Sterile neutrino dark matter: Impact of active-neutrino opacities

The resonant production of keV sterile-neutrino dark matter mainly takes place during the QCD epoch of the early universe. It has been argued that it could be strongly affected by the opacities (or damping rates) of active neutrinos, which receive non-perturbative QCD-contributions. We find that for lepton asymmetries $ n_{ L_\alpha } /s $ below $ 10 ^ { -6 } $ the opacities significantly affect the sterile-neutrino yield, but that for larger asymmetries, which are necessary for producing a significant fraction of the dark matter, the yield is insensitive to changes of the opacities. Thus non-perturbative QCD contributions to the opacities at temperatures around 160 MeV will not affect this dark matter scenario. We obtain larger sterile-neutrino yields than previous studies, and thus weaker lower limits on the active-sterile mixing angle from Big Bang Nucleosynthesis.

==> anc/appendix_1e-4_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000100000000000 0.000000000000000
3999.99949663344 0.000000000000000 0.000100000000000 0.000000000000000
3999.99899326688 0.000000000000000 0.000100000000000 0.000000000000000
3999.63565823173 0.000000000000000 0.000100000000000 0.000000000000000
3999.27232319657 0.000000000000000 0.000100000000000 0.000000000000000
3998.90898816141 0.000000000000000 0.000100000000000 0.000000000000000
3996.10573409496 0.000000000000000 0.000100000000000 0.000000000000000
3993.30248002850 0.000000000000000 0.000100000000000 0.000000000000000
3990.49922596205 0.000000000000000 0.000100000000000 0.000000000000000
3987.69597189559 0.000000000000000 0.000100000000000 0.000000000000000
3979.71803396747 0.000000000000000 0.000100000000000 0.000000000000000
3971.74009603934 0.000000000000000 0.000100000000000 0.000000000000000
3963.76215811121 0.000000000000000 0.000100000000000 0.000000000000000
3955.78422018309 0.000000000000000 0.000100000000000 0.000000000000000
3947.80628225496 0.000000000000000 0.000100000000000 0.000000000000000
3940.06733556215 0.000000000000000 0.000100000000000 0.000000000000000
3932.32838886935 0.000000000000000 0.000100000000000 0.000000000000000
3924.58944217654 0.000000000000000 0.000100000000000 0.000000000000000
3916.85049548373 0.000000000000000 0.000100000000000 0.000000000000000
3909.11154879092 0.000000000000000 0.000100000000000 0.000000000000000
3898.27858182464 0.000000000000000 0.000100000000000 0.000000000000000
3887.44561485836 0.000000000000000 0.000100000000000 0.000000000000000
3876.61264789207 0.000000000000000 0.000100000000000 0.000000000000000
3865.77968092579 0.000000000000000 0.000100000000000 0.000000000000000
3854.94671395951 0.000000000000000 0.000100000000000 0.000000000000000
3852.96022593333 0.000000000000000 0.000100000000000 0.000000000000000
3850.97373790716 0.000000000000000 0.000100000000000 0.000000000000000
3848.98724988098 0.000000000000000 0.000100000000000 0.000000000000000
3847.00076185481 0.000000000000000 0.000100000000000 0.000000000000000
3843.02778580246 0.000000000000000 0.000100000000000 0.000000000000000
3839.05480975011 0.000000000000000 0.000100000000000 0.000000000000000
3835.08183369776 0.000000000000000 0.000100000000000 0.000000000000000
3831.10885764541 0.000000000000000 0.000100000000000 0.000000000000000
3827.13588159307 0.000000000000000 0.000100000000000 0.000000000000000
3819.25153952193 0.000000000000000 0.000100000000000 0.000000000000000
3811.36719745079 0.000000000000000 0.000100000000000 0.000000000000000
3803.48285537965 0.000000000000000 0.000100000000000 0.000000000000000
3795.59851330851 0.000000000000000 0.000100000000000 0.000000000000000
3787.71417123737 0.000000000000000 0.000100000000000 0.000000000000000
3779.82982916623 0.000000000000000 0.000100000000000 0.000000000000000
3766.70714853040 0.000000000000000 0.000100000000000 0.000000000000000
3753.58446789457 0.000000000000000 0.000100000000000 0.000000000000000
3740.46178725874 0.000000000000000 0.000100000000000 0.000000000000000
3737.83725113157 0.000000000000000 0.000100000000000 0.000000000000000
3735.21271500441 0.000000000000000 0.000100000000000 0.000000000000000
3732.58817887724 0.000000000000000 0.000100000000000 0.000000000000000
3729.96364275007 0.000000000000000 0.000100000000000 0.000000000000000
3724.71457049574 0.000000000000000 0.000100000000000 0.000000000000000
3719.46549824141 0.000000000000000 0.000100000000000 0.000000000000000
3714.21642598708 0.000000000000000 0.000100000000000 0.000000000000000
3708.96735373275 0.000000000000000 0.000100000000000 0.000000000000000
3703.71828147842 0.000000000000000 0.000100000000000 0.000000000000000
3694.75403577185 0.000000000000000 0.000100000000000 0.000000000000000
3685.78979006528 0.000000000000000 0.000100000000000 0.000000000000000
3676.82554435871 0.000000000000000 0.000100000000000 0.000000000000000
3667.86129865214 0.000000000000000 0.000100000000000 0.000000000000000
3658.89705294557 0.000000000000000 0.000100000000000 0.000000000000000
3647.08974207056 0.000000000000000 0.000100000000000 0.000000000000000
3635.28243119555 0.000000000000000 0.000100000000000 0.000000000000000
3626.06981513247 0.000000000000000 0.000100000000000 0.000000000000000
3624.64929673842 0.000000000000000 0.000100000000000 0.000000000000000
3623.22877834437 0.000000000000000 0.000100000000000 0.000000000000000
3621.80825995032 0.000000000000000 0.000100000000000 0.000000000000000
3618.96722316222 0.000000000000000 0.000100000000000 0.000000000000000
3616.12618637411 0.000000000000000 0.000100000000000 0.000000000000000
3613.28514958601 0.000000000000000 0.000100000000000 0.000000000000000
3610.44411279791 0.000000000000000 0.000100000000000 0.000000000000000
3603.03344083523 0.000000000000000 0.000100000000000 0.000000000000000
3595.62276887255 0.000000000000000 0.000100000000000 0.000000000000000
3588.21209690986 0.000000000000000 0.000100000000000 0.000000000000000
3580.80142494718 0.000000000000000 0.000100000000000 0.000000000000000
3569.05858321706 0.000000000000000 0.000100000000000 0.000000000000000
3557.31574148695 0.000000000000000 0.000100000000000 0.000000000000000
3548.24180252961 0.000000000000000 0.000100000000000 0.000000000000000
3539.16786357228 0.000000000000000 0.000100000000000 0.000000000000000
3530.09392461494 0.000000000000000 0.000100000000000 0.000000000000000
3521.01998565761 0.000000000000000 0.000100000000000 0.000000000000000
3519.67360676026 0.000000000000000 0.000100000000000 0.000000000000000
3518.32722786291 0.000000000000000 0.000100000000000 0.000000000000000
3516.98084896557 0.000000000000000 0.000100000000000 0.000000000000000
3514.28809117087 0.000000000000000 0.000100000000000 0.000000000000000
3511.59533337618 0.000000000000000 0.000100000000000 0.000000000000000
3508.90257558148 0.000000000000000 0.000100000000000 0.000000000000000
3506.20981778679 0.000000000000000 0.000100000000000 0.000000000000000
3498.34227055590 0.000000000000000 0.000100000000000 0.000000000000000
3490.47472332500 0.000000000000000 0.000100000000000 0.000000000000000
3482.60717609411 0.000000000000000 0.000100000000000 0.000000000000000
3474.73962886321 0.000000000000000 0.000100000000000 0.000000000000000
3463.33887730305 0.000000000000000 0.000100000000000 0.000000000000000
3451.93812574290 0.000000000000000 0.000100000000000 0.000000000000000
3443.18916114206 0.000000000000000 0.000100000000000 0.000000000000000
3434.44019654122 0.000000000000000 0.000100000000000 0.000000000000000
3425.69123194038 0.000000000000000 0.000100000000000 0.000000000000000
3416.94226733955 0.000000000000000 0.000100000000000 0.000000000000000
3415.29678877666 0.000000000000000 0.000100000000000 0.000000000000000
3413.65131021378 0.000000000000000 0.000100000000000 0.000000000000000
3412.00583165089 0.000000000000000 0.000100000000000 0.000000000000000
3408.71487452512 0.000000000000000 0.000100000000000 0.000000000000000
3405.42391739935 0.000000000000000 0.000100000000000 0.000000000000000
3402.13296027358 0.000000000000000 0.000100000000000 0.000000000000000
3398.84200314782 0.000000000000000 0.000100000000000 0.000000000000000
3392.53318637006 0.000000000000000 0.000100000000000 0.000000000000000
3386.22436959231 0.000000000000000 0.000100000000000 0.000000000000000
3379.91555281456 0.000000000000000 0.000100000000000 0.000000000000000
3373.60673603681 0.000000000000000 0.000100000000000 0.000000000000000
3362.69666917420 0.000000000000000 0.000100000000000 0.000000000000000
3351.78660231158 0.000000000000000 0.000100000000000 0.000000000000000
3343.22437730867 0.000000000000000 0.000100000000000 0.000000000000000
3334.66215230575 0.000000000000000 0.000100000000000 0.000000000000000
3326.09992730283 0.000000000000000 0.000100000000000 0.000000000000000
3317.53770229991 0.000000000000000 0.000100000000000 0.000000000000000
3315.98424524137 0.000000000000000 0.000100000000000 0.000000000000000
3314.43078818283 0.000000000000000 0.000100000000000 0.000000000000000
3312.87733112430 0.000000000000000 0.000100000000000 0.000000000000000
3309.77041700722 0.000000000000000 0.000100000000000 0.000000000000000
3306.66350289015 0.000000000000000 0.000100000000000 0.000000000000000
3303.55658877308 0.000000000000000 0.000100000000000 0.000000000000000
3300.44967465601 0.000000000000000 0.000100000000000 0.000000000000000
3294.22711804808 0.000000000000000 0.000100000000000 0.000000000000000
3288.00456144016 0.000000000000000 0.000100000000000 0.000000000000000
3281.78200483223 0.000000000000000 0.000100000000000 0.000000000000000
3275.55944822431 0.000000000000000 0.000100000000000 0.000000000000000
3264.88330423118 0.000000000000000 0.000100000000000 0.000000000000000
3254.20716023806 0.000000000000000 0.000100000000000 0.000000000000000
3245.83819627171 0.000000000000000 0.000100000000000 0.000000000000000
3237.46923230537 0.000000000000000 0.000100000000000 0.000000000000000
3229.10026833903 0.000000000000000 0.000100000000000 0.000000000000000
3220.73130437269 0.000000000000000 0.000100000000000 0.000000000000000
3219.18158151546 0.000000000000000 0.000100000000000 0.000000000000000
3217.63185865822 0.000000000000000 0.000100000000000 0.000000000000000
3216.08213580099 0.000000000000000 0.000100000000000 0.000000000000000
3212.98269008652 0.000000000000000 0.000100000000000 0.000000000000000
3209.88324437206 0.000000000000000 0.000100000000000 0.000000000000000
3206.78379865759 0.000000000000000 0.000100000000000 0.000000000000000
3203.68435294312 0.000000000000000 0.000100000000000 0.000000000000000
3197.63067971598 0.000000000000000 0.000100000000000 0.000000000000000
3191.57700648884 0.000000000000000 0.000100000000000 0.000000000000000
3185.52333326170 0.000000000000000 0.000100000000000 0.000000000000000
3179.46966003456 0.000000000000000 0.000100000000000 0.000000000000000
3169.13058767326 0.000000000000000 0.000100000000000 0.000000000000000
3158.79151531197 0.000000000000000 0.000100000000000 0.000000000000000
3150.65791665228 0.000000000000000 0.000100000000000 0.000000000000000
3142.52431799258 0.000000000000000 0.000100000000000 0.000000000000000
3134.39071933288 0.000000000000000 0.000100000000000 0.000000000000000
3126.25712067318 0.000000000000000 0.000100000000000 0.000000000000000
3124.63040094124 0.000000000000000 0.000100000000000 0.000000000000000
3123.00368120930 0.000000000000000 0.000100000000000 0.000000000000000
3121.37696147736 0.000000000000000 0.000100000000000 0.000000000000000
3118.12352201348 0.000000000000000 0.000100000000000 0.000000000000000
3114.87008254960 0.000000000000000 0.000100000000000 0.000000000000000
3111.61664308572 0.000000000000000 0.000100000000000 0.000000000000000
3108.36320362184 0.000000000000000 0.000100000000000 0.000000000000000
3102.33156002053 0.000000000000000 0.000100000000000 0.000000000000000
3096.29991641921 0.000000000000000 0.000100000000000 0.000000000000000
3090.26827281789 0.000000000000000 0.000100000000000 0.000000000000000
3084.23662921657 0.000000000000000 0.000100000000000 0.000000000000000
3078.20498561525 0.000000000000000 0.000100000000000 0.000000000000000
3066.94610631107 0.000000000000000 0.000100000000000 0.000000000000000
3055.68722700688 0.000000000000000 0.000100000000000 0.000000000000000
3044.42834770270 0.000000000000000 0.000100000000000 0.000000000000000
3036.32399792576 0.000000000000000 0.000100000000000 0.000000000000000
3035.06782138654 0.000000000000000 0.000100000000000 0.000000000000000
3033.81164484732 0.000000000000000 0.000100000000000 0.000000000000000
3032.55546830811 0.000000000000000 0.000100000000000 0.000000000000000
3030.04311522967 0.000000000000000 0.000100000000000 0.000000000000000
3027.53076215123 0.000000000000000 0.000100000000000 0.000000000000000
3025.01840907279 0.000000000000000 0.000100000000000 0.000000000000000
3022.50605599435 0.000000000000000 0.000100000000000 0.000000000000000
3016.12220354650 0.000000000000000 0.000100000000000 0.000000000000000
3009.73835109866 0.000000000000000 0.000100000000000 0.000000000000000
3003.35449865081 0.000000000000000 0.000100000000000 0.000000000000000
2996.97064620296 0.000000000000000 0.000100000000000 0.000000000000000
2987.02294858858 0.000000000000000 0.000100000000000 0.000000000000000
2977.07525097420 0.000000000000000 0.000100000000000 0.000000000000000
2969.32070733427 0.000000000000000 0.000100000000000 0.000000000000000
2961.56616369434 0.000000000000000 0.000100000000000 0.000000000000000
2953.81162005441 0.000000000000000 0.000100000000000 0.000000000000000
2947.35346259884 0.000000000000000 0.000100000000000 0.000000000000000
2946.06183110773 0.000000000000000 0.000100000000000 0.000000000000000
2944.77019961662 0.000000000000000 0.000100000000000 0.000000000000000
2943.47856812551 0.000000000000000 0.000100000000000 0.000000000000000
2940.89530514328 0.000000000000000 0.000100000000000 0.000000000000000
2938.31204216106 0.000000000000000 0.000100000000000 0.000000000000000
2935.72877917883 0.000000000000000 0.000100000000000 0.000000000000000
2933.14551619661 0.000000000000000 0.000100000000000 0.000000000000000
2927.19950059262 0.000000000000000 0.000100000000000 0.000000000000000
2921.25348498864 0.000000000000000 0.000100000000000 0.000000000000000
2915.30746938465 0.000000000000000 0.000100000000000 0.000000000000000
2909.36145378067 0.000000000000000 0.000100000000000 0.000000000000000
2899.72967913901 0.000000000000000 0.000100000000000 0.000000000000000
2890.09790449735 0.000000000000000 0.000100000000000 0.000000000000000
2882.53235010610 0.000000000000000 0.000100000000000 0.000000000000000
2874.96679571485 0.000000000000000 0.000100000000000 0.000000000000000
2867.40124132360 0.000000000000000 0.000100000000000 0.000000000000000
2861.15084188655 0.000000000000000 0.000100000000000 0.000000000000000
2859.90076199914 0.000000000000000 0.000100000000000 0.000000000000000
2858.65068211173 0.000000000000000 0.000100000000000 0.000000000000000
2857.40060222432 0.000000000000000 0.000100000000000 0.000000000000000
2854.90044244950 0.000000000000000 0.000100000000000 0.000000000000000
2852.40028267468 0.000000000000000 0.000100000000000 0.000000000000000
2849.90012289985 0.000000000000000 0.000100000000000 0.000000000000000
2847.39996312503 0.000000000000000 0.000100000000000 0.000000000000000
2841.58701490450 0.000000000000000 0.000100000000000 0.000000000000000
2835.77406668397 0.000000000000000 0.000100000000000 0.000000000000000
2829.96111846343 0.000000000000000 0.000100000000000 0.000000000000000
2824.14817024290 0.000000000000000 0.000100000000000 0.000000000000000
2814.78811814344 0.000000000000000 0.000100000000000 0.000000000000000
2805.42806604397 0.000000000000000 0.000100000000000 0.000000000000000
2798.05458885723 0.000000000000000 0.000100000000000 0.000000000000000
2790.68111167048 0.000000000000000 0.000100000000000 0.000000000000000
2783.30763448374 0.000000000000000 0.000100000000000 0.000000000000000
2777.30679371527 0.000000000000000 0.000100000000000 0.000000000000000
2776.10662556158 0.000000000000000 0.000100000000000 0.000000000000000
2774.90645740788 0.000000000000000 0.000100000000000 0.000000000000000
2773.70628925419 0.000000000000000 0.000100000000000 0.000000000000000
2771.30595294680 0.000000000000000 0.000100000000000 0.000000000000000
2768.90561663941 0.000000000000000 0.000100000000000 0.000000000000000
2766.50528033203 0.000000000000000 0.000100000000000 0.000000000000000
2764.10494402464 0.000000000000000 0.000100000000000 0.000000000000000
2758.43347450206 0.000000000000000 0.000100000000000 0.000000000000000
2752.76200497947 0.000000000000000 0.000100000000000 0.000000000000000
2747.09053545689 0.000000000000000 0.000100000000000 0.000000000000000
2741.41906593431 0.000000000000000 0.000100000000000 0.000000000000000
2732.32112273599 0.000000000000000 0.000100000000000 0.000000000000000
2723.22317953767 0.000000000000000 0.000100000000000 0.000000000000000
2716.03339697167 0.000000000000000 0.000100000000000 0.000000000000000
2708.84361440567 0.000000000000000 0.000100000000000 0.000000000000000
2701.65383183967 0.000000000000000 0.000100000000000 0.000000000000000
2695.87792180346 0.000000000000000 0.000100000000000 0.000000000000000
2690.10201176725 0.000000000000000 0.000100000000000 0.000000000000000
2684.32610173104 0.000000000000000 0.000100000000000 0.000000000000000
2678.55019169483 0.000000000000000 0.000100000000000 0.000000000000000
2672.77428165862 0.000000000000000 0.000100000000000 0.000000000000000
2666.99837162241 0.000000000000000 0.000100000000000 0.000000000000000
2661.22246158620 0.000000000000000 0.000100000000000 0.000000000000000
2652.32331070700 0.000000000000000 0.000100000000000 0.000000000000000
2643.42415982780 0.000000000000000 0.000100000000000 0.000000000000000
2636.40685556227 0.000000000000000 0.000100000000000 0.000000000000000
2629.38955129674 0.000000000000000 0.000100000000000 0.000000000000000
2622.37224703121 0.000000000000000 0.000100000000000 0.000000000000000
2616.79897319393 0.000000000000000 0.000100000000000 0.000000000000000
2611.22569935664 0.000000000000000 0.000100000000000 0.000000000000000
2605.65242551936 0.000000000000000 0.000100000000000 0.000000000000000
2600.07915168208 0.000000000000000 0.000100000000000 0.000000000000000
2594.50587784479 0.000000000000000 0.000099999999999 0.000000000000000
2588.93260400751 0.000000000000000 0.000099999999999 0.000000000000000
2583.35933017023 0.000000000000000 0.000099999999999 0.000000000000000
2574.69977639231 0.000000000000000 0.000099999999999 0.000000000000000
2566.04022261439 0.000000000000000 0.000099999999999 0.000000000000000
2559.18657466067 0.000000000000000 0.000099999999999 0.000000000000000
2552.33292670695 0.000000000000000 0.000099999999999 0.000000000000000
2545.47927875323 0.000000000000000 0.000099999999999 0.000000000000000
2540.06903817136 0.000000000000000 0.000099999999999 0.000000000000000
2534.65879758949 0.000000000000000 0.000099999999999 0.000000000000000
2529.24855700762 0.000000000000000 0.000099999999999 0.000000000000000
2523.83831642574 0.000000000000000 0.000099999999999 0.000000000000000
2518.42807584387 0.000000000000000 0.000099999999999 0.000000000000000
2513.01783526200 0.000000000000000 0.000099999999999 0.000000000000000
2507.60759468013 0.000000000000000 0.000099999999999 0.000000000000000
2499.18767212015 0.000000000000000 0.000099999999999 0.000000000000000
2490.76774956016 0.000000000000000 0.000099999999999 0.000000000000000
2484.07820004671 0.000000000000000 0.000099999999999 0.000000000000000
2477.38865053326 0.000000000000000 0.000099999999999 0.000000000000000
2470.69910101980 0.000000000000000 0.000099999999999 0.000000000000000
2465.46679880087 0.000000000000000 0.000099999999999 0.000000000000000
2460.23449658194 0.000000000000000 0.000099999999999 0.000000000000000
2455.00219436301 0.000000000000000 0.000099999999999 0.000000000000000
2449.76989214407 0.000000000000000 0.000099999999999 0.000000000000000
2444.53758992514 0.000000000000000 0.000099999999999 0.000000000000000
2439.30528770621 0.000000000000000 0.000099999999999 0.000000000000000
2434.07298548728 0.000000000000000 0.000099999999999 0.000000000000000
2425.88425485304 0.000000000000000 0.000099999999999 0.000000000000000
2417.69552421881 0.000000000000000 0.000099999999999 0.000000000000000
2411.16324437920 0.000000000000000 0.000099999999999 0.000000000000000
2404.63096453958 0.000000000000000 0.000099999999999 0.000000000000000
2398.09868469997 0.000000000000000 0.000099999999999 0.000000000000000
2393.02694384851 0.000000000000000 0.000099999999999 0.000000000000000
2387.95520299706 0.000000000000000 0.000099999999999 0.000000000000000
2382.88346214560 0.000000000000000 0.000099999999999 0.000000000000000
2377.81172129414 0.000000000000000 0.000099999999999 0.000000000000000
2372.73998044269 0.000000000000000 0.000099999999999 0.000000000000000
2367.66823959123 0.000000000000000 0.000099999999999 0.000000000000000
2362.59649873977 0.000000000000000 0.000099999999999 0.000000000000000
2354.63539579066 0.000000000000000 0.000099999999999 0.000000000000000
2346.67429284155 0.000000000000000 0.000099999999999 0.000000000000000
2340.29668345063 0.000000000000000 0.000099999999999 0.000000000000000
2333.91907405971 0.000000000000000 0.000099999999999 0.000000000000000
2327.54146466879 0.000000000000000 0.000099999999999 0.000000000000000
2322.63053790868 0.000000000000000 0.000099999999999 0.000000000000000
2317.71961114858 0.000000000000000 0.000099999999999 0.000000000000000
2312.80868438848 0.000000000000000 0.000099999999999 0.000000000000000
2307.89775762837 0.000000000000000 0.000099999999999 0.000000000000000
2302.98683086827 0.000000000000000 0.000099999999999 0.000000000000000
2298.07590410816 0.000000000000000 0.000099999999999 0.000000000000000
2293.16497734806 0.000000000000000 0.000099999999999 0.000000000000000
2285.42594929462 0.000000000000000 0.000099999999999 0.000000000000000
2277.68692124118 0.000000000000000 0.000099999999999 0.000000000000000
2271.45960776143 0.000000000000000 0.000099999999999 0.000000000000000
2265.23229428168 0.000000000000000 0.000099999999999 0.000000000000000
2259.00498080193 0.000000000000000 0.000099999999999 0.000000000000000
2254.24671404874 0.000000000000000 0.000099999999999 0.000000000000000
2249.48844729555 0.000000000000000 0.000099999999999 0.000000000000000
2244.73018054236 0.000000000000000 0.000099999999999 0.000000000000000
2239.97191378917 0.000000000000000 0.000099999999999 0.000000000000000
2235.21364703598 0.000000000000000 0.000099999999999 0.000000000000000
2230.45538028279 0.000000000000000 0.000099999999999 0.000000000000000
2225.69711352960 0.000000000000000 0.000099999999998 0.000000000000000
2218.17577505475 0.000000000000000 0.000099999999998 0.000000000000000
2210.65443657990 0.000000000000000 0.000099999999998 0.000000000000000
2204.57408139362 0.000000000000000 0.000099999999998 0.000000000000000
2198.49372620733 0.000000000000000 0.000099999999998 0.000000000000000
2192.41337102105 0.000000000000000 0.000099999999998 0.000000000000000
2187.80344913342 0.000000000000000 0.000099999999998 0.000000000000000
2183.19352724578 0.000000000000000 0.000099999999998 0.000000000000000
2178.58360535815 0.000000000000000 0.000099999999998 0.000000000000000
2173.97368347051 0.000000000000000 0.000099999999998 0.000000000000000
2169.36376158288 0.000000000000000 0.000099999999998 0.000000000000000
2164.75383969524 0.000000000000000 0.000099999999998 0.000000000000000
2160.14391780761 0.000000000000000 0.000099999999998 0.000000000000000
2152.83572549598 0.000000000000000 0.000099999999998 0.000000000000000
2145.52753318435 0.000000000000000 0.000099999999998 0.000000000000000
2139.59050099417 0.000000000000000 0.000099999999998 0.000000000000000
2133.65346880399 0.000000000000000 0.000099999999998 0.000000000000000
2127.71643661381 0.000000000000000 0.000099999999998 0.000000000000000
2123.24919074193 0.000000000000000 0.000099999999998 0.000000000000000
2118.78194487004 0.000000000000000 0.000099999999998 0.000000000000000
2114.31469899815 0.000000000000000 0.000099999999998 0.000000000000000
2109.84745312627 0.000000000000000 0.000099999999998 0.000000000000000
2105.38020725438 0.000000000000000 0.000099999999998 0.000000000000000
2100.91296138250 0.000000000000000 0.000099999999998 0.000000000000000
2096.44571551061 0.000000000000000 0.000099999999998 0.000000000000000
2089.34638393827 0.000000000000000 0.000099999999998 0.000000000000000
2082.24705236594 0.000000000000000 0.000099999999998 0.000000000000000
2076.44993402925 0.000000000000000 0.000099999999998 0.000000000000000
2070.65281569256 0.000000000000000 0.000099999999998 0.000000000000000
2064.85569735586 0.000000000000000 0.000099999999998 0.000000000000000
2060.52604543285 0.000000000000000 0.000099999999998 0.000000000000000
2056.19639350983 0.000000000000000 0.000099999999997 0.000000000000000
2051.86674158681 0.000000000000000 0.000099999999997 0.000000000000000
2047.53708966380 0.000000000000000 0.000099999999997 0.000000000000000
2043.20743774078 0.000000000000000 0.000099999999997 0.000000000000000
2038.87778581777 0.000000000000000 0.000099999999997 0.000000000000000
2034.54813389475 0.000000000000000 0.000099999999997 0.000000000000000
2027.65374750718 0.000000000000000 0.000099999999997 0.000000000000000
2020.75936111960 0.000000000000000 0.000099999999997 0.000000000000000
2015.09886893981 0.000000000000000 0.000099999999997 0.000000000000000
2009.43837676001 0.000000000000000 0.000099999999997 0.000000000000000
2003.77788458021 0.000000000000000 0.000099999999997 0.000000000000000
1999.58080189430 0.000000000000000 0.000099999999997 0.000000000000000
1995.38371920840 0.000000000000000 0.000099999999997 0.000000000000000
1991.18663652249 0.000000000000000 0.000099999999997 0.000000000000000
1986.98955383658 0.000000000000000 0.000099999999997 0.000000000000000
1982.79247115068 0.000000000000000 0.000099999999997 0.000000000000000
1978.59538846477 0.000000000000000 0.000099999999997 0.000000000000000
1974.39830577886 0.000000000000000 0.000099999999997 0.000000000000000
1967.70505112579 0.000000000000000 0.000099999999997 0.000000000000000
1961.01179647272 0.000000000000000 0.000099999999997 0.000000000000000
1955.48461952839 0.000000000000000 0.000099999999997 0.000000000000000
1949.95744258405 0.000000000000000 0.000099999999997 0.000000000000000
1944.43026563972 0.000000000000000 0.000099999999996 0.000000000000000
1940.36068487991 0.000000000000000 0.000099999999996 0.000000000000000
1936.29110412010 0.000000000000000 0.000099999999996 0.000000000000000
1932.22152336030 0.000000000000000 0.000099999999996 0.000000000000000
1928.15194260049 0.000000000000000 0.000099999999996 0.000000000000000
1924.08236184068 0.000000000000000 0.000099999999996 0.000000000000000
1920.01278108087 0.000000000000000 0.000099999999996 0.000000000000000
1915.94320032106 0.000000000000000 0.000099999999996 0.000000000000000
1909.44759616541 0.000000000000000 0.000099999999996 0.000000000000000
1902.95199200975 0.000000000000000 0.000099999999996 0.000000000000000
1897.55492579203 0.000000000000000 0.000099999999996 0.000000000000000
1892.15785957430 0.000000000000000 0.000099999999996 0.000000000000000
1886.76079335657 0.000000000000000 0.000099999999996 0.000000000000000
1885.95336818415 0.000000000000000 0.000099999999996 0.000000000000000
1885.14594301174 0.000000000000000 0.000099999999996 0.000000000000000
1884.33851783932 0.000000000000000 0.000099999999996 0.000000000000000
1882.72366749448 0.000000000000000 0.000099999999996 0.000000000000000
1881.10881714965 0.000000000000000 0.000099999999996 0.000000000000000
1879.49396680481 0.000000000000000 0.000099999999996 0.000000000000000
1877.87911645998 0.000000000000000 0.000099999999996 0.000000000000000
1872.09866964065 0.000000000000000 0.000099999999996 0.000000000000000
1867.69637180393 0.000000000000000 0.000099999999996 0.000000000000000
1863.29407396722 0.000000000000000 0.000099999999995 0.000000000000000
1858.89177613050 0.000000000000000 0.000099999999995 0.000000000000000
1854.48947829379 0.000000000000000 0.000099999999995 0.000000000000000
1848.55270725685 0.000000000000000 0.000099999999995 0.000000000000000
1842.61593621991 0.000000000000000 0.000099999999995 0.000000000000000
1836.67916518297 0.000000000000000 0.000099999999995 0.000000000000000
1830.74239414604 0.000000000000000 0.000099999999995 0.000000000000000
1829.96193538602 0.000000000000000 0.000099999999995 0.000000000000000
1829.18147662599 0.000000000000000 0.000099999999995 0.000000000000000
1828.40101786597 0.000000000000000 0.000099999999995 0.000000000000000
1826.84010034593 0.000000000000000 0.000099999999995 0.000000000000000
1825.27918282589 0.000000000000000 0.000099999999995 0.000000000000000
1823.71826530585 0.000000000000000 0.000099999999995 0.000000000000000
1822.15734778580 0.000000000000000 0.000099999999995 0.000000000000000
1815.69589153869 0.000000000000000 0.000099999999995 0.000000000000000
1811.28837919771 0.000000000000000 0.000099999999995 0.000000000000000
1806.88086685672 0.000000000000000 0.000099999999995 0.000000000000000
1802.47335451574 0.000000000000000 0.000099999999995 0.000000000000000
1798.06584217475 0.000000000000000 0.000099999999995 0.000000000000000
1792.04039231339 0.000000000000000 0.000099999999994 0.000000000000000
1786.01494245203 0.000000000000000 0.000099999999994 0.000000000000000
1779.98949259067 0.000000000000000 0.000099999999994 0.000000000000000
1778.78440261840 0.000000000000000 0.000099999999994 0.000000000000000
1777.57931264613 0.000000000000000 0.000099999999994 0.000000000000000
1776.37422267386 0.000000000000000 0.000099999999994 0.000000000000000
1775.16913270159 0.000000000000000 0.000099999999994 0.000000000000000
1772.75895275704 0.000000000000000 0.000099999999994 0.000000000000000
1770.34877281250 0.000000000000000 0.000099999999994 0.000000000000000
1767.93859286795 0.000000000000000 0.000099999999994 0.000000000000000
1765.52841292341 0.000000000000000 0.000099999999994 0.000000000000000
1763.11823297887 0.000000000000000 0.000099999999994 0.000000000000000
1758.70046220802 0.000000000000000 0.000099999999994 0.000000000000000
1754.28269143717 0.000000000000000 0.000099999999994 0.000000000000000
1749.86492066633 0.000000000000000 0.000099999999994 0.000000000000000
1745.44714989548 0.000000000000000 0.000099999999994 0.000000000000000
1741.02937912463 0.000000000000000 0.000099999999994 0.000000000000000
1734.43728343214 0.000000000000000 0.000099999999993 0.000000000000000
1727.84518773965 0.000000000000000 0.000099999999993 0.000000000000000
1726.74255037527 0.000000000000000 0.000099999999993 0.000000000000000
1725.63991301089 0.000000000000000 0.000099999999993 0.000000000000000
1724.53727564651 0.000000000000000 0.000099999999993 0.000000000000000
1723.43463828213 0.000000000000000 0.000099999999993 0.000000000000000
1721.22936355337 0.000000000000000 0.000099999999993 0.000000000000000
1719.02408882461 0.000000000000000 0.000099999999993 0.000000000000000
1716.81881409585 0.000000000000000 0.000099999999993 0.000000000000000
1714.61353936709 0.000000000000000 0.000099999999993 0.000000000000000
1712.40826463832 0.000000000000000 0.000099999999993 0.000000000000000
1708.14969941731 0.000000000000000 0.000099999999993 0.000000000000000
1703.89113419630 0.000000000000000 0.000099999999993 0.000000000000000
1699.63256897529 0.000000000000000 0.000099999999993 0.000000000000000
1695.37400375428 0.000000000000000 0.000099999999993 0.000000000000000
1691.11543853327 0.000000000000000 0.000099999999993 0.000000000000000
1686.85687331226 0.000000000000000 0.000099999999992 0.000000000000000
1679.66269413126 0.000000000000000 0.000099999999992 0.000000000000000
1678.33035676938 0.000000000000000 0.000099999999992 0.000000000000000
1676.99801940750 0.000000000000000 0.000099999999992 0.000000000000000
1675.66568204562 0.000000000000000 0.000099999999992 0.000000000000000
1674.33334468374 0.000000000000000 0.000099999999992 0.000000000000000
1673.00100732186 0.000000000000000 0.000099999999992 0.000000000000000
1670.33633259810 0.000000000000000 0.000099999999992 0.000000000000000
1667.67165787434 0.000000000000000 0.000099999999992 0.000000000000000
1665.00698315058 0.000000000000000 0.000099999999992 0.000000000000000
1662.34230842683 0.000000000000000 0.000099999999992 0.000000000000000
1659.67763370307 0.000000000000000 0.000099999999992 0.000000000000000
1657.01295897931 0.000000000000000 0.000099999999992 0.000000000000000
1649.96120415797 0.000000000000000 0.000099999999992 0.000000000000000
1644.64684373811 0.000000000000000 0.000099999999991 0.000000000000000
1639.33248331826 0.000000000000000 0.000099999999991 0.000000000000000
1634.01812289841 0.000000000000000 0.000099999999991 0.000000000000000
1628.70376247855 0.000000000000000 0.000099999999991 0.000000000000000
1623.38940205870 0.000000000000000 0.000099999999991 0.000000000000000
1622.32652997473 0.000000000000000 0.000099999999991 0.000000000000000
1621.26365789076 0.000000000000000 0.000099999999991 0.000000000000000
1620.20078580678 0.000000000000000 0.000099999999991 0.000000000000000
1618.07504163884 0.000000000000000 0.000099999999991 0.000000000000000
1615.94929747090 0.000000000000000 0.000099999999991 0.000000000000000
1613.82355330296 0.000000000000000 0.000099999999991 0.000000000000000
1611.69780913502 0.000000000000000 0.000099999999991 0.000000000000000
1607.96109706001 0.000000000000000 0.000099999999991 0.000000000000000
1604.22438498500 0.000000000000000 0.000099999999990 0.000000000000000
1600.48767291000 0.000000000000000 0.000099999999990 0.000000000000000
1596.75096083499 0.000000000000000 0.000099999999990 0.000000000000000
1591.45099235512 0.000000000000000 0.000099999999990 0.000000000000000
1586.15102387525 0.000000000000000 0.000099999999990 0.000000000000000
1580.85105539539 0.000000000000000 0.000099999999990 0.000000000000000
1575.55108691552 0.000000000000000 0.000099999999990 0.000000000000000
1571.87504226228 0.000000000000000 0.000099999999990 0.000000000000000
1568.19899760904 0.000000000000000 0.000099999999989 0.000000000000000
1564.52295295580 0.000000000000000 0.000099999999989 0.000000000000000
1560.84690830256 0.000000000000000 0.000099999999989 0.000000000000000
1557.17086364932 0.000000000000000 0.000099999999989 0.000000000000000
1553.49481899608 0.000000000000000 0.000099999999989 0.000000000000000
1549.81877434284 0.000000000000000 0.000099999999989 0.000000000000000
1544.60165883325 0.000000000000000 0.000099999999989 0.000000000000000
1539.38454332365 0.000000000000000 0.000099999999989 0.000000000000000
1534.16742781405 0.000000000000000 0.000099999999988 0.000000000000000
1528.95031230445 0.000000000000000 0.000099999999988 0.000000000000000
1525.20452344628 0.000000000000000 0.000099999999988 0.000000000000000
1521.45873458811 0.000000000000000 0.000099999999988 0.000000000000000
1517.71294572994 0.000000000000000 0.000099999999988 0.000000000000000
1513.96715687177 0.000000000000000 0.000099999999988 0.000000000000000
1510.22136801360 0.000000000000000 0.000099999999988 0.000000000000000
1506.47557915543 0.000000000000000 0.000099999999988 0.000000000000000
1502.72979029726 0.000000000000000 0.000099999999987 0.000000000000000
1497.70964226935 0.000000000000000 0.000099999999987 0.000000000000000
1492.68949424143 0.000000000000000 0.000099999999987 0.000000000000000
1487.66934621351 0.000000000000000 0.000099999999987 0.000000000000000
1482.64919818559 0.000000000000000 0.000099999999987 0.000000000000000
1479.33207858718 0.000000000000000 0.000099999999987 0.000000000000000
1476.01495898877 0.000000000000000 0.000099999999987 0.000000000000000
1472.69783939036 0.000000000000000 0.000099999999986 0.000000000000000
1469.38071979195 0.000000000000000 0.000099999999986 0.000000000000000
1466.06360019354 0.000000000000000 0.000099999999986 0.000000000000000
1462.74648059513 0.000000000000000 0.000099999999986 0.000000000000000
1459.42936099672 0.000000000000000 0.000099999999986 0.000000000000000
1454.45329559558 0.000000000000000 0.000099999999986 0.000000000000000
1449.47723019444 0.000000000000000 0.000099999999986 0.000000000000000
1444.50116479330 0.000000000000000 0.000099999999985 0.000000000000000
1439.52509939216 0.000000000000000 0.000099999999985 0.000000000000000
1435.83157542036 0.000000000000000 0.000099999999985 0.000000000000000
1432.13805144857 0.000000000000000 0.000099999999985 0.000000000000000
1428.44452747677 0.000000000000000 0.000099999999985 0.000000000000000
1424.75100350498 0.000000000000000 0.000099999999985 0.000000000000000
1421.05747953318 0.000000000000000 0.000099999999985 0.000000000000000
1417.36395556139 0.000000000000000 0.000099999999985 0.000000000000000
1413.67043158960 0.000000000000000 0.000099999999984 0.000000000000000
1408.95272388012 0.000000000000000 0.000099999999984 0.000000000000000
1404.23501617065 0.000000000000000 0.000099999999984 0.000000000000000
1399.51730846118 0.000000000000000 0.000099999999984 0.000000000000000
1394.79960075170 0.000000000000000 0.000099999999984 0.000000000000000
1394.13178306588 0.000000000000000 0.000099999999984 0.000000000000000
1393.46396538005 0.000000000000000 0.000099999999984 0.000000000000000
1392.79614769423 0.000000000000000 0.000099999999984 0.000000000000000
1391.46051232257 0.000000000000000 0.000099999999984 0.000000000000000
1390.12487695092 0.000000000000000 0.000099999999983 0.000000000000000
1388.78924157927 0.000000000000000 0.000099999999983 0.000000000000000
1387.45360620762 0.000000000000000 0.000099999999983 0.000000000000000
1383.55724411410 0.000000000000000 0.000099999999983 0.000000000000000
1379.66088202059 0.000000000000000 0.000099999999983 0.000000000000000
1375.76451992707 0.000000000000000 0.000099999999983 0.000000000000000
1371.86815783356 0.000000000000000 0.000099999999983 0.000000000000000
1367.18983949919 0.000000000000000 0.000099999999983 0.000000000000000
1362.51152116482 0.000000000000000 0.000099999999982 0.000000000000000
1357.83320283045 0.000000000000000 0.000099999999982 0.000000000000000
1353.15488449609 0.000000000000000 0.000099999999982 0.000000000000000
1352.52592759218 0.000000000000000 0.000099999999982 0.000000000000000
1351.89697068827 0.000000000000000 0.000099999999982 0.000000000000000
1351.26801378436 0.000000000000000 0.000099999999982 0.000000000000000
1350.01009997654 0.000000000000000 0.000099999999982 0.000000000000000
1348.75218616872 0.000000000000000 0.000099999999982 0.000000000000000
1347.49427236091 0.000000000000000 0.000099999999982 0.000000000000000
1346.23635855309 0.000000000000000 0.000099999999982 0.000000000000000
1342.06100106428 0.000000000000000 0.000099999999982 0.000000000000000
1338.68900874325 0.000000000000000 0.000099999999981 0.000000000000000
1335.31701642221 0.000000000000000 0.000099999999981 0.000000000000000
1331.94502410118 0.000000000000000 0.000099999999981 0.000000000000000
1328.57303178014 0.000000000000000 0.000099999999981 0.000000000000000
1323.96806039418 0.000000000000000 0.000099999999981 0.000000000000000
1319.36308900823 0.000000000000000 0.000099999999981 0.000000000000000
1314.75811762227 0.000000000000000 0.000099999999980 0.000000000000000
1313.83712334508 0.000000000000000 0.000099999999980 0.000000000000000
1312.91612906789 0.000000000000000 0.000099999999980 0.000000000000000
1311.99513479070 0.000000000000000 0.000099999999980 0.000000000000000
1311.07414051351 0.000000000000000 0.000099999999980 0.000000000000000
1309.23215195912 0.000000000000000 0.000099999999980 0.000000000000000
1307.39016340474 0.000000000000000 0.000099999999980 0.000000000000000
1305.54817485036 0.000000000000000 0.000099999999980 0.000000000000000
1303.70618629598 0.000000000000000 0.000099999999980 0.000000000000000
1301.86419774159 0.000000000000000 0.000099999999980 0.000000000000000
1298.17904773834 0.000000000000000 0.000099999999980 0.000000000000000
1294.49389773508 0.000000000000000 0.000099999999980 0.000000000000000
1290.80874773183 0.000000000000000 0.000099999999979 0.000000000000000
1287.12359772857 0.000000000000000 0.000099999999979 0.000000000000000
1283.43844772531 0.000000000000000 0.000099999999979 0.000000000000000
1278.40132477856 0.000000000000000 0.000099999999979 0.000000000000000
1273.36420183181 0.000000000000000 0.000099999999979 0.000000000000000
1272.35677724246 0.000000000000000 0.000099999999979 0.000000000000000
1271.34935265311 0.000000000000000 0.000099999999979 0.000000000000000
1270.34192806376 0.000000000000000 0.000099999999979 0.000000000000000
1269.33450347441 0.000000000000000 0.000099999999979 0.000000000000000
1267.31965429571 0.000000000000000 0.000099999999978 0.000000000000000
1265.30480511701 0.000000000000000 0.000099999999978 0.000000000000000
1263.28995593831 0.000000000000000 0.000099999999978 0.000000000000000
1261.27510675961 0.000000000000000 0.000099999999978 0.000000000000000
1257.09220407920 0.000000000000000 0.000099999999978 0.000000000000000
1252.90930139880 0.000000000000000 0.000099999999978 0.000000000000000
1248.72639871839 0.000000000000000 0.000099999999978 0.000000000000000
1244.54349603798 0.000000000000000 0.000099999999978 0.000000000000000
1240.36059335758 0.000000000000000 0.000099999999977 0.000000000000000
1234.89563464828 0.000000000000000 0.000099999999977 0.000000000000000
1233.80264290642 0.000000000000000 0.000099999999977 0.000000000000000
1232.70965116457 0.000000000000000 0.000099999999977 0.000000000000000
1231.61665942271 0.000000000000000 0.000099999999977 0.000000000000000
1230.52366768085 0.000000000000000 0.000099999999977 0.000000000000000
1228.33768419713 0.000000000000000 0.000099999999977 0.000000000000000
1226.15170071341 0.000000000000000 0.000099999999977 0.000000000000000
1223.96571722970 0.000000000000000 0.000099999999977 0.000000000000000
1221.77973374598 0.000000000000000 0.000099999999977 0.000000000000000
1218.12567110520 0.000000000000000 0.000099999999976 0.000000000000000
1214.47160846443 0.000000000000000 0.000099999999976 0.000000000000000
1210.81754582365 0.000000000000000 0.000099999999976 0.000000000000000
1207.16348318288 0.000000000000000 0.000099999999976 0.000000000000000
1203.50942054210 0.000000000000000 0.000099999999976 0.000000000000000
1198.11328206212 0.000000000000000 0.000099999999976 0.000000000000000
1197.05632017860 0.000000000000000 0.000099999999975 0.000000000000000
1195.99935829509 0.000000000000000 0.000099999999975 0.000000000000000
1194.94239641158 0.000000000000000 0.000099999999975 0.000000000000000
1193.88543452806 0.000000000000000 0.000099999999975 0.000000000000000
1191.77151076104 0.000000000000000 0.000099999999975 0.000000000000000
1189.65758699401 0.000000000000000 0.000099999999975 0.000000000000000
1187.54366322698 0.000000000000000 0.000099999999975 0.000000000000000
1185.42973945995 0.000000000000000 0.000099999999975 0.000000000000000
1183.31581569293 0.000000000000000 0.000099999999975 0.000000000000000
1179.77656366275 0.000000000000000 0.000099999999975 0.000000000000000
1176.23731163258 0.000000000000000 0.000099999999975 0.000000000000000
1172.69805960241 0.000000000000000 0.000099999999974 0.000000000000000
1169.15880757223 0.000000000000000 0.000099999999974 0.000000000000000
1165.61955554206 0.000000000000000 0.000099999999974 0.000000000000000
1161.30538598492 0.000000000000000 0.000099999999974 0.000000000000000
1160.44255207349 0.000000000000000 0.000099999999974 0.000000000000000
1159.57971816206 0.000000000000000 0.000099999999974 0.000000000000000
1158.71688425063 0.000000000000000 0.000099999999974 0.000000000000000
1156.99121642777 0.000000000000000 0.000099999999974 0.000000000000000
1155.26554860492 0.000000000000000 0.000099999999974 0.000000000000000
1153.53988078206 0.000000000000000 0.000099999999974 0.000000000000000
1151.81421295920 0.000000000000000 0.000099999999974 0.000000000000000
1149.05896533879 0.000000000000000 0.000099999999973 0.000000000000000
1146.30371771838 0.000000000000000 0.000099999999973 0.000000000000000
1143.54847009797 0.000000000000000 0.000099999999973 0.000000000000000
1140.79322247756 0.000000000000000 0.000099999999973 0.000000000000000
1137.00392241695 0.000000000000000 0.000099999999973 0.000000000000000
1133.21462235633 0.000000000000000 0.000099999999973 0.000000000000000
1129.42532229572 0.000000000000000 0.000099999999973 0.000000000000000
1125.63602223511 0.000000000000000 0.000099999999973 0.000000000000000
1124.95599867376 0.000000000000000 0.000099999999973 0.000000000000000
1124.27597511240 0.000000000000000 0.000099999999972 0.000000000000000
1123.59595155105 0.000000000000000 0.000099999999972 0.000000000000000
1122.23590442835 0.000000000000000 0.000099999999972 0.000000000000000
1120.87585730564 0.000000000000000 0.000099999999972 0.000000000000000
1119.51581018294 0.000000000000000 0.000099999999972 0.000000000000000
1118.15576306023 0.000000000000000 0.000099999999972 0.000000000000000
1115.42775175125 0.000000000000000 0.000099999999972 0.000000000000000
1112.69974044226 0.000000000000000 0.000099999999972 0.000000000000000
1109.97172913328 0.000000000000000 0.000099999999972 0.000000000000000
1107.24371782429 0.000000000000000 0.000099999999972 0.000000000000000
1103.46953469417 0.000000000000000 0.000099999999972 0.000000000000000
1099.69535156406 0.000000000000000 0.000099999999972 0.000000000000000
1095.92116843394 0.000000000000000 0.000099999999971 0.000000000000000
1092.14698530382 0.000000000000000 0.000099999999971 0.000000000000000
1089.62096151899 0.000000000000000 0.000099999999971 0.000000000000000
1087.09493773416 0.000000000000000 0.000099999999971 0.000000000000000
1084.56891394933 0.000000000000000 0.000099999999971 0.000000000000000
1082.04289016449 0.000000000000000 0.000099999999971 0.000000000000000
1079.51686637966 0.000000000000000 0.000099999999971 0.000000000000000
1076.99084259483 0.000000000000000 0.000099999999971 0.000000000000000
1074.46481880999 0.000000000000000 0.000099999999971 0.000000000000000
1070.73801219332 0.000000000000000 0.000099999999970 0.000000000000000
1067.01120557664 0.000000000000000 0.000099999999970 0.000000000000000
1063.28439895996 0.000000000000000 0.000099999999970 0.000000000000000
1059.55759234328 0.000000000000000 0.000099999999970 0.000000000000000
1056.78260615095 0.000000000000000 0.000099999999970 0.000000000000000
1054.00761995862 0.000000000000000 0.000099999999970 0.000000000000000
1051.23263376628 0.000000000000000 0.000099999999970 0.000000000000000
1048.45764757395 0.000000000000000 0.000099999999970 0.000000000000000
1045.68266138162 0.000000000000000 0.000099999999969 0.000000000000000
1042.90767518929 0.000000000000000 0.000099999999969 0.000000000000000
1040.13268899696 0.000000000000000 0.000099999999969 0.000000000000000
1036.60497539275 0.000000000000000 0.000099999999969 0.000000000000000
1033.07726178855 0.000000000000000 0.000099999999969 0.000000000000000
1029.54954818434 0.000000000000000 0.000099999999969 0.000000000000000
1026.02183458014 0.000000000000000 0.000099999999969 0.000000000000000
1025.49916671164 0.000000000000000 0.000099999999969 0.000000000000000
1024.97649884314 0.000000000000000 0.000099999999969 0.000000000000000
1024.45383097464 0.000000000000000 0.000099999999969 0.000000000000000
1023.40849523764 0.000000000000000 0.000099999999969 0.000000000000000
1022.36315950064 0.000000000000000 0.000099999999969 0.000000000000000
1021.31782376364 0.000000000000000 0.000099999999969 0.000000000000000
1020.27248802665 0.000000000000000 0.000099999999969 0.000000000000000
1017.49189882780 0.000000000000000 0.000099999999968 0.000000000000000
1014.71130962896 0.000000000000000 0.000099999999968 0.000000000000000
1011.93072043012 0.000000000000000 0.000099999999968 0.000000000000000
1009.15013123128 0.000000000000000 0.000099999999968 0.000000000000000
1005.64193569687 0.000000000000000 0.000099999999968 0.000000000000000
1002.13374016245 0.000000000000000 0.000099999999968 0.000000000000000
998.62554462804 0.000000000000000 0.000099999999968 0.000000000000000
995.11734909362 0.000000000000000 0.000099999999968 0.000000000000000
992.80566655513 0.000000000000000 0.000099999999968 0.000000000000000
990.49398401664 0.000000000000000 0.000099999999968 0.000000000000000
988.18230147815 0.000000000000000 0.000099999999967 0.000000000000000
985.87061893966 0.000000000000000 0.000099999999967 0.000000000000000
983.55893640116 0.000000000000000 0.000099999999967 0.000000000000000
981.24725386267 0.000000000000000 0.000099999999967 0.000000000000000
978.93557132418 0.000000000000000 0.000099999999967 0.000000000000000
975.52098388539 0.000000000000000 0.000099999999967 0.000000000000000
972.10639644660 0.000000000000000 0.000099999999967 0.000000000000000
968.69180900781 0.000000000000000 0.000099999999967 0.000000000000000
965.27722156902 0.000000000000000 0.000099999999967 0.000000000000000
962.73285397428 0.000000000000000 0.000099999999967 0.000000000000000
960.18848637954 0.000000000000000 0.000099999999967 0.000000000000000
957.64411878481 0.000000000000000 0.000099999999966 0.000000000000000
955.09975119007 0.000000000000000 0.000099999999966 0.000000000000000
952.55538359534 0.000000000000000 0.000099999999966 0.000000000000000
950.01101600060 0.000000000000000 0.000099999999966 0.000000000000000
947.46664840586 0.000000000000000 0.000099999999966 0.000000000000000
944.22813305430 0.000000000000000 0.000099999999966 0.000000000000000
940.98961770275 0.000000000000000 0.000099999999966 0.000000000000000
937.75110235119 0.000000000000000 0.000099999999966 0.000000000000000
934.51258699963 0.000000000000000 0.000099999999966 0.000000000000000
934.03584427238 0.000000000000000 0.000099999999966 0.000000000000000
933.55910154513 0.000000000000000 0.000099999999966 0.000000000000000
933.08235881787 0.000000000000000 0.000099999999966 0.000000000000000
932.12887336337 0.000000000000000 0.000099999999966 0.000000000000000
931.17538790886 0.000000000000000 0.000099999999966 0.000000000000000
930.22190245436 0.000000000000000 0.000099999999966 0.000000000000000
929.26841699986 0.000000000000000 0.000099999999965 0.000000000000000
926.72042623031 0.000000000000000 0.000099999999965 0.000000000000000
924.17243546075 0.000000000000000 0.000099999999965 0.000000000000000
921.62444469120 0.000000000000000 0.000099999999965 0.000000000000000
919.07645392165 0.000000000000000 0.000099999999965 0.000000000000000
915.84310983594 0.000000000000000 0.000099999999965 0.000000000000000
912.60976575023 0.000000000000000 0.000099999999965 0.000000000000000
909.37642166451 0.000000000000000 0.000099999999965 0.000000000000000
906.14307757880 0.000000000000000 0.000099999999965 0.000000000000000
904.02730709553 0.000000000000000 0.000099999999965 0.000000000000000
901.91153661226 0.000000000000000 0.000099999999965 0.000000000000000
899.79576612899 0.000000000000000 0.000099999999965 0.000000000000000
897.67999564571 0.000000000000000 0.000099999999964 0.000000000000000
895.56422516244 0.000000000000000 0.000099999999964 0.000000000000000
893.44845467917 0.000000000000000 0.000099999999964 0.000000000000000
891.33268419590 0.000000000000000 0.000099999999964 0.000000000000000
888.17122643116 0.000000000000000 0.000099999999964 0.000000000000000
885.00976866643 0.000000000000000 0.000099999999964 0.000000000000000
881.84831090169 0.000000000000000 0.000099999999964 0.000000000000000
878.68685313696 0.000000000000000 0.000099999999964 0.000000000000000
876.38797354260 0.000000000000000 0.000099999999964 0.000000000000000
874.08909394824 0.000000000000000 0.000099999999964 0.000000000000000
871.79021435388 0.000000000000000 0.000099999999964 0.000000000000000
869.49133475952 0.000000000000000 0.000099999999963 0.000000000000000
867.19245516516 0.000000000000000 0.000099999999963 0.000000000000000
864.89357557080 0.000000000000000 0.000099999999963 0.000000000000000
862.59469597645 0.000000000000000 0.000099999999963 0.000000000000000
859.56516303432 0.000000000000000 0.000099999999963 0.000000000000000
856.53563009220 0.000000000000000 0.000099999999963 0.000000000000000
853.50609715008 0.000000000000000 0.000099999999963 0.000000000000000
850.47656420796 0.000000000000000 0.000099999999963 0.000000000000000
850.03241118917 0.000000000000000 0.000099999999963 0.000000000000000
849.58825817038 0.000000000000000 0.000099999999963 0.000000000000000
849.14410515159 0.000000000000000 0.000099999999963 0.000000000000000
848.25579911400 0.000000000000000 0.000099999999963 0.000000000000000
847.36749307642 0.000000000000000 0.000099999999963 0.000000000000000
846.47918703883 0.000000000000000 0.000099999999963 0.000000000000000
845.59088100125 0.000000000000000 0.000099999999963 0.000000000000000
843.34318155755 0.000000000000000 0.000099999999962 0.000000000000000
841.09548211386 0.000000000000000 0.000099999999962 0.000000000000000
838.84778267016 0.000000000000000 0.000099999999962 0.000000000000000
836.60008322646 0.000000000000000 0.000099999999962 0.000000000000000
833.52286534363 0.000000000000000 0.000099999999962 0.000000000000000
830.44564746081 0.000000000000000 0.000099999999962 0.000000000000000
827.36842957798 0.000000000000000 0.000099999999962 0.000000000000000
824.29121169515 0.000000000000000 0.000099999999962 0.000000000000000
823.89275535049 0.000000000000000 0.000099999999962 0.000000000000000
823.49429900583 0.000000000000000 0.000099999999962 0.000000000000000
823.09584266117 0.000000000000000 0.000099999999962 0.000000000000000
822.29892997185 0.000000000000000 0.000099999999962 0.000000000000000
821.50201728253 0.000000000000000 0.000099999999962 0.000000000000000
820.70510459321 0.000000000000000 0.000099999999962 0.000000000000000
819.90819190389 0.000000000000000 0.000099999999962 0.000000000000000
817.38805614915 0.000000000000000 0.000099999999961 0.000000000000000
814.86792039440 0.000000000000000 0.000099999999961 0.000000000000000
812.34778463966 0.000000000000000 0.000099999999961 0.000000000000000
809.82764888491 0.000000000000000 0.000099999999961 0.000000000000000
806.76036534438 0.000000000000000 0.000099999999961 0.000000000000000
803.69308180384 0.000000000000000 0.000099999999961 0.000000000000000
800.62579826331 0.000000000000000 0.000099999999961 0.000000000000000
798.31347225883 0.000000000000000 0.000099999999961 0.000000000000000
797.85100705794 0.000000000000000 0.000099999999960 0.000000000000000
797.38854185704 0.000000000000000 0.000099999999960 0.000000000000000
796.92607665615 0.000000000000000 0.000099999999960 0.000000000000000
796.00114625436 0.000000000000000 0.000099999999960 0.000000000000000
795.07621585257 0.000000000000000 0.000099999999960 0.000000000000000
794.15128545078 0.000000000000000 0.000099999999960 0.000000000000000
793.22635504899 0.000000000000000 0.000099999999960 0.000000000000000
791.22747995897 0.000000000000000 0.000099999999960 0.000000000000000
789.22860486895 0.000000000000000 0.000099999999960 0.000000000000000
787.22972977893 0.000000000000000 0.000099999999960 0.000000000000000
785.23085468891 0.000000000000000 0.000099999999960 0.000000000000000
782.07769161374 0.000000000000000 0.000099999999960 0.000000000000000
778.92452853857 0.000000000000000 0.000099999999960 0.000000000000000
775.77136546340 0.000000000000000 0.000099999999959 0.000000000000000
773.39995484459 0.000000000000000 0.000099999999959 0.000000000000000
772.92567272082 0.000000000000000 0.000099999999959 0.000000000000000
772.45139059706 0.000000000000000 0.000099999999959 0.000000000000000
771.97710847330 0.000000000000000 0.000099999999959 0.000000000000000
771.02854422577 0.000000000000000 0.000099999999959 0.000000000000000
770.07997997824 0.000000000000000 0.000099999999959 0.000000000000000
769.13141573072 0.000000000000000 0.000099999999959 0.000000000000000
768.18285148319 0.000000000000000 0.000099999999959 0.000000000000000
766.25038402568 0.000000000000000 0.000099999999959 0.000000000000000
764.31791656817 0.000000000000000 0.000099999999959 0.000000000000000
762.38544911066 0.000000000000000 0.000099999999959 0.000000000000000
760.45298165315 0.000000000000000 0.000099999999958 0.000000000000000
757.14046993727 0.000000000000000 0.000099999999958 0.000000000000000
753.82795822140 0.000000000000000 0.000099999999958 0.000000000000000
750.51544650552 0.000000000000000 0.000099999999958 0.000000000000000
748.40580249909 0.000000000000000 0.000099999999958 0.000000000000000
746.29615849266 0.000000000000000 0.000099999999958 0.000000000000000
744.18651448623 0.000000000000000 0.000099999999957 0.000000000000000
742.07687047980 0.000000000000000 0.000099999999957 0.000000000000000
739.96722647337 0.000000000000000 0.000099999999957 0.000000000000000
737.85758246694 0.000000000000000 0.000099999999957 0.000000000000000
735.74793846051 0.000000000000000 0.000099999999957 0.000000000000000
732.20086045363 0.000000000000000 0.000099999999957 0.000000000000000
728.65378244675 0.000000000000000 0.000099999999956 0.000000000000000
725.10670443988 0.000000000000000 0.000099999999956 0.000000000000000
724.62942224264 0.000000000000000 0.000099999999956 0.000000000000000
724.15214004540 0.000000000000000 0.000099999999956 0.000000000000000
723.67485784816 0.000000000000000 0.000099999999956 0.000000000000000
722.72029345368 0.000000000000000 0.000099999999956 0.000000000000000
721.76572905919 0.000000000000000 0.000099999999956 0.000000000000000
720.81116466471 0.000000000000000 0.000099999999956 0.000000000000000
719.85660027023 0.000000000000000 0.000099999999956 0.000000000000000
717.60158421090 0.000000000000000 0.000099999999955 0.000000000000000
715.34656815156 0.000000000000000 0.000099999999955 0.000000000000000
713.09155209222 0.000000000000000 0.000099999999955 0.000000000000000
710.83653603289 0.000000000000000 0.000099999999955 0.000000000000000
708.58151997355 0.000000000000000 0.000099999999955 0.000000000000000
704.56728856947 0.000000000000000 0.000099999999954 0.000000000000000
703.91192461150 0.000000000000000 0.000099999999954 0.000000000000000
703.25656065353 0.000000000000000 0.000099999999954 0.000000000000000
702.60119669555 0.000000000000000 0.000099999999954 0.000000000000000
701.94583273758 0.000000000000000 0.000099999999954 0.000000000000000
700.63510482164 0.000000000000000 0.000099999999954 0.000000000000000
699.32437690569 0.000000000000000 0.000099999999954 0.000000000000000
698.01364898975 0.000000000000000 0.000099999999954 0.000000000000000
696.70292107380 0.000000000000000 0.000099999999953 0.000000000000000
695.39219315786 0.000000000000000 0.000099999999953 0.000000000000000
692.78294180236 0.000000000000000 0.000099999999953 0.000000000000000
690.17369044687 0.000000000000000 0.000099999999953 0.000000000000000
687.56443909137 0.000000000000000 0.000099999999952 0.000000000000000
684.95518773587 0.000000000000000 0.000099999999952 0.000000000000000
682.34593638037 0.000000000000000 0.000099999999952 0.000000000000000
681.53285531992 0.000000000000000 0.000099999999952 0.000000000000000
680.71977425946 0.000000000000000 0.000099999999952 0.000000000000000
679.90669319900 0.000000000000000 0.000099999999952 0.000000000000000
679.09361213854 0.000000000000000 0.000099999999951 0.000000000000000
677.46745001762 0.000000000000000 0.000099999999951 0.000000000000000
675.84128789670 0.000000000000000 0.000099999999951 0.000000000000000
674.21512577578 0.000000000000000 0.000099999999951 0.000000000000000
672.58896365487 0.000000000000000 0.000099999999951 0.000000000000000
670.96280153395 0.000000000000000 0.000099999999950 0.000000000000000
667.72743640767 0.000000000000000 0.000099999999950 0.000000000000000
664.49207128138 0.000000000000000 0.000099999999950 0.000000000000000
661.25670615510 0.000000000000000 0.000099999999949 0.000000000000000
658.02134102882 0.000000000000000 0.000099999999949 0.000000000000000
655.51541363263 0.000000000000000 0.000099999999948 0.000000000000000
653.00948623645 0.000000000000000 0.000099999999948 0.000000000000000
650.50355884027 0.000000000000000 0.000099999999948 0.000000000000000
646.49435166809 0.000000000000000 0.000099999999947 0.000000000000000
642.48514449591 0.000000000000000 0.000099999999946 0.000000000000000
638.47593732373 0.000000000000000 0.000099999999946 0.000000000000000
632.75346551923 0.000000000000000 0.000099999999945 0.000000000000000
627.03099371474 0.000000000000000 0.000099999999944 0.000000000000000
621.30852191024 0.000000000000000 0.000099999999942 0.000000000000000
608.55998268245 0.000000000000000 0.000099999999940 0.000000000000000
595.81144345466 0.000000000000000 0.000099999999936 0.000000000000000
583.06290422687 0.000000000000000 0.000099999999933 0.000000000000000
561.71843253269 0.000000000000000 0.000099999999925 0.000000000000000
540.37396083850 0.000000000000000 0.000099999999916 0.000000000000000
519.02948914431 0.000000000000000 0.000099999999903 0.000000000000000
497.68501745012 0.000000000000000 0.000099999999887 0.000000000000000
473.85732050701 0.000000000000000 0.000099999999863 0.000000000000000
450.02962356390 0.000000000000000 0.000099999999828 0.000000000000000
426.20192662079 0.000000000000000 0.000099999999779 0.000000000000000
402.37422967769 0.000000000000000 0.000099999999706 0.000000000000000
384.38551257131 0.000000000000000 0.000099999999628 0.000000000000000
366.39679546493 0.000000000000000 0.000099999999520 0.000000000000000
353.20544551774 0.000000000000000 0.000099999999413 0.000000000000000
340.01409557054 0.000000000000000 0.000099999999275 0.000000000000000
331.19878610496 0.000000000000000 0.000099999999159 0.000000000000000
324.03813477417 0.000000000000000 0.000099999999047 0.000000000000000
318.26917715122 0.000000000000000 0.000099999998943 0.000000000000000
313.53764769993 0.000000000000000 0.000099999998845 0.000000000000000
309.69841745365 0.000000000000000 0.000099999998757 0.000000000000000
306.59040822710 0.000000000000000 0.000099999998679 0.000000000000000
304.08512135548 0.000000000000000 0.000099999998611 0.000000000000000
302.07161811592 0.000000000000000 0.000099999998553 0.000000000000000
300.45776951305 0.000000000000000 0.000099999998504 0.000000000000000
299.16705865468 0.000000000000000 0.000099999998463 0.000000000000000
298.13661204041 0.000000000000000 0.000099999998429 0.000000000000000
297.31513651707 0.000000000000000 0.000099999998402 0.000000000000000
296.66101639570 0.000000000000000 0.000099999998379 0.000000000000000
296.14061914753 0.000000000000000 0.000099999998360 0.000000000000000
295.72689914519 0.000000000000000 0.000099999998345 0.000000000000000
295.39816882909 0.000000000000000 0.000099999998332 0.000000000000000
295.13707972910 0.000000000000000 0.000099999998322 0.000000000000000
294.92978136782 0.000000000000000 0.000099999998313 0.000000000000000
294.76523276034 0.000000000000000 0.000099999998306 0.000000000000000
294.63464287346 0.000000000000000 0.000099999998300 0.000000000000000
294.53101851047 0.000000000000000 0.000099999998295 0.000000000000000
294.44880057563 0.000000000000000 0.000099999998291 0.000000000000000
294.38357235566 0.000000000000000 0.000099999998287 0.000000000000000
294.33182621093 0.000000000000000 0.000099999998284 0.000000000000000
294.29077733739 0.000000000000000 0.000099999998281 0.000000000000000
294.25821533240 0.000000000000000 0.000099999998278 0.000000000000000
294.23238602802 0.000000000000000 0.000099999998276 0.000000000000000
294.21189750403 0.000000000000000 0.000099999998274 0.000000000000000
294.19564538319 0.000000000000000 0.000099999998272 0.000000000000000
294.18275348313 0.000000000000000 0.000099999998270 0.000000000000000
294.17252668586 0.000000000000000 0.000099999998268 0.000000000000000
294.16441351970 0.000000000000000 0.000099999998267 0.000000000000000
294.15797645746 0.000000000000000 0.000099999998265 0.000000000000000
294.15286834152 0.000000000000000 0.000099999998264 0.000000000000000
294.14881367166 0.000000000000000 0.000099999998262 0.000000000000000
294.14559374970 0.000000000000000 0.000099999998261 0.000000000000000
294.14303488049 0.000000000000000 0.000099999998259 0.000000000000000
294.14099899015 0.000000000000000 0.000099999998258 0.000000000000000
294.13937614722 0.000000000000000 0.000099999998256 0.000000000000000
294.13807856315 0.000000000000000 0.000099999998255 0.000000000000000
294.13703569816 0.000000000000000 0.000099999998253 0.000000000000000
294.13619007005 0.000000000000000 0.000099999998252 0.000000000000000
294.13549309081 0.000000000000000 0.000099999998250 0.000000000000000
294.13479611157 0.000000000000000 0.000099999998248 0.000000000000000
294.13409913234 0.000000000000000 0.000099999998245 0.000000000000000
294.13365955055 0.000000000000000 0.000099999998242 0.000000000000000
294.13358347801 0.000000000000000 0.000099999998242 0.000000000000000
294.13350740547 0.000000000000000 0.000099999998241 0.000000000000000
294.13343133293 0.000000000000000 0.000099999998241 0.000000000000000
294.13327918785 0.000000000000000 0.000099999998239 0.000000000000000
294.13312704277 0.000000000000000 0.000099999998238 0.000000000000000
294.13297489768 0.000000000000000 0.000099999998237 0.000000000000000
294.13282275260 0.000000000000000 0.000099999998235 0.000000000000000
294.13253226453 0.000000000000000 0.000099999998232 0.000000000000000
294.13224177645 0.000000000000000 0.000099999998228 0.000000000000000
294.13195128837 0.000000000000000 0.000099999998224 0.000000000000000
294.13166080029 0.000000000000000 0.000099999998220 0.000000000000000
294.13100651078 0.000000000000000 0.000099999998211 0.000000000000000
294.13035222127 0.000000000000000 0.000099999998201 0.000000000000000
294.12969793176 0.000000000000000 0.000099999998191 0.000000000000000
294.12904364225 0.000000000000000 0.000099999998181 0.000000000000000
294.12810356228 0.000000000000000 0.000099999998166 0.000000000000000
294.12716348231 0.000000000000000 0.000099999998151 0.000000000000000
294.12622340234 0.000000000000000 0.000099999998136 0.000000000000000
294.12528332237 0.000000000000000 0.000099999998121 0.000000000000000
294.12321260016 0.000000000000000 0.000099999998087 0.000000000000000
294.12114187795 0.000000000000000 0.000099999998053 0.000000000000000
294.11907115574 0.000000000000000 0.000099999998019 0.000000000000000
294.11700043353 0.000000000000000 0.000099999997985 0.000000000000000
294.11221978276 0.000000000000000 0.000099999997905 0.000000000000000
294.10743913198 0.000000000000000 0.000099999997825 0.000000000000000
294.10265848121 0.000000000000000 0.000099999997745 0.000000000000000
294.09787783044 0.000000000000000 0.000099999997665 0.000000000000000
294.08481283562 0.000000000000000 0.000099999997445 0.000000000000000
294.07174784081 0.000000000000000 0.000099999997224 0.000000000000000
294.05868284600 0.000000000000000 0.000099999997003 0.000000000000000
294.02323287476 0.000000000000000 0.000099999996402 0.000000000000000
293.98778290352 0.000000000000000 0.000099999995799 0.000000000000000
293.95233293228 0.000000000000000 0.000099999995195 0.000000000000000
293.84158346264 0.000000000000000 0.000099999993300 0.000000000000000
293.73083399301 0.000000000000000 0.000099999991393 0.000000000000000
293.62008452338 0.000000000000000 0.000099999989477 0.000000000000000
293.26515404203 0.000000000000000 0.000099999983264 0.000000000000000
292.91022356068 0.000000000000000 0.000099999976946 0.000000000000000
292.64277249395 0.000000000000000 0.000099999972115 0.000000000000000
292.37532142722 0.000000000000000 0.000099999967223 0.000000000000000
292.16263323561 0.000000000000000 0.000099999963289 0.000000000000000
291.94994504400 0.000000000000000 0.000099999959317 0.000000000000000
291.78118003862 0.000000000000000 0.000099999956137 0.000000000000000
291.61241503323 0.000000000000000 0.000099999952932 0.000000000000000
291.47858093352 0.000000000000000 0.000099999950373 0.000000000000000
291.34474683380 0.000000000000000 0.000099999947799 0.000000000000000
291.23866368539 0.000000000000000 0.000099999945747 0.000000000000000
291.13258053697 0.000000000000000 0.000099999943685 0.000000000000000
291.04852398017 0.000000000000000 0.000099999942044 0.000000000000000
290.96446742337 0.000000000000000 0.000099999940397 0.000000000000000
290.89788177425 0.000000000000000 0.000099999939088 0.000000000000000
290.83129612514 0.000000000000000 0.000099999937774 0.000000000000000
290.77856066511 0.000000000000000 0.000099999936731 0.000000000000000
290.72582520508 0.000000000000000 0.000099999935686 0.000000000000000
290.68406523969 0.000000000000000 0.000099999934857 0.000000000000000
290.64230527429 0.000000000000000 0.000099999934025 0.000000000000000
290.60924018467 0.000000000000000 0.000099999933366 0.000000000000000
290.57617509505 0.000000000000000 0.000099999932706 0.000000000000000
290.54999662203 0.000000000000000 0.000099999932183 0.000000000000000
290.52381814901 0.000000000000000 0.000099999931659 0.000000000000000
290.50309318499 0.000000000000000 0.000099999931244 0.000000000000000
290.48236822097 0.000000000000000 0.000099999930828 0.000000000000000
290.46596134922 0.000000000000000 0.000099999930499 0.000000000000000
290.44955447747 0.000000000000000 0.000099999930169 0.000000000000000
290.43656635162 0.000000000000000 0.000099999929908 0.000000000000000
290.42357822578 0.000000000000000 0.000099999929647 0.000000000000000
290.41329661274 0.000000000000000 0.000099999929440 0.000000000000000
290.40301499970 0.000000000000000 0.000099999929233 0.000000000000000
290.39487592052 0.000000000000000 0.000099999929069 0.000000000000000
290.38673684134 0.000000000000000 0.000099999928905 0.000000000000000
290.38029374921 0.000000000000000 0.000099999928775 0.000000000000000
290.37385065708 0.000000000000000 0.000099999928645 0.000000000000000
290.36875000289 0.000000000000000 0.000099999928542 0.000000000000000
290.36364934870 0.000000000000000 0.000099999928439 0.000000000000000
290.35961121773 0.000000000000000 0.000099999928358 0.000000000000000
290.35557308675 0.000000000000000 0.000099999928277 0.000000000000000
290.35237585792 0.000000000000000 0.000099999928212 0.000000000000000
290.34917862910 0.000000000000000 0.000099999928147 0.000000000000000
290.34664682317 0.000000000000000 0.000099999928096 0.000000000000000
290.34411501724 0.000000000000000 0.000099999928045 0.000000000000000
290.34210967132 0.000000000000000 0.000099999928005 0.000000000000000
290.34010432541 0.000000000000000 0.000099999927964 0.000000000000000
290.33851536813 0.000000000000000 0.000099999927932 0.000000000000000
290.33692641084 0.000000000000000 0.000099999927900 0.000000000000000
290.33566662053 0.000000000000000 0.000099999927875 0.000000000000000
290.33440683021 0.000000000000000 0.000099999927849 0.000000000000000
290.33340704435 0.000000000000000 0.000099999927829 0.000000000000000
290.33240725849 0.000000000000000 0.000099999927809 0.000000000000000
290.33161256976 0.000000000000000 0.000099999927793 0.000000000000000
290.33081788104 0.000000000000000 0.000099999927777 0.000000000000000
290.33018460663 0.000000000000000 0.000099999927764 0.000000000000000
290.32955133223 0.000000000000000 0.000099999927751 0.000000000000000
290.32904457955 0.000000000000000 0.000099999927741 0.000000000000000
290.32853782688 0.000000000000000 0.000099999927731 0.000000000000000
290.32812949639 0.000000000000000 0.000099999927722 0.000000000000000
290.32772116590 0.000000000000000 0.000099999927714 0.000000000000000
290.32738821289 0.000000000000000 0.000099999927708 0.000000000000000
290.32705525987 0.000000000000000 0.000099999927701 0.000000000000000
290.32677790689 0.000000000000000 0.000099999927695 0.000000000000000
290.32650055390 0.000000000000000 0.000099999927690 0.000000000000000
290.32622320091 0.000000000000000 0.000099999927684 0.000000000000000
290.32588931605 0.000000000000000 0.000099999927677 0.000000000000000
290.32555543118 0.000000000000000 0.000099999927671 0.000000000000000
290.32522154631 0.000000000000000 0.000099999927664 0.000000000000000
290.32515476934 0.000000000000000 0.000099999927662 0.000000000000000
290.32508799237 0.000000000000000 0.000099999927661 0.000000000000000
290.32502121539 0.000000000000000 0.000099999927660 0.000000000000000
290.32488766145 0.000000000000000 0.000099999927657 0.000000000000000
290.32475410750 0.000000000000000 0.000099999927654 0.000000000000000
290.32462055355 0.000000000000000 0.000099999927652 0.000000000000000
290.32448699961 0.000000000000000 0.000099999927649 0.000000000000000
290.32420536013 0.000000000000000 0.000099999927643 0.000000000000000
290.32392372064 0.000000000000000 0.000099999927638 0.000000000000000
290.32364208116 0.000000000000000 0.000099999927632 0.000000000000000
290.32336044168 0.000000000000000 0.000099999927626 0.000000000000000
290.32265248972 0.000000000000000 0.000099999927612 0.000000000000000
290.32194453777 0.000000000000000 0.000099999927598 0.000000000000000
290.32123658581 0.000000000000000 0.000099999927584 0.000000000000000
290.32052863386 0.000000000000000 0.000099999927570 0.000000000000000
290.31958306195 0.000000000000000 0.000099999927551 0.000000000000000
290.31863749004 0.000000000000000 0.000099999927532 0.000000000000000
290.31769191813 0.000000000000000 0.000099999927513 0.000000000000000
290.31674634622 0.000000000000000 0.000099999927494 0.000000000000000
290.31461283047 0.000000000000000 0.000099999927451 0.000000000000000
290.31247931472 0.000000000000000 0.000099999927408 0.000000000000000
290.31034579897 0.000000000000000 0.000099999927365 0.000000000000000
290.30821228322 0.000000000000000 0.000099999927322 0.000000000000000
290.30325974208 0.000000000000000 0.000099999927223 0.000000000000000
290.29830720095 0.000000000000000 0.000099999927124 0.000000000000000
290.29335465982 0.000000000000000 0.000099999927024 0.000000000000000
290.28840211868 0.000000000000000 0.000099999926925 0.000000000000000
290.27465558112 0.000000000000000 0.000099999926648 0.000000000000000
290.26090904355 0.000000000000000 0.000099999926372 0.000000000000000
290.24716250599 0.000000000000000 0.000099999926095 0.000000000000000
290.20938567170 0.000000000000000 0.000099999925334 0.000000000000000
290.17160883741 0.000000000000000 0.000099999924572 0.000000000000000
290.13383200312 0.000000000000000 0.000099999923809 0.000000000000000
290.01373590488 0.000000000000000 0.000099999921372 0.000000000000000
289.89363980663 0.000000000000000 0.000099999918922 0.000000000000000
289.77354370839 0.000000000000000 0.000099999916458 0.000000000000000
289.42654755376 0.000000000000000 0.000099999909262 0.000000000000000
289.07955139912 0.000000000000000 0.000099999901948 0.000000000000000
288.81947710312 0.000000000000000 0.000099999896388 0.000000000000000
288.55940280712 0.000000000000000 0.000099999890760 0.000000000000000
288.35265825882 0.000000000000000 0.000099999886237 0.000000000000000
288.14591371051 0.000000000000000 0.000099999881670 0.000000000000000
287.98193500084 0.000000000000000 0.000099999878016 0.000000000000000
287.81795629117 0.000000000000000 0.000099999874335 0.000000000000000
287.68796353999 0.000000000000000 0.000099999871396 0.000000000000000
287.55797078882 0.000000000000000 0.000099999868439 0.000000000000000
287.45496239270 0.000000000000000 0.000099999866084 0.000000000000000
287.35195399659 0.000000000000000 0.000099999863717 0.000000000000000
287.27035326620 0.000000000000000 0.000099999861834 0.000000000000000
287.18875253582 0.000000000000000 0.000099999859944 0.000000000000000
287.12412494787 0.000000000000000 0.000099999858442 0.000000000000000
287.05949735993 0.000000000000000 0.000099999856935 0.000000000000000
287.00832088639 0.000000000000000 0.000099999855739 0.000000000000000
286.95714441285 0.000000000000000 0.000099999854540 0.000000000000000
286.91662428494 0.000000000000000 0.000099999853588 0.000000000000000
286.87610415703 0.000000000000000 0.000099999852635 0.000000000000000
286.84402418863 0.000000000000000 0.000099999851879 0.000000000000000
286.81194422022 0.000000000000000 0.000099999851122 0.000000000000000
286.78654790593 0.000000000000000 0.000099999850522 0.000000000000000
286.76115159164 0.000000000000000 0.000099999849922 0.000000000000000
286.74104727286 0.000000000000000 0.000099999849445 0.000000000000000
286.72094295407 0.000000000000000 0.000099999848969 0.000000000000000
286.70502833308 0.000000000000000 0.000099999848591 0.000000000000000
286.68911371209 0.000000000000000 0.000099999848214 0.000000000000000
286.67651585663 0.000000000000000 0.000099999847914 0.000000000000000
286.66391800117 0.000000000000000 0.000099999847615 0.000000000000000
286.65394571356 0.000000000000000 0.000099999847378 0.000000000000000
286.64397342594 0.000000000000000 0.000099999847141 0.000000000000000
286.63607945947 0.000000000000000 0.000099999846953 0.000000000000000
286.62818549300 0.000000000000000 0.000099999846765 0.000000000000000
286.62193659775 0.000000000000000 0.000099999846616 0.000000000000000
286.61568770250 0.000000000000000 0.000099999846467 0.000000000000000
286.61074088847 0.000000000000000 0.000099999846349 0.000000000000000
286.60579407444 0.000000000000000 0.000099999846231 0.000000000000000
286.60187780717 0.000000000000000 0.000099999846138 0.000000000000000
286.59796153989 0.000000000000000 0.000099999846044 0.000000000000000
286.59486084657 0.000000000000000 0.000099999845970 0.000000000000000
286.59176015324 0.000000000000000 0.000099999845897 0.000000000000000
286.58930482742 0.000000000000000 0.000099999845838 0.000000000000000
286.58684950160 0.000000000000000 0.000099999845779 0.000000000000000
286.58490476182 0.000000000000000 0.000099999845733 0.000000000000000
286.58296002204 0.000000000000000 0.000099999845687 0.000000000000000
286.58141911314 0.000000000000000 0.000099999845650 0.000000000000000
286.57987820423 0.000000000000000 0.000099999845613 0.000000000000000
286.57865653546 0.000000000000000 0.000099999845584 0.000000000000000
286.57743486670 0.000000000000000 0.000099999845555 0.000000000000000
286.57646536446 0.000000000000000 0.000099999845532 0.000000000000000
286.57549586222 0.000000000000000 0.000099999845508 0.000000000000000
286.57472528021 0.000000000000000 0.000099999845490 0.000000000000000
286.57395469820 0.000000000000000 0.000099999845472 0.000000000000000
286.57334067826 0.000000000000000 0.000099999845457 0.000000000000000
286.57272665831 0.000000000000000 0.000099999845442 0.000000000000000
286.57223537032 0.000000000000000 0.000099999845431 0.000000000000000
286.57174408232 0.000000000000000 0.000099999845419 0.000000000000000
286.57134828946 0.000000000000000 0.000099999845409 0.000000000000000
286.57095249659 0.000000000000000 0.000099999845400 0.000000000000000
286.57062987489 0.000000000000000 0.000099999845392 0.000000000000000
286.57030725319 0.000000000000000 0.000099999845385 0.000000000000000
286.57003867326 0.000000000000000 0.000099999845378 0.000000000000000
286.56977009333 0.000000000000000 0.000099999845372 0.000000000000000
286.56950151340 0.000000000000000 0.000099999845365 0.000000000000000
286.56917901401 0.000000000000000 0.000099999845358 0.000000000000000
286.56885651463 0.000000000000000 0.000099999845350 0.000000000000000
286.56853401524 0.000000000000000 0.000099999845342 0.000000000000000
286.56846951536 0.000000000000000 0.000099999845341 0.000000000000000
286.56840501549 0.000000000000000 0.000099999845339 0.000000000000000
286.56834051561 0.000000000000000 0.000099999845338 0.000000000000000
286.56821151585 0.000000000000000 0.000099999845335 0.000000000000000
286.56808251610 0.000000000000000 0.000099999845332 0.000000000000000
286.56795351634 0.000000000000000 0.000099999845329 0.000000000000000
286.56782451659 0.000000000000000 0.000099999845325 0.000000000000000
286.56755182793 0.000000000000000 0.000099999845319 0.000000000000000
286.56727913927 0.000000000000000 0.000099999845313 0.000000000000000
286.56700645061 0.000000000000000 0.000099999845306 0.000000000000000
286.56673376195 0.000000000000000 0.000099999845300 0.000000000000000
286.56603420508 0.000000000000000 0.000099999845283 0.000000000000000
286.56533464820 0.000000000000000 0.000099999845266 0.000000000000000
286.56463509133 0.000000000000000 0.000099999845250 0.000000000000000
286.56393553445 0.000000000000000 0.000099999845233 0.000000000000000
286.56301321926 0.000000000000000 0.000099999845211 0.000000000000000
286.56209090407 0.000000000000000 0.000099999845189 0.000000000000000
286.56116858887 0.000000000000000 0.000099999845168 0.000000000000000
286.56024627368 0.000000000000000 0.000099999845146 0.000000000000000
286.55815483593 0.000000000000000 0.000099999845096 0.000000000000000
286.55606339818 0.000000000000000 0.000099999845046 0.000000000000000
286.55397196043 0.000000000000000 0.000099999844997 0.000000000000000
286.55188052268 0.000000000000000 0.000099999844947 0.000000000000000
286.54701905157 0.000000000000000 0.000099999844832 0.000000000000000
286.54215758046 0.000000000000000 0.000099999844717 0.000000000000000
286.53729610936 0.000000000000000 0.000099999844601 0.000000000000000
286.53243463825 0.000000000000000 0.000099999844486 0.000000000000000
286.51889192788 0.000000000000000 0.000099999844164 0.000000000000000
286.50534921751 0.000000000000000 0.000099999843842 0.000000000000000
286.49180650713 0.000000000000000 0.000099999843520 0.000000000000000
286.45447821209 0.000000000000000 0.000099999842632 0.000000000000000
286.41714991705 0.000000000000000 0.000099999841741 0.000000000000000
286.37982162201 0.000000000000000 0.000099999840850 0.000000000000000
286.26066325487 0.000000000000000 0.000099999837993 0.000000000000000
286.14150488773 0.000000000000000 0.000099999835120 0.000000000000000
286.02234652059 0.000000000000000 0.000099999832232 0.000000000000000
285.67989153961 0.000000000000000 0.000099999823840 0.000000000000000
285.33743655862 0.000000000000000 0.000099999815313 0.000000000000000
285.08098467363 0.000000000000000 0.000099999808837 0.000000000000000
284.82453278865 0.000000000000000 0.000099999802282 0.000000000000000
284.62073810822 0.000000000000000 0.000099999797016 0.000000000000000
284.41694342779 0.000000000000000 0.000099999791699 0.000000000000000
284.25535176661 0.000000000000000 0.000099999787447 0.000000000000000
284.09376010542 0.000000000000000 0.000099999783161 0.000000000000000
283.96568994858 0.000000000000000 0.000099999779742 0.000000000000000
283.83761979173 0.000000000000000 0.000099999776302 0.000000000000000
283.73615420638 0.000000000000000 0.000099999773561 0.000000000000000
283.63468862103 0.000000000000000 0.000099999770807 0.000000000000000
283.55432235089 0.000000000000000 0.000099999768617 0.000000000000000
283.47395608075 0.000000000000000 0.000099999766418 0.000000000000000
283.41031397626 0.000000000000000 0.000099999764671 0.000000000000000
283.34667187177 0.000000000000000 0.000099999762919 0.000000000000000
283.29628070725 0.000000000000000 0.000099999761528 0.000000000000000
283.24588954273 0.000000000000000 0.000099999760133 0.000000000000000
283.20599432441 0.000000000000000 0.000099999759027 0.000000000000000
283.16609910609 0.000000000000000 0.000099999757919 0.000000000000000
283.13451585611 0.000000000000000 0.000099999757040 0.000000000000000
283.10293260613 0.000000000000000 0.000099999756159 0.000000000000000
283.07793077039 0.000000000000000 0.000099999755462 0.000000000000000
283.05292893466 0.000000000000000 0.000099999754763 0.000000000000000
283.03313768391 0.000000000000000 0.000099999754209 0.000000000000000
283.01334643315 0.000000000000000 0.000099999753655 0.000000000000000
282.99768013796 0.000000000000000 0.000099999753216 0.000000000000000
282.98201384276 0.000000000000000 0.000099999752777 0.000000000000000
282.96961287833 0.000000000000000 0.000099999752429 0.000000000000000
282.95721191391 0.000000000000000 0.000099999752081 0.000000000000000
282.94739568761 0.000000000000000 0.000099999751805 0.000000000000000
282.93757946131 0.000000000000000 0.000099999751530 0.000000000000000
282.92980916603 0.000000000000000 0.000099999751311 0.000000000000000
282.92203887074 0.000000000000000 0.000099999751093 0.000000000000000
282.91588796560 0.000000000000000 0.000099999750920 0.000000000000000
282.90973706047 0.000000000000000 0.000099999750746 0.000000000000000
282.90486788454 0.000000000000000 0.000099999750609 0.000000000000000
282.89999870860 0.000000000000000 0.000099999750472 0.000000000000000
282.89614395791 0.000000000000000 0.000099999750364 0.000000000000000
282.89228920722 0.000000000000000 0.000099999750255 0.000000000000000
282.88923726618 0.000000000000000 0.000099999750169 0.000000000000000
282.88618532514 0.000000000000000 0.000099999750083 0.000000000000000
282.88376865117 0.000000000000000 0.000099999750015 0.000000000000000
282.88135197721 0.000000000000000 0.000099999749947 0.000000000000000
282.87943790295 0.000000000000000 0.000099999749893 0.000000000000000
282.87752382870 0.000000000000000 0.000099999749839 0.000000000000000
282.87600727770 0.000000000000000 0.000099999749796 0.000000000000000
282.87449072671 0.000000000000000 0.000099999749754 0.000000000000000
282.87328844284 0.000000000000000 0.000099999749720 0.000000000000000
282.87208615897 0.000000000000000 0.000099999749686 0.000000000000000
282.87113213200 0.000000000000000 0.000099999749659 0.000000000000000
282.87017810503 0.000000000000000 0.000099999749632 0.000000000000000
282.86941993948 0.000000000000000 0.000099999749611 0.000000000000000
282.86866177392 0.000000000000000 0.000099999749589 0.000000000000000
282.86805779773 0.000000000000000 0.000099999749572 0.000000000000000
282.86745382155 0.000000000000000 0.000099999749555 0.000000000000000
282.86697076675 0.000000000000000 0.000099999749542 0.000000000000000
282.86648771195 0.000000000000000 0.000099999749528 0.000000000000000
282.86609881799 0.000000000000000 0.000099999749517 0.000000000000000
282.86570992403 0.000000000000000 0.000099999749506 0.000000000000000
282.86539330217 0.000000000000000 0.000099999749497 0.000000000000000
282.86507668031 0.000000000000000 0.000099999749488 0.000000000000000
282.86481367384 0.000000000000000 0.000099999749481 0.000000000000000
282.86455066736 0.000000000000000 0.000099999749474 0.000000000000000
282.86428766089 0.000000000000000 0.000099999749466 0.000000000000000
282.86397463044 0.000000000000000 0.000099999749457 0.000000000000000
282.86366159999 0.000000000000000 0.000099999749449 0.000000000000000
282.86334856954 0.000000000000000 0.000099999749440 0.000000000000000
282.86328596345 0.000000000000000 0.000099999749438 0.000000000000000
282.86322335736 0.000000000000000 0.000099999749436 0.000000000000000
282.86316075127 0.000000000000000 0.000099999749434 0.000000000000000
282.86303553909 0.000000000000000 0.000099999749431 0.000000000000000
282.86291032691 0.000000000000000 0.000099999749427 0.000000000000000
282.86278511473 0.000000000000000 0.000099999749424 0.000000000000000
282.86265990255 0.000000000000000 0.000099999749420 0.000000000000000
282.86239213356 0.000000000000000 0.000099999749413 0.000000000000000
282.86212436458 0.000000000000000 0.000099999749405 0.000000000000000
282.86185659559 0.000000000000000 0.000099999749398 0.000000000000000
282.86158882660 0.000000000000000 0.000099999749390 0.000000000000000
282.86084074488 0.000000000000000 0.000099999749369 0.000000000000000
282.86026517057 0.000000000000000 0.000099999749353 0.000000000000000
282.85968959627 0.000000000000000 0.000099999749337 0.000000000000000
282.85911402196 0.000000000000000 0.000099999749321 0.000000000000000
282.85853844766 0.000000000000000 0.000099999749305 0.000000000000000
282.85748819882 0.000000000000000 0.000099999749275 0.000000000000000
282.85643794998 0.000000000000000 0.000099999749246 0.000000000000000
282.85538770114 0.000000000000000 0.000099999749217 0.000000000000000
282.85433745230 0.000000000000000 0.000099999749187 0.000000000000000
282.85203813551 0.000000000000000 0.000099999749123 0.000000000000000
282.84973881871 0.000000000000000 0.000099999749058 0.000000000000000
282.84743950191 0.000000000000000 0.000099999748994 0.000000000000000
282.84514018511 0.000000000000000 0.000099999748929 0.000000000000000
282.83963522397 0.000000000000000 0.000099999748775 0.000000000000000
282.83413026282 0.000000000000000 0.000099999748621 0.000000000000000
282.82862530167 0.000000000000000 0.000099999748466 0.000000000000000
282.81516349306 0.000000000000000 0.000099999748089 0.000000000000000
282.80170168444 0.000000000000000 0.000099999747711 0.000000000000000
282.78823987582 0.000000000000000 0.000099999747333 0.000000000000000
282.75175766588 0.000000000000000 0.000099999746307 0.000000000000000
282.71527545593 0.000000000000000 0.000099999745279 0.000000000000000
282.67879324599 0.000000000000000 0.000099999744250 0.000000000000000
282.56177221632 0.000000000000000 0.000099999740936 0.000000000000000
282.44475118664 0.000000000000000 0.000099999737604 0.000000000000000
282.32773015697 0.000000000000000 0.000099999734254 0.000000000000000
281.98952729382 0.000000000000000 0.000099999724466 0.000000000000000
281.65132443066 0.000000000000000 0.000099999714520 0.000000000000000
281.39809732680 0.000000000000000 0.000099999706967 0.000000000000000
281.14487022294 0.000000000000000 0.000099999699323 0.000000000000000
280.94368559237 0.000000000000000 0.000099999693183 0.000000000000000
280.74250096179 0.000000000000000 0.000099999686983 0.000000000000000
280.58300732586 0.000000000000000 0.000099999682026 0.000000000000000
280.42351368994 0.000000000000000 0.000099999677030 0.000000000000000
280.29712338818 0.000000000000000 0.000099999673044 0.000000000000000
280.17073308642 0.000000000000000 0.000099999669034 0.000000000000000
280.07060852366 0.000000000000000 0.000099999665840 0.000000000000000
279.97048396091 0.000000000000000 0.000099999662630 0.000000000000000
279.89118581694 0.000000000000000 0.000099999660077 0.000000000000000
279.81188767298 0.000000000000000 0.000099999657515 0.000000000000000
279.74909488382 0.000000000000000 0.000099999655478 0.000000000000000
279.68630209467 0.000000000000000 0.000099999653436 0.000000000000000
279.63658540737 0.000000000000000 0.000099999651815 0.000000000000000
279.58686872006 0.000000000000000 0.000099999650190 0.000000000000000
279.54750863201 0.000000000000000 0.000099999648900 0.000000000000000
279.50814854395 0.000000000000000 0.000099999647609 0.000000000000000
279.47698957457 0.000000000000000 0.000099999646584 0.000000000000000
279.44583060519 0.000000000000000 0.000099999645558 0.000000000000000
279.42116499411 0.000000000000000 0.000099999644745 0.000000000000000
279.39649938302 0.000000000000000 0.000099999643931 0.000000000000000
279.37697448073 0.000000000000000 0.000099999643286 0.000000000000000
279.35744957845 0.000000000000000 0.000099999642640 0.000000000000000
279.34199422475 0.000000000000000 0.000099999642129 0.000000000000000
279.32653887105 0.000000000000000 0.000099999641617 0.000000000000000
279.31430493933 0.000000000000000 0.000099999641211 0.000000000000000
279.30207100760 0.000000000000000 0.000099999640806 0.000000000000000
279.29238703211 0.000000000000000 0.000099999640484 0.000000000000000
279.28270305661 0.000000000000000 0.000099999640163 0.000000000000000
279.27503746901 0.000000000000000 0.000099999639908 0.000000000000000
279.26737188140 0.000000000000000 0.000099999639653 0.000000000000000
279.26130387891 0.000000000000000 0.000099999639452 0.000000000000000
279.25523587642 0.000000000000000 0.000099999639250 0.000000000000000
279.25043234498 0.000000000000000 0.000099999639090 0.000000000000000
279.24562881354 0.000000000000000 0.000099999638931 0.000000000000000
279.24182605150 0.000000000000000 0.000099999638804 0.000000000000000
279.23802328945 0.000000000000000 0.000099999638678 0.000000000000000
279.23501253518 0.000000000000000 0.000099999638577 0.000000000000000
279.23200178091 0.000000000000000 0.000099999638477 0.000000000000000
279.22961775334 0.000000000000000 0.000099999638398 0.000000000000000
279.22723372577 0.000000000000000 0.000099999638319 0.000000000000000
279.22534555038 0.000000000000000 0.000099999638256 0.000000000000000
279.22345737500 0.000000000000000 0.000099999638193 0.000000000000000
279.22196139790 0.000000000000000 0.000099999638143 0.000000000000000
279.22046542081 0.000000000000000 0.000099999638093 0.000000000000000
279.21927951627 0.000000000000000 0.000099999638054 0.000000000000000
279.21809361174 0.000000000000000 0.000099999638014 0.000000000000000
279.21715267019 0.000000000000000 0.000099999637983 0.000000000000000
279.21621172863 0.000000000000000 0.000099999637952 0.000000000000000
279.21546407550 0.000000000000000 0.000099999637927 0.000000000000000
279.21471642237 0.000000000000000 0.000099999637902 0.000000000000000
279.21412096778 0.000000000000000 0.000099999637882 0.000000000000000
279.21352551319 0.000000000000000 0.000099999637862 0.000000000000000
279.21304946746 0.000000000000000 0.000099999637846 0.000000000000000
279.21257342172 0.000000000000000 0.000099999637830 0.000000000000000
279.21219043173 0.000000000000000 0.000099999637818 0.000000000000000
279.21180744173 0.000000000000000 0.000099999637805 0.000000000000000
279.21149599465 0.000000000000000 0.000099999637795 0.000000000000000
279.21118454756 0.000000000000000 0.000099999637784 0.000000000000000
279.21092640061 0.000000000000000 0.000099999637776 0.000000000000000
279.21066825366 0.000000000000000 0.000099999637767 0.000000000000000
279.21041010670 0.000000000000000 0.000099999637758 0.000000000000000
279.21010544151 0.000000000000000 0.000099999637748 0.000000000000000
279.20980077631 0.000000000000000 0.000099999637738 0.000000000000000
279.20949611111 0.000000000000000 0.000099999637728 0.000000000000000
279.20943517807 0.000000000000000 0.000099999637726 0.000000000000000
279.20937424504 0.000000000000000 0.000099999637724 0.000000000000000
279.20931331200 0.000000000000000 0.000099999637722 0.000000000000000
279.20919144592 0.000000000000000 0.000099999637718 0.000000000000000
279.20906957984 0.000000000000000 0.000099999637714 0.000000000000000
279.20894771376 0.000000000000000 0.000099999637710 0.000000000000000
279.20882584768 0.000000000000000 0.000099999637706 0.000000000000000
279.20856061306 0.000000000000000 0.000099999637697 0.000000000000000
279.20829537844 0.000000000000000 0.000099999637688 0.000000000000000
279.20803014381 0.000000000000000 0.000099999637679 0.000000000000000
279.20776490919 0.000000000000000 0.000099999637671 0.000000000000000
279.20711474223 0.000000000000000 0.000099999637649 0.000000000000000
279.20646457526 0.000000000000000 0.000099999637628 0.000000000000000
279.20581440830 0.000000000000000 0.000099999637606 0.000000000000000
279.20516424134 0.000000000000000 0.000099999637584 0.000000000000000
279.20430797656 0.000000000000000 0.000099999637556 0.000000000000000
279.20345171178 0.000000000000000 0.000099999637528 0.000000000000000
279.20259544700 0.000000000000000 0.000099999637499 0.000000000000000
279.20173918222 0.000000000000000 0.000099999637471 0.000000000000000
279.19979970712 0.000000000000000 0.000099999637407 0.000000000000000
279.19786023201 0.000000000000000 0.000099999637343 0.000000000000000
279.19592075691 0.000000000000000 0.000099999637278 0.000000000000000
279.19398128181 0.000000000000000 0.000099999637214 0.000000000000000
279.18947727837 0.000000000000000 0.000099999637065 0.000000000000000
279.18497327493 0.000000000000000 0.000099999636916 0.000000000000000
279.18046927149 0.000000000000000 0.000099999636767 0.000000000000000
279.17596526805 0.000000000000000 0.000099999636618 0.000000000000000
279.16344238920 0.000000000000000 0.000099999636202 0.000000000000000
279.15091951035 0.000000000000000 0.000099999635787 0.000000000000000
279.13839663150 0.000000000000000 0.000099999635372 0.000000000000000
279.10393493876 0.000000000000000 0.000099999634227 0.000000000000000
279.06947324602 0.000000000000000 0.000099999633080 0.000000000000000
279.03501155328 0.000000000000000 0.000099999631932 0.000000000000000
278.92524643243 0.000000000000000 0.000099999628261 0.000000000000000
278.81548131158 0.000000000000000 0.000099999624571 0.000000000000000
278.70571619073 0.000000000000000 0.000099999620861 0.000000000000000
278.37020056880 0.000000000000000 0.000099999609400 0.000000000000000
278.03468494686 0.000000000000000 0.000099999597753 0.000000000000000
277.78287114211 0.000000000000000 0.000099999588886 0.000000000000000
277.53105733735 0.000000000000000 0.000099999579910 0.000000000000000
277.33102046249 0.000000000000000 0.000099999572700 0.000000000000000
277.13098358763 0.000000000000000 0.000099999565420 0.000000000000000
276.97240312582 0.000000000000000 0.000099999559598 0.000000000000000
276.81382266400 0.000000000000000 0.000099999553730 0.000000000000000
276.68815578156 0.000000000000000 0.000099999549048 0.000000000000000
276.56248889913 0.000000000000000 0.000099999544337 0.000000000000000
276.46293568219 0.000000000000000 0.000099999540584 0.000000000000000
276.36338246525 0.000000000000000 0.000099999536813 0.000000000000000
276.28453471018 0.000000000000000 0.000099999533813 0.000000000000000
276.20568695512 0.000000000000000 0.000099999530802 0.000000000000000
276.14324884069 0.000000000000000 0.000099999528409 0.000000000000000
276.08081072627 0.000000000000000 0.000099999526009 0.000000000000000
276.03137320690 0.000000000000000 0.000099999524103 0.000000000000000
275.98193568754 0.000000000000000 0.000099999522193 0.000000000000000
275.94279531748 0.000000000000000 0.000099999520678 0.000000000000000
275.90365494742 0.000000000000000 0.000099999519159 0.000000000000000
275.87266893776 0.000000000000000 0.000099999517955 0.000000000000000
275.84168292810 0.000000000000000 0.000099999516749 0.000000000000000
275.81715351677 0.000000000000000 0.000099999515793 0.000000000000000
275.79262410543 0.000000000000000 0.000099999514836 0.000000000000000
275.77320650393 0.000000000000000 0.000099999514078 0.000000000000000
275.75378890243 0.000000000000000 0.000099999513318 0.000000000000000
275.73841812501 0.000000000000000 0.000099999512717 0.000000000000000
275.72304734759 0.000000000000000 0.000099999512115 0.000000000000000
275.71088011579 0.000000000000000 0.000099999511638 0.000000000000000
275.69871288399 0.000000000000000 0.000099999511161 0.000000000000000
275.68908153938 0.000000000000000 0.000099999510783 0.000000000000000
275.67945019477 0.000000000000000 0.000099999510405 0.000000000000000
275.67182616033 0.000000000000000 0.000099999510106 0.000000000000000
275.66420212590 0.000000000000000 0.000099999509807 0.000000000000000
275.65816695068 0.000000000000000 0.000099999509570 0.000000000000000
275.65213177547 0.000000000000000 0.000099999509332 0.000000000000000
275.64735419605 0.000000000000000 0.000099999509145 0.000000000000000
275.64257661663 0.000000000000000 0.000099999508957 0.000000000000000
275.63879438909 0.000000000000000 0.000099999508808 0.000000000000000
275.63501216154 0.000000000000000 0.000099999508659 0.000000000000000
275.63201767392 0.000000000000000 0.000099999508541 0.000000000000000
275.62902318629 0.000000000000000 0.000099999508424 0.000000000000000
275.62665206559 0.000000000000000 0.000099999508330 0.000000000000000
275.62428094489 0.000000000000000 0.000099999508237 0.000000000000000
275.62240303537 0.000000000000000 0.000099999508163 0.000000000000000
275.62052512584 0.000000000000000 0.000099999508089 0.000000000000000
275.61903734415 0.000000000000000 0.000099999508031 0.000000000000000
275.61754956246 0.000000000000000 0.000099999507972 0.000000000000000
275.61637023784 0.000000000000000 0.000099999507926 0.000000000000000
275.61519091322 0.000000000000000 0.000099999507879 0.000000000000000
275.61425530148 0.000000000000000 0.000099999507842 0.000000000000000
275.61331968974 0.000000000000000 0.000099999507805 0.000000000000000
275.61257641342 0.000000000000000 0.000099999507776 0.000000000000000
275.61183313709 0.000000000000000 0.000099999507747 0.000000000000000
275.61124135314 0.000000000000000 0.000099999507724 0.000000000000000
275.61064956918 0.000000000000000 0.000099999507700 0.000000000000000
275.61017670144 0.000000000000000 0.000099999507682 0.000000000000000
275.60970383370 0.000000000000000 0.000099999507663 0.000000000000000
275.60932372838 0.000000000000000 0.000099999507648 0.000000000000000
275.60894362306 0.000000000000000 0.000099999507633 0.000000000000000
275.60863498166 0.000000000000000 0.000099999507621 0.000000000000000
275.60832634026 0.000000000000000 0.000099999507609 0.000000000000000
275.60807121308 0.000000000000000 0.000099999507599 0.000000000000000
275.60781608589 0.000000000000000 0.000099999507589 0.000000000000000
275.60756095870 0.000000000000000 0.000099999507579 0.000000000000000
275.60726290940 0.000000000000000 0.000099999507567 0.000000000000000
275.60696486010 0.000000000000000 0.000099999507555 0.000000000000000
275.60666681080 0.000000000000000 0.000099999507544 0.000000000000000
275.60661113329 0.000000000000000 0.000099999507541 0.000000000000000
275.60655545578 0.000000000000000 0.000099999507539 0.000000000000000
275.60649977827 0.000000000000000 0.000099999507537 0.000000000000000
275.60638842324 0.000000000000000 0.000099999507533 0.000000000000000
275.60627706822 0.000000000000000 0.000099999507528 0.000000000000000
275.60616571320 0.000000000000000 0.000099999507524 0.000000000000000
275.60605435818 0.000000000000000 0.000099999507520 0.000000000000000
275.60576966261 0.000000000000000 0.000099999507508 0.000000000000000
275.60548496705 0.000000000000000 0.000099999507497 0.000000000000000
275.60520027149 0.000000000000000 0.000099999507486 0.000000000000000
275.60491557592 0.000000000000000 0.000099999507475 0.000000000000000
275.60419997165 0.000000000000000 0.000099999507447 0.000000000000000
275.60365558904 0.000000000000000 0.000099999507426 0.000000000000000
275.60311120642 0.000000000000000 0.000099999507404 0.000000000000000
275.60256682380 0.000000000000000 0.000099999507383 0.000000000000000
275.60202244119 0.000000000000000 0.000099999507362 0.000000000000000
275.60101855629 0.000000000000000 0.000099999507322 0.000000000000000
275.60001467140 0.000000000000000 0.000099999507283 0.000000000000000
275.59901078651 0.000000000000000 0.000099999507244 0.000000000000000
275.59800690162 0.000000000000000 0.000099999507204 0.000000000000000
275.59580632933 0.000000000000000 0.000099999507118 0.000000000000000
275.59360575704 0.000000000000000 0.000099999507032 0.000000000000000
275.59140518475 0.000000000000000 0.000099999506946 0.000000000000000
275.58920461246 0.000000000000000 0.000099999506860 0.000000000000000
275.58391295865 0.000000000000000 0.000099999506653 0.000000000000000
275.57862130485 0.000000000000000 0.000099999506445 0.000000000000000
275.57332965104 0.000000000000000 0.000099999506238 0.000000000000000
275.56034769510 0.000000000000000 0.000099999505729 0.000000000000000
275.54736573917 0.000000000000000 0.000099999505220 0.000000000000000
275.53438378323 0.000000000000000 0.000099999504711 0.000000000000000
275.49904663593 0.000000000000000 0.000099999503322 0.000000000000000
275.46370948863 0.000000000000000 0.000099999501932 0.000000000000000
275.42837234133 0.000000000000000 0.000099999500538 0.000000000000000
275.31439176528 0.000000000000000 0.000099999496029 0.000000000000000
275.20041118922 0.000000000000000 0.000099999491494 0.000000000000000
275.08643061317 0.000000000000000 0.000099999486934 0.000000000000000
274.75756930993 0.000000000000000 0.000099999473633 0.000000000000000
274.42870800670 0.000000000000000 0.000099999460116 0.000000000000000
274.18252353807 0.000000000000000 0.000099999449852 0.000000000000000
273.93633906944 0.000000000000000 0.000099999439462 0.000000000000000
273.74074654184 0.000000000000000 0.000099999431115 0.000000000000000
273.54515401423 0.000000000000000 0.000099999422687 0.000000000000000
273.39008267443 0.000000000000000 0.000099999415946 0.000000000000000
273.23501133464 0.000000000000000 0.000099999409153 0.000000000000000
273.11211264782 0.000000000000000 0.000099999403731 0.000000000000000
272.98921396101 0.000000000000000 0.000099999398276 0.000000000000000
272.89184355530 0.000000000000000 0.000099999393931 0.000000000000000
272.79447314958 0.000000000000000 0.000099999389564 0.000000000000000
272.71734643096 0.000000000000000 0.000099999386090 0.000000000000000
272.64021971233 0.000000000000000 0.000099999382602 0.000000000000000
272.57913868104 0.000000000000000 0.000099999379831 0.000000000000000
272.51805764976 0.000000000000000 0.000099999377051 0.000000000000000
272.46969046616 0.000000000000000 0.000099999374844 0.000000000000000
272.42132328256 0.000000000000000 0.000099999372631 0.000000000000000
272.38302733887 0.000000000000000 0.000099999370876 0.000000000000000
272.34473139517 0.000000000000000 0.000099999369117 0.000000000000000
272.31441180272 0.000000000000000 0.000099999367722 0.000000000000000
272.28409221026 0.000000000000000 0.000099999366324 0.000000000000000
272.26008890912 0.000000000000000 0.000099999365217 0.000000000000000
272.23608560797 0.000000000000000 0.000099999364108 0.000000000000000
272.21708348606 0.000000000000000 0.000099999363229 0.000000000000000
272.19808136415 0.000000000000000 0.000099999362350 0.000000000000000
272.18303880090 0.000000000000000 0.000099999361653 0.000000000000000
272.16799623766 0.000000000000000 0.000099999360955 0.000000000000000
272.15608835806 0.000000000000000 0.000099999360403 0.000000000000000
272.14418047846 0.000000000000000 0.000099999359850 0.000000000000000
272.13475412611 0.000000000000000 0.000099999359412 0.000000000000000
272.12532777376 0.000000000000000 0.000099999358974 0.000000000000000
272.11786580499 0.000000000000000 0.000099999358628 0.000000000000000
272.11040383621 0.000000000000000 0.000099999358281 0.000000000000000
272.10449681853 0.000000000000000 0.000099999358006 0.000000000000000
272.09858980085 0.000000000000000 0.000099999357731 0.000000000000000
272.09391358794 0.000000000000000 0.000099999357513 0.000000000000000
272.08923737503 0.000000000000000 0.000099999357296 0.000000000000000
272.08553534223 0.000000000000000 0.000099999357123 0.000000000000000
272.08183330944 0.000000000000000 0.000099999356951 0.000000000000000
272.07890228353 0.000000000000000 0.000099999356814 0.000000000000000
272.07597125761 0.000000000000000 0.000099999356678 0.000000000000000
272.07365037348 0.000000000000000 0.000099999356570 0.000000000000000
272.07132948934 0.000000000000000 0.000099999356461 0.000000000000000
272.06949136493 0.000000000000000 0.000099999356376 0.000000000000000
272.06765324053 0.000000000000000 0.000099999356290 0.000000000000000
272.06619698710 0.000000000000000 0.000099999356222 0.000000000000000
272.06474073367 0.000000000000000 0.000099999356154 0.000000000000000
272.06358641831 0.000000000000000 0.000099999356101 0.000000000000000
272.06243210295 0.000000000000000 0.000099999356047 0.000000000000000
272.06151635937 0.000000000000000 0.000099999356004 0.000000000000000
272.06060061578 0.000000000000000 0.000099999355961 0.000000000000000
272.05987316120 0.000000000000000 0.000099999355928 0.000000000000000
272.05914570662 0.000000000000000 0.000099999355894 0.000000000000000
272.05856657075 0.000000000000000 0.000099999355867 0.000000000000000
272.05798743488 0.000000000000000 0.000099999355840 0.000000000000000
272.05752474201 0.000000000000000 0.000099999355818 0.000000000000000
272.05706204914 0.000000000000000 0.000099999355796 0.000000000000000
272.05669021537 0.000000000000000 0.000099999355779 0.000000000000000
272.05631838160 0.000000000000000 0.000099999355762 0.000000000000000
272.05601658671 0.000000000000000 0.000099999355748 0.000000000000000
272.05571479182 0.000000000000000 0.000099999355734 0.000000000000000
272.05546551965 0.000000000000000 0.000099999355722 0.000000000000000
272.05521624747 0.000000000000000 0.000099999355710 0.000000000000000
272.05496697529 0.000000000000000 0.000099999355699 0.000000000000000
272.05467660115 0.000000000000000 0.000099999355685 0.000000000000000
272.05438622701 0.000000000000000 0.000099999355672 0.000000000000000
272.05409585287 0.000000000000000 0.000099999355658 0.000000000000000
272.05404356231 0.000000000000000 0.000099999355656 0.000000000000000
272.05399127174 0.000000000000000 0.000099999355653 0.000000000000000
272.05393898118 0.000000000000000 0.000099999355651 0.000000000000000
272.05383440006 0.000000000000000 0.000099999355646 0.000000000000000
272.05372981893 0.000000000000000 0.000099999355641 0.000000000000000
272.05362523781 0.000000000000000 0.000099999355636 0.000000000000000
272.05352065669 0.000000000000000 0.000099999355632 0.000000000000000
272.05322268319 0.000000000000000 0.000099999355618 0.000000000000000
272.05292470970 0.000000000000000 0.000099999355604 0.000000000000000
272.05262673620 0.000000000000000 0.000099999355590 0.000000000000000
272.05232876271 0.000000000000000 0.000099999355576 0.000000000000000
272.05172544424 0.000000000000000 0.000099999355548 0.000000000000000
272.05112212578 0.000000000000000 0.000099999355520 0.000000000000000
272.05051880731 0.000000000000000 0.000099999355492 0.000000000000000
272.04991548884 0.000000000000000 0.000099999355464 0.000000000000000
272.04908822376 0.000000000000000 0.000099999355426 0.000000000000000
272.04826095867 0.000000000000000 0.000099999355388 0.000000000000000
272.04743369358 0.000000000000000 0.000099999355349 0.000000000000000
272.04660642849 0.000000000000000 0.000099999355311 0.000000000000000
272.04474010836 0.000000000000000 0.000099999355224 0.000000000000000
272.04287378822 0.000000000000000 0.000099999355138 0.000000000000000
272.04100746808 0.000000000000000 0.000099999355051 0.000000000000000
272.03914114794 0.000000000000000 0.000099999354965 0.000000000000000
272.03479128244 0.000000000000000 0.000099999354763 0.000000000000000
272.03044141694 0.000000000000000 0.000099999354562 0.000000000000000
272.02609155144 0.000000000000000 0.000099999354360 0.000000000000000
272.02174168594 0.000000000000000 0.000099999354158 0.000000000000000
272.00958321369 0.000000000000000 0.000099999353594 0.000000000000000
271.99742474145 0.000000000000000 0.000099999353029 0.000000000000000
271.98526626920 0.000000000000000 0.000099999352464 0.000000000000000
271.95165399863 0.000000000000000 0.000099999350901 0.000000000000000
271.91804172805 0.000000000000000 0.000099999349334 0.000000000000000
271.88442945748 0.000000000000000 0.000099999347766 0.000000000000000
271.77670069634 0.000000000000000 0.000099999342720 0.000000000000000
271.66897193521 0.000000000000000 0.000099999337648 0.000000000000000
271.56124317407 0.000000000000000 0.000099999332548 0.000000000000000
271.23559155105 0.000000000000000 0.000099999316963 0.000000000000000
270.90993992802 0.000000000000000 0.000099999301121 0.000000000000000
270.66556382025 0.000000000000000 0.000099999289060 0.000000000000000
270.42118771248 0.000000000000000 0.000099999276849 0.000000000000000
270.22699986748 0.000000000000000 0.000099999267037 0.000000000000000
270.03281202248 0.000000000000000 0.000099999257127 0.000000000000000
269.87882160947 0.000000000000000 0.000099999249199 0.000000000000000
269.72483119645 0.000000000000000 0.000099999241208 0.000000000000000
269.60276569935 0.000000000000000 0.000099999234829 0.000000000000000
269.48070020225 0.000000000000000 0.000099999228410 0.000000000000000
269.38397327920 0.000000000000000 0.000099999223295 0.000000000000000
269.28724635615 0.000000000000000 0.000099999218154 0.000000000000000
269.21061771913 0.000000000000000 0.000099999214064 0.000000000000000
269.13398908210 0.000000000000000 0.000099999209958 0.000000000000000
269.07329448831 0.000000000000000 0.000099999206694 0.000000000000000
269.01259989452 0.000000000000000 0.000099999203420 0.000000000000000
268.96453322475 0.000000000000000 0.000099999200821 0.000000000000000
268.91646655498 0.000000000000000 0.000099999198214 0.000000000000000
268.87840482481 0.000000000000000 0.000099999196146 0.000000000000000
268.84034309464 0.000000000000000 0.000099999194074 0.000000000000000
268.81020641988 0.000000000000000 0.000099999192430 0.000000000000000
268.78006974512 0.000000000000000 0.000099999190784 0.000000000000000
268.75620956979 0.000000000000000 0.000099999189479 0.000000000000000
268.73234939446 0.000000000000000 0.000099999188172 0.000000000000000
268.71345945291 0.000000000000000 0.000099999187137 0.000000000000000
268.69456951135 0.000000000000000 0.000099999186100 0.000000000000000
268.67961500676 0.000000000000000 0.000099999185279 0.000000000000000
268.66466050217 0.000000000000000 0.000099999184457 0.000000000000000
268.65282183900 0.000000000000000 0.000099999183806 0.000000000000000
268.64098317583 0.000000000000000 0.000099999183154 0.000000000000000
268.63161129424 0.000000000000000 0.000099999182638 0.000000000000000
268.62223941265 0.000000000000000 0.000099999182122 0.000000000000000
268.61482035628 0.000000000000000 0.000099999181713 0.000000000000000
268.60740129991 0.000000000000000 0.000099999181304 0.000000000000000
268.60152812243 0.000000000000000 0.000099999180980 0.000000000000000
268.59565494494 0.000000000000000 0.000099999180656 0.000000000000000
268.59100544375 0.000000000000000 0.000099999180400 0.000000000000000
268.58635594256 0.000000000000000 0.000099999180143 0.000000000000000
268.58267501599 0.000000000000000 0.000099999179940 0.000000000000000
268.57899408942 0.000000000000000 0.000099999179736 0.000000000000000
268.57607976007 0.000000000000000 0.000099999179575 0.000000000000000
268.57316543071 0.000000000000000 0.000099999179415 0.000000000000000
268.57085777441 0.000000000000000 0.000099999179287 0.000000000000000
268.56855011811 0.000000000000000 0.000099999179160 0.000000000000000
268.56672249497 0.000000000000000 0.000099999179059 0.000000000000000
268.56489487184 0.000000000000000 0.000099999178958 0.000000000000000
268.56344698017 0.000000000000000 0.000099999178878 0.000000000000000
268.56199908851 0.000000000000000 0.000099999178798 0.000000000000000
268.56085146162 0.000000000000000 0.000099999178734 0.000000000000000
268.55970383474 0.000000000000000 0.000099999178671 0.000000000000000
268.55879347879 0.000000000000000 0.000099999178620 0.000000000000000
268.55788312285 0.000000000000000 0.000099999178570 0.000000000000000
268.55716005554 0.000000000000000 0.000099999178530 0.000000000000000
268.55643698823 0.000000000000000 0.000099999178490 0.000000000000000
268.55586148581 0.000000000000000 0.000099999178458 0.000000000000000
268.55528598339 0.000000000000000 0.000099999178427 0.000000000000000
268.55482637889 0.000000000000000 0.000099999178401 0.000000000000000
268.55436677439 0.000000000000000 0.000099999178376 0.000000000000000
268.55399767179 0.000000000000000 0.000099999178355 0.000000000000000
268.55362856919 0.000000000000000 0.000099999178335 0.000000000000000
268.55332933844 0.000000000000000 0.000099999178318 0.000000000000000
268.55303010770 0.000000000000000 0.000099999178302 0.000000000000000
268.55278347142 0.000000000000000 0.000099999178288 0.000000000000000
268.55253683515 0.000000000000000 0.000099999178275 0.000000000000000
268.55229019887 0.000000000000000 0.000099999178261 0.000000000000000
268.55200504735 0.000000000000000 0.000099999178245 0.000000000000000
268.55171989583 0.000000000000000 0.000099999178230 0.000000000000000
268.55143474431 0.000000000000000 0.000099999178214 0.000000000000000
268.55138745069 0.000000000000000 0.000099999178211 0.000000000000000
268.55134015706 0.000000000000000 0.000099999178209 0.000000000000000
268.55129286344 0.000000000000000 0.000099999178206 0.000000000000000
268.55119827619 0.000000000000000 0.000099999178201 0.000000000000000
268.55110368894 0.000000000000000 0.000099999178196 0.000000000000000
268.55100910170 0.000000000000000 0.000099999178190 0.000000000000000
268.55095027348 0.000000000000000 0.000099999178187 0.000000000000000
268.55089144527 0.000000000000000 0.000099999178184 0.000000000000000
268.55077378884 0.000000000000000 0.000099999178177 0.000000000000000
268.55065613241 0.000000000000000 0.000099999178171 0.000000000000000
268.55053847599 0.000000000000000 0.000099999178164 0.000000000000000
268.55025616821 0.000000000000000 0.000099999178149 0.000000000000000
268.54997386043 0.000000000000000 0.000099999178133 0.000000000000000
268.54969155265 0.000000000000000 0.000099999178118 0.000000000000000
268.54909351517 0.000000000000000 0.000099999178085 0.000000000000000
268.54863670289 0.000000000000000 0.000099999178060 0.000000000000000
268.54817989061 0.000000000000000 0.000099999178035 0.000000000000000
268.54772307834 0.000000000000000 0.000099999178010 0.000000000000000
268.54726626606 0.000000000000000 0.000099999177985 0.000000000000000
268.54637051376 0.000000000000000 0.000099999177935 0.000000000000000
268.54547476147 0.000000000000000 0.000099999177886 0.000000000000000
268.54457900918 0.000000000000000 0.000099999177837 0.000000000000000
268.54368325688 0.000000000000000 0.000099999177788 0.000000000000000
268.54175748111 0.000000000000000 0.000099999177682 0.000000000000000
268.53983170533 0.000000000000000 0.000099999177614 0.000000000000000
268.53790592955 0.000000000000000 0.000099999177569 0.000000000000000
268.53598015378 0.000000000000000 0.000099999177455 0.000000000000000
268.53141618361 0.000000000000000 0.000099999177204 0.000000000000000
268.52685221345 0.000000000000000 0.000099999176953 0.000000000000000
268.52228824329 0.000000000000000 0.000099999176702 0.000000000000000
268.51122828878 0.000000000000000 0.000099999176094 0.000000000000000
268.50016833428 0.000000000000000 0.000099999175485 0.000000000000000
268.48910837978 0.000000000000000 0.000099999174876 0.000000000000000
268.45949515407 0.000000000000000 0.000099999173243 0.000000000000000
268.42988192835 0.000000000000000 0.000099999171607 0.000000000000000
268.40026870264 0.000000000000000 0.000099999169970 0.000000000000000
268.30672267193 0.000000000000000 0.000099999164780 0.000000000000000
268.21317664123 0.000000000000000 0.000099999159566 0.000000000000000
268.11963061052 0.000000000000000 0.000099999154327 0.000000000000000
267.79449690521 0.000000000000000 0.000099999135922 0.000000000000000
267.46936319989 0.000000000000000 0.000099999117207 0.000000000000000
267.22385075822 0.000000000000000 0.000099999102867 0.000000000000000
266.97833831656 0.000000000000000 0.000099999088344 0.000000000000000
266.78321963248 0.000000000000000 0.000099999076669 0.000000000000000
266.58810094840 0.000000000000000 0.000099999064875 0.000000000000000
266.43333032495 0.000000000000000 0.000099999055434 0.000000000000000
266.27855970150 0.000000000000000 0.000099999045918 0.000000000000000
266.15584726770 0.000000000000000 0.000099999038318 0.000000000000000
266.03313483390 0.000000000000000 0.000099999030669 0.000000000000000
265.93587585272 0.000000000000000 0.000099999024572 0.000000000000000
265.83861687154 0.000000000000000 0.000099999018444 0.000000000000000
265.76155359858 0.000000000000000 0.000099999013567 0.000000000000000
265.68449032563 0.000000000000000 0.000099999008670 0.000000000000000
265.62344264705 0.000000000000000 0.000099999004777 0.000000000000000
265.56239496848 0.000000000000000 0.000099999000871 0.000000000000000
265.51404277368 0.000000000000000 0.000099998997769 0.000000000000000
265.46569057888 0.000000000000000 0.000099998994659 0.000000000000000
265.42739882632 0.000000000000000 0.000099998992191 0.000000000000000
265.38910707377 0.000000000000000 0.000099998989718 0.000000000000000
265.35878566656 0.000000000000000 0.000099998987756 0.000000000000000
265.32846425935 0.000000000000000 0.000099998985791 0.000000000000000
265.30445610555 0.000000000000000 0.000099998984233 0.000000000000000
265.28044795175 0.000000000000000 0.000099998982673 0.000000000000000
265.26143972546 0.000000000000000 0.000099998981437 0.000000000000000
265.24243149918 0.000000000000000 0.000099998980199 0.000000000000000
265.22738261229 0.000000000000000 0.000099998979219 0.000000000000000
265.21233372540 0.000000000000000 0.000099998978237 0.000000000000000
265.20041986348 0.000000000000000 0.000099998977460 0.000000000000000
265.18850600155 0.000000000000000 0.000099998976682 0.000000000000000
265.17907428037 0.000000000000000 0.000099998976065 0.000000000000000
265.16964255920 0.000000000000000 0.000099998975449 0.000000000000000
265.16217593659 0.000000000000000 0.000099998974960 0.000000000000000
265.15470931399 0.000000000000000 0.000099998974472 0.000000000000000
265.14879836274 0.000000000000000 0.000099998974085 0.000000000000000
265.14288741149 0.000000000000000 0.000099998973698 0.000000000000000
265.13820794051 0.000000000000000 0.000099998973392 0.000000000000000
265.13352846954 0.000000000000000 0.000099998973085 0.000000000000000
265.12982378751 0.000000000000000 0.000099998972842 0.000000000000000
265.12611910548 0.000000000000000 0.000099998972600 0.000000000000000
265.12318596713 0.000000000000000 0.000099998972408 0.000000000000000
265.12025282877 0.000000000000000 0.000099998972215 0.000000000000000
265.11793030102 0.000000000000000 0.000099998972063 0.000000000000000
265.11560777327 0.000000000000000 0.000099998971911 0.000000000000000
265.11376841529 0.000000000000000 0.000099998971790 0.000000000000000
265.11192905732 0.000000000000000 0.000099998971670 0.000000000000000
265.11047193344 0.000000000000000 0.000099998971574 0.000000000000000
265.10901480956 0.000000000000000 0.000099998971478 0.000000000000000
265.10785995327 0.000000000000000 0.000099998971403 0.000000000000000
265.10670509697 0.000000000000000 0.000099998971327 0.000000000000000
265.10578912284 0.000000000000000 0.000099998971267 0.000000000000000
265.10487314870 0.000000000000000 0.000099998971207 0.000000000000000
265.10414577092 0.000000000000000 0.000099998971159 0.000000000000000
265.10341839313 0.000000000000000 0.000099998971111 0.000000000000000
265.10283965762 0.000000000000000 0.000099998971073 0.000000000000000
265.10226092211 0.000000000000000 0.000099998971035 0.000000000000000
265.10179899512 0.000000000000000 0.000099998971005 0.000000000000000
265.10133706813 0.000000000000000 0.000099998970975 0.000000000000000
265.10096644747 0.000000000000000 0.000099998970951 0.000000000000000
265.10059582681 0.000000000000000 0.000099998970926 0.000000000000000
265.10029584614 0.000000000000000 0.000099998970907 0.000000000000000
265.09999586547 0.000000000000000 0.000099998970887 0.000000000000000
265.09974932027 0.000000000000000 0.000099998970871 0.000000000000000
265.09950277507 0.000000000000000 0.000099998970855 0.000000000000000
265.09925622987 0.000000000000000 0.000099998970838 0.000000000000000
265.09897400584 0.000000000000000 0.000099998970820 0.000000000000000
265.09869178182 0.000000000000000 0.000099998970801 0.000000000000000
265.09840955779 0.000000000000000 0.000099998970783 0.000000000000000
265.09817760867 0.000000000000000 0.000099998970768 0.000000000000000
265.09794565955 0.000000000000000 0.000099998970753 0.000000000000000
265.09771371042 0.000000000000000 0.000099998970737 0.000000000000000
265.09748176130 0.000000000000000 0.000099998970722 0.000000000000000
265.09724981217 0.000000000000000 0.000099998970707 0.000000000000000
265.09701786305 0.000000000000000 0.000099998970692 0.000000000000000
265.09678591393 0.000000000000000 0.000099998970677 0.000000000000000
265.09632201568 0.000000000000000 0.000099998970647 0.000000000000000
265.09585811743 0.000000000000000 0.000099998970616 0.000000000000000
265.09539421919 0.000000000000000 0.000099998970586 0.000000000000000
265.09493032094 0.000000000000000 0.000099998970556 0.000000000000000
265.09425465260 0.000000000000000 0.000099998970512 0.000000000000000
265.09357898426 0.000000000000000 0.000099998970468 0.000000000000000
265.09290331591 0.000000000000000 0.000099998970424 0.000000000000000
265.09222764757 0.000000000000000 0.000099998970379 0.000000000000000
265.09076673839 0.000000000000000 0.000099998970284 0.000000000000000
265.08930582921 0.000000000000000 0.000099998970189 0.000000000000000
265.08784492003 0.000000000000000 0.000099998970094 0.000000000000000
265.08638401085 0.000000000000000 0.000099998969998 0.000000000000000
265.08304577258 0.000000000000000 0.000099998969780 0.000000000000000
265.07970753431 0.000000000000000 0.000099998969563 0.000000000000000
265.07636929604 0.000000000000000 0.000099998969345 0.000000000000000
265.07303105777 0.000000000000000 0.000099998969127 0.000000000000000
265.06410865054 0.000000000000000 0.000099998968544 0.000000000000000
265.05518624332 0.000000000000000 0.000099998967961 0.000000000000000
265.04626383609 0.000000000000000 0.000099998967378 0.000000000000000
265.02249319625 0.000000000000000 0.000099998965824 0.000000000000000
264.99872255642 0.000000000000000 0.000099998964267 0.000000000000000
264.97495191658 0.000000000000000 0.000099998962709 0.000000000000000
264.90252627546 0.000000000000000 0.000099998957948 0.000000000000000
264.83010063434 0.000000000000000 0.000099998953170 0.000000000000000
264.75767499322 0.000000000000000 0.000099998948374 0.000000000000000
264.48799175785 0.000000000000000 0.000099998930357 0.000000000000000
264.21830852248 0.000000000000000 0.000099998912085 0.000000000000000
263.94862528711 0.000000000000000 0.000099998893554 0.000000000000000
263.61099693127 0.000000000000000 0.000099998869982 0.000000000000000
263.27336857544 0.000000000000000 0.000099998845987 0.000000000000000
263.01767464572 0.000000000000000 0.000099998827527 0.000000000000000
262.76198071600 0.000000000000000 0.000099998808817 0.000000000000000
262.58791652003 0.000000000000000 0.000099998795934 0.000000000000000
262.41385232405 0.000000000000000 0.000099998782933 0.000000000000000
262.29639420883 0.000000000000000 0.000099998774092 0.000000000000000
262.17893609360 0.000000000000000 0.000099998765196 0.000000000000000
262.09977248915 0.000000000000000 0.000099998759169 0.000000000000000
262.02060888470 0.000000000000000 0.000099998753117 0.000000000000000
261.96728065215 0.000000000000000 0.000099998749026 0.000000000000000
261.91395241959 0.000000000000000 0.000099998744924 0.000000000000000
261.87803878769 0.000000000000000 0.000099998742154 0.000000000000000
261.84212515580 0.000000000000000 0.000099998739380 0.000000000000000
261.81794395226 0.000000000000000 0.000099998737509 0.000000000000000
261.79376274873 0.000000000000000 0.000099998735635 0.000000000000000
261.77748309512 0.000000000000000 0.000099998734373 0.000000000000000
261.76120344150 0.000000000000000 0.000099998733109 0.000000000000000
261.75024402338 0.000000000000000 0.000099998732258 0.000000000000000
261.73928460525 0.000000000000000 0.000099998731406 0.000000000000000
261.73190669061 0.000000000000000 0.000099998730833 0.000000000000000
261.72452877597 0.000000000000000 0.000099998730259 0.000000000000000
261.71956139775 0.000000000000000 0.000099998729872 0.000000000000000
261.71459401952 0.000000000000000 0.000099998729486 0.000000000000000
261.71124859093 0.000000000000000 0.000099998729225 0.000000000000000
261.70790316233 0.000000000000000 0.000099998728965 0.000000000000000
261.70564849000 0.000000000000000 0.000099998728789 0.000000000000000
261.70339381767 0.000000000000000 0.000099998728613 0.000000000000000
261.70187183848 0.000000000000000 0.000099998728495 0.000000000000000
261.70034985928 0.000000000000000 0.000099998728376 0.000000000000000
261.69931877735 0.000000000000000 0.000099998728296 0.000000000000000
261.69828769541 0.000000000000000 0.000099998728216 0.000000000000000
261.69758344382 0.000000000000000 0.000099998728161 0.000000000000000
261.69687919223 0.000000000000000 0.000099998728106 0.000000000000000
261.69638878652 0.000000000000000 0.000099998728068 0.000000000000000
261.69589838081 0.000000000000000 0.000099998728030 0.000000000000000
261.69553918655 0.000000000000000 0.000099998728002 0.000000000000000
261.69517999229 0.000000000000000 0.000099998727974 0.000000000000000
261.69482079803 0.000000000000000 0.000099998727946 0.000000000000000
261.69446160377 0.000000000000000 0.000099998727918 0.000000000000000
261.69441518658 0.000000000000000 0.000099998727914 0.000000000000000
261.69436876938 0.000000000000000 0.000099998727911 0.000000000000000
261.69432235218 0.000000000000000 0.000099998727907 0.000000000000000
261.69422951779 0.000000000000000 0.000099998727900 0.000000000000000
261.69413668339 0.000000000000000 0.000099998727893 0.000000000000000
261.69404384899 0.000000000000000 0.000099998727886 0.000000000000000
261.69395101460 0.000000000000000 0.000099998727878 0.000000000000000
261.69369296278 0.000000000000000 0.000099998727858 0.000000000000000
261.69343491096 0.000000000000000 0.000099998727838 0.000000000000000
261.69317685915 0.000000000000000 0.000099998727818 0.000000000000000
261.69291880733 0.000000000000000 0.000099998727798 0.000000000000000
261.69234866747 0.000000000000000 0.000099998727754 0.000000000000000
261.69177852762 0.000000000000000 0.000099998727710 0.000000000000000
261.69120838776 0.000000000000000 0.000099998727666 0.000000000000000
261.69063824790 0.000000000000000 0.000099998727622 0.000000000000000
261.68988195054 0.000000000000000 0.000099998727563 0.000000000000000
261.68912565317 0.000000000000000 0.000099998727504 0.000000000000000
261.68836935581 0.000000000000000 0.000099998727446 0.000000000000000
261.68761305845 0.000000000000000 0.000099998727387 0.000000000000000
261.68589903084 0.000000000000000 0.000099998727254 0.000000000000000
261.68418500324 0.000000000000000 0.000099998727122 0.000000000000000
261.68247097563 0.000000000000000 0.000099998726989 0.000000000000000
261.68075694802 0.000000000000000 0.000099998726856 0.000000000000000
261.67677046494 0.000000000000000 0.000099998726547 0.000000000000000
261.67278398186 0.000000000000000 0.000099998726238 0.000000000000000
261.66879749878 0.000000000000000 0.000099998725929 0.000000000000000
261.66481101570 0.000000000000000 0.000099998725620 0.000000000000000
261.65369641429 0.000000000000000 0.000099998724758 0.000000000000000
261.64258181288 0.000000000000000 0.000099998723895 0.000000000000000
261.63146721147 0.000000000000000 0.000099998723032 0.000000000000000
261.60080950949 0.000000000000000 0.000099998720649 0.000000000000000
261.57015180751 0.000000000000000 0.000099998718262 0.000000000000000
261.53949410553 0.000000000000000 0.000099998715872 0.000000000000000
261.44153460616 0.000000000000000 0.000099998708207 0.000000000000000
261.34357510680 0.000000000000000 0.000099998700503 0.000000000000000
261.24561560743 0.000000000000000 0.000099998692759 0.000000000000000
260.93255072575 0.000000000000000 0.000099998667740 0.000000000000000
260.61948584408 0.000000000000000 0.000099998642302 0.000000000000000
260.38369853593 0.000000000000000 0.000099998622863 0.000000000000000
260.14791122777 0.000000000000000 0.000099998603177 0.000000000000000
259.96041069169 0.000000000000000 0.000099998587344 0.000000000000000
259.77291015561 0.000000000000000 0.000099998571351 0.000000000000000
259.62411701858 0.000000000000000 0.000099998558545 0.000000000000000
259.47532388155 0.000000000000000 0.000099998545637 0.000000000000000
259.35730633895 0.000000000000000 0.000099998535325 0.000000000000000
259.23928879635 0.000000000000000 0.000099998524947 0.000000000000000
259.14572096245 0.000000000000000 0.000099998516673 0.000000000000000
259.05215312854 0.000000000000000 0.000099998508357 0.000000000000000
258.97799453289 0.000000000000000 0.000099998501736 0.000000000000000
258.90383593724 0.000000000000000 0.000099998495089 0.000000000000000
258.84507595813 0.000000000000000 0.000099998489804 0.000000000000000
258.78631597902 0.000000000000000 0.000099998484502 0.000000000000000
258.73976690740 0.000000000000000 0.000099998480290 0.000000000000000
258.69321783577 0.000000000000000 0.000099998476068 0.000000000000000
258.65634820884 0.000000000000000 0.000099998472716 0.000000000000000
258.61947858190 0.000000000000000 0.000099998469357 0.000000000000000
258.59027944990 0.000000000000000 0.000099998466693 0.000000000000000
258.56108031790 0.000000000000000 0.000099998464024 0.000000000000000
258.53795824896 0.000000000000000 0.000099998461908 0.000000000000000
258.51483618001 0.000000000000000 0.000099998459789 0.000000000000000
258.49652785220 0.000000000000000 0.000099998458110 0.000000000000000
258.47821952439 0.000000000000000 0.000099998456429 0.000000000000000
258.46372367118 0.000000000000000 0.000099998455097 0.000000000000000
258.44922781796 0.000000000000000 0.000099998453763 0.000000000000000
258.43775107711 0.000000000000000 0.000099998452707 0.000000000000000
258.42627433625 0.000000000000000 0.000099998451650 0.000000000000000
258.41718820909 0.000000000000000 0.000099998450813 0.000000000000000
258.40810208192 0.000000000000000 0.000099998449975 0.000000000000000
258.40090875294 0.000000000000000 0.000099998449312 0.000000000000000
258.39371542397 0.000000000000000 0.000099998448648 0.000000000000000
258.38802063518 0.000000000000000 0.000099998448123 0.000000000000000
258.38232584640 0.000000000000000 0.000099998447597 0.000000000000000
258.37781738162 0.000000000000000 0.000099998447181 0.000000000000000
258.37330891685 0.000000000000000 0.000099998446764 0.000000000000000
258.36973954276 0.000000000000000 0.000099998446435 0.000000000000000
258.36617016868 0.000000000000000 0.000099998446105 0.000000000000000
258.36334411353 0.000000000000000 0.000099998445844 0.000000000000000
258.36051805838 0.000000000000000 0.000099998445582 0.000000000000000
258.35828029706 0.000000000000000 0.000099998445376 0.000000000000000
258.35604253574 0.000000000000000 0.000099998445169 0.000000000000000
258.35427029980 0.000000000000000 0.000099998445005 0.000000000000000
258.35249806387 0.000000000000000 0.000099998444841 0.000000000000000
258.35109411470 0.000000000000000 0.000099998444711 0.000000000000000
258.34969016554 0.000000000000000 0.000099998444581 0.000000000000000
258.34857746378 0.000000000000000 0.000099998444478 0.000000000000000
258.34746476202 0.000000000000000 0.000099998444375 0.000000000000000
258.34658224185 0.000000000000000 0.000099998444294 0.000000000000000
258.34569972168 0.000000000000000 0.000099998444212 0.000000000000000
258.34499893801 0.000000000000000 0.000099998444147 0.000000000000000
258.34429815433 0.000000000000000 0.000099998444083 0.000000000000000
258.34374061720 0.000000000000000 0.000099998444031 0.000000000000000
258.34318308007 0.000000000000000 0.000099998443979 0.000000000000000
258.34273812528 0.000000000000000 0.000099998443938 0.000000000000000
258.34229317049 0.000000000000000 0.000099998443897 0.000000000000000
258.34193623813 0.000000000000000 0.000099998443864 0.000000000000000
258.34157930578 0.000000000000000 0.000099998443831 0.000000000000000
258.34129050298 0.000000000000000 0.000099998443804 0.000000000000000
258.34100170017 0.000000000000000 0.000099998443778 0.000000000000000
258.34076448675 0.000000000000000 0.000099998443756 0.000000000000000
258.34052727333 0.000000000000000 0.000099998443734 0.000000000000000
258.34029005991 0.000000000000000 0.000099998443712 0.000000000000000
258.34001908083 0.000000000000000 0.000099998443687 0.000000000000000
258.33974810175 0.000000000000000 0.000099998443662 0.000000000000000
258.33947712267 0.000000000000000 0.000099998443637 0.000000000000000
258.33925343869 0.000000000000000 0.000099998443616 0.000000000000000
258.33902975470 0.000000000000000 0.000099998443596 0.000000000000000
258.33880607072 0.000000000000000 0.000099998443575 0.000000000000000
258.33858238673 0.000000000000000 0.000099998443554 0.000000000000000
258.33835870274 0.000000000000000 0.000099998443534 0.000000000000000
258.33813501876 0.000000000000000 0.000099998443513 0.000000000000000
258.33791133477 0.000000000000000 0.000099998443493 0.000000000000000
258.33746396680 0.000000000000000 0.000099998443451 0.000000000000000
258.33701659882 0.000000000000000 0.000099998443410 0.000000000000000
258.33656923085 0.000000000000000 0.000099998443369 0.000000000000000
258.33612186288 0.000000000000000 0.000099998443328 0.000000000000000
258.33547217156 0.000000000000000 0.000099998443268 0.000000000000000
258.33482248023 0.000000000000000 0.000099998443208 0.000000000000000
258.33417278891 0.000000000000000 0.000099998443148 0.000000000000000
258.33352309759 0.000000000000000 0.000099998443089 0.000000000000000
258.33211605771 0.000000000000000 0.000099998442959 0.000000000000000
258.33070901784 0.000000000000000 0.000099998442830 0.000000000000000
258.32930197797 0.000000000000000 0.000099998442700 0.000000000000000
258.32789493809 0.000000000000000 0.000099998442571 0.000000000000000
258.32467769400 0.000000000000000 0.000099998442275 0.000000000000000
258.32146044991 0.000000000000000 0.000099998441979 0.000000000000000
258.31824320582 0.000000000000000 0.000099998441683 0.000000000000000
258.31502596173 0.000000000000000 0.000099998441386 0.000000000000000
258.30641392753 0.000000000000000 0.000099998440593 0.000000000000000
258.29780189333 0.000000000000000 0.000099998439800 0.000000000000000
258.28918985913 0.000000000000000 0.000099998439006 0.000000000000000
258.26621786133 0.000000000000000 0.000099998436887 0.000000000000000
258.24324586353 0.000000000000000 0.000099998434765 0.000000000000000
258.22027386573 0.000000000000000 0.000099998432641 0.000000000000000
258.15016381956 0.000000000000000 0.000099998426142 0.000000000000000
258.08005377339 0.000000000000000 0.000099998419618 0.000000000000000
258.00994372722 0.000000000000000 0.000099998413070 0.000000000000000
257.74832097988 0.000000000000000 0.000099998388419 0.000000000000000
257.48669823255 0.000000000000000 0.000099998363420 0.000000000000000
257.22507548522 0.000000000000000 0.000099998338067 0.000000000000000
256.89711407604 0.000000000000000 0.000099998305776 0.000000000000000
256.56915266686 0.000000000000000 0.000099998272906 0.000000000000000
256.32050288409 0.000000000000000 0.000099998247592 0.000000000000000
256.07185310132 0.000000000000000 0.000099998221934 0.000000000000000
255.90248910121 0.000000000000000 0.000099998204258 0.000000000000000
255.73312510109 0.000000000000000 0.000099998186419 0.000000000000000
255.61879413102 0.000000000000000 0.000099998174284 0.000000000000000
255.50446316096 0.000000000000000 0.000099998162073 0.000000000000000
255.42738553872 0.000000000000000 0.000099998153799 0.000000000000000
255.35030791649 0.000000000000000 0.000099998145490 0.000000000000000
255.29837441791 0.000000000000000 0.000099998139871 0.000000000000000
255.24644091933 0.000000000000000 0.000099998134238 0.000000000000000
255.21146151566 0.000000000000000 0.000099998130434 0.000000000000000
255.17648211198 0.000000000000000 0.000099998126624 0.000000000000000
255.15292752093 0.000000000000000 0.000099998124054 0.000000000000000
255.12937292988 0.000000000000000 0.000099998121480 0.000000000000000
255.11351398564 0.000000000000000 0.000099998119746 0.000000000000000
255.09765504139 0.000000000000000 0.000099998118010 0.000000000000000
255.08697830721 0.000000000000000 0.000099998116841 0.000000000000000
255.07630157302 0.000000000000000 0.000099998115671 0.000000000000000
255.06911372359 0.000000000000000 0.000099998114882 0.000000000000000
255.06192587416 0.000000000000000 0.000099998114094 0.000000000000000
255.05708637394 0.000000000000000 0.000099998113563 0.000000000000000
255.05224687371 0.000000000000000 0.000099998113032 0.000000000000000
255.04898756325 0.000000000000000 0.000099998112674 0.000000000000000
255.04572825280 0.000000000000000 0.000099998112316 0.000000000000000
255.04353167301 0.000000000000000 0.000099998112075 0.000000000000000
255.04133509321 0.000000000000000 0.000099998111834 0.000000000000000
255.03985243636 0.000000000000000 0.000099998111671 0.000000000000000
255.03836977951 0.000000000000000 0.000099998111508 0.000000000000000
255.03736551518 0.000000000000000 0.000099998111398 0.000000000000000
255.03636125085 0.000000000000000 0.000099998111288 0.000000000000000
255.03567560295 0.000000000000000 0.000099998111212 0.000000000000000
255.03498995505 0.000000000000000 0.000099998111137 0.000000000000000
255.03451299177 0.000000000000000 0.000099998111085 0.000000000000000
255.03403602849 0.000000000000000 0.000099998111032 0.000000000000000
255.03368768527 0.000000000000000 0.000099998110994 0.000000000000000
255.03333934205 0.000000000000000 0.000099998110956 0.000000000000000
255.03299099883 0.000000000000000 0.000099998110918 0.000000000000000
255.03264265562 0.000000000000000 0.000099998110879 0.000000000000000
255.03259949933 0.000000000000000 0.000099998110875 0.000000000000000
255.03255634304 0.000000000000000 0.000099998110870 0.000000000000000
255.03251318675 0.000000000000000 0.000099998110865 0.000000000000000
255.03242687417 0.000000000000000 0.000099998110856 0.000000000000000
255.03234056159 0.000000000000000 0.000099998110846 0.000000000000000
255.03225424901 0.000000000000000 0.000099998110837 0.000000000000000
255.03216793643 0.000000000000000 0.000099998110827 0.000000000000000
255.03189416313 0.000000000000000 0.000099998110798 0.000000000000000
255.03166730511 0.000000000000000 0.000099998110773 0.000000000000000
255.03144044709 0.000000000000000 0.000099998110748 0.000000000000000
255.03121358906 0.000000000000000 0.000099998110723 0.000000000000000
255.03098673104 0.000000000000000 0.000099998110698 0.000000000000000
255.03056269860 0.000000000000000 0.000099998110652 0.000000000000000
255.03013866617 0.000000000000000 0.000099998110606 0.000000000000000
255.02971463374 0.000000000000000 0.000099998110559 0.000000000000000
255.02929060130 0.000000000000000 0.000099998110513 0.000000000000000
255.02860115855 0.000000000000000 0.000099998110438 0.000000000000000
255.02791171580 0.000000000000000 0.000099998110362 0.000000000000000
255.02722227305 0.000000000000000 0.000099998110287 0.000000000000000
255.02653283030 0.000000000000000 0.000099998110212 0.000000000000000
255.02504843200 0.000000000000000 0.000099998110049 0.000000000000000
255.02356403371 0.000000000000000 0.000099998109887 0.000000000000000
255.02207963541 0.000000000000000 0.000099998109725 0.000000000000000
255.02059523711 0.000000000000000 0.000099998109563 0.000000000000000
255.01716367515 0.000000000000000 0.000099998109188 0.000000000000000
255.01373211319 0.000000000000000 0.000099998108813 0.000000000000000
255.01030055123 0.000000000000000 0.000099998108438 0.000000000000000
255.00686898927 0.000000000000000 0.000099998108062 0.000000000000000
254.99752436239 0.000000000000000 0.000099998107040 0.000000000000000
254.98817973552 0.000000000000000 0.000099998106018 0.000000000000000
254.97883510864 0.000000000000000 0.000099998104995 0.000000000000000
254.95354600498 0.000000000000000 0.000099998102224 0.000000000000000
254.92825690132 0.000000000000000 0.000099998099449 0.000000000000000
254.90296779765 0.000000000000000 0.000099998096670 0.000000000000000
254.82424942978 0.000000000000000 0.000099998087997 0.000000000000000
254.74553106190 0.000000000000000 0.000099998079287 0.000000000000000
254.66681269402 0.000000000000000 0.000099998070540 0.000000000000000
254.36553259126 0.000000000000000 0.000099998036716 0.000000000000000
254.06425248849 0.000000000000000 0.000099998002335 0.000000000000000
253.82747734703 0.000000000000000 0.000099997974917 0.000000000000000
253.59070220557 0.000000000000000 0.000099997947141 0.000000000000000
253.40252594185 0.000000000000000 0.000099997924808 0.000000000000000
253.21434967813 0.000000000000000 0.000099997902244 0.000000000000000
253.06495539268 0.000000000000000 0.000099997884163 0.000000000000000
252.91556110724 0.000000000000000 0.000099997865933 0.000000000000000
252.79702728536 0.000000000000000 0.000099997851362 0.000000000000000
252.67849346349 0.000000000000000 0.000099997836697 0.000000000000000
252.58449075588 0.000000000000000 0.000099997824998 0.000000000000000
252.49048804826 0.000000000000000 0.000099997813239 0.000000000000000
252.41596831694 0.000000000000000 0.000099997803874 0.000000000000000
252.34144858562 0.000000000000000 0.000099997794471 0.000000000000000
252.28239186252 0.000000000000000 0.000099997786992 0.000000000000000
252.22333513942 0.000000000000000 0.000099997779488 0.000000000000000
252.17654418414 0.000000000000000 0.000099997773526 0.000000000000000
252.12975322886 0.000000000000000 0.000099997767548 0.000000000000000
252.09268765050 0.000000000000000 0.000099997762803 0.000000000000000
252.05562207214 0.000000000000000 0.000099997758047 0.000000000000000
252.02626495939 0.000000000000000 0.000099997754274 0.000000000000000
251.99690784663 0.000000000000000 0.000099997750494 0.000000000000000
251.97365888888 0.000000000000000 0.000099997747497 0.000000000000000
251.95040993113 0.000000000000000 0.000099997744496 0.000000000000000
251.93199998995 0.000000000000000 0.000099997742117 0.000000000000000
251.91359004877 0.000000000000000 0.000099997739735 0.000000000000000
251.89901301573 0.000000000000000 0.000099997737848 0.000000000000000
251.88443598270 0.000000000000000 0.000099997735959 0.000000000000000
251.87289451057 0.000000000000000 0.000099997734463 0.000000000000000
251.86135303844 0.000000000000000 0.000099997732965 0.000000000000000
251.85221537670 0.000000000000000 0.000099997731779 0.000000000000000
251.84307771496 0.000000000000000 0.000099997730592 0.000000000000000
251.83584341197 0.000000000000000 0.000099997729652 0.000000000000000
251.82860910899 0.000000000000000 0.000099997728712 0.000000000000000
251.82288178078 0.000000000000000 0.000099997727967 0.000000000000000
251.81715445257 0.000000000000000 0.000099997727222 0.000000000000000
251.81262017549 0.000000000000000 0.000099997726632 0.000000000000000
251.80808589842 0.000000000000000 0.000099997726042 0.000000000000000
251.80449607255 0.000000000000000 0.000099997725574 0.000000000000000
251.80090624669 0.000000000000000 0.000099997725107 0.000000000000000
251.79806400976 0.000000000000000 0.000099997724737 0.000000000000000
251.79522177284 0.000000000000000 0.000099997724367 0.000000000000000
251.79297123206 0.000000000000000 0.000099997724073 0.000000000000000
251.79072069128 0.000000000000000 0.000099997723780 0.000000000000000
251.78893838995 0.000000000000000 0.000099997723548 0.000000000000000
251.78715608862 0.000000000000000 0.000099997723316 0.000000000000000
251.78574424425 0.000000000000000 0.000099997723132 0.000000000000000
251.78433239988 0.000000000000000 0.000099997722948 0.000000000000000
251.78321354562 0.000000000000000 0.000099997722802 0.000000000000000
251.78209469136 0.000000000000000 0.000099997722656 0.000000000000000
251.78120742824 0.000000000000000 0.000099997722541 0.000000000000000
251.78032016512 0.000000000000000 0.000099997722425 0.000000000000000
251.77961579225 0.000000000000000 0.000099997722333 0.000000000000000
251.77891141939 0.000000000000000 0.000099997722241 0.000000000000000
251.77835125608 0.000000000000000 0.000099997722168 0.000000000000000
251.77779109277 0.000000000000000 0.000099997722095 0.000000000000000
251.77734434180 0.000000000000000 0.000099997722037 0.000000000000000
251.77689759082 0.000000000000000 0.000099997721979 0.000000000000000
251.77653961619 0.000000000000000 0.000099997721932 0.000000000000000
251.77618164155 0.000000000000000 0.000099997721886 0.000000000000000
251.77589254262 0.000000000000000 0.000099997721848 0.000000000000000
251.77560344368 0.000000000000000 0.000099997721810 0.000000000000000
251.77536678190 0.000000000000000 0.000099997721779 0.000000000000000
251.77513012011 0.000000000000000 0.000099997721749 0.000000000000000
251.77489345833 0.000000000000000 0.000099997721718 0.000000000000000
251.77462608465 0.000000000000000 0.000099997721683 0.000000000000000
251.77435871097 0.000000000000000 0.000099997721648 0.000000000000000
251.77409133729 0.000000000000000 0.000099997721613 0.000000000000000
251.77382396361 0.000000000000000 0.000099997721579 0.000000000000000
251.77377048887 0.000000000000000 0.000099997721572 0.000000000000000
251.77371701414 0.000000000000000 0.000099997721565 0.000000000000000
251.77366353940 0.000000000000000 0.000099997721558 0.000000000000000
251.77355658993 0.000000000000000 0.000099997721544 0.000000000000000
251.77344964046 0.000000000000000 0.000099997721530 0.000000000000000
251.77334269099 0.000000000000000 0.000099997721516 0.000000000000000
251.77323574151 0.000000000000000 0.000099997721502 0.000000000000000
251.77300423924 0.000000000000000 0.000099997721472 0.000000000000000
251.77277273697 0.000000000000000 0.000099997721442 0.000000000000000
251.77254123469 0.000000000000000 0.000099997721412 0.000000000000000
251.77230973242 0.000000000000000 0.000099997721382 0.000000000000000
251.77207823015 0.000000000000000 0.000099997721352 0.000000000000000
251.77138524284 0.000000000000000 0.000099997721262 0.000000000000000
251.77081297293 0.000000000000000 0.000099997721188 0.000000000000000
251.77024070302 0.000000000000000 0.000099997721114 0.000000000000000
251.76966843311 0.000000000000000 0.000099997721039 0.000000000000000
251.76909616320 0.000000000000000 0.000099997720965 0.000000000000000
251.76852389329 0.000000000000000 0.000099997720891 0.000000000000000
251.76737935347 0.000000000000000 0.000099997720743 0.000000000000000
251.76623481365 0.000000000000000 0.000099997720594 0.000000000000000
251.76509027383 0.000000000000000 0.000099997720446 0.000000000000000
251.76394573402 0.000000000000000 0.000099997720297 0.000000000000000
251.76116032345 0.000000000000000 0.000099997719936 0.000000000000000
251.75837491288 0.000000000000000 0.000099997719575 0.000000000000000
251.75558950231 0.000000000000000 0.000099997719213 0.000000000000000
251.75280409174 0.000000000000000 0.000099997718852 0.000000000000000
251.74559389825 0.000000000000000 0.000099997717916 0.000000000000000
251.73838370476 0.000000000000000 0.000099997716980 0.000000000000000
251.73117351128 0.000000000000000 0.000099997716044 0.000000000000000
251.71229554652 0.000000000000000 0.000099997713591 0.000000000000000
251.69341758177 0.000000000000000 0.000099997711135 0.000000000000000
251.67453961701 0.000000000000000 0.000099997708676 0.000000000000000
251.61845638789 0.000000000000000 0.000099997701358 0.000000000000000
251.56237315877 0.000000000000000 0.000099997694018 0.000000000000000
251.50628992965 0.000000000000000 0.000099997686655 0.000000000000000
251.30407507219 0.000000000000000 0.000099997659919 0.000000000000000
251.10186021474 0.000000000000000 0.000099997632887 0.000000000000000
250.89964535728 0.000000000000000 0.000099997605554 0.000000000000000
250.56468781952 0.000000000000000 0.000099997559605 0.000000000000000
250.22973028176 0.000000000000000 0.000099997512797 0.000000000000000
249.96106666914 0.000000000000000 0.000099997474621 0.000000000000000
249.69240305653 0.000000000000000 0.000099997435871 0.000000000000000
249.50846775733 0.000000000000000 0.000099997409007 0.000000000000000
249.32453245813 0.000000000000000 0.000099997381868 0.000000000000000
249.20025091309 0.000000000000000 0.000099997363374 0.000000000000000
249.07596936805 0.000000000000000 0.000099997344752 0.000000000000000
248.99214550085 0.000000000000000 0.000099997332119 0.000000000000000
248.90832163365 0.000000000000000 0.000099997319429 0.000000000000000
248.85182549806 0.000000000000000 0.000099997310842 0.000000000000000
248.79532936246 0.000000000000000 0.000099997302229 0.000000000000000
248.75726881002 0.000000000000000 0.000099997296411 0.000000000000000
248.71920825758 0.000000000000000 0.000099997290581 0.000000000000000
248.69357513301 0.000000000000000 0.000099997286648 0.000000000000000
248.66794200844 0.000000000000000 0.000099997282709 0.000000000000000
248.65068192217 0.000000000000000 0.000099997280054 0.000000000000000
248.63342183589 0.000000000000000 0.000099997277396 0.000000000000000
248.62180110063 0.000000000000000 0.000099997275605 0.000000000000000
248.61018036538 0.000000000000000 0.000099997273813 0.000000000000000
248.60235678978 0.000000000000000 0.000099997272606 0.000000000000000
248.59453321419 0.000000000000000 0.000099997271399 0.000000000000000
248.58926578894 0.000000000000000 0.000099997270586 0.000000000000000
248.58399836368 0.000000000000000 0.000099997269772 0.000000000000000
248.58045119472 0.000000000000000 0.000099997269224 0.000000000000000
248.57690402575 0.000000000000000 0.000099997268676 0.000000000000000
248.57451404366 0.000000000000000 0.000099997268307 0.000000000000000
248.57212406158 0.000000000000000 0.000099997267937 0.000000000000000
248.57051179868 0.000000000000000 0.000099997267688 0.000000000000000
248.56889953578 0.000000000000000 0.000099997267439 0.000000000000000
248.56780892656 0.000000000000000 0.000099997267270 0.000000000000000
248.56671831734 0.000000000000000 0.000099997267102 0.000000000000000
248.56597597621 0.000000000000000 0.000099997266987 0.000000000000000
248.56523363508 0.000000000000000 0.000099997266872 0.000000000000000
248.56472098394 0.000000000000000 0.000099997266793 0.000000000000000
248.56420833280 0.000000000000000 0.000099997266714 0.000000000000000
248.56384126599 0.000000000000000 0.000099997266657 0.000000000000000
248.56347419919 0.000000000000000 0.000099997266600 0.000000000000000
248.56317990084 0.000000000000000 0.000099997266555 0.000000000000000
248.56288560250 0.000000000000000 0.000099997266509 0.000000000000000
248.56259130416 0.000000000000000 0.000099997266464 0.000000000000000
248.56254337336 0.000000000000000 0.000099997266457 0.000000000000000
248.56249544256 0.000000000000000 0.000099997266449 0.000000000000000
248.56244751176 0.000000000000000 0.000099997266442 0.000000000000000
248.56235165016 0.000000000000000 0.000099997266427 0.000000000000000
248.56225578856 0.000000000000000 0.000099997266412 0.000000000000000
248.56215992696 0.000000000000000 0.000099997266398 0.000000000000000
248.56206406536 0.000000000000000 0.000099997266383 0.000000000000000
248.56184652709 0.000000000000000 0.000099997266349 0.000000000000000
248.56162898882 0.000000000000000 0.000099997266316 0.000000000000000
248.56141145055 0.000000000000000 0.000099997266282 0.000000000000000
248.56119391229 0.000000000000000 0.000099997266249 0.000000000000000
248.56064367294 0.000000000000000 0.000099997266164 0.000000000000000
248.56019637856 0.000000000000000 0.000099997266095 0.000000000000000
248.55974908417 0.000000000000000 0.000099997266026 0.000000000000000
248.55930178978 0.000000000000000 0.000099997265958 0.000000000000000
248.55885449540 0.000000000000000 0.000099997265889 0.000000000000000
248.55804674237 0.000000000000000 0.000099997265765 0.000000000000000
248.55723898935 0.000000000000000 0.000099997265640 0.000000000000000
248.55643123632 0.000000000000000 0.000099997265516 0.000000000000000
248.55562348330 0.000000000000000 0.000099997265392 0.000000000000000
248.55385862782 0.000000000000000 0.000099997265121 0.000000000000000
248.55209377234 0.000000000000000 0.000099997264849 0.000000000000000
248.55032891685 0.000000000000000 0.000099997264578 0.000000000000000
248.54856406137 0.000000000000000 0.000099997264306 0.000000000000000
248.54436158925 0.000000000000000 0.000099997263660 0.000000000000000
248.54015911712 0.000000000000000 0.000099997263013 0.000000000000000
248.53595664500 0.000000000000000 0.000099997262366 0.000000000000000
248.52572136721 0.000000000000000 0.000099997260790 0.000000000000000
248.51548608943 0.000000000000000 0.000099997259213 0.000000000000000
248.50525081165 0.000000000000000 0.000099997257635 0.000000000000000
248.47766540556 0.000000000000000 0.000099997253379 0.000000000000000
248.45007999948 0.000000000000000 0.000099997249116 0.000000000000000
248.42249459339 0.000000000000000 0.000099997244846 0.000000000000000
248.33462772669 0.000000000000000 0.000099997231203 0.000000000000000
248.24676085999 0.000000000000000 0.000099997217495 0.000000000000000
248.15889399329 0.000000000000000 0.000099997203720 0.000000000000000
247.86257518934 0.000000000000000 0.000099997156769 0.000000000000000
247.56625638540 0.000000000000000 0.000099997109040 0.000000000000000
247.34233881276 0.000000000000000 0.000099997072448 0.000000000000000
247.11842124013 0.000000000000000 0.000099997035394 0.000000000000000
246.94024388389 0.000000000000000 0.000099997005576 0.000000000000000
246.76206652766 0.000000000000000 0.000099996975459 0.000000000000000
246.62058554049 0.000000000000000 0.000099996951329 0.000000000000000
246.47910455332 0.000000000000000 0.000099996927007 0.000000000000000
246.36682940379 0.000000000000000 0.000099996907567 0.000000000000000
246.25455425426 0.000000000000000 0.000099996888005 0.000000000000000
246.16550106649 0.000000000000000 0.000099996872401 0.000000000000000
246.07644787872 0.000000000000000 0.000099996856720 0.000000000000000
246.00584219703 0.000000000000000 0.000099996844231 0.000000000000000
245.93523651535 0.000000000000000 0.000099996831692 0.000000000000000
245.87927502917 0.000000000000000 0.000099996821719 0.000000000000000
245.82331354299 0.000000000000000 0.000099996811714 0.000000000000000
245.77897041259 0.000000000000000 0.000099996803765 0.000000000000000
245.73462728219 0.000000000000000 0.000099996795796 0.000000000000000
245.69949765630 0.000000000000000 0.000099996789468 0.000000000000000
245.66436803040 0.000000000000000 0.000099996783128 0.000000000000000
245.63654215264 0.000000000000000 0.000099996778098 0.000000000000000
245.60871627487 0.000000000000000 0.000099996773059 0.000000000000000
245.58667853917 0.000000000000000 0.000099996769064 0.000000000000000
245.56464080346 0.000000000000000 0.000099996765063 0.000000000000000
245.54718902801 0.000000000000000 0.000099996761891 0.000000000000000
245.52973725255 0.000000000000000 0.000099996758716 0.000000000000000
245.51591825739 0.000000000000000 0.000099996756200 0.000000000000000
245.50209926222 0.000000000000000 0.000099996753682 0.000000000000000
245.49115754277 0.000000000000000 0.000099996751687 0.000000000000000
245.48021582332 0.000000000000000 0.000099996749691 0.000000000000000
245.47155271131 0.000000000000000 0.000099996748109 0.000000000000000
245.46288959929 0.000000000000000 0.000099996746527 0.000000000000000
245.45603080201 0.000000000000000 0.000099996745274 0.000000000000000
245.44917200473 0.000000000000000 0.000099996744020 0.000000000000000
245.44374182510 0.000000000000000 0.000099996743027 0.000000000000000
245.43831164546 0.000000000000000 0.000099996742034 0.000000000000000
245.43401252120 0.000000000000000 0.000099996741248 0.000000000000000
245.42971339694 0.000000000000000 0.000099996740461 0.000000000000000
245.42630966978 0.000000000000000 0.000099996739838 0.000000000000000
245.42290594263 0.000000000000000 0.000099996739215 0.000000000000000
245.42021098803 0.000000000000000 0.000099996738721 0.000000000000000
245.41751603343 0.000000000000000 0.000099996738228 0.000000000000000
245.41538205798 0.000000000000000 0.000099996737837 0.000000000000000
245.41324808253 0.000000000000000 0.000099996737446 0.000000000000000
245.41155803772 0.000000000000000 0.000099996737137 0.000000000000000
245.40986799290 0.000000000000000 0.000099996736827 0.000000000000000
245.40852916664 0.000000000000000 0.000099996736582 0.000000000000000
245.40719034037 0.000000000000000 0.000099996736337 0.000000000000000
245.40612927785 0.000000000000000 0.000099996736142 0.000000000000000
245.40506821533 0.000000000000000 0.000099996735948 0.000000000000000
245.40422669217 0.000000000000000 0.000099996735794 0.000000000000000
245.40338516900 0.000000000000000 0.000099996735639 0.000000000000000
245.40271699598 0.000000000000000 0.000099996735517 0.000000000000000
245.40204882295 0.000000000000000 0.000099996735394 0.000000000000000
245.40151730592 0.000000000000000 0.000099996735297 0.000000000000000
245.40098578889 0.000000000000000 0.000099996735200 0.000000000000000
245.40056170034 0.000000000000000 0.000099996735122 0.000000000000000
245.40013761178 0.000000000000000 0.000099996735044 0.000000000000000
245.39979755268 0.000000000000000 0.000099996734982 0.000000000000000
245.39945749357 0.000000000000000 0.000099996734920 0.000000000000000
245.39918252986 0.000000000000000 0.000099996734869 0.000000000000000
245.39890756615 0.000000000000000 0.000099996734819 0.000000000000000
245.39868199275 0.000000000000000 0.000099996734778 0.000000000000000
245.39845641935 0.000000000000000 0.000099996734736 0.000000000000000
245.39823084595 0.000000000000000 0.000099996734695 0.000000000000000
245.39797420645 0.000000000000000 0.000099996734648 0.000000000000000
245.39771756695 0.000000000000000 0.000099996734601 0.000000000000000
245.39746092745 0.000000000000000 0.000099996734554 0.000000000000000
245.39720428795 0.000000000000000 0.000099996734507 0.000000000000000
245.39715821462 0.000000000000000 0.000099996734499 0.000000000000000
245.39711214129 0.000000000000000 0.000099996734490 0.000000000000000
245.39706606796 0.000000000000000 0.000099996734482 0.000000000000000
245.39697392130 0.000000000000000 0.000099996734465 0.000000000000000
245.39688177463 0.000000000000000 0.000099996734448 0.000000000000000
245.39678962797 0.000000000000000 0.000099996734431 0.000000000000000
245.39669748131 0.000000000000000 0.000099996734414 0.000000000000000
245.39648355767 0.000000000000000 0.000099996734375 0.000000000000000
245.39626963403 0.000000000000000 0.000099996734336 0.000000000000000
245.39605571039 0.000000000000000 0.000099996734297 0.000000000000000
245.39584178675 0.000000000000000 0.000099996734258 0.000000000000000
245.39562786311 0.000000000000000 0.000099996734219 0.000000000000000
245.39515235170 0.000000000000000 0.000099996734132 0.000000000000000
245.39467684029 0.000000000000000 0.000099996734046 0.000000000000000
245.39420132888 0.000000000000000 0.000099996733959 0.000000000000000
245.39372581747 0.000000000000000 0.000099996733872 0.000000000000000
245.39325030606 0.000000000000000 0.000099996733786 0.000000000000000
245.39241467600 0.000000000000000 0.000099996733633 0.000000000000000
245.39157904594 0.000000000000000 0.000099996733481 0.000000000000000
245.39074341588 0.000000000000000 0.000099996733328 0.000000000000000
245.38990778582 0.000000000000000 0.000099996733176 0.000000000000000
245.38797320343 0.000000000000000 0.000099996732823 0.000000000000000
245.38603862105 0.000000000000000 0.000099996732470 0.000000000000000
245.38410403866 0.000000000000000 0.000099996732118 0.000000000000000
245.38216945628 0.000000000000000 0.000099996731765 0.000000000000000
245.37749381292 0.000000000000000 0.000099996730912 0.000000000000000
245.37281816957 0.000000000000000 0.000099996730059 0.000000000000000
245.36814252621 0.000000000000000 0.000099996729205 0.000000000000000
245.35656487487 0.000000000000000 0.000099996727091 0.000000000000000
245.34498722353 0.000000000000000 0.000099996724976 0.000000000000000
245.33340957219 0.000000000000000 0.000099996722859 0.000000000000000
245.30152601997 0.000000000000000 0.000099996717023 0.000000000000000
245.26964246774 0.000000000000000 0.000099996711176 0.000000000000000
245.23775891551 0.000000000000000 0.000099996705319 0.000000000000000
245.13338107167 0.000000000000000 0.000099996686073 0.000000000000000
245.02900322783 0.000000000000000 0.000099996666714 0.000000000000000
244.92462538399 0.000000000000000 0.000099996647242 0.000000000000000
244.63861252708 0.000000000000000 0.000099996593298 0.000000000000000
244.35259967017 0.000000000000000 0.000099996538478 0.000000000000000
244.13839975429 0.000000000000000 0.000099996496839 0.000000000000000
243.92419983842 0.000000000000000 0.000099996454692 0.000000000000000
243.75369847588 0.000000000000000 0.000099996420774 0.000000000000000
243.58319711335 0.000000000000000 0.000099996386527 0.000000000000000
243.44779975503 0.000000000000000 0.000099996359093 0.000000000000000
243.31240239671 0.000000000000000 0.000099996331446 0.000000000000000
243.20494568327 0.000000000000000 0.000099996309353 0.000000000000000
243.09748896983 0.000000000000000 0.000099996287124 0.000000000000000
243.01225069294 0.000000000000000 0.000099996269395 0.000000000000000
242.92701241605 0.000000000000000 0.000099996251579 0.000000000000000
242.85942635387 0.000000000000000 0.000099996237392 0.000000000000000
242.79184029169 0.000000000000000 0.000099996223150 0.000000000000000
242.73826854274 0.000000000000000 0.000099996211822 0.000000000000000
242.68469679379 0.000000000000000 0.000099996200460 0.000000000000000
242.64224473132 0.000000000000000 0.000099996191431 0.000000000000000
242.59979266885 0.000000000000000 0.000099996182381 0.000000000000000
242.56615942819 0.000000000000000 0.000099996175196 0.000000000000000
242.53252618752 0.000000000000000 0.000099996167997 0.000000000000000
242.50588436718 0.000000000000000 0.000099996162284 0.000000000000000
242.47924254683 0.000000000000000 0.000099996156563 0.000000000000000
242.45814173473 0.000000000000000 0.000099996152026 0.000000000000000
242.43704092263 0.000000000000000 0.000099996147484 0.000000000000000
242.42033053115 0.000000000000000 0.000099996143882 0.000000000000000
242.40362013968 0.000000000000000 0.000099996140278 0.000000000000000
242.39038781312 0.000000000000000 0.000099996137421 0.000000000000000
242.37715548656 0.000000000000000 0.000099996134562 0.000000000000000
242.36667801971 0.000000000000000 0.000099996132297 0.000000000000000
242.35620055285 0.000000000000000 0.000099996130030 0.000000000000000
242.34790483101 0.000000000000000 0.000099996128234 0.000000000000000
242.33960910917 0.000000000000000 0.000099996126438 0.000000000000000
242.33304105615 0.000000000000000 0.000099996125015 0.000000000000000
242.32647300313 0.000000000000000 0.000099996123592 0.000000000000000
242.32127291624 0.000000000000000 0.000099996122464 0.000000000000000
242.31607282934 0.000000000000000 0.000099996121337 0.000000000000000
242.31195580063 0.000000000000000 0.000099996120444 0.000000000000000
242.30783877192 0.000000000000000 0.000099996119551 0.000000000000000
242.30457915515 0.000000000000000 0.000099996118843 0.000000000000000
242.30131953839 0.000000000000000 0.000099996118136 0.000000000000000
242.29873863061 0.000000000000000 0.000099996117576 0.000000000000000
242.29615772284 0.000000000000000 0.000099996117015 0.000000000000000
242.29411399831 0.000000000000000 0.000099996116572 0.000000000000000
242.29207027379 0.000000000000000 0.000099996116128 0.000000000000000
242.29045164291 0.000000000000000 0.000099996115776 0.000000000000000
242.28883301202 0.000000000000000 0.000099996115425 0.000000000000000
242.28755068583 0.000000000000000 0.000099996115146 0.000000000000000
242.28626835963 0.000000000000000 0.000099996114868 0.000000000000000
242.28525198649 0.000000000000000 0.000099996114647 0.000000000000000
242.28423561336 0.000000000000000 0.000099996114426 0.000000000000000
242.28342942268 0.000000000000000 0.000099996114251 0.000000000000000
242.28262323199 0.000000000000000 0.000099996114076 0.000000000000000
242.28198297350 0.000000000000000 0.000099996113937 0.000000000000000
242.28134271500 0.000000000000000 0.000099996113798 0.000000000000000
242.28083322453 0.000000000000000 0.000099996113687 0.000000000000000
242.28032373405 0.000000000000000 0.000099996113576 0.000000000000000
242.27991698747 0.000000000000000 0.000099996113488 0.000000000000000
242.27951024089 0.000000000000000 0.000099996113399 0.000000000000000
242.27918377824 0.000000000000000 0.000099996113329 0.000000000000000
242.27885731558 0.000000000000000 0.000099996113258 0.000000000000000
242.27859291943 0.000000000000000 0.000099996113200 0.000000000000000
242.27832852328 0.000000000000000 0.000099996113143 0.000000000000000
242.27811099490 0.000000000000000 0.000099996113096 0.000000000000000
242.27789346652 0.000000000000000 0.000099996113048 0.000000000000000
242.27767593813 0.000000000000000 0.000099996113001 0.000000000000000
242.27742603634 0.000000000000000 0.000099996112947 0.000000000000000
242.27717613455 0.000000000000000 0.000099996112893 0.000000000000000
242.27692623275 0.000000000000000 0.000099996112838 0.000000000000000
242.27672218410 0.000000000000000 0.000099996112794 0.000000000000000
242.27651813545 0.000000000000000 0.000099996112750 0.000000000000000
242.27631408680 0.000000000000000 0.000099996112706 0.000000000000000
242.27611003815 0.000000000000000 0.000099996112662 0.000000000000000
242.27590598950 0.000000000000000 0.000099996112617 0.000000000000000
242.27570194085 0.000000000000000 0.000099996112573 0.000000000000000
242.27549789220 0.000000000000000 0.000099996112529 0.000000000000000
242.27508979490 0.000000000000000 0.000099996112441 0.000000000000000
242.27468169761 0.000000000000000 0.000099996112353 0.000000000000000
242.27427360031 0.000000000000000 0.000099996112264 0.000000000000000
242.27386550301 0.000000000000000 0.000099996112176 0.000000000000000
242.27326812187 0.000000000000000 0.000099996112047 0.000000000000000
242.27267074073 0.000000000000000 0.000099996111918 0.000000000000000
242.27207335959 0.000000000000000 0.000099996111789 0.000000000000000
242.27147597845 0.000000000000000 0.000099996111659 0.000000000000000
242.27018772046 0.000000000000000 0.000099996111381 0.000000000000000
242.26889946246 0.000000000000000 0.000099996111102 0.000000000000000
242.26761120447 0.000000000000000 0.000099996110824 0.000000000000000
242.26632294647 0.000000000000000 0.000099996110545 0.000000000000000
242.26338224360 0.000000000000000 0.000099996109909 0.000000000000000
242.26044154072 0.000000000000000 0.000099996109273 0.000000000000000
242.25750083785 0.000000000000000 0.000099996108637 0.000000000000000
242.25456013497 0.000000000000000 0.000099996108001 0.000000000000000
242.24671914429 0.000000000000000 0.000099996106304 0.000000000000000
242.23887815360 0.000000000000000 0.000099996104607 0.000000000000000
242.23103716292 0.000000000000000 0.000099996102908 0.000000000000000
242.21018844625 0.000000000000000 0.000099996098389 0.000000000000000
242.18933972958 0.000000000000000 0.000099996093865 0.000000000000000
242.16849101291 0.000000000000000 0.000099996089335 0.000000000000000
242.10513839363 0.000000000000000 0.000099996075538 0.000000000000000
242.04178577435 0.000000000000000 0.000099996061692 0.000000000000000
241.97843315507 0.000000000000000 0.000099996047796 0.000000000000000
241.74334970654 0.000000000000000 0.000099995995792 0.000000000000000
241.50826625802 0.000000000000000 0.000099995943089 0.000000000000000
241.27318280949 0.000000000000000 0.000099995889673 0.000000000000000
240.96597992206 0.000000000000000 0.000099995818777 0.000000000000000
240.65877703464 0.000000000000000 0.000099995746615 0.000000000000000
240.42324765758 0.000000000000000 0.000099995690416 0.000000000000000
240.18771828053 0.000000000000000 0.000099995633446 0.000000000000000
240.02696515168 0.000000000000000 0.000099995594115 0.000000000000000
239.86621202283 0.000000000000000 0.000099995554418 0.000000000000000
239.75758006390 0.000000000000000 0.000099995527382 0.000000000000000
239.64894810498 0.000000000000000 0.000099995500176 0.000000000000000
239.57565689998 0.000000000000000 0.000099995481725 0.000000000000000
239.50236569497 0.000000000000000 0.000099995463195 0.000000000000000
239.45295536598 0.000000000000000 0.000099995450659 0.000000000000000
239.40354503698 0.000000000000000 0.000099995438088 0.000000000000000
239.37025103524 0.000000000000000 0.000099995429596 0.000000000000000
239.33695703349 0.000000000000000 0.000099995421089 0.000000000000000
239.31453037799 0.000000000000000 0.000099995415349 0.000000000000000
239.29210372248 0.000000000000000 0.000099995409602 0.000000000000000
239.27700075526 0.000000000000000 0.000099995405728 0.000000000000000
239.26189778804 0.000000000000000 0.000099995401850 0.000000000000000
239.25172831928 0.000000000000000 0.000099995399237 0.000000000000000
239.24155885053 0.000000000000000 0.000099995396622 0.000000000000000
239.23471169668 0.000000000000000 0.000099995394861 0.000000000000000
239.22786454283 0.000000000000000 0.000099995393099 0.000000000000000
239.22325405478 0.000000000000000 0.000099995391912 0.000000000000000
239.21864356674 0.000000000000000 0.000099995390725 0.000000000000000
239.21553833767 0.000000000000000 0.000099995389926 0.000000000000000
239.21243310859 0.000000000000000 0.000099995389126 0.000000000000000
239.21034033694 0.000000000000000 0.000099995388587 0.000000000000000
239.20824756529 0.000000000000000 0.000099995388048 0.000000000000000
239.20683502271 0.000000000000000 0.000099995387684 0.000000000000000
239.20542248013 0.000000000000000 0.000099995387320 0.000000000000000
239.20446582319 0.000000000000000 0.000099995387073 0.000000000000000
239.20350916624 0.000000000000000 0.000099995386827 0.000000000000000
239.20285622741 0.000000000000000 0.000099995386659 0.000000000000000
239.20220328858 0.000000000000000 0.000099995386491 0.000000000000000
239.20174943822 0.000000000000000 0.000099995386374 0.000000000000000
239.20129558786 0.000000000000000 0.000099995386257 0.000000000000000
239.20096486482 0.000000000000000 0.000099995386172 0.000000000000000
239.20063414179 0.000000000000000 0.000099995386086 0.000000000000000
239.20030341875 0.000000000000000 0.000099995386001 0.000000000000000
239.19997269572 0.000000000000000 0.000099995385916 0.000000000000000
239.19976210402 0.000000000000000 0.000099995385862 0.000000000000000
239.19955151232 0.000000000000000 0.000099995385808 0.000000000000000
239.19934092062 0.000000000000000 0.000099995385754 0.000000000000000
239.19913032893 0.000000000000000 0.000099995385700 0.000000000000000
239.19891973723 0.000000000000000 0.000099995385646 0.000000000000000
239.19870914553 0.000000000000000 0.000099995385592 0.000000000000000
239.19849855384 0.000000000000000 0.000099995385538 0.000000000000000
239.19807737044 0.000000000000000 0.000099995385430 0.000000000000000
239.19765618705 0.000000000000000 0.000099995385321 0.000000000000000
239.19723500365 0.000000000000000 0.000099995385213 0.000000000000000
239.19681382026 0.000000000000000 0.000099995385105 0.000000000000000
239.19617831910 0.000000000000000 0.000099995384943 0.000000000000000
239.19554281794 0.000000000000000 0.000099995384780 0.000000000000000
239.19490731678 0.000000000000000 0.000099995384617 0.000000000000000
239.19427181563 0.000000000000000 0.000099995384454 0.000000000000000
239.19289012935 0.000000000000000 0.000099995384099 0.000000000000000
239.19150844308 0.000000000000000 0.000099995383745 0.000000000000000
239.19012675681 0.000000000000000 0.000099995383391 0.000000000000000
239.18874507053 0.000000000000000 0.000099995383036 0.000000000000000
239.18556158508 0.000000000000000 0.000099995382220 0.000000000000000
239.18237809962 0.000000000000000 0.000099995381403 0.000000000000000
239.17919461416 0.000000000000000 0.000099995380586 0.000000000000000
239.17601112871 0.000000000000000 0.000099995379769 0.000000000000000
239.16736978536 0.000000000000000 0.000099995377551 0.000000000000000
239.15872844202 0.000000000000000 0.000099995375332 0.000000000000000
239.15008709867 0.000000000000000 0.000099995373111 0.000000000000000
239.12676824852 0.000000000000000 0.000099995367114 0.000000000000000
239.10344939836 0.000000000000000 0.000099995361109 0.000000000000000
239.08013054820 0.000000000000000 0.000099995355096 0.000000000000000
239.00782712357 0.000000000000000 0.000099995336400 0.000000000000000
238.93552369894 0.000000000000000 0.000099995317626 0.000000000000000
238.86322027431 0.000000000000000 0.000099995298774 0.000000000000000
238.58788103782 0.000000000000000 0.000099995226259 0.000000000000000
238.31254180134 0.000000000000000 0.000099995152577 0.000000000000000
238.09120250972 0.000000000000000 0.000099995092484 0.000000000000000
237.86986321810 0.000000000000000 0.000099995031608 0.000000000000000
237.69382370785 0.000000000000000 0.000099994982625 0.000000000000000
237.51778419761 0.000000000000000 0.000099994933133 0.000000000000000
237.37786882580 0.000000000000000 0.000099994893430 0.000000000000000
237.23795345398 0.000000000000000 0.000099994853399 0.000000000000000
237.12683270002 0.000000000000000 0.000099994821371 0.000000000000000
237.01571194607 0.000000000000000 0.000099994789133 0.000000000000000
236.92751362946 0.000000000000000 0.000099994763395 0.000000000000000
236.83931531286 0.000000000000000 0.000099994737523 0.000000000000000
236.76934582200 0.000000000000000 0.000099994716903 0.000000000000000
236.69937633113 0.000000000000000 0.000099994696198 0.000000000000000
236.64389079001 0.000000000000000 0.000099994679718 0.000000000000000
236.58840524889 0.000000000000000 0.000099994663185 0.000000000000000
236.54442010962 0.000000000000000 0.000099994650040 0.000000000000000
236.50043497034 0.000000000000000 0.000099994636861 0.000000000000000
236.46557606806 0.000000000000000 0.000099994626392 0.000000000000000
236.43071716579 0.000000000000000 0.000099994615902 0.000000000000000
236.40309709087 0.000000000000000 0.000099994607576 0.000000000000000
236.37547701595 0.000000000000000 0.000099994599235 0.000000000000000
236.35359650978 0.000000000000000 0.000099994592619 0.000000000000000
236.33171600361 0.000000000000000 0.000099994585994 0.000000000000000
236.31438490591 0.000000000000000 0.000099994580740 0.000000000000000
236.29705380821 0.000000000000000 0.000099994575481 0.000000000000000
236.28332783012 0.000000000000000 0.000099994571312 0.000000000000000
236.26960185203 0.000000000000000 0.000099994567140 0.000000000000000
236.25873210453 0.000000000000000 0.000099994563834 0.000000000000000
236.24786235704 0.000000000000000 0.000099994560525 0.000000000000000
236.23925512453 0.000000000000000 0.000099994557904 0.000000000000000
236.23064789201 0.000000000000000 0.000099994555281 0.000000000000000
236.22383261207 0.000000000000000 0.000099994553204 0.000000000000000
236.21701733214 0.000000000000000 0.000099994551126 0.000000000000000
236.21162113390 0.000000000000000 0.000099994549479 0.000000000000000
236.20622493565 0.000000000000000 0.000099994547833 0.000000000000000
236.20195241007 0.000000000000000 0.000099994546529 0.000000000000000
236.19767988449 0.000000000000000 0.000099994545224 0.000000000000000
236.19429702243 0.000000000000000 0.000099994544191 0.000000000000000
236.19091416038 0.000000000000000 0.000099994543158 0.000000000000000
236.18823560653 0.000000000000000 0.000099994542340 0.000000000000000
236.18555705268 0.000000000000000 0.000099994541521 0.000000000000000
236.18343599498 0.000000000000000 0.000099994540873 0.000000000000000
236.18131493727 0.000000000000000 0.000099994540225 0.000000000000000
236.17963508922 0.000000000000000 0.000099994539711 0.000000000000000
236.17795524118 0.000000000000000 0.000099994539198 0.000000000000000
236.17662448502 0.000000000000000 0.000099994538791 0.000000000000000
236.17529372887 0.000000000000000 0.000099994538384 0.000000000000000
236.17423907545 0.000000000000000 0.000099994538062 0.000000000000000
236.17318442203 0.000000000000000 0.000099994537739 0.000000000000000
236.17234801380 0.000000000000000 0.000099994537484 0.000000000000000
236.17151160556 0.000000000000000 0.000099994537228 0.000000000000000
236.17084754446 0.000000000000000 0.000099994537025 0.000000000000000
236.17018348336 0.000000000000000 0.000099994536822 0.000000000000000
236.16965530898 0.000000000000000 0.000099994536660 0.000000000000000
236.16912713460 0.000000000000000 0.000099994536499 0.000000000000000
236.16870581084 0.000000000000000 0.000099994536370 0.000000000000000
236.16828448708 0.000000000000000 0.000099994536241 0.000000000000000
236.16794677772 0.000000000000000 0.000099994536138 0.000000000000000
236.16760906835 0.000000000000000 0.000099994536035 0.000000000000000
236.16733618880 0.000000000000000 0.000099994535951 0.000000000000000
236.16706330924 0.000000000000000 0.000099994535868 0.000000000000000
236.16683971469 0.000000000000000 0.000099994535799 0.000000000000000
236.16661612014 0.000000000000000 0.000099994535731 0.000000000000000
236.16639252559 0.000000000000000 0.000099994535663 0.000000000000000
236.16613914654 0.000000000000000 0.000099994535585 0.000000000000000
236.16588576749 0.000000000000000 0.000099994535508 0.000000000000000
236.16563238844 0.000000000000000 0.000099994535431 0.000000000000000
236.16537900939 0.000000000000000 0.000099994535353 0.000000000000000
236.16532908084 0.000000000000000 0.000099994535338 0.000000000000000
236.16527915228 0.000000000000000 0.000099994535323 0.000000000000000
236.16522922373 0.000000000000000 0.000099994535308 0.000000000000000
236.16512936662 0.000000000000000 0.000099994535277 0.000000000000000
236.16502950952 0.000000000000000 0.000099994535247 0.000000000000000
236.16492965241 0.000000000000000 0.000099994535216 0.000000000000000
236.16482979531 0.000000000000000 0.000099994535186 0.000000000000000
236.16460475732 0.000000000000000 0.000099994535117 0.000000000000000
236.16437971933 0.000000000000000 0.000099994535049 0.000000000000000
236.16415468134 0.000000000000000 0.000099994534980 0.000000000000000
236.16392964335 0.000000000000000 0.000099994534912 0.000000000000000
236.16370460536 0.000000000000000 0.000099994534843 0.000000000000000
236.16293090361 0.000000000000000 0.000099994534607 0.000000000000000
236.16237090533 0.000000000000000 0.000099994534437 0.000000000000000
236.16181090704 0.000000000000000 0.000099994534267 0.000000000000000
236.16125090876 0.000000000000000 0.000099994534096 0.000000000000000
236.16069091047 0.000000000000000 0.000099994533926 0.000000000000000
236.16013091219 0.000000000000000 0.000099994533755 0.000000000000000
236.15901091562 0.000000000000000 0.000099994533414 0.000000000000000
236.15789091905 0.000000000000000 0.000099994533074 0.000000000000000
236.15677092248 0.000000000000000 0.000099994532733 0.000000000000000
236.15565092592 0.000000000000000 0.000099994532392 0.000000000000000
236.15287410151 0.000000000000000 0.000099994531547 0.000000000000000
236.15009727711 0.000000000000000 0.000099994530701 0.000000000000000
236.14732045271 0.000000000000000 0.000099994529856 0.000000000000000
236.14454362831 0.000000000000000 0.000099994529010 0.000000000000000
236.13730387849 0.000000000000000 0.000099994526805 0.000000000000000
236.13006412868 0.000000000000000 0.000099994524598 0.000000000000000
236.12282437887 0.000000000000000 0.000099994522391 0.000000000000000
236.10372804803 0.000000000000000 0.000099994516565 0.000000000000000
236.08463171720 0.000000000000000 0.000099994510732 0.000000000000000
236.06553538637 0.000000000000000 0.000099994504893 0.000000000000000
236.00824255854 0.000000000000000 0.000099994487335 0.000000000000000
235.95094973070 0.000000000000000 0.000099994469719 0.000000000000000
235.89365690287 0.000000000000000 0.000099994452044 0.000000000000000
235.68446157138 0.000000000000000 0.000099994386997 0.000000000000000
235.47526623989 0.000000000000000 0.000099994321144 0.000000000000000
235.26607090841 0.000000000000000 0.000099994254472 0.000000000000000
234.96167841841 0.000000000000000 0.000099994155971 0.000000000000000
234.65728592842 0.000000000000000 0.000099994055664 0.000000000000000
234.41827579763 0.000000000000000 0.000099993975612 0.000000000000000
234.17926566684 0.000000000000000 0.000099993894406 0.000000000000000
234.01563928117 0.000000000000000 0.000099993838138 0.000000000000000
233.85201289549 0.000000000000000 0.000099993781315 0.000000000000000
233.74131062772 0.000000000000000 0.000099993742554 0.000000000000000
233.63060835995 0.000000000000000 0.000099993703535 0.000000000000000
233.55586022024 0.000000000000000 0.000099993677042 0.000000000000000
233.48111208054 0.000000000000000 0.000099993650431 0.000000000000000
233.43068917381 0.000000000000000 0.000099993632412 0.000000000000000
233.38026626708 0.000000000000000 0.000099993614339 0.000000000000000
233.34627468036 0.000000000000000 0.000099993602125 0.000000000000000
233.31228309365 0.000000000000000 0.000099993589887 0.000000000000000
233.28937893005 0.000000000000000 0.000099993581626 0.000000000000000
233.26647476645 0.000000000000000 0.000099993573354 0.000000000000000
233.25104646847 0.000000000000000 0.000099993567775 0.000000000000000
233.23561817049 0.000000000000000 0.000099993562192 0.000000000000000
233.22522781466 0.000000000000000 0.000099993558429 0.000000000000000
233.21483745883 0.000000000000000 0.000099993554663 0.000000000000000
233.20784071683 0.000000000000000 0.000099993552126 0.000000000000000
233.20084397483 0.000000000000000 0.000099993549589 0.000000000000000
233.19613238686 0.000000000000000 0.000099993547879 0.000000000000000
233.19142079888 0.000000000000000 0.000099993546169 0.000000000000000
233.18824736198 0.000000000000000 0.000099993545017 0.000000000000000
233.18507392508 0.000000000000000 0.000099993543865 0.000000000000000
233.18293522828 0.000000000000000 0.000099993543088 0.000000000000000
233.18079653149 0.000000000000000 0.000099993542311 0.000000000000000
233.17935316193 0.000000000000000 0.000099993541787 0.000000000000000
233.17790979237 0.000000000000000 0.000099993541263 0.000000000000000
233.17693256889 0.000000000000000 0.000099993540908 0.000000000000000
233.17595534541 0.000000000000000 0.000099993540553 0.000000000000000
233.17528888231 0.000000000000000 0.000099993540311 0.000000000000000
233.17462241921 0.000000000000000 0.000099993540069 0.000000000000000
233.17416004013 0.000000000000000 0.000099993539901 0.000000000000000
233.17369766106 0.000000000000000 0.000099993539733 0.000000000000000
233.17336247771 0.000000000000000 0.000099993539611 0.000000000000000
233.17302729436 0.000000000000000 0.000099993539489 0.000000000000000
233.17269211101 0.000000000000000 0.000099993539368 0.000000000000000
233.17235692766 0.000000000000000 0.000099993539246 0.000000000000000
233.17231016216 0.000000000000000 0.000099993539229 0.000000000000000
233.17226339666 0.000000000000000 0.000099993539212 0.000000000000000
233.17221663116 0.000000000000000 0.000099993539195 0.000000000000000
233.17216986567 0.000000000000000 0.000099993539178 0.000000000000000
233.17207633467 0.000000000000000 0.000099993539144 0.000000000000000
233.17198280368 0.000000000000000 0.000099993539110 0.000000000000000
233.17188927269 0.000000000000000 0.000099993539077 0.000000000000000
233.17179574169 0.000000000000000 0.000099993539043 0.000000000000000
233.17170221070 0.000000000000000 0.000099993539009 0.000000000000000
233.17147879361 0.000000000000000 0.000099993538928 0.000000000000000
233.17125537653 0.000000000000000 0.000099993538847 0.000000000000000
233.17103195944 0.000000000000000 0.000099993538766 0.000000000000000
233.17080854236 0.000000000000000 0.000099993538685 0.000000000000000
233.17058512527 0.000000000000000 0.000099993538605 0.000000000000000
233.17010360161 0.000000000000000 0.000099993538430 0.000000000000000
233.16962207795 0.000000000000000 0.000099993538256 0.000000000000000
233.16914055429 0.000000000000000 0.000099993538082 0.000000000000000
233.16865903063 0.000000000000000 0.000099993537908 0.000000000000000
233.16817750697 0.000000000000000 0.000099993537734 0.000000000000000
233.16732922457 0.000000000000000 0.000099993537427 0.000000000000000
233.16648094217 0.000000000000000 0.000099993537120 0.000000000000000
233.16563265977 0.000000000000000 0.000099993536814 0.000000000000000
233.16478437737 0.000000000000000 0.000099993536507 0.000000000000000
233.16281016669 0.000000000000000 0.000099993535793 0.000000000000000
233.16083595600 0.000000000000000 0.000099993535079 0.000000000000000
233.15886174532 0.000000000000000 0.000099993534365 0.000000000000000
233.15688753464 0.000000000000000 0.000099993533651 0.000000000000000
233.15207342879 0.000000000000000 0.000099993531909 0.000000000000000
233.14725932295 0.000000000000000 0.000099993530167 0.000000000000000
233.14244521710 0.000000000000000 0.000099993528425 0.000000000000000
233.13044164898 0.000000000000000 0.000099993524078 0.000000000000000
233.11843808085 0.000000000000000 0.000099993519728 0.000000000000000
233.10643451273 0.000000000000000 0.000099993515375 0.000000000000000
233.07306437510 0.000000000000000 0.000099993503256 0.000000000000000
233.03969423746 0.000000000000000 0.000099993491114 0.000000000000000
233.00632409983 0.000000000000000 0.000099993478948 0.000000000000000
232.89576565035 0.000000000000000 0.000099993438467 0.000000000000000
232.78520720087 0.000000000000000 0.000099993397717 0.000000000000000
232.67464875139 0.000000000000000 0.000099993356697 0.000000000000000
232.40935002317 0.000000000000000 0.000099993257141 0.000000000000000
232.14405129495 0.000000000000000 0.000099993155977 0.000000000000000
231.94624950052 0.000000000000000 0.000099993079485 0.000000000000000
231.74844770609 0.000000000000000 0.000099993002067 0.000000000000000
231.59073274836 0.000000000000000 0.000099992939666 0.000000000000000
231.43301779063 0.000000000000000 0.000099992876661 0.000000000000000
231.30760694492 0.000000000000000 0.000099992826125 0.000000000000000
231.18219609921 0.000000000000000 0.000099992775201 0.000000000000000
231.08254950373 0.000000000000000 0.000099992734458 0.000000000000000
230.98290290825 0.000000000000000 0.000099992693467 0.000000000000000
230.90378083258 0.000000000000000 0.000099992660740 0.000000000000000
230.82465875691 0.000000000000000 0.000099992627855 0.000000000000000
230.76186862428 0.000000000000000 0.000099992601644 0.000000000000000
230.69907849165 0.000000000000000 0.000099992575333 0.000000000000000
230.64927202737 0.000000000000000 0.000099992554390 0.000000000000000
230.59946556310 0.000000000000000 0.000099992533383 0.000000000000000
230.55997296553 0.000000000000000 0.000099992516681 0.000000000000000
230.52048036797 0.000000000000000 0.000099992499939 0.000000000000000
230.48917559505 0.000000000000000 0.000099992486639 0.000000000000000
230.45787082212 0.000000000000000 0.000099992473314 0.000000000000000
230.43306266267 0.000000000000000 0.000099992462736 0.000000000000000
230.40825450323 0.000000000000000 0.000099992452142 0.000000000000000
230.38859883498 0.000000000000000 0.000099992443737 0.000000000000000
230.36894316673 0.000000000000000 0.000099992435322 0.000000000000000
230.35337250215 0.000000000000000 0.000099992428648 0.000000000000000
230.33780183757 0.000000000000000 0.000099992421969 0.000000000000000
230.32546889744 0.000000000000000 0.000099992416673 0.000000000000000
230.31313595732 0.000000000000000 0.000099992411374 0.000000000000000
230.30336857479 0.000000000000000 0.000099992407175 0.000000000000000
230.29360119227 0.000000000000000 0.000099992402972 0.000000000000000
230.28586633481 0.000000000000000 0.000099992399643 0.000000000000000
230.27813147735 0.000000000000000 0.000099992396312 0.000000000000000
230.27200658388 0.000000000000000 0.000099992393673 0.000000000000000
230.26588169041 0.000000000000000 0.000099992391033 0.000000000000000
230.26103186296 0.000000000000000 0.000099992388942 0.000000000000000
230.25618203552 0.000000000000000 0.000099992386851 0.000000000000000
230.25234190662 0.000000000000000 0.000099992385194 0.000000000000000
230.24850177772 0.000000000000000 0.000099992383538 0.000000000000000
230.24546110616 0.000000000000000 0.000099992382225 0.000000000000000
230.24242043461 0.000000000000000 0.000099992380913 0.000000000000000
230.24001266987 0.000000000000000 0.000099992379873 0.000000000000000
230.23760490513 0.000000000000000 0.000099992378834 0.000000000000000
230.23569811292 0.000000000000000 0.000099992378010 0.000000000000000
230.23379132072 0.000000000000000 0.000099992377187 0.000000000000000
230.23228098455 0.000000000000000 0.000099992376535 0.000000000000000
230.23077064838 0.000000000000000 0.000099992375882 0.000000000000000
230.22957396033 0.000000000000000 0.000099992375365 0.000000000000000
230.22837727227 0.000000000000000 0.000099992374848 0.000000000000000
230.22742860477 0.000000000000000 0.000099992374439 0.000000000000000
230.22647993727 0.000000000000000 0.000099992374029 0.000000000000000
230.22572725030 0.000000000000000 0.000099992373704 0.000000000000000
230.22497456334 0.000000000000000 0.000099992373378 0.000000000000000
230.22437655090 0.000000000000000 0.000099992373120 0.000000000000000
230.22377853845 0.000000000000000 0.000099992372862 0.000000000000000
230.22330235623 0.000000000000000 0.000099992372656 0.000000000000000
230.22282617402 0.000000000000000 0.000099992372450 0.000000000000000
230.22244561881 0.000000000000000 0.000099992372286 0.000000000000000
230.22206506361 0.000000000000000 0.000099992372121 0.000000000000000
230.22175909048 0.000000000000000 0.000099992371989 0.000000000000000
230.22145311736 0.000000000000000 0.000099992371857 0.000000000000000
230.22120457698 0.000000000000000 0.000099992371750 0.000000000000000
230.22095603660 0.000000000000000 0.000099992371642 0.000000000000000
230.22075045434 0.000000000000000 0.000099992371553 0.000000000000000
230.22054487207 0.000000000000000 0.000099992371465 0.000000000000000
230.22033928980 0.000000000000000 0.000099992371376 0.000000000000000
230.22009855155 0.000000000000000 0.000099992371272 0.000000000000000
230.21985781331 0.000000000000000 0.000099992371168 0.000000000000000
230.21961707506 0.000000000000000 0.000099992371064 0.000000000000000
230.21957063640 0.000000000000000 0.000099992371044 0.000000000000000
230.21952419774 0.000000000000000 0.000099992371024 0.000000000000000
230.21947775909 0.000000000000000 0.000099992371004 0.000000000000000
230.21938488177 0.000000000000000 0.000099992370964 0.000000000000000
230.21929200445 0.000000000000000 0.000099992370924 0.000000000000000
230.21919912714 0.000000000000000 0.000099992370884 0.000000000000000
230.21910624982 0.000000000000000 0.000099992370844 0.000000000000000
230.21888572802 0.000000000000000 0.000099992370749 0.000000000000000
230.21866520622 0.000000000000000 0.000099992370654 0.000000000000000
230.21844468442 0.000000000000000 0.000099992370559 0.000000000000000
230.21822416261 0.000000000000000 0.000099992370464 0.000000000000000
230.21765837480 0.000000000000000 0.000099992370221 0.000000000000000
230.21722102239 0.000000000000000 0.000099992370033 0.000000000000000
230.21678366998 0.000000000000000 0.000099992369844 0.000000000000000
230.21634631757 0.000000000000000 0.000099992369656 0.000000000000000
230.21590896515 0.000000000000000 0.000099992369468 0.000000000000000
230.21510898156 0.000000000000000 0.000099992369124 0.000000000000000
230.21430899797 0.000000000000000 0.000099992368780 0.000000000000000
230.21350901438 0.000000000000000 0.000099992368436 0.000000000000000
230.21270903079 0.000000000000000 0.000099992368092 0.000000000000000
230.21095770533 0.000000000000000 0.000099992367339 0.000000000000000
230.20920637987 0.000000000000000 0.000099992366585 0.000000000000000
230.20745505441 0.000000000000000 0.000099992365832 0.000000000000000
230.20570372896 0.000000000000000 0.000099992365078 0.000000000000000
230.20150874804 0.000000000000000 0.000099992363273 0.000000000000000
230.19731376712 0.000000000000000 0.000099992361468 0.000000000000000
230.19311878620 0.000000000000000 0.000099992359662 0.000000000000000
230.18285708899 0.000000000000000 0.000099992355242 0.000000000000000
230.17259539178 0.000000000000000 0.000099992350819 0.000000000000000
230.16233369457 0.000000000000000 0.000099992346394 0.000000000000000
230.13451191205 0.000000000000000 0.000099992334383 0.000000000000000
230.10669012953 0.000000000000000 0.000099992322351 0.000000000000000
230.07886834701 0.000000000000000 0.000099992310299 0.000000000000000
229.98958095926 0.000000000000000 0.000099992271483 0.000000000000000
229.90029357150 0.000000000000000 0.000099992232455 0.000000000000000
229.81100618374 0.000000000000000 0.000099992193214 0.000000000000000
229.54347224243 0.000000000000000 0.000099992074334 0.000000000000000
229.27593830112 0.000000000000000 0.000099991953476 0.000000000000000
229.07420160372 0.000000000000000 0.000099991861008 0.000000000000000
228.87246490632 0.000000000000000 0.000099991767372 0.000000000000000
228.71163029090 0.000000000000000 0.000099991691871 0.000000000000000
228.55079567548 0.000000000000000 0.000099991615608 0.000000000000000
228.42288493474 0.000000000000000 0.000099991554406 0.000000000000000
228.29497419400 0.000000000000000 0.000099991492711 0.000000000000000
228.19333102550 0.000000000000000 0.000099991443332 0.000000000000000
228.09168785700 0.000000000000000 0.000099991393637 0.000000000000000
228.01097487108 0.000000000000000 0.000099991353948 0.000000000000000
227.93026188516 0.000000000000000 0.000099991314059 0.000000000000000
227.86620625181 0.000000000000000 0.000099991282257 0.000000000000000
227.80215061846 0.000000000000000 0.000099991250328 0.000000000000000
227.75133878182 0.000000000000000 0.000099991224909 0.000000000000000
227.70052694518 0.000000000000000 0.000099991199409 0.000000000000000
227.66023638849 0.000000000000000 0.000099991179131 0.000000000000000
227.61994583180 0.000000000000000 0.000099991158802 0.000000000000000
227.58800816875 0.000000000000000 0.000099991142651 0.000000000000000
227.55607050570 0.000000000000000 0.000099991126468 0.000000000000000
227.53076064187 0.000000000000000 0.000099991113620 0.000000000000000
227.50545077803 0.000000000000000 0.000099991100752 0.000000000000000
227.48539755457 0.000000000000000 0.000099991090542 0.000000000000000
227.46534433112 0.000000000000000 0.000099991080319 0.000000000000000
227.44945873209 0.000000000000000 0.000099991072211 0.000000000000000
227.43357313307 0.000000000000000 0.000099991064096 0.000000000000000
227.42099076335 0.000000000000000 0.000099991057662 0.000000000000000
227.40840839362 0.000000000000000 0.000099991051224 0.000000000000000
227.39844349416 0.000000000000000 0.000099991046121 0.000000000000000
227.38847859469 0.000000000000000 0.000099991041015 0.000000000000000
227.38058734832 0.000000000000000 0.000099991036969 0.000000000000000
227.37269610195 0.000000000000000 0.000099991032921 0.000000000000000
227.36644739615 0.000000000000000 0.000099991029715 0.000000000000000
227.36019869036 0.000000000000000 0.000099991026507 0.000000000000000
227.35525084973 0.000000000000000 0.000099991023966 0.000000000000000
227.35030300910 0.000000000000000 0.000099991021424 0.000000000000000
227.34638529675 0.000000000000000 0.000099991019411 0.000000000000000
227.34246758440 0.000000000000000 0.000099991017398 0.000000000000000
227.33936550647 0.000000000000000 0.000099991015803 0.000000000000000
227.33626342854 0.000000000000000 0.000099991014208 0.000000000000000
227.33380706720 0.000000000000000 0.000099991012945 0.000000000000000
227.33135070585 0.000000000000000 0.000099991011682 0.000000000000000
227.32940546116 0.000000000000000 0.000099991010681 0.000000000000000
227.32746021646 0.000000000000000 0.000099991009680 0.000000000000000
227.32591946231 0.000000000000000 0.000099991008888 0.000000000000000
227.32437870816 0.000000000000000 0.000099991008095 0.000000000000000
227.32315796764 0.000000000000000 0.000099991007467 0.000000000000000
227.32193722713 0.000000000000000 0.000099991006838 0.000000000000000
227.32096955300 0.000000000000000 0.000099991006340 0.000000000000000
227.32000187888 0.000000000000000 0.000099991005842 0.000000000000000
227.31923418862 0.000000000000000 0.000099991005447 0.000000000000000
227.31846649836 0.000000000000000 0.000099991005052 0.000000000000000
227.31785666368 0.000000000000000 0.000099991004738 0.000000000000000
227.31724682899 0.000000000000000 0.000099991004424 0.000000000000000
227.31676135926 0.000000000000000 0.000099991004175 0.000000000000000
227.31627588953 0.000000000000000 0.000099991003925 0.000000000000000
227.31588807709 0.000000000000000 0.000099991003725 0.000000000000000
227.31550026466 0.000000000000000 0.000099991003526 0.000000000000000
227.31518867795 0.000000000000000 0.000099991003365 0.000000000000000
227.31487709124 0.000000000000000 0.000099991003205 0.000000000000000
227.31462429971 0.000000000000000 0.000099991003075 0.000000000000000
227.31437150818 0.000000000000000 0.000099991002945 0.000000000000000
227.31416287184 0.000000000000000 0.000099991002837 0.000000000000000
227.31395423549 0.000000000000000 0.000099991002730 0.000000000000000
227.31374559914 0.000000000000000 0.000099991002623 0.000000000000000
227.31350325010 0.000000000000000 0.000099991002498 0.000000000000000
227.31326090105 0.000000000000000 0.000099991002373 0.000000000000000
227.31301855201 0.000000000000000 0.000099991002249 0.000000000000000
227.31297635589 0.000000000000000 0.000099991002227 0.000000000000000
227.31293415976 0.000000000000000 0.000099991002205 0.000000000000000
227.31289196364 0.000000000000000 0.000099991002184 0.000000000000000
227.31280757139 0.000000000000000 0.000099991002140 0.000000000000000
227.31272317915 0.000000000000000 0.000099991002097 0.000000000000000
227.31263878690 0.000000000000000 0.000099991002054 0.000000000000000
227.31255439466 0.000000000000000 0.000099991002010 0.000000000000000
227.31227653973 0.000000000000000 0.000099991001868 0.000000000000000
227.31206235882 0.000000000000000 0.000099991001758 0.000000000000000
227.31184817791 0.000000000000000 0.000099991001648 0.000000000000000
227.31163399700 0.000000000000000 0.000099991001538 0.000000000000000
227.31141981609 0.000000000000000 0.000099991001428 0.000000000000000
227.31102673519 0.000000000000000 0.000099991001227 0.000000000000000
227.31063365428 0.000000000000000 0.000099991001025 0.000000000000000
227.31024057338 0.000000000000000 0.000099991000824 0.000000000000000
227.30984749247 0.000000000000000 0.000099991000623 0.000000000000000
227.30919838201 0.000000000000000 0.000099991000290 0.000000000000000
227.30854927154 0.000000000000000 0.000099990999957 0.000000000000000
227.30790016107 0.000000000000000 0.000099990999625 0.000000000000000
227.30725105061 0.000000000000000 0.000099990999292 0.000000000000000
227.30585531256 0.000000000000000 0.000099990998577 0.000000000000000
227.30445957450 0.000000000000000 0.000099990997862 0.000000000000000
227.30306383645 0.000000000000000 0.000099990997146 0.000000000000000
227.30166809840 0.000000000000000 0.000099990996431 0.000000000000000
227.29843780895 0.000000000000000 0.000099990994775 0.000000000000000
227.29520751950 0.000000000000000 0.000099990993119 0.000000000000000
227.29197723005 0.000000000000000 0.000099990991463 0.000000000000000
227.28874694060 0.000000000000000 0.000099990989806 0.000000000000000
227.27993616635 0.000000000000000 0.000099990985285 0.000000000000000
227.27112539209 0.000000000000000 0.000099990980763 0.000000000000000
227.26231461784 0.000000000000000 0.000099990976237 0.000000000000000
227.23843733679 0.000000000000000 0.000099990963961 0.000000000000000
227.21456005575 0.000000000000000 0.000099990951667 0.000000000000000
227.19068277471 0.000000000000000 0.000099990939354 0.000000000000000
227.11622012054 0.000000000000000 0.000099990900838 0.000000000000000
227.04175746638 0.000000000000000 0.000099990862143 0.000000000000000
226.96729481221 0.000000000000000 0.000099990823266 0.000000000000000
226.70057750671 0.000000000000000 0.000099990682503 0.000000000000000
226.43386020120 0.000000000000000 0.000099990539341 0.000000000000000
226.23128535713 0.000000000000000 0.000099990428973 0.000000000000000
226.02871051306 0.000000000000000 0.000099990317165 0.000000000000000
225.86723484167 0.000000000000000 0.000099990226995 0.000000000000000
225.70575917029 0.000000000000000 0.000099990135883 0.000000000000000
225.57733660189 0.000000000000000 0.000099990062741 0.000000000000000
225.44891403350 0.000000000000000 0.000099989988991 0.000000000000000
225.34686352171 0.000000000000000 0.000099989929948 0.000000000000000
225.24481300992 0.000000000000000 0.000099989870514 0.000000000000000
225.16377627170 0.000000000000000 0.000099989823039 0.000000000000000
225.08273953347 0.000000000000000 0.000099989775314 0.000000000000000
225.01842682447 0.000000000000000 0.000099989737260 0.000000000000000
224.95411411548 0.000000000000000 0.000099989699047 0.000000000000000
224.90309828002 0.000000000000000 0.000099989668622 0.000000000000000
224.85208244457 0.000000000000000 0.000099989638097 0.000000000000000
224.81163008286 0.000000000000000 0.000099989613820 0.000000000000000
224.77117772116 0.000000000000000 0.000099989589480 0.000000000000000
224.73911176553 0.000000000000000 0.000099989570141 0.000000000000000
224.70704580990 0.000000000000000 0.000099989550762 0.000000000000000
224.68163425340 0.000000000000000 0.000099989535376 0.000000000000000
224.65622269691 0.000000000000000 0.000099989519965 0.000000000000000
224.63608888378 0.000000000000000 0.000099989507736 0.000000000000000
224.61595507066 0.000000000000000 0.000099989495492 0.000000000000000
224.60000561779 0.000000000000000 0.000099989485781 0.000000000000000
224.58405616492 0.000000000000000 0.000099989476060 0.000000000000000
224.57142320983 0.000000000000000 0.000099989468353 0.000000000000000
224.55879025475 0.000000000000000 0.000099989460640 0.000000000000000
224.54878528697 0.000000000000000 0.000099989454527 0.000000000000000
224.53878031919 0.000000000000000 0.000099989448410 0.000000000000000
224.53085733910 0.000000000000000 0.000099989443564 0.000000000000000
224.52293435900 0.000000000000000 0.000099989438715 0.000000000000000
224.51666052353 0.000000000000000 0.000099989434873 0.000000000000000
224.51038668806 0.000000000000000 0.000099989431030 0.000000000000000
224.50541895001 0.000000000000000 0.000099989427986 0.000000000000000
224.50045121196 0.000000000000000 0.000099989424940 0.000000000000000
224.49651774735 0.000000000000000 0.000099989422529 0.000000000000000
224.49258428274 0.000000000000000 0.000099989420116 0.000000000000000
224.48946973647 0.000000000000000 0.000099989418206 0.000000000000000
224.48635519019 0.000000000000000 0.000099989416295 0.000000000000000
224.48388896228 0.000000000000000 0.000099989414781 0.000000000000000
224.48142273438 0.000000000000000 0.000099989413268 0.000000000000000
224.47946968485 0.000000000000000 0.000099989412069 0.000000000000000
224.47751663533 0.000000000000000 0.000099989410870 0.000000000000000
224.47596971070 0.000000000000000 0.000099989409920 0.000000000000000
224.47442278606 0.000000000000000 0.000099989408970 0.000000000000000
224.47319717143 0.000000000000000 0.000099989408217 0.000000000000000
224.47197155680 0.000000000000000 0.000099989407465 0.000000000000000
224.47100003793 0.000000000000000 0.000099989406868 0.000000000000000
224.47002851907 0.000000000000000 0.000099989406271 0.000000000000000
224.46925780290 0.000000000000000 0.000099989405798 0.000000000000000
224.46848708672 0.000000000000000 0.000099989405325 0.000000000000000
224.46787487950 0.000000000000000 0.000099989404949 0.000000000000000
224.46726267228 0.000000000000000 0.000099989404573 0.000000000000000
224.46677535415 0.000000000000000 0.000099989404273 0.000000000000000
224.46628803602 0.000000000000000 0.000099989403974 0.000000000000000
224.46589879984 0.000000000000000 0.000099989403735 0.000000000000000
224.46550956365 0.000000000000000 0.000099989403496 0.000000000000000
224.46519690379 0.000000000000000 0.000099989403304 0.000000000000000
224.46488424393 0.000000000000000 0.000099989403112 0.000000000000000
224.46463068023 0.000000000000000 0.000099989402956 0.000000000000000
224.46437711652 0.000000000000000 0.000099989402800 0.000000000000000
224.46416798960 0.000000000000000 0.000099989402672 0.000000000000000
224.46395886268 0.000000000000000 0.000099989402543 0.000000000000000
224.46374973575 0.000000000000000 0.000099989402415 0.000000000000000
224.46350742563 0.000000000000000 0.000099989402266 0.000000000000000
224.46326511551 0.000000000000000 0.000099989402118 0.000000000000000
224.46302280538 0.000000000000000 0.000099989401969 0.000000000000000
224.46298174289 0.000000000000000 0.000099989401944 0.000000000000000
224.46294068039 0.000000000000000 0.000099989401919 0.000000000000000
224.46289961789 0.000000000000000 0.000099989401893 0.000000000000000
224.46281749289 0.000000000000000 0.000099989401843 0.000000000000000
224.46273536789 0.000000000000000 0.000099989401793 0.000000000000000
224.46265324289 0.000000000000000 0.000099989401742 0.000000000000000
224.46257111789 0.000000000000000 0.000099989401692 0.000000000000000
224.46229925289 0.000000000000000 0.000099989401526 0.000000000000000
224.46208737997 0.000000000000000 0.000099989401396 0.000000000000000
224.46187550706 0.000000000000000 0.000099989401266 0.000000000000000
224.46166363414 0.000000000000000 0.000099989401136 0.000000000000000
224.46145176122 0.000000000000000 0.000099989401007 0.000000000000000
224.46105489221 0.000000000000000 0.000099989400764 0.000000000000000
224.46065802320 0.000000000000000 0.000099989400521 0.000000000000000
224.46026115419 0.000000000000000 0.000099989400279 0.000000000000000
224.45986428518 0.000000000000000 0.000099989400036 0.000000000000000
224.45922296870 0.000000000000000 0.000099989399644 0.000000000000000
224.45858165222 0.000000000000000 0.000099989399251 0.000000000000000
224.45794033574 0.000000000000000 0.000099989398859 0.000000000000000
224.45729901926 0.000000000000000 0.000099989398467 0.000000000000000
224.45591693850 0.000000000000000 0.000099989397622 0.000000000000000
224.45453485773 0.000000000000000 0.000099989396776 0.000000000000000
224.45315277697 0.000000000000000 0.000099989395931 0.000000000000000
224.45177069620 0.000000000000000 0.000099989395086 0.000000000000000
224.44857611038 0.000000000000000 0.000099989393131 0.000000000000000
224.44538152456 0.000000000000000 0.000099989391176 0.000000000000000
224.44218693874 0.000000000000000 0.000099989389221 0.000000000000000
224.43899235292 0.000000000000000 0.000099989387266 0.000000000000000
224.43029295506 0.000000000000000 0.000099989381939 0.000000000000000
224.42159355721 0.000000000000000 0.000099989376609 0.000000000000000
224.41289415936 0.000000000000000 0.000099989371276 0.000000000000000
224.38935151504 0.000000000000000 0.000099989356828 0.000000000000000
224.36580887072 0.000000000000000 0.000099989342359 0.000000000000000
224.34226622641 0.000000000000000 0.000099989327868 0.000000000000000
224.26898610475 0.000000000000000 0.000099989282622 0.000000000000000
224.19570598310 0.000000000000000 0.000099989237161 0.000000000000000
224.12242586145 0.000000000000000 0.000099989191483 0.000000000000000
223.86203357093 0.000000000000000 0.000099989027395 0.000000000000000
223.60164128041 0.000000000000000 0.000099988860488 0.000000000000000
223.40395362615 0.000000000000000 0.000099988731851 0.000000000000000
223.20626597189 0.000000000000000 0.000099988601522 0.000000000000000
223.04869498851 0.000000000000000 0.000099988496410 0.000000000000000
222.89112400513 0.000000000000000 0.000099988390190 0.000000000000000
222.76581233281 0.000000000000000 0.000099988304917 0.000000000000000
222.64050066049 0.000000000000000 0.000099988218928 0.000000000000000
222.54092480629 0.000000000000000 0.000099988150084 0.000000000000000
222.44134895208 0.000000000000000 0.000099988080780 0.000000000000000
222.36227835633 0.000000000000000 0.000099988025418 0.000000000000000
222.28320776058 0.000000000000000 0.000099987969762 0.000000000000000
222.22045570188 0.000000000000000 0.000099987925382 0.000000000000000
222.15770364319 0.000000000000000 0.000099987880815 0.000000000000000
222.10792570058 0.000000000000000 0.000099987845330 0.000000000000000
222.05814775797 0.000000000000000 0.000099987809726 0.000000000000000
222.01867674405 0.000000000000000 0.000099987781409 0.000000000000000
221.97920573014 0.000000000000000 0.000099987753018 0.000000000000000
221.94791742306 0.000000000000000 0.000099987730459 0.000000000000000
221.91662911597 0.000000000000000 0.000099987707853 0.000000000000000
221.89183360018 0.000000000000000 0.000099987689904 0.000000000000000
221.86703808439 0.000000000000000 0.000099987671926 0.000000000000000
221.84739217651 0.000000000000000 0.000099987657660 0.000000000000000
221.82774626863 0.000000000000000 0.000099987643376 0.000000000000000
221.81218317173 0.000000000000000 0.000099987632047 0.000000000000000
221.79662007483 0.000000000000000 0.000099987620706 0.000000000000000
221.78429302387 0.000000000000000 0.000099987611715 0.000000000000000
221.77196597292 0.000000000000000 0.000099987602716 0.000000000000000
221.76220318774 0.000000000000000 0.000099987595584 0.000000000000000
221.75244040257 0.000000000000000 0.000099987588448 0.000000000000000
221.74470914392 0.000000000000000 0.000099987582793 0.000000000000000
221.73697788528 0.000000000000000 0.000099987577135 0.000000000000000
221.73085581613 0.000000000000000 0.000099987572653 0.000000000000000
221.72473374698 0.000000000000000 0.000099987568169 0.000000000000000
221.71988614157 0.000000000000000 0.000099987564617 0.000000000000000
221.71503853616 0.000000000000000 0.000099987561064 0.000000000000000
221.71120016014 0.000000000000000 0.000099987558250 0.000000000000000
221.70736178413 0.000000000000000 0.000099987555435 0.000000000000000
221.70432249978 0.000000000000000 0.000099987553206 0.000000000000000
221.70128321544 0.000000000000000 0.000099987550976 0.000000000000000
221.69887655311 0.000000000000000 0.000099987549210 0.000000000000000
221.69646989078 0.000000000000000 0.000099987547444 0.000000000000000
221.69456397977 0.000000000000000 0.000099987546045 0.000000000000000
221.69265806875 0.000000000000000 0.000099987544646 0.000000000000000
221.69114844297 0.000000000000000 0.000099987543538 0.000000000000000
221.68963881718 0.000000000000000 0.000099987542429 0.000000000000000
221.68844270906 0.000000000000000 0.000099987541551 0.000000000000000
221.68724660093 0.000000000000000 0.000099987540673 0.000000000000000
221.68629841573 0.000000000000000 0.000099987539976 0.000000000000000
221.68535023054 0.000000000000000 0.000099987539280 0.000000000000000
221.68459795559 0.000000000000000 0.000099987538728 0.000000000000000
221.68384568065 0.000000000000000 0.000099987538175 0.000000000000000
221.68324803354 0.000000000000000 0.000099987537736 0.000000000000000
221.68265038643 0.000000000000000 0.000099987537297 0.000000000000000
221.68217454451 0.000000000000000 0.000099987536948 0.000000000000000
221.68169870258 0.000000000000000 0.000099987536598 0.000000000000000
221.68131848425 0.000000000000000 0.000099987536319 0.000000000000000
221.68093826592 0.000000000000000 0.000099987536040 0.000000000000000
221.68063265097 0.000000000000000 0.000099987535815 0.000000000000000
221.68032703602 0.000000000000000 0.000099987535591 0.000000000000000
221.68007890876 0.000000000000000 0.000099987535409 0.000000000000000
221.67983078150 0.000000000000000 0.000099987535227 0.000000000000000
221.67962572469 0.000000000000000 0.000099987535076 0.000000000000000
221.67942066787 0.000000000000000 0.000099987534925 0.000000000000000
221.67921561105 0.000000000000000 0.000099987534775 0.000000000000000
221.67897627994 0.000000000000000 0.000099987534599 0.000000000000000
221.67873694883 0.000000000000000 0.000099987534424 0.000000000000000
221.67849761772 0.000000000000000 0.000099987534248 0.000000000000000
221.67845349634 0.000000000000000 0.000099987534216 0.000000000000000
221.67840937495 0.000000000000000 0.000099987534183 0.000000000000000
221.67836525356 0.000000000000000 0.000099987534151 0.000000000000000
221.67827701079 0.000000000000000 0.000099987534086 0.000000000000000
221.67818876802 0.000000000000000 0.000099987534022 0.000000000000000
221.67810052525 0.000000000000000 0.000099987533957 0.000000000000000
221.67801228248 0.000000000000000 0.000099987533892 0.000000000000000
221.67777838602 0.000000000000000 0.000099987533721 0.000000000000000
221.67754448955 0.000000000000000 0.000099987533550 0.000000000000000
221.67731059309 0.000000000000000 0.000099987533379 0.000000000000000
221.67707669663 0.000000000000000 0.000099987533207 0.000000000000000
221.67653904300 0.000000000000000 0.000099987532814 0.000000000000000
221.67610489194 0.000000000000000 0.000099987532497 0.000000000000000
221.67567074088 0.000000000000000 0.000099987532179 0.000000000000000
221.67523658983 0.000000000000000 0.000099987531861 0.000000000000000
221.67480243877 0.000000000000000 0.000099987531544 0.000000000000000
221.67400668297 0.000000000000000 0.000099987530962 0.000000000000000
221.67321092717 0.000000000000000 0.000099987530380 0.000000000000000
221.67241517137 0.000000000000000 0.000099987529798 0.000000000000000
221.67161941557 0.000000000000000 0.000099987529216 0.000000000000000
221.66987681266 0.000000000000000 0.000099987527941 0.000000000000000
221.66813420976 0.000000000000000 0.000099987526667 0.000000000000000
221.66639160686 0.000000000000000 0.000099987525392 0.000000000000000
221.66464900395 0.000000000000000 0.000099987524117 0.000000000000000
221.66047092375 0.000000000000000 0.000099987521060 0.000000000000000
221.65629284354 0.000000000000000 0.000099987518002 0.000000000000000
221.65211476333 0.000000000000000 0.000099987514943 0.000000000000000
221.64188715966 0.000000000000000 0.000099987507451 0.000000000000000
221.63165955598 0.000000000000000 0.000099987499955 0.000000000000000
221.62143195231 0.000000000000000 0.000099987492453 0.000000000000000
221.59367572287 0.000000000000000 0.000099987472069 0.000000000000000
221.56591949343 0.000000000000000 0.000099987451648 0.000000000000000
221.53816326399 0.000000000000000 0.000099987431188 0.000000000000000
221.44897713518 0.000000000000000 0.000099987365190 0.000000000000000
221.35979100638 0.000000000000000 0.000099987298796 0.000000000000000
221.27060487758 0.000000000000000 0.000099987232002 0.000000000000000
221.02305590507 0.000000000000000 0.000099987044478 0.000000000000000
220.77550693257 0.000000000000000 0.000099986853771 0.000000000000000
220.58954878479 0.000000000000000 0.000099986708377 0.000000000000000
220.40359063700 0.000000000000000 0.000099986561114 0.000000000000000
220.25534476545 0.000000000000000 0.000099986442358 0.000000000000000
220.10709889390 0.000000000000000 0.000099986322379 0.000000000000000
219.98921228921 0.000000000000000 0.000099986226089 0.000000000000000
219.87132568452 0.000000000000000 0.000099986129008 0.000000000000000
219.77765373850 0.000000000000000 0.000099986051300 0.000000000000000
219.68398179248 0.000000000000000 0.000099985973085 0.000000000000000
219.60960076708 0.000000000000000 0.000099985910614 0.000000000000000
219.53521974167 0.000000000000000 0.000099985847820 0.000000000000000
219.47618970496 0.000000000000000 0.000099985797753 0.000000000000000
219.41715966824 0.000000000000000 0.000099985747481 0.000000000000000
219.37033399153 0.000000000000000 0.000099985707455 0.000000000000000
219.32350831482 0.000000000000000 0.000099985667298 0.000000000000000
219.28637788246 0.000000000000000 0.000099985635363 0.000000000000000
219.24924745011 0.000000000000000 0.000099985603346 0.000000000000000
219.21981408957 0.000000000000000 0.000099985577907 0.000000000000000
219.19038072902 0.000000000000000 0.000099985552415 0.000000000000000
219.16705486742 0.000000000000000 0.000099985532176 0.000000000000000
219.14372900582 0.000000000000000 0.000099985511905 0.000000000000000
219.12524723346 0.000000000000000 0.000099985495820 0.000000000000000
219.10676546109 0.000000000000000 0.000099985479714 0.000000000000000
219.09212433760 0.000000000000000 0.000099985466940 0.000000000000000
219.07748321411 0.000000000000000 0.000099985454154 0.000000000000000
219.06588625309 0.000000000000000 0.000099985444016 0.000000000000000
219.05428929207 0.000000000000000 0.000099985433871 0.000000000000000
219.04510458946 0.000000000000000 0.000099985425830 0.000000000000000
219.03591988686 0.000000000000000 0.000099985417784 0.000000000000000
219.02864631447 0.000000000000000 0.000099985411409 0.000000000000000
219.02137274208 0.000000000000000 0.000099985405030 0.000000000000000
219.01561301296 0.000000000000000 0.000099985399977 0.000000000000000
219.00985328384 0.000000000000000 0.000099985394921 0.000000000000000
219.00529251742 0.000000000000000 0.000099985390917 0.000000000000000
219.00073175099 0.000000000000000 0.000099985386911 0.000000000000000
218.99712043117 0.000000000000000 0.000099985383739 0.000000000000000
218.99350911135 0.000000000000000 0.000099985380565 0.000000000000000
218.99064954759 0.000000000000000 0.000099985378052 0.000000000000000
218.98778998383 0.000000000000000 0.000099985375538 0.000000000000000
218.98552556165 0.000000000000000 0.000099985373547 0.000000000000000
218.98326113947 0.000000000000000 0.000099985371556 0.000000000000000
218.98146778978 0.000000000000000 0.000099985369978 0.000000000000000
218.97967444010 0.000000000000000 0.000099985368401 0.000000000000000
218.97825387154 0.000000000000000 0.000099985367151 0.000000000000000
218.97683330298 0.000000000000000 0.000099985365901 0.000000000000000
218.97570763375 0.000000000000000 0.000099985364911 0.000000000000000
218.97458196451 0.000000000000000 0.000099985363920 0.000000000000000
218.97368946413 0.000000000000000 0.000099985363135 0.000000000000000
218.97279696374 0.000000000000000 0.000099985362350 0.000000000000000
218.97208867362 0.000000000000000 0.000099985361726 0.000000000000000
218.97138038351 0.000000000000000 0.000099985361103 0.000000000000000
218.97081743180 0.000000000000000 0.000099985360608 0.000000000000000
218.97025448009 0.000000000000000 0.000099985360112 0.000000000000000
218.96980594146 0.000000000000000 0.000099985359718 0.000000000000000
218.96935740283 0.000000000000000 0.000099985359323 0.000000000000000
218.96899857982 0.000000000000000 0.000099985359007 0.000000000000000
218.96863975680 0.000000000000000 0.000099985358691 0.000000000000000
218.96835077186 0.000000000000000 0.000099985358437 0.000000000000000
218.96806178691 0.000000000000000 0.000099985358183 0.000000000000000
218.96782636344 0.000000000000000 0.000099985357976 0.000000000000000
218.96759093997 0.000000000000000 0.000099985357768 0.000000000000000
218.96739516799 0.000000000000000 0.000099985357596 0.000000000000000
218.96719939601 0.000000000000000 0.000099985357424 0.000000000000000
218.96700362403 0.000000000000000 0.000099985357252 0.000000000000000
218.96676962054 0.000000000000000 0.000099985357046 0.000000000000000
218.96653561705 0.000000000000000 0.000099985356840 0.000000000000000
218.96630161356 0.000000000000000 0.000099985356635 0.000000000000000
218.96625481286 0.000000000000000 0.000099985356593 0.000000000000000
218.96620801217 0.000000000000000 0.000099985356552 0.000000000000000
218.96616121147 0.000000000000000 0.000099985356511 0.000000000000000
218.96606761007 0.000000000000000 0.000099985356429 0.000000000000000
218.96597400868 0.000000000000000 0.000099985356347 0.000000000000000
218.96588040728 0.000000000000000 0.000099985356265 0.000000000000000
218.96578680589 0.000000000000000 0.000099985356182 0.000000000000000
218.96558777960 0.000000000000000 0.000099985356008 0.000000000000000
218.96538875332 0.000000000000000 0.000099985355833 0.000000000000000
218.96518972703 0.000000000000000 0.000099985355659 0.000000000000000
218.96499070075 0.000000000000000 0.000099985355484 0.000000000000000
218.96445695879 0.000000000000000 0.000099985355016 0.000000000000000
218.96402815355 0.000000000000000 0.000099985354640 0.000000000000000
218.96359934831 0.000000000000000 0.000099985354264 0.000000000000000
218.96317054307 0.000000000000000 0.000099985353889 0.000000000000000
218.96274173782 0.000000000000000 0.000099985353513 0.000000000000000
218.96196430191 0.000000000000000 0.000099985352831 0.000000000000000
218.96118686599 0.000000000000000 0.000099985352150 0.000000000000000
218.96040943007 0.000000000000000 0.000099985351469 0.000000000000000
218.95963199415 0.000000000000000 0.000099985350787 0.000000000000000
218.95793173876 0.000000000000000 0.000099985349297 0.000000000000000
218.95623148337 0.000000000000000 0.000099985347807 0.000000000000000
218.95453122798 0.000000000000000 0.000099985346316 0.000000000000000
218.95283097259 0.000000000000000 0.000099985344825 0.000000000000000
218.94877290562 0.000000000000000 0.000099985341267 0.000000000000000
218.94471483866 0.000000000000000 0.000099985337707 0.000000000000000
218.94065677169 0.000000000000000 0.000099985334147 0.000000000000000
218.93075610454 0.000000000000000 0.000099985325456 0.000000000000000
218.92085543739 0.000000000000000 0.000099985316759 0.000000000000000
218.91095477024 0.000000000000000 0.000099985308057 0.000000000000000
218.88420839177 0.000000000000000 0.000099985284517 0.000000000000000
218.85746201329 0.000000000000000 0.000099985260934 0.000000000000000
218.83071563482 0.000000000000000 0.000099985237307 0.000000000000000
218.74526966054 0.000000000000000 0.000099985161531 0.000000000000000
218.65982368625 0.000000000000000 0.000099985085302 0.000000000000000
218.57437771197 0.000000000000000 0.000099985008616 0.000000000000000
218.33370691593 0.000000000000000 0.000099984790119 0.000000000000000
218.09303611989 0.000000000000000 0.000099984567872 0.000000000000000
217.91208300284 0.000000000000000 0.000099984398250 0.000000000000000
217.73112988579 0.000000000000000 0.000099984226419 0.000000000000000
217.58685297173 0.000000000000000 0.000099984087810 0.000000000000000
217.44257605767 0.000000000000000 0.000099983947755 0.000000000000000
217.32782612809 0.000000000000000 0.000099983835319 0.000000000000000
217.21307619850 0.000000000000000 0.000099983721948 0.000000000000000
217.12188167478 0.000000000000000 0.000099983631176 0.000000000000000
217.03068715107 0.000000000000000 0.000099983539803 0.000000000000000
216.95826215931 0.000000000000000 0.000099983466806 0.000000000000000
216.88583716756 0.000000000000000 0.000099983393425 0.000000000000000
216.82835130613 0.000000000000000 0.000099983334905 0.000000000000000
216.77086544469 0.000000000000000 0.000099983276141 0.000000000000000
216.72525883178 0.000000000000000 0.000099983229346 0.000000000000000
216.67965221886 0.000000000000000 0.000099983182396 0.000000000000000
216.64348430361 0.000000000000000 0.000099983145052 0.000000000000000
216.60731638836 0.000000000000000 0.000099983107611 0.000000000000000
216.57864312411 0.000000000000000 0.000099983077858 0.000000000000000
216.54996985986 0.000000000000000 0.000099983048043 0.000000000000000
216.52724437049 0.000000000000000 0.000099983024368 0.000000000000000
216.50451888111 0.000000000000000 0.000099983000655 0.000000000000000
216.48651142658 0.000000000000000 0.000099982981837 0.000000000000000
216.46850397205 0.000000000000000 0.000099982962995 0.000000000000000
216.45423766118 0.000000000000000 0.000099982948049 0.000000000000000
216.43997135031 0.000000000000000 0.000099982933088 0.000000000000000
216.42867063407 0.000000000000000 0.000099982921227 0.000000000000000
216.41736991784 0.000000000000000 0.000099982909355 0.000000000000000
216.40841940674 0.000000000000000 0.000099982899946 0.000000000000000
216.39946889564 0.000000000000000 0.000099982890530 0.000000000000000
216.39238049169 0.000000000000000 0.000099982883069 0.000000000000000
216.38529208775 0.000000000000000 0.000099982875604 0.000000000000000
216.37967878808 0.000000000000000 0.000099982869690 0.000000000000000
216.37406548840 0.000000000000000 0.000099982863774 0.000000000000000
216.36962053166 0.000000000000000 0.000099982859087 0.000000000000000
216.36517557491 0.000000000000000 0.000099982854399 0.000000000000000
216.36165585699 0.000000000000000 0.000099982850686 0.000000000000000
216.35813613907 0.000000000000000 0.000099982846971 0.000000000000000
216.35534903453 0.000000000000000 0.000099982844029 0.000000000000000
216.35256192999 0.000000000000000 0.000099982841087 0.000000000000000
216.35035482640 0.000000000000000 0.000099982838756 0.000000000000000
216.34814772282 0.000000000000000 0.000099982836426 0.000000000000000
216.34639971377 0.000000000000000 0.000099982834579 0.000000000000000
216.34465170473 0.000000000000000 0.000099982832733 0.000000000000000
216.34326699846 0.000000000000000 0.000099982831270 0.000000000000000
216.34188229219 0.000000000000000 0.000099982829807 0.000000000000000
216.34078498243 0.000000000000000 0.000099982828648 0.000000000000000
216.33968767267 0.000000000000000 0.000099982827488 0.000000000000000
216.33881759002 0.000000000000000 0.000099982826569 0.000000000000000
216.33794750736 0.000000000000000 0.000099982825649 0.000000000000000
216.33725692623 0.000000000000000 0.000099982824919 0.000000000000000
216.33656634509 0.000000000000000 0.000099982824189 0.000000000000000
216.33601736634 0.000000000000000 0.000099982823609 0.000000000000000
216.33546838760 0.000000000000000 0.000099982823029 0.000000000000000
216.33503085145 0.000000000000000 0.000099982822567 0.000000000000000
216.33459331531 0.000000000000000 0.000099982822104 0.000000000000000
216.33424312315 0.000000000000000 0.000099982821734 0.000000000000000
216.33389293099 0.000000000000000 0.000099982821364 0.000000000000000
216.33361066639 0.000000000000000 0.000099982821066 0.000000000000000
216.33332840179 0.000000000000000 0.000099982820767 0.000000000000000
216.33309812619 0.000000000000000 0.000099982820524 0.000000000000000
216.33286785060 0.000000000000000 0.000099982820281 0.000000000000000
216.33263757500 0.000000000000000 0.000099982820037 0.000000000000000
216.33238023566 0.000000000000000 0.000099982819766 0.000000000000000
216.33212289632 0.000000000000000 0.000099982819494 0.000000000000000
216.33186555699 0.000000000000000 0.000099982819222 0.000000000000000
216.33160821765 0.000000000000000 0.000099982818950 0.000000000000000
216.33146283827 0.000000000000000 0.000099982818797 0.000000000000000
216.33131745889 0.000000000000000 0.000099982818644 0.000000000000000
216.33117207950 0.000000000000000 0.000099982818490 0.000000000000000
216.33088132074 0.000000000000000 0.000099982818184 0.000000000000000
216.33067789766 0.000000000000000 0.000099982817970 0.000000000000000
216.33047447459 0.000000000000000 0.000099982817755 0.000000000000000
216.33027105151 0.000000000000000 0.000099982817541 0.000000000000000
216.33006762844 0.000000000000000 0.000099982817327 0.000000000000000
216.32968597995 0.000000000000000 0.000099982816925 0.000000000000000
216.32930433146 0.000000000000000 0.000099982816523 0.000000000000000
216.32892268297 0.000000000000000 0.000099982816122 0.000000000000000
216.32854103448 0.000000000000000 0.000099982815720 0.000000000000000
216.32788683482 0.000000000000000 0.000099982815031 0.000000000000000
216.32723263517 0.000000000000000 0.000099982814343 0.000000000000000
216.32657843552 0.000000000000000 0.000099982813654 0.000000000000000
216.32592423586 0.000000000000000 0.000099982812965 0.000000000000000
216.32452087052 0.000000000000000 0.000099982811488 0.000000000000000
216.32311750518 0.000000000000000 0.000099982810011 0.000000000000000
216.32171413984 0.000000000000000 0.000099982808533 0.000000000000000
216.32031077450 0.000000000000000 0.000099982807055 0.000000000000000
216.31705255147 0.000000000000000 0.000099982803624 0.000000000000000
216.31379432844 0.000000000000000 0.000099982800192 0.000000000000000
216.31053610541 0.000000000000000 0.000099982796760 0.000000000000000
216.30727788239 0.000000000000000 0.000099982793326 0.000000000000000
216.29834848863 0.000000000000000 0.000099982783913 0.000000000000000
216.28941909486 0.000000000000000 0.000099982774493 0.000000000000000
216.28048970110 0.000000000000000 0.000099982765067 0.000000000000000
216.25619266856 0.000000000000000 0.000099982739389 0.000000000000000
216.23189563602 0.000000000000000 0.000099982713666 0.000000000000000
216.20759860347 0.000000000000000 0.000099982687898 0.000000000000000
216.13140767502 0.000000000000000 0.000099982606798 0.000000000000000
216.05521674657 0.000000000000000 0.000099982525247 0.000000000000000
215.97902581812 0.000000000000000 0.000099982443241 0.000000000000000
215.74383013386 0.000000000000000 0.000099982187181 0.000000000000000
215.50863444961 0.000000000000000 0.000099981926642 0.000000000000000
215.33098921940 0.000000000000000 0.000099981726823 0.000000000000000
215.15334398920 0.000000000000000 0.000099981524339 0.000000000000000
215.01167090074 0.000000000000000 0.000099981360918 0.000000000000000
214.86999781228 0.000000000000000 0.000099981195749 0.000000000000000
214.75728124700 0.000000000000000 0.000099981063077 0.000000000000000
214.64456468171 0.000000000000000 0.000099980929272 0.000000000000000
214.55495889064 0.000000000000000 0.000099980822087 0.000000000000000
214.46535309956 0.000000000000000 0.000099980714174 0.000000000000000
214.39417028610 0.000000000000000 0.000099980627926 0.000000000000000
214.32298747263 0.000000000000000 0.000099980541211 0.000000000000000
214.26647371145 0.000000000000000 0.000099980472033 0.000000000000000
214.20995995028 0.000000000000000 0.000099980402558 0.000000000000000
214.16511486089 0.000000000000000 0.000099980347216 0.000000000000000
214.12026977151 0.000000000000000 0.000099980291686 0.000000000000000
214.08469905643 0.000000000000000 0.000099980247506 0.000000000000000
214.04912834135 0.000000000000000 0.000099980203206 0.000000000000000
214.02092390854 0.000000000000000 0.000099980167996 0.000000000000000
213.99271947573 0.000000000000000 0.000099980132710 0.000000000000000
213.97036241538 0.000000000000000 0.000099980104686 0.000000000000000
213.94800535504 0.000000000000000 0.000099980076614 0.000000000000000
213.93028770244 0.000000000000000 0.000099980054334 0.000000000000000
213.91257004983 0.000000000000000 0.000099980032024 0.000000000000000
213.89853189058 0.000000000000000 0.000099980014327 0.000000000000000
213.88449373133 0.000000000000000 0.000099979996610 0.000000000000000
213.87337277028 0.000000000000000 0.000099979982561 0.000000000000000
213.86225180923 0.000000000000000 0.000099979968501 0.000000000000000
213.85344302013 0.000000000000000 0.000099979957356 0.000000000000000
213.84463423103 0.000000000000000 0.000099979946203 0.000000000000000
213.83765763003 0.000000000000000 0.000099979937364 0.000000000000000
213.83068102903 0.000000000000000 0.000099979928521 0.000000000000000
213.82515597507 0.000000000000000 0.000099979921515 0.000000000000000
213.81963092111 0.000000000000000 0.000099979914506 0.000000000000000
213.81525564705 0.000000000000000 0.000099979908953 0.000000000000000
213.81088037300 0.000000000000000 0.000099979903398 0.000000000000000
213.80741569977 0.000000000000000 0.000099979898999 0.000000000000000
213.80395102655 0.000000000000000 0.000099979894598 0.000000000000000
213.80120741655 0.000000000000000 0.000099979891112 0.000000000000000
213.79846380656 0.000000000000000 0.000099979887625 0.000000000000000
213.79629107872 0.000000000000000 0.000099979884864 0.000000000000000
213.79411835088 0.000000000000000 0.000099979882102 0.000000000000000
213.79239751463 0.000000000000000 0.000099979879914 0.000000000000000
213.79067667837 0.000000000000000 0.000099979877726 0.000000000000000
213.78931345245 0.000000000000000 0.000099979875992 0.000000000000000
213.78795022654 0.000000000000000 0.000099979874259 0.000000000000000
213.78686989617 0.000000000000000 0.000099979872884 0.000000000000000
213.78578956580 0.000000000000000 0.000099979871510 0.000000000000000
213.78493290158 0.000000000000000 0.000099979870421 0.000000000000000
213.78407623735 0.000000000000000 0.000099979869331 0.000000000000000
213.78339625518 0.000000000000000 0.000099979868466 0.000000000000000
213.78271627301 0.000000000000000 0.000099979867601 0.000000000000000
213.78217565826 0.000000000000000 0.000099979866913 0.000000000000000
213.78163504352 0.000000000000000 0.000099979866225 0.000000000000000
213.78120409617 0.000000000000000 0.000099979865677 0.000000000000000
213.78077314883 0.000000000000000 0.000099979865129 0.000000000000000
213.78042812996 0.000000000000000 0.000099979864690 0.000000000000000
213.78008311109 0.000000000000000 0.000099979864251 0.000000000000000
213.77980488152 0.000000000000000 0.000099979863897 0.000000000000000
213.77952665195 0.000000000000000 0.000099979863543 0.000000000000000
213.77929947689 0.000000000000000 0.000099979863254 0.000000000000000
213.77907230183 0.000000000000000 0.000099979862965 0.000000000000000
213.77884512677 0.000000000000000 0.000099979862676 0.000000000000000
213.77859058759 0.000000000000000 0.000099979862352 0.000000000000000
213.77833604841 0.000000000000000 0.000099979862029 0.000000000000000
213.77808150924 0.000000000000000 0.000099979861705 0.000000000000000
213.77782697006 0.000000000000000 0.000099979861382 0.000000000000000
213.77767236534 0.000000000000000 0.000099979861186 0.000000000000000
213.77751776062 0.000000000000000 0.000099979860989 0.000000000000000
213.77736315590 0.000000000000000 0.000099979860793 0.000000000000000
213.77713546740 0.000000000000000 0.000099979860504 0.000000000000000
213.77690777890 0.000000000000000 0.000099979860215 0.000000000000000
213.77668009040 0.000000000000000 0.000099979859927 0.000000000000000
213.77645240189 0.000000000000000 0.000099979859638 0.000000000000000
213.77601046844 0.000000000000000 0.000099979859078 0.000000000000000
213.77556853500 0.000000000000000 0.000099979858518 0.000000000000000
213.77512660155 0.000000000000000 0.000099979857958 0.000000000000000
213.77468466810 0.000000000000000 0.000099979857398 0.000000000000000
213.77403505978 0.000000000000000 0.000099979856574 0.000000000000000
213.77338545147 0.000000000000000 0.000099979855751 0.000000000000000
213.77273584316 0.000000000000000 0.000099979854928 0.000000000000000
213.77208623485 0.000000000000000 0.000099979854105 0.000000000000000
213.77065298267 0.000000000000000 0.000099979852288 0.000000000000000
213.76921973050 0.000000000000000 0.000099979850472 0.000000000000000
213.76778647832 0.000000000000000 0.000099979848655 0.000000000000000
213.76635322614 0.000000000000000 0.000099979846838 0.000000000000000
213.76302983924 0.000000000000000 0.000099979842625 0.000000000000000
213.75970645235 0.000000000000000 0.000099979838410 0.000000000000000
213.75638306545 0.000000000000000 0.000099979834195 0.000000000000000
213.75305967856 0.000000000000000 0.000099979829978 0.000000000000000
213.74390545328 0.000000000000000 0.000099979818359 0.000000000000000
213.73475122799 0.000000000000000 0.000099979806731 0.000000000000000
213.72559700271 0.000000000000000 0.000099979795096 0.000000000000000
213.70059382347 0.000000000000000 0.000099979763274 0.000000000000000
213.67559064422 0.000000000000000 0.000099979731392 0.000000000000000
213.65058746497 0.000000000000000 0.000099979699450 0.000000000000000
213.57177033717 0.000000000000000 0.000099979598362 0.000000000000000
213.49295320937 0.000000000000000 0.000099979496666 0.000000000000000
213.41413608157 0.000000000000000 0.000099979394357 0.000000000000000
213.18868598160 0.000000000000000 0.000099979098260 0.000000000000000
212.96323588162 0.000000000000000 0.000099978796970 0.000000000000000
212.79343330559 0.000000000000000 0.000099978566543 0.000000000000000
212.62363072955 0.000000000000000 0.000099978333044 0.000000000000000
212.48815429408 0.000000000000000 0.000099978144510 0.000000000000000
212.35267785861 0.000000000000000 0.000099977953959 0.000000000000000
212.24485812807 0.000000000000000 0.000099977800849 0.000000000000000
212.13703839752 0.000000000000000 0.000099977646433 0.000000000000000
212.05130202834 0.000000000000000 0.000099977522702 0.000000000000000
211.96556565916 0.000000000000000 0.000099977398129 0.000000000000000
211.89744060842 0.000000000000000 0.000099977298541 0.000000000000000
211.82931555767 0.000000000000000 0.000099977198415 0.000000000000000
211.77521846221 0.000000000000000 0.000099977118521 0.000000000000000
211.72112136675 0.000000000000000 0.000099977038283 0.000000000000000
211.67818655999 0.000000000000000 0.000099976974357 0.000000000000000
211.63525175323 0.000000000000000 0.000099976910212 0.000000000000000
211.60119129434 0.000000000000000 0.000099976859170 0.000000000000000
211.56713083546 0.000000000000000 0.000099976807991 0.000000000000000
211.54012059355 0.000000000000000 0.000099976767306 0.000000000000000
211.51311035164 0.000000000000000 0.000099976726535 0.000000000000000
211.49169770452 0.000000000000000 0.000099976694151 0.000000000000000
211.47028505741 0.000000000000000 0.000099976661712 0.000000000000000
211.45331438481 0.000000000000000 0.000099976635963 0.000000000000000
211.43634371221 0.000000000000000 0.000099976610180 0.000000000000000
211.42289644397 0.000000000000000 0.000099976589725 0.000000000000000
211.40944917573 0.000000000000000 0.000099976569248 0.000000000000000
211.39879568059 0.000000000000000 0.000099976553010 0.000000000000000
211.38814218544 0.000000000000000 0.000099976536759 0.000000000000000
211.37970324963 0.000000000000000 0.000099976523876 0.000000000000000
211.37126431382 0.000000000000000 0.000099976510984 0.000000000000000
211.36458035631 0.000000000000000 0.000099976500767 0.000000000000000
211.35789639880 0.000000000000000 0.000099976490545 0.000000000000000
211.35260290873 0.000000000000000 0.000099976482445 0.000000000000000
211.34730941865 0.000000000000000 0.000099976474342 0.000000000000000
211.34311738339 0.000000000000000 0.000099976467923 0.000000000000000
211.33892534813 0.000000000000000 0.000099976461502 0.000000000000000
211.33560567532 0.000000000000000 0.000099976456415 0.000000000000000
211.33228600251 0.000000000000000 0.000099976451327 0.000000000000000
211.32965713234 0.000000000000000 0.000099976447297 0.000000000000000
211.32702826217 0.000000000000000 0.000099976443267 0.000000000000000
211.32494632374 0.000000000000000 0.000099976440074 0.000000000000000
211.32286438531 0.000000000000000 0.000099976436880 0.000000000000000
211.32121537924 0.000000000000000 0.000099976434351 0.000000000000000
211.31956637318 0.000000000000000 0.000099976431821 0.000000000000000
211.31825996588 0.000000000000000 0.000099976429816 0.000000000000000
211.31695355858 0.000000000000000 0.000099976427812 0.000000000000000
211.31591815694 0.000000000000000 0.000099976426223 0.000000000000000
211.31488275530 0.000000000000000 0.000099976424634 0.000000000000000
211.31406159742 0.000000000000000 0.000099976423373 0.000000000000000
211.31324043954 0.000000000000000 0.000099976422113 0.000000000000000
211.31258849019 0.000000000000000 0.000099976421112 0.000000000000000
211.31193654084 0.000000000000000 0.000099976420111 0.000000000000000
211.31141802206 0.000000000000000 0.000099976419315 0.000000000000000
211.31089950327 0.000000000000000 0.000099976418519 0.000000000000000
211.31048592232 0.000000000000000 0.000099976417885 0.000000000000000
211.31007234137 0.000000000000000 0.000099976417250 0.000000000000000
211.30974089987 0.000000000000000 0.000099976416741 0.000000000000000
211.30940945838 0.000000000000000 0.000099976416232 0.000000000000000
211.30914173344 0.000000000000000 0.000099976415821 0.000000000000000
211.30887400850 0.000000000000000 0.000099976415410 0.000000000000000
211.30865477202 0.000000000000000 0.000099976415074 0.000000000000000
211.30843553554 0.000000000000000 0.000099976414737 0.000000000000000
211.30821629906 0.000000000000000 0.000099976414401 0.000000000000000
211.30796836353 0.000000000000000 0.000099976414021 0.000000000000000
211.30772042800 0.000000000000000 0.000099976413640 0.000000000000000
211.30747249247 0.000000000000000 0.000099976413260 0.000000000000000
211.30722455694 0.000000000000000 0.000099976412880 0.000000000000000
211.30717496983 0.000000000000000 0.000099976412804 0.000000000000000
211.30712538273 0.000000000000000 0.000099976412728 0.000000000000000
211.30707579562 0.000000000000000 0.000099976412652 0.000000000000000
211.30697662141 0.000000000000000 0.000099976412500 0.000000000000000
211.30687744719 0.000000000000000 0.000099976412348 0.000000000000000
211.30677827298 0.000000000000000 0.000099976412196 0.000000000000000
211.30667909877 0.000000000000000 0.000099976412044 0.000000000000000
211.30646126216 0.000000000000000 0.000099976411711 0.000000000000000
211.30624342554 0.000000000000000 0.000099976411378 0.000000000000000
211.30602558893 0.000000000000000 0.000099976411044 0.000000000000000
211.30580775231 0.000000000000000 0.000099976410711 0.000000000000000
211.30558991570 0.000000000000000 0.000099976410378 0.000000000000000
211.30485430505 0.000000000000000 0.000099976409253 0.000000000000000
211.30431092029 0.000000000000000 0.000099976408422 0.000000000000000
211.30376753553 0.000000000000000 0.000099976407591 0.000000000000000
211.30322415078 0.000000000000000 0.000099976406760 0.000000000000000
211.30268076602 0.000000000000000 0.000099976405929 0.000000000000000
211.30213738126 0.000000000000000 0.000099976405098 0.000000000000000
211.30105061174 0.000000000000000 0.000099976403436 0.000000000000000
211.29996384223 0.000000000000000 0.000099976401774 0.000000000000000
211.29887707271 0.000000000000000 0.000099976400112 0.000000000000000
211.29779030319 0.000000000000000 0.000099976398450 0.000000000000000
211.29510484192 0.000000000000000 0.000099976394342 0.000000000000000
211.29241938065 0.000000000000000 0.000099976390234 0.000000000000000
211.28973391938 0.000000000000000 0.000099976386124 0.000000000000000
211.28704845811 0.000000000000000 0.000099976382014 0.000000000000000
211.28005585243 0.000000000000000 0.000099976371307 0.000000000000000
211.27306324675 0.000000000000000 0.000099976360595 0.000000000000000
211.26607064107 0.000000000000000 0.000099976349876 0.000000000000000
211.24765077467 0.000000000000000 0.000099976321614 0.000000000000000
211.22923090827 0.000000000000000 0.000099976293310 0.000000000000000
211.21081104187 0.000000000000000 0.000099976264966 0.000000000000000
211.15564641979 0.000000000000000 0.000099976179830 0.000000000000000
211.10048179771 0.000000000000000 0.000099976094320 0.000000000000000
211.04531717563 0.000000000000000 0.000099976008433 0.000000000000000
210.84436434644 0.000000000000000 0.000099975692335 0.000000000000000
210.64341151725 0.000000000000000 0.000099975371090 0.000000000000000
210.44245868806 0.000000000000000 0.000099975044579 0.000000000000000
210.21329968923 0.000000000000000 0.000099974665681 0.000000000000000
209.98414069041 0.000000000000000 0.000099974279605 0.000000000000000
209.81332389364 0.000000000000000 0.000099973987055 0.000000000000000
209.64250709688 0.000000000000000 0.000099973690358 0.000000000000000
209.52589009512 0.000000000000000 0.000099973485386 0.000000000000000
209.40927309336 0.000000000000000 0.000099973278428 0.000000000000000
209.33031233209 0.000000000000000 0.000099973137160 0.000000000000000
209.25135157082 0.000000000000000 0.000099972994965 0.000000000000000
209.19799025899 0.000000000000000 0.000099972898344 0.000000000000000
209.14462894716 0.000000000000000 0.000099972801294 0.000000000000000
209.10860827352 0.000000000000000 0.000099972735540 0.000000000000000
209.07258759988 0.000000000000000 0.000099972669590 0.000000000000000
209.04829209822 0.000000000000000 0.000099972624996 0.000000000000000
209.02399659656 0.000000000000000 0.000099972580312 0.000000000000000
209.00761916169 0.000000000000000 0.000099972550141 0.000000000000000
208.99124172682 0.000000000000000 0.000099972519928 0.000000000000000
208.98020634440 0.000000000000000 0.000099972499548 0.000000000000000
208.96917096199 0.000000000000000 0.000099972479149 0.000000000000000
208.96173710553 0.000000000000000 0.000099972465397 0.000000000000000
208.95430324906 0.000000000000000 0.000099972451636 0.000000000000000
208.94929609775 0.000000000000000 0.000099972442363 0.000000000000000
208.94428894644 0.000000000000000 0.000099972433086 0.000000000000000
208.94091604832 0.000000000000000 0.000099972426835 0.000000000000000
208.93754315020 0.000000000000000 0.000099972420582 0.000000000000000
208.93527014068 0.000000000000000 0.000099972416367 0.000000000000000
208.93299713115 0.000000000000000 0.000099972412152 0.000000000000000
208.93146362018 0.000000000000000 0.000099972409307 0.000000000000000
208.92993010921 0.000000000000000 0.000099972406463 0.000000000000000
208.92889278526 0.000000000000000 0.000099972404538 0.000000000000000
208.92785546132 0.000000000000000 0.000099972402614 0.000000000000000
208.92714953687 0.000000000000000 0.000099972401304 0.000000000000000
208.92644361243 0.000000000000000 0.000099972399995 0.000000000000000
208.92595641735 0.000000000000000 0.000099972399091 0.000000000000000
208.92546922228 0.000000000000000 0.000099972398187 0.000000000000000
208.92512100101 0.000000000000000 0.000099972397541 0.000000000000000
208.92477277974 0.000000000000000 0.000099972396895 0.000000000000000
208.92449547929 0.000000000000000 0.000099972396381 0.000000000000000
208.92421817883 0.000000000000000 0.000099972395867 0.000000000000000
208.92394087837 0.000000000000000 0.000099972395353 0.000000000000000
208.92389849223 0.000000000000000 0.000099972395275 0.000000000000000
208.92385610609 0.000000000000000 0.000099972395196 0.000000000000000
208.92381371995 0.000000000000000 0.000099972395118 0.000000000000000
208.92372894767 0.000000000000000 0.000099972394961 0.000000000000000
208.92364417539 0.000000000000000 0.000099972394804 0.000000000000000
208.92355940311 0.000000000000000 0.000099972394647 0.000000000000000
208.92347463083 0.000000000000000 0.000099972394490 0.000000000000000
208.92325428454 0.000000000000000 0.000099972394082 0.000000000000000
208.92303393825 0.000000000000000 0.000099972393674 0.000000000000000
208.92281359196 0.000000000000000 0.000099972393267 0.000000000000000
208.92259324567 0.000000000000000 0.000099972392859 0.000000000000000
208.92208538389 0.000000000000000 0.000099972391920 0.000000000000000
208.92166453978 0.000000000000000 0.000099972391142 0.000000000000000
208.92124369567 0.000000000000000 0.000099972390365 0.000000000000000
208.92082285156 0.000000000000000 0.000099972389587 0.000000000000000
208.92040200746 0.000000000000000 0.000099972388809 0.000000000000000
208.91963990125 0.000000000000000 0.000099972387400 0.000000000000000
208.91887779505 0.000000000000000 0.000099972385992 0.000000000000000
208.91811568885 0.000000000000000 0.000099972384583 0.000000000000000
208.91735358265 0.000000000000000 0.000099972383174 0.000000000000000
208.91568819594 0.000000000000000 0.000099972380096 0.000000000000000
208.91402280924 0.000000000000000 0.000099972377017 0.000000000000000
208.91235742254 0.000000000000000 0.000099972373937 0.000000000000000
208.91069203583 0.000000000000000 0.000099972370858 0.000000000000000
208.90672295876 0.000000000000000 0.000099972363516 0.000000000000000
208.90275388169 0.000000000000000 0.000099972356173 0.000000000000000
208.89878480462 0.000000000000000 0.000099972348827 0.000000000000000
208.88911196693 0.000000000000000 0.000099972330915 0.000000000000000
208.87943912924 0.000000000000000 0.000099972312989 0.000000000000000
208.86976629154 0.000000000000000 0.000099972295048 0.000000000000000
208.84367487406 0.000000000000000 0.000099972246584 0.000000000000000
208.81758345658 0.000000000000000 0.000099972198016 0.000000000000000
208.79149203909 0.000000000000000 0.000099972149342 0.000000000000000
208.70829898939 0.000000000000000 0.000099971993440 0.000000000000000
208.62510593970 0.000000000000000 0.000099971836455 0.000000000000000
208.54191289000 0.000000000000000 0.000099971678376 0.000000000000000
208.33652360396 0.000000000000000 0.000099971283344 0.000000000000000
208.13113431791 0.000000000000000 0.000099970881416 0.000000000000000
207.97746981288 0.000000000000000 0.000099970576106 0.000000000000000
207.82380530784 0.000000000000000 0.000099970266777 0.000000000000000
207.70113759824 0.000000000000000 0.000099970016918 0.000000000000000
207.57846988863 0.000000000000000 0.000099969764422 0.000000000000000
207.48081441673 0.000000000000000 0.000099969561503 0.000000000000000
207.38315894484 0.000000000000000 0.000099969356876 0.000000000000000
207.30548486545 0.000000000000000 0.000099969192886 0.000000000000000
207.22781078607 0.000000000000000 0.000099969027797 0.000000000000000
207.16607851229 0.000000000000000 0.000099968895801 0.000000000000000
207.10434623852 0.000000000000000 0.000099968763102 0.000000000000000
207.05531665829 0.000000000000000 0.000099968657204 0.000000000000000
207.00628707807 0.000000000000000 0.000099968550857 0.000000000000000
206.96736829265 0.000000000000000 0.000099968466121 0.000000000000000
206.92844950723 0.000000000000000 0.000099968381099 0.000000000000000
206.89757111837 0.000000000000000 0.000099968313440 0.000000000000000
206.86669272952 0.000000000000000 0.000099968245600 0.000000000000000
206.84220335817 0.000000000000000 0.000099968191668 0.000000000000000
206.81771398682 0.000000000000000 0.000099968137622 0.000000000000000
206.79829812018 0.000000000000000 0.000099968094692 0.000000000000000
206.77888225355 0.000000000000000 0.000099968051690 0.000000000000000
206.76349304343 0.000000000000000 0.000099968017556 0.000000000000000
206.74810383330 0.000000000000000 0.000099967983375 0.000000000000000
206.73590896859 0.000000000000000 0.000099967956258 0.000000000000000
206.72371410387 0.000000000000000 0.000099967929112 0.000000000000000
206.71405233763 0.000000000000000 0.000099967907584 0.000000000000000
206.70439057140 0.000000000000000 0.000099967886039 0.000000000000000
206.69673688917 0.000000000000000 0.000099967868959 0.000000000000000
206.68908320694 0.000000000000000 0.000099967851867 0.000000000000000
206.68302097474 0.000000000000000 0.000099967838322 0.000000000000000
206.67695874254 0.000000000000000 0.000099967824769 0.000000000000000
206.67215747390 0.000000000000000 0.000099967814030 0.000000000000000
206.66735620526 0.000000000000000 0.000099967803287 0.000000000000000
206.66355383857 0.000000000000000 0.000099967794776 0.000000000000000
206.65975147188 0.000000000000000 0.000099967786263 0.000000000000000
206.65674025968 0.000000000000000 0.000099967779518 0.000000000000000
206.65372904747 0.000000000000000 0.000099967772772 0.000000000000000
206.65134433239 0.000000000000000 0.000099967767429 0.000000000000000
206.64895961731 0.000000000000000 0.000099967762084 0.000000000000000
206.64707091104 0.000000000000000 0.000099967757850 0.000000000000000
206.64518220478 0.000000000000000 0.000099967753616 0.000000000000000
206.64368610175 0.000000000000000 0.000099967750261 0.000000000000000
206.64218999872 0.000000000000000 0.000099967746906 0.000000000000000
206.64100454950 0.000000000000000 0.000099967744247 0.000000000000000
206.63981910028 0.000000000000000 0.000099967741588 0.000000000000000
206.63887934476 0.000000000000000 0.000099967739480 0.000000000000000
206.63793958925 0.000000000000000 0.000099967737372 0.000000000000000
206.63719401007 0.000000000000000 0.000099967735699 0.000000000000000
206.63644843089 0.000000000000000 0.000099967734027 0.000000000000000
206.63585613504 0.000000000000000 0.000099967732698 0.000000000000000
206.63526383918 0.000000000000000 0.000099967731369 0.000000000000000
206.63479231339 0.000000000000000 0.000099967730311 0.000000000000000
206.63432078760 0.000000000000000 0.000099967729253 0.000000000000000
206.63394410046 0.000000000000000 0.000099967728408 0.000000000000000
206.63356741333 0.000000000000000 0.000099967727563 0.000000000000000
206.63326475385 0.000000000000000 0.000099967726884 0.000000000000000
206.63296209438 0.000000000000000 0.000099967726205 0.000000000000000
206.63271653476 0.000000000000000 0.000099967725654 0.000000000000000
206.63247097514 0.000000000000000 0.000099967725103 0.000000000000000
206.63226829538 0.000000000000000 0.000099967724648 0.000000000000000
206.63206561562 0.000000000000000 0.000099967724193 0.000000000000000
206.63186293585 0.000000000000000 0.000099967723739 0.000000000000000
206.63162746585 0.000000000000000 0.000099967723211 0.000000000000000
206.63139199585 0.000000000000000 0.000099967722683 0.000000000000000
206.63115652585 0.000000000000000 0.000099967722155 0.000000000000000
206.63111546639 0.000000000000000 0.000099967722063 0.000000000000000
206.63107440692 0.000000000000000 0.000099967721971 0.000000000000000
206.63103334746 0.000000000000000 0.000099967721879 0.000000000000000
206.63095122853 0.000000000000000 0.000099967721695 0.000000000000000
206.63086910960 0.000000000000000 0.000099967721511 0.000000000000000
206.63078699066 0.000000000000000 0.000099967721327 0.000000000000000
206.63070487173 0.000000000000000 0.000099967721143 0.000000000000000
206.63043649456 0.000000000000000 0.000099967720543 0.000000000000000
206.63022848576 0.000000000000000 0.000099967720077 0.000000000000000
206.63002047697 0.000000000000000 0.000099967719612 0.000000000000000
206.62981246817 0.000000000000000 0.000099967719147 0.000000000000000
206.62960445938 0.000000000000000 0.000099967718682 0.000000000000000
206.62922225703 0.000000000000000 0.000099967717827 0.000000000000000
206.62884005469 0.000000000000000 0.000099967716972 0.000000000000000
206.62845785234 0.000000000000000 0.000099967716118 0.000000000000000
206.62807564999 0.000000000000000 0.000099967715263 0.000000000000000
206.62744507582 0.000000000000000 0.000099967713854 0.000000000000000
206.62681450165 0.000000000000000 0.000099967712444 0.000000000000000
206.62618392747 0.000000000000000 0.000099967711034 0.000000000000000
206.62555335330 0.000000000000000 0.000099967709625 0.000000000000000
206.62419743492 0.000000000000000 0.000099967706593 0.000000000000000
206.62284151655 0.000000000000000 0.000099967703561 0.000000000000000
206.62148559817 0.000000000000000 0.000099967700529 0.000000000000000
206.62012967979 0.000000000000000 0.000099967697497 0.000000000000000
206.61699191010 0.000000000000000 0.000099967690479 0.000000000000000
206.61385414042 0.000000000000000 0.000099967683459 0.000000000000000
206.61071637073 0.000000000000000 0.000099967676437 0.000000000000000
206.60757860105 0.000000000000000 0.000099967669413 0.000000000000000
206.59902193156 0.000000000000000 0.000099967650250 0.000000000000000
206.59046526207 0.000000000000000 0.000099967631072 0.000000000000000
206.58190859258 0.000000000000000 0.000099967611881 0.000000000000000
206.55872415830 0.000000000000000 0.000099967559812 0.000000000000000
206.53553972403 0.000000000000000 0.000099967507638 0.000000000000000
206.51235528975 0.000000000000000 0.000099967455360 0.000000000000000
206.44007284717 0.000000000000000 0.000099967291699 0.000000000000000
206.36779040459 0.000000000000000 0.000099967127011 0.000000000000000
206.29550796200 0.000000000000000 0.000099966961286 0.000000000000000
206.09601408008 0.000000000000000 0.000099966498431 0.000000000000000
205.89652019815 0.000000000000000 0.000099966027416 0.000000000000000
205.74637250776 0.000000000000000 0.000099965667415 0.000000000000000
205.59622481736 0.000000000000000 0.000099965302601 0.000000000000000
205.47635299136 0.000000000000000 0.000099965007839 0.000000000000000
205.35648116535 0.000000000000000 0.000099964709917 0.000000000000000
205.26103093702 0.000000000000000 0.000099964470405 0.000000000000000
205.16558070868 0.000000000000000 0.000099964228842 0.000000000000000
205.08964710167 0.000000000000000 0.000099964035195 0.000000000000000
205.01371349466 0.000000000000000 0.000099963840228 0.000000000000000
204.95335542695 0.000000000000000 0.000099963684305 0.000000000000000
204.89299735925 0.000000000000000 0.000099963527537 0.000000000000000
204.84505320034 0.000000000000000 0.000099963402406 0.000000000000000
204.79710904143 0.000000000000000 0.000099963276737 0.000000000000000
204.75904786411 0.000000000000000 0.000099963176588 0.000000000000000
204.72098668678 0.000000000000000 0.000099963076096 0.000000000000000
204.69078610414 0.000000000000000 0.000099962996115 0.000000000000000
204.66058552149 0.000000000000000 0.000099962915916 0.000000000000000
204.63663198525 0.000000000000000 0.000099962852153 0.000000000000000
204.61267844900 0.000000000000000 0.000099962788252 0.000000000000000
204.59368627392 0.000000000000000 0.000099962737490 0.000000000000000
204.57469409884 0.000000000000000 0.000099962686641 0.000000000000000
204.55963996761 0.000000000000000 0.000099962646274 0.000000000000000
204.54458583637 0.000000000000000 0.000099962605852 0.000000000000000
204.53265601089 0.000000000000000 0.000099962573781 0.000000000000000
204.52072618542 0.000000000000000 0.000099962541676 0.000000000000000
204.51127408503 0.000000000000000 0.000099962516214 0.000000000000000
204.50182198463 0.000000000000000 0.000099962490731 0.000000000000000
204.49433418059 0.000000000000000 0.000099962470529 0.000000000000000
204.48684637655 0.000000000000000 0.000099962450313 0.000000000000000
204.48091539022 0.000000000000000 0.000099962434290 0.000000000000000
204.47498440389 0.000000000000000 0.000099962418259 0.000000000000000
204.47028698551 0.000000000000000 0.000099962405556 0.000000000000000
204.46558956714 0.000000000000000 0.000099962392848 0.000000000000000
204.46186937657 0.000000000000000 0.000099962382780 0.000000000000000
204.45814918600 0.000000000000000 0.000099962372709 0.000000000000000
204.45520300006 0.000000000000000 0.000099962364731 0.000000000000000
204.45225681412 0.000000000000000 0.000099962356750 0.000000000000000
204.44992355352 0.000000000000000 0.000099962350429 0.000000000000000
204.44759029291 0.000000000000000 0.000099962344106 0.000000000000000
204.44574229929 0.000000000000000 0.000099962339097 0.000000000000000
204.44389430566 0.000000000000000 0.000099962334087 0.000000000000000
204.44243041170 0.000000000000000 0.000099962330118 0.000000000000000
204.44096651775 0.000000000000000 0.000099962326149 0.000000000000000
204.43980654419 0.000000000000000 0.000099962323003 0.000000000000000
204.43864657062 0.000000000000000 0.000099962319858 0.000000000000000
204.43772695695 0.000000000000000 0.000099962317363 0.000000000000000
204.43680734327 0.000000000000000 0.000099962314869 0.000000000000000
204.43607767816 0.000000000000000 0.000099962312890 0.000000000000000
204.43534801305 0.000000000000000 0.000099962310910 0.000000000000000
204.43476827664 0.000000000000000 0.000099962309338 0.000000000000000
204.43418854024 0.000000000000000 0.000099962307765 0.000000000000000
204.43372690705 0.000000000000000 0.000099962306512 0.000000000000000
204.43326527386 0.000000000000000 0.000099962305260 0.000000000000000
204.43289635149 0.000000000000000 0.000099962304259 0.000000000000000
204.43252742912 0.000000000000000 0.000099962303258 0.000000000000000
204.43223082370 0.000000000000000 0.000099962302454 0.000000000000000
204.43193421827 0.000000000000000 0.000099962301649 0.000000000000000
204.43169331302 0.000000000000000 0.000099962300996 0.000000000000000
204.43145240777 0.000000000000000 0.000099962300342 0.000000000000000
204.43125318401 0.000000000000000 0.000099962299802 0.000000000000000
204.43105396026 0.000000000000000 0.000099962299261 0.000000000000000
204.43085473651 0.000000000000000 0.000099962298721 0.000000000000000
204.43062164264 0.000000000000000 0.000099962298089 0.000000000000000
204.43038854876 0.000000000000000 0.000099962297457 0.000000000000000
204.43015545489 0.000000000000000 0.000099962296826 0.000000000000000
204.43011106336 0.000000000000000 0.000099962296705 0.000000000000000
204.43006667183 0.000000000000000 0.000099962296585 0.000000000000000
204.43002228029 0.000000000000000 0.000099962296465 0.000000000000000
204.42993349723 0.000000000000000 0.000099962296224 0.000000000000000
204.42984471417 0.000000000000000 0.000099962295984 0.000000000000000
204.42975593111 0.000000000000000 0.000099962295743 0.000000000000000
204.42966714805 0.000000000000000 0.000099962295503 0.000000000000000
204.42945027569 0.000000000000000 0.000099962294916 0.000000000000000
204.42923340333 0.000000000000000 0.000099962294329 0.000000000000000
204.42901653097 0.000000000000000 0.000099962293743 0.000000000000000
204.42879965861 0.000000000000000 0.000099962293156 0.000000000000000
204.42867624055 0.000000000000000 0.000099962292822 0.000000000000000
204.42855282248 0.000000000000000 0.000099962292489 0.000000000000000
204.42842940442 0.000000000000000 0.000099962292155 0.000000000000000
204.42830598635 0.000000000000000 0.000099962291821 0.000000000000000
204.42805915022 0.000000000000000 0.000099962291154 0.000000000000000
204.42781231409 0.000000000000000 0.000099962290486 0.000000000000000
204.42756547796 0.000000000000000 0.000099962289819 0.000000000000000
204.42731864183 0.000000000000000 0.000099962289152 0.000000000000000
204.42668761054 0.000000000000000 0.000099962287446 0.000000000000000
204.42605657925 0.000000000000000 0.000099962285740 0.000000000000000
204.42542554796 0.000000000000000 0.000099962284034 0.000000000000000
204.42479451667 0.000000000000000 0.000099962282328 0.000000000000000
204.42352141319 0.000000000000000 0.000099962278886 0.000000000000000
204.42224830972 0.000000000000000 0.000099962275444 0.000000000000000
204.42097520624 0.000000000000000 0.000099962272002 0.000000000000000
204.41970210276 0.000000000000000 0.000099962268559 0.000000000000000
204.41675015856 0.000000000000000 0.000099962260574 0.000000000000000
204.41379821437 0.000000000000000 0.000099962252588 0.000000000000000
204.41084627017 0.000000000000000 0.000099962244600 0.000000000000000
204.40789432597 0.000000000000000 0.000099962236610 0.000000000000000
204.39995235987 0.000000000000000 0.000099962215102 0.000000000000000
204.39201039377 0.000000000000000 0.000099962193580 0.000000000000000
204.38406842767 0.000000000000000 0.000099962172042 0.000000000000000
204.36276760841 0.000000000000000 0.000099962114202 0.000000000000000
204.34146678915 0.000000000000000 0.000099962056252 0.000000000000000
204.32016596988 0.000000000000000 0.000099961998191 0.000000000000000
204.25468546129 0.000000000000000 0.000099961819010 0.000000000000000
204.18920495270 0.000000000000000 0.000099961638772 0.000000000000000
204.12372444411 0.000000000000000 0.000099961457467 0.000000000000000
203.93142165458 0.000000000000000 0.000099960918745 0.000000000000000
203.73911886504 0.000000000000000 0.000099960370523 0.000000000000000
203.59392791908 0.000000000000000 0.000099959950183 0.000000000000000
203.44873697312 0.000000000000000 0.000099959524205 0.000000000000000
203.33281005921 0.000000000000000 0.000099959179975 0.000000000000000
203.21688314530 0.000000000000000 0.000099958832043 0.000000000000000
203.12455982131 0.000000000000000 0.000099958552274 0.000000000000000
203.03223649732 0.000000000000000 0.000099958270103 0.000000000000000
202.95878118430 0.000000000000000 0.000099958043869 0.000000000000000
202.88532587128 0.000000000000000 0.000099957816087 0.000000000000000
202.82693170975 0.000000000000000 0.000099957633899 0.000000000000000
202.76853754822 0.000000000000000 0.000099957450720 0.000000000000000
202.72214945010 0.000000000000000 0.000099957304494 0.000000000000000
202.67576135198 0.000000000000000 0.000099957157637 0.000000000000000
202.63893293028 0.000000000000000 0.000099957040592 0.000000000000000
202.60210450859 0.000000000000000 0.000099956923147 0.000000000000000
202.57288043869 0.000000000000000 0.000099956829666 0.000000000000000
202.54365636880 0.000000000000000 0.000099956735931 0.000000000000000
202.52047628690 0.000000000000000 0.000099956661400 0.000000000000000
202.49729620500 0.000000000000000 0.000099956586709 0.000000000000000
202.47891659490 0.000000000000000 0.000099956527372 0.000000000000000
202.46053698481 0.000000000000000 0.000099956467933 0.000000000000000
202.44596795748 0.000000000000000 0.000099956420746 0.000000000000000
202.43139893015 0.000000000000000 0.000099956373495 0.000000000000000
202.41985324185 0.000000000000000 0.000099956336003 0.000000000000000
202.40830755356 0.000000000000000 0.000099956298472 0.000000000000000
202.39915961872 0.000000000000000 0.000099956268707 0.000000000000000
202.39001168389 0.000000000000000 0.000099956238916 0.000000000000000
202.38276470850 0.000000000000000 0.000099956215298 0.000000000000000
202.37551773311 0.000000000000000 0.000099956191664 0.000000000000000
202.36977741663 0.000000000000000 0.000099956172932 0.000000000000000
202.36403710015 0.000000000000000 0.000099956154191 0.000000000000000
202.35949063112 0.000000000000000 0.000099956139340 0.000000000000000
202.35494416209 0.000000000000000 0.000099956124483 0.000000000000000
202.35134346752 0.000000000000000 0.000099956112712 0.000000000000000
202.34774277294 0.000000000000000 0.000099956100938 0.000000000000000
202.34489117642 0.000000000000000 0.000099956091610 0.000000000000000
202.34203957990 0.000000000000000 0.000099956082280 0.000000000000000
202.33978118588 0.000000000000000 0.000099956074889 0.000000000000000
202.33752279186 0.000000000000000 0.000099956067496 0.000000000000000
202.33573404587 0.000000000000000 0.000099956061640 0.000000000000000
202.33394529987 0.000000000000000 0.000099956055783 0.000000000000000
202.33252828293 0.000000000000000 0.000099956051142 0.000000000000000
202.33111126598 0.000000000000000 0.000099956046501 0.000000000000000
202.32998836923 0.000000000000000 0.000099956042823 0.000000000000000
202.32886547247 0.000000000000000 0.000099956039144 0.000000000000000
202.32797516851 0.000000000000000 0.000099956036227 0.000000000000000
202.32708486454 0.000000000000000 0.000099956033310 0.000000000000000
202.32637834891 0.000000000000000 0.000099956030995 0.000000000000000
202.32567183328 0.000000000000000 0.000099956028680 0.000000000000000
202.32511035435 0.000000000000000 0.000099956026840 0.000000000000000
202.32454887543 0.000000000000000 0.000099956025000 0.000000000000000
202.32410160576 0.000000000000000 0.000099956023535 0.000000000000000
202.32365433609 0.000000000000000 0.000099956022069 0.000000000000000
202.32329666373 0.000000000000000 0.000099956020897 0.000000000000000
202.32293899138 0.000000000000000 0.000099956019725 0.000000000000000
202.32265112292 0.000000000000000 0.000099956018782 0.000000000000000
202.32236325446 0.000000000000000 0.000099956017838 0.000000000000000
202.32212901342 0.000000000000000 0.000099956017071 0.000000000000000
202.32189477238 0.000000000000000 0.000099956016303 0.000000000000000
202.32170040531 0.000000000000000 0.000099956015666 0.000000000000000
202.32150603824 0.000000000000000 0.000099956015030 0.000000000000000
202.32131167117 0.000000000000000 0.000099956014393 0.000000000000000
202.32108133747 0.000000000000000 0.000099956013638 0.000000000000000
202.32085100376 0.000000000000000 0.000099956012884 0.000000000000000
202.32062067006 0.000000000000000 0.000099956012130 0.000000000000000
202.32057460332 0.000000000000000 0.000099956011979 0.000000000000000
202.32052853658 0.000000000000000 0.000099956011829 0.000000000000000
202.32048246983 0.000000000000000 0.000099956011678 0.000000000000000
202.32039033635 0.000000000000000 0.000099956011377 0.000000000000000
202.32029820287 0.000000000000000 0.000099956011075 0.000000000000000
202.32020606939 0.000000000000000 0.000099956010774 0.000000000000000
202.32011393591 0.000000000000000 0.000099956010473 0.000000000000000
202.31991512336 0.000000000000000 0.000099956009823 0.000000000000000
202.31971631082 0.000000000000000 0.000099956009173 0.000000000000000
202.31951749827 0.000000000000000 0.000099956008523 0.000000000000000
202.31931868573 0.000000000000000 0.000099956007874 0.000000000000000
202.31883038031 0.000000000000000 0.000099956006278 0.000000000000000
202.31834207489 0.000000000000000 0.000099956004684 0.000000000000000
202.31785376947 0.000000000000000 0.000099956003089 0.000000000000000
202.31736546405 0.000000000000000 0.000099956001494 0.000000000000000
202.31671943049 0.000000000000000 0.000099955999384 0.000000000000000
202.31607339692 0.000000000000000 0.000099955997274 0.000000000000000
202.31542736336 0.000000000000000 0.000099955995164 0.000000000000000
202.31478132979 0.000000000000000 0.000099955993054 0.000000000000000
202.31332131310 0.000000000000000 0.000099955988286 0.000000000000000
202.31186129641 0.000000000000000 0.000099955983516 0.000000000000000
202.31040127972 0.000000000000000 0.000099955978747 0.000000000000000
202.30894126303 0.000000000000000 0.000099955973976 0.000000000000000
202.30555360898 0.000000000000000 0.000099955962905 0.000000000000000
202.30216595494 0.000000000000000 0.000099955951831 0.000000000000000
202.29877830089 0.000000000000000 0.000099955940753 0.000000000000000
202.29539064685 0.000000000000000 0.000099955929672 0.000000000000000
202.28599143126 0.000000000000000 0.000099955898909 0.000000000000000
202.27659221567 0.000000000000000 0.000099955868120 0.000000000000000
202.26719300009 0.000000000000000 0.000099955837304 0.000000000000000
202.24137309938 0.000000000000000 0.000099955752513 0.000000000000000
202.21555319867 0.000000000000000 0.000099955667520 0.000000000000000
202.18973329796 0.000000000000000 0.000099955582322 0.000000000000000
202.10769746997 0.000000000000000 0.000099955310266 0.000000000000000
202.02566164197 0.000000000000000 0.000099955036120 0.000000000000000
201.94362581397 0.000000000000000 0.000099954759862 0.000000000000000
201.76619405622 0.000000000000000 0.000099954155007 0.000000000000000
201.58876229848 0.000000000000000 0.000099953539939 0.000000000000000
201.45693909587 0.000000000000000 0.000099953076234 0.000000000000000
201.32511589326 0.000000000000000 0.000099952606676 0.000000000000000
201.21983555250 0.000000000000000 0.000099952227402 0.000000000000000
201.11455521175 0.000000000000000 0.000099951844293 0.000000000000000
201.03072445316 0.000000000000000 0.000099951536464 0.000000000000000
200.94689369457 0.000000000000000 0.000099951226153 0.000000000000000
200.88020449425 0.000000000000000 0.000099950977506 0.000000000000000
200.81351529393 0.000000000000000 0.000099950727262 0.000000000000000
200.76050640242 0.000000000000000 0.000099950527207 0.000000000000000
200.70749751090 0.000000000000000 0.000099950326130 0.000000000000000
200.66539196365 0.000000000000000 0.000099950165682 0.000000000000000
200.62328641640 0.000000000000000 0.000099950004583 0.000000000000000
200.58986111551 0.000000000000000 0.000099949876231 0.000000000000000
200.55643581462 0.000000000000000 0.000099949747466 0.000000000000000
200.52991432569 0.000000000000000 0.000099949645003 0.000000000000000
200.50339283677 0.000000000000000 0.000099949542278 0.000000000000000
200.48235785422 0.000000000000000 0.000099949460618 0.000000000000000
200.46132287168 0.000000000000000 0.000099949378792 0.000000000000000
200.44464510209 0.000000000000000 0.000099949313799 0.000000000000000
200.42796733250 0.000000000000000 0.000099949248701 0.000000000000000
200.41474796231 0.000000000000000 0.000099949197029 0.000000000000000
200.40152859211 0.000000000000000 0.000099949145291 0.000000000000000
200.39105291178 0.000000000000000 0.000099949104244 0.000000000000000
200.38057723146 0.000000000000000 0.000099949063157 0.000000000000000
200.37227736557 0.000000000000000 0.000099949030574 0.000000000000000
200.36397749968 0.000000000000000 0.000099948997965 0.000000000000000
200.35740253107 0.000000000000000 0.000099948972114 0.000000000000000
200.35082756245 0.000000000000000 0.000099948946248 0.000000000000000
200.34561963394 0.000000000000000 0.000099948925748 0.000000000000000
200.34041170542 0.000000000000000 0.000099948905237 0.000000000000000
200.33628693756 0.000000000000000 0.000099948888986 0.000000000000000
200.33216216971 0.000000000000000 0.000099948872728 0.000000000000000
200.32889544613 0.000000000000000 0.000099948859847 0.000000000000000
200.32562872256 0.000000000000000 0.000099948846962 0.000000000000000
200.32304157382 0.000000000000000 0.000099948836756 0.000000000000000
200.32045442508 0.000000000000000 0.000099948826546 0.000000000000000
200.31840538956 0.000000000000000 0.000099948818458 0.000000000000000
200.31635635404 0.000000000000000 0.000099948810369 0.000000000000000
200.31473331551 0.000000000000000 0.000099948803961 0.000000000000000
200.31311027698 0.000000000000000 0.000099948797551 0.000000000000000
200.31182437703 0.000000000000000 0.000099948792472 0.000000000000000
200.31053847708 0.000000000000000 0.000099948787393 0.000000000000000
200.30951928041 0.000000000000000 0.000099948783367 0.000000000000000
200.30850008374 0.000000000000000 0.000099948779340 0.000000000000000
200.30769173867 0.000000000000000 0.000099948776146 0.000000000000000
200.30688339360 0.000000000000000 0.000099948772952 0.000000000000000
200.30624158150 0.000000000000000 0.000099948770416 0.000000000000000
200.30559976940 0.000000000000000 0.000099948767880 0.000000000000000
200.30508927720 0.000000000000000 0.000099948765863 0.000000000000000
200.30457878500 0.000000000000000 0.000099948763845 0.000000000000000
200.30417156578 0.000000000000000 0.000099948762236 0.000000000000000
200.30376434656 0.000000000000000 0.000099948760627 0.000000000000000
200.30343795399 0.000000000000000 0.000099948759337 0.000000000000000
200.30311156142 0.000000000000000 0.000099948758047 0.000000000000000
200.30284785030 0.000000000000000 0.000099948757005 0.000000000000000
200.30258413919 0.000000000000000 0.000099948755963 0.000000000000000
200.30236809859 0.000000000000000 0.000099948755109 0.000000000000000
200.30215205799 0.000000000000000 0.000099948754256 0.000000000000000
200.30193601739 0.000000000000000 0.000099948753402 0.000000000000000
200.30169136676 0.000000000000000 0.000099948752436 0.000000000000000
200.30144671613 0.000000000000000 0.000099948751470 0.000000000000000
200.30120206550 0.000000000000000 0.000099948750504 0.000000000000000
200.30095741488 0.000000000000000 0.000099948749538 0.000000000000000
200.30090848475 0.000000000000000 0.000099948749345 0.000000000000000
200.30085955462 0.000000000000000 0.000099948749152 0.000000000000000
200.30081062450 0.000000000000000 0.000099948748959 0.000000000000000
200.30071276425 0.000000000000000 0.000099948748573 0.000000000000000
200.30061490400 0.000000000000000 0.000099948748187 0.000000000000000
200.30051704375 0.000000000000000 0.000099948747801 0.000000000000000
200.30041918349 0.000000000000000 0.000099948747415 0.000000000000000
200.30019947632 0.000000000000000 0.000099948746549 0.000000000000000
200.29997976915 0.000000000000000 0.000099948745683 0.000000000000000
200.29976006198 0.000000000000000 0.000099948744817 0.000000000000000
200.29954035481 0.000000000000000 0.000099948743951 0.000000000000000
200.29932064763 0.000000000000000 0.000099948743086 0.000000000000000
200.29859764963 0.000000000000000 0.000099948740238 0.000000000000000
200.29805871327 0.000000000000000 0.000099948738115 0.000000000000000
200.29751977691 0.000000000000000 0.000099948735992 0.000000000000000
200.29698084055 0.000000000000000 0.000099948733870 0.000000000000000
200.29644190419 0.000000000000000 0.000099948731747 0.000000000000000
200.29590296782 0.000000000000000 0.000099948729624 0.000000000000000
200.29482509510 0.000000000000000 0.000099948725378 0.000000000000000
200.29374722238 0.000000000000000 0.000099948721132 0.000000000000000
200.29266934965 0.000000000000000 0.000099948716885 0.000000000000000
200.29159147693 0.000000000000000 0.000099948712639 0.000000000000000
200.28892053527 0.000000000000000 0.000099948702113 0.000000000000000
200.28624959362 0.000000000000000 0.000099948691585 0.000000000000000
200.28357865196 0.000000000000000 0.000099948681055 0.000000000000000
200.28090771031 0.000000000000000 0.000099948670522 0.000000000000000
200.27394871375 0.000000000000000 0.000099948643067 0.000000000000000
200.26698971720 0.000000000000000 0.000099948615593 0.000000000000000
200.26003072064 0.000000000000000 0.000099948588102 0.000000000000000
200.24168564740 0.000000000000000 0.000099948515542 0.000000000000000
200.22334057416 0.000000000000000 0.000099948442855 0.000000000000000
200.20499550092 0.000000000000000 0.000099948370040 0.000000000000000
200.15000154033 0.000000000000000 0.000099948150988 0.000000000000000
200.09500757974 0.000000000000000 0.000099947930775 0.000000000000000
200.04001361914 0.000000000000000 0.000099947709390 0.000000000000000
199.86246332316 0.000000000000000 0.000099946986525 0.000000000000000
199.68491302718 0.000000000000000 0.000099946251073 0.000000000000000
199.55027083758 0.000000000000000 0.000099945684795 0.000000000000000
199.41562864798 0.000000000000000 0.000099945110988 0.000000000000000
199.30811169834 0.000000000000000 0.000099944647295 0.000000000000000
199.20059474870 0.000000000000000 0.000099944178661 0.000000000000000
199.11495380247 0.000000000000000 0.000099943801802 0.000000000000000
199.02931285625 0.000000000000000 0.000099943421739 0.000000000000000
198.96116503348 0.000000000000000 0.000099943116999 0.000000000000000
198.89301721071 0.000000000000000 0.000099942810194 0.000000000000000
198.83883667924 0.000000000000000 0.000099942564789 0.000000000000000
198.78465614776 0.000000000000000 0.000099942318063 0.000000000000000
198.74161193386 0.000000000000000 0.000099942121102 0.000000000000000
198.69856771995 0.000000000000000 0.000099941923300 0.000000000000000
198.66439201835 0.000000000000000 0.000099941765649 0.000000000000000
198.63021631674 0.000000000000000 0.000099941607464 0.000000000000000
198.60309599718 0.000000000000000 0.000099941481553 0.000000000000000
198.57597567762 0.000000000000000 0.000099941355304 0.000000000000000
198.55446351788 0.000000000000000 0.000099941254920 0.000000000000000
198.53295135814 0.000000000000000 0.000099941154322 0.000000000000000
198.51589380842 0.000000000000000 0.000099941074402 0.000000000000000
198.49883625870 0.000000000000000 0.000099940994347 0.000000000000000
198.48531492504 0.000000000000000 0.000099940930793 0.000000000000000
198.47179359138 0.000000000000000 0.000099940867153 0.000000000000000
198.46107801546 0.000000000000000 0.000099940816659 0.000000000000000
198.45036243954 0.000000000000000 0.000099940766111 0.000000000000000
198.44187211611 0.000000000000000 0.000099940726022 0.000000000000000
198.43338179269 0.000000000000000 0.000099940685900 0.000000000000000
198.42665570018 0.000000000000000 0.000099940654090 0.000000000000000
198.41992960767 0.000000000000000 0.000099940622260 0.000000000000000
198.41460182101 0.000000000000000 0.000099940597032 0.000000000000000
198.40927403434 0.000000000000000 0.000099940571791 0.000000000000000
198.40505424243 0.000000000000000 0.000099940551789 0.000000000000000
198.40083445052 0.000000000000000 0.000099940531779 0.000000000000000
198.39749241662 0.000000000000000 0.000099940515926 0.000000000000000
198.39415038272 0.000000000000000 0.000099940500068 0.000000000000000
198.39150356539 0.000000000000000 0.000099940487504 0.000000000000000
198.38885674806 0.000000000000000 0.000099940474938 0.000000000000000
198.38676045049 0.000000000000000 0.000099940464983 0.000000000000000
198.38466415293 0.000000000000000 0.000099940455026 0.000000000000000
198.38300369056 0.000000000000000 0.000099940447138 0.000000000000000
198.38134322820 0.000000000000000 0.000099940439248 0.000000000000000
198.38002770523 0.000000000000000 0.000099940432997 0.000000000000000
198.37871218225 0.000000000000000 0.000099940426745 0.000000000000000
198.37766954831 0.000000000000000 0.000099940421789 0.000000000000000
198.37662691437 0.000000000000000 0.000099940416833 0.000000000000000
198.37580003865 0.000000000000000 0.000099940412902 0.000000000000000
198.37497316293 0.000000000000000 0.000099940408971 0.000000000000000
198.37431671491 0.000000000000000 0.000099940405849 0.000000000000000
198.37366026689 0.000000000000000 0.000099940402728 0.000000000000000
198.37313823460 0.000000000000000 0.000099940400246 0.000000000000000
198.37261620232 0.000000000000000 0.000099940397764 0.000000000000000
198.37219991058 0.000000000000000 0.000099940395784 0.000000000000000
198.37178361885 0.000000000000000 0.000099940393805 0.000000000000000
198.37145013164 0.000000000000000 0.000099940392219 0.000000000000000
198.37111664443 0.000000000000000 0.000099940390633 0.000000000000000
198.37084744385 0.000000000000000 0.000099940389353 0.000000000000000
198.37057824326 0.000000000000000 0.000099940388073 0.000000000000000
198.37035805601 0.000000000000000 0.000099940387027 0.000000000000000
198.37013786876 0.000000000000000 0.000099940385980 0.000000000000000
198.36991768150 0.000000000000000 0.000099940384934 0.000000000000000
198.36966961184 0.000000000000000 0.000099940383755 0.000000000000000
198.36942154217 0.000000000000000 0.000099940382576 0.000000000000000
198.36917347251 0.000000000000000 0.000099940381397 0.000000000000000
198.36892540285 0.000000000000000 0.000099940380219 0.000000000000000
198.36878524025 0.000000000000000 0.000099940379554 0.000000000000000
198.36864507766 0.000000000000000 0.000099940378888 0.000000000000000
198.36850491506 0.000000000000000 0.000099940378223 0.000000000000000
198.36828605965 0.000000000000000 0.000099940377185 0.000000000000000
198.36806720423 0.000000000000000 0.000099940376147 0.000000000000000
198.36784834882 0.000000000000000 0.000099940375109 0.000000000000000
198.36762949340 0.000000000000000 0.000099940374071 0.000000000000000
198.36714650769 0.000000000000000 0.000099940371781 0.000000000000000
198.36666352199 0.000000000000000 0.000099940369492 0.000000000000000
198.36618053628 0.000000000000000 0.000099940367202 0.000000000000000
198.36569755058 0.000000000000000 0.000099940364913 0.000000000000000
198.36503585756 0.000000000000000 0.000099940361777 0.000000000000000
198.36437416454 0.000000000000000 0.000099940358640 0.000000000000000
198.36371247152 0.000000000000000 0.000099940355504 0.000000000000000
198.36305077850 0.000000000000000 0.000099940352367 0.000000000000000
198.36156081151 0.000000000000000 0.000099940345303 0.000000000000000
198.36007084453 0.000000000000000 0.000099940338239 0.000000000000000
198.35858087755 0.000000000000000 0.000099940331174 0.000000000000000
198.35709091057 0.000000000000000 0.000099940324107 0.000000000000000
198.35362365509 0.000000000000000 0.000099940307660 0.000000000000000
198.35015639962 0.000000000000000 0.000099940291207 0.000000000000000
198.34668914414 0.000000000000000 0.000099940274749 0.000000000000000
198.34322188867 0.000000000000000 0.000099940258285 0.000000000000000
198.33356212691 0.000000000000000 0.000099940212388 0.000000000000000
198.32390236515 0.000000000000000 0.000099940166447 0.000000000000000
198.31424260339 0.000000000000000 0.000099940120463 0.000000000000000
198.28761227947 0.000000000000000 0.000099939993465 0.000000000000000
198.26098195556 0.000000000000000 0.000099939866132 0.000000000000000
198.23435163165 0.000000000000000 0.000099939738463 0.000000000000000
198.14932940495 0.000000000000000 0.000099939328587 0.000000000000000
198.06430717824 0.000000000000000 0.000099938915228 0.000000000000000
197.97928495154 0.000000000000000 0.000099938498345 0.000000000000000
197.80640815219 0.000000000000000 0.000099937639671 0.000000000000000
197.63353135284 0.000000000000000 0.000099936765916 0.000000000000000
197.46065455349 0.000000000000000 0.000099935876753 0.000000000000000
197.28777775414 0.000000000000000 0.000099934971854 0.000000000000000
197.16408497401 0.000000000000000 0.000099934314564 0.000000000000000
197.04039219389 0.000000000000000 0.000099933648935 0.000000000000000
196.95617736590 0.000000000000000 0.000099933190920 0.000000000000000
196.87196253791 0.000000000000000 0.000099932728954 0.000000000000000
196.81494131445 0.000000000000000 0.000099932413898 0.000000000000000
196.75792009099 0.000000000000000 0.000099932097004 0.000000000000000
196.71938130017 0.000000000000000 0.000099931881779 0.000000000000000
196.68084250934 0.000000000000000 0.000099931665708 0.000000000000000
196.65482582825 0.000000000000000 0.000099931519362 0.000000000000000
196.62880914716 0.000000000000000 0.000099931372627 0.000000000000000
196.61126055974 0.000000000000000 0.000099931273433 0.000000000000000
196.59371197233 0.000000000000000 0.000099931174062 0.000000000000000
196.58188225286 0.000000000000000 0.000099931106974 0.000000000000000
196.57005253339 0.000000000000000 0.000099931039806 0.000000000000000
196.56208116186 0.000000000000000 0.000099930994500 0.000000000000000
196.55410979032 0.000000000000000 0.000099930949157 0.000000000000000
196.54873953493 0.000000000000000 0.000099930918589 0.000000000000000
196.54336927955 0.000000000000000 0.000099930888005 0.000000000000000
196.53975143391 0.000000000000000 0.000099930867391 0.000000000000000
196.53613358828 0.000000000000000 0.000099930846771 0.000000000000000
196.53369555953 0.000000000000000 0.000099930832871 0.000000000000000
196.53125753077 0.000000000000000 0.000099930818967 0.000000000000000
196.52961304332 0.000000000000000 0.000099930809587 0.000000000000000
196.52796855586 0.000000000000000 0.000099930800206 0.000000000000000
196.52685683453 0.000000000000000 0.000099930793863 0.000000000000000
196.52574511320 0.000000000000000 0.000099930787520 0.000000000000000
196.52498966132 0.000000000000000 0.000099930783210 0.000000000000000
196.52423420944 0.000000000000000 0.000099930778899 0.000000000000000
196.52371465343 0.000000000000000 0.000099930775934 0.000000000000000
196.52319509742 0.000000000000000 0.000099930772970 0.000000000000000
196.52282711016 0.000000000000000 0.000099930770870 0.000000000000000
196.52245912290 0.000000000000000 0.000099930768771 0.000000000000000
196.52217528595 0.000000000000000 0.000099930767152 0.000000000000000
196.52189144900 0.000000000000000 0.000099930765533 0.000000000000000
196.52160761206 0.000000000000000 0.000099930763915 0.000000000000000
196.52140403604 0.000000000000000 0.000099930762754 0.000000000000000
196.52120046001 0.000000000000000 0.000099930761594 0.000000000000000
196.52099688399 0.000000000000000 0.000099930760435 0.000000000000000
196.52079330797 0.000000000000000 0.000099930759275 0.000000000000000
196.52058973194 0.000000000000000 0.000099930758117 0.000000000000000
196.52038615592 0.000000000000000 0.000099930756958 0.000000000000000
196.52018257990 0.000000000000000 0.000099930755799 0.000000000000000
196.51977542785 0.000000000000000 0.000099930753483 0.000000000000000
196.51936827580 0.000000000000000 0.000099930751166 0.000000000000000
196.51896112376 0.000000000000000 0.000099930748850 0.000000000000000
196.51855397171 0.000000000000000 0.000099930746534 0.000000000000000
196.51796001026 0.000000000000000 0.000099930743155 0.000000000000000
196.51736604882 0.000000000000000 0.000099930739776 0.000000000000000
196.51677208738 0.000000000000000 0.000099930736397 0.000000000000000
196.51617812593 0.000000000000000 0.000099930733018 0.000000000000000
196.51488680377 0.000000000000000 0.000099930725671 0.000000000000000
196.51359548161 0.000000000000000 0.000099930718324 0.000000000000000
196.51230415945 0.000000000000000 0.000099930710975 0.000000000000000
196.51101283728 0.000000000000000 0.000099930703626 0.000000000000000
196.50805123678 0.000000000000000 0.000099930686767 0.000000000000000
196.50508963628 0.000000000000000 0.000099930669904 0.000000000000000
196.50212803577 0.000000000000000 0.000099930653035 0.000000000000000
196.49916643527 0.000000000000000 0.000099930636162 0.000000000000000
196.49119050913 0.000000000000000 0.000099930590696 0.000000000000000
196.48321458299 0.000000000000000 0.000099930545193 0.000000000000000
196.47523865685 0.000000000000000 0.000099930499653 0.000000000000000
196.45385736547 0.000000000000000 0.000099930377392 0.000000000000000
196.43247607408 0.000000000000000 0.000099930254865 0.000000000000000
196.41109478269 0.000000000000000 0.000099930132071 0.000000000000000
196.34539696470 0.000000000000000 0.000099929753082 0.000000000000000
196.27969914671 0.000000000000000 0.000099929371538 0.000000000000000
196.21400132872 0.000000000000000 0.000099928987416 0.000000000000000
196.05715344692 0.000000000000000 0.000099928059769 0.000000000000000
195.90030556513 0.000000000000000 0.000099927116968 0.000000000000000
195.78307649352 0.000000000000000 0.000099926402238 0.000000000000000
195.66584742191 0.000000000000000 0.000099925678736 0.000000000000000
195.57221302710 0.000000000000000 0.000099925094492 0.000000000000000
195.47857863229 0.000000000000000 0.000099924504506 0.000000000000000
195.40400294391 0.000000000000000 0.000099924030438 0.000000000000000
195.32942725554 0.000000000000000 0.000099923552655 0.000000000000000
195.27008748579 0.000000000000000 0.000099923169809 0.000000000000000
195.21074771603 0.000000000000000 0.000099922784576 0.000000000000000
195.16357096720 0.000000000000000 0.000099922476591 0.000000000000000
195.11639421836 0.000000000000000 0.000099922167110 0.000000000000000
195.07891418798 0.000000000000000 0.000099921920147 0.000000000000000
195.04143415760 0.000000000000000 0.000099921672189 0.000000000000000
195.01167576917 0.000000000000000 0.000099921474620 0.000000000000000
194.98191738074 0.000000000000000 0.000099921276435 0.000000000000000
194.95830184066 0.000000000000000 0.000099921118720 0.000000000000000
194.93468630058 0.000000000000000 0.000099920960615 0.000000000000000
194.91595358630 0.000000000000000 0.000099920834922 0.000000000000000
194.89722087203 0.000000000000000 0.000099920708982 0.000000000000000
194.88236670708 0.000000000000000 0.000099920608942 0.000000000000000
194.86751254213 0.000000000000000 0.000099920508747 0.000000000000000
194.85573738988 0.000000000000000 0.000099920429210 0.000000000000000
194.84396223762 0.000000000000000 0.000099920349575 0.000000000000000
194.83463016682 0.000000000000000 0.000099920286392 0.000000000000000
194.82529809603 0.000000000000000 0.000099920223149 0.000000000000000
194.81790370675 0.000000000000000 0.000099920172993 0.000000000000000
194.81050931747 0.000000000000000 0.000099920122798 0.000000000000000
194.80465121628 0.000000000000000 0.000099920083005 0.000000000000000
194.79879311508 0.000000000000000 0.000099920043187 0.000000000000000
194.79415268751 0.000000000000000 0.000099920011629 0.000000000000000
194.78951225994 0.000000000000000 0.000099919980055 0.000000000000000
194.78583671353 0.000000000000000 0.000099919955036 0.000000000000000
194.78216116712 0.000000000000000 0.000099919930007 0.000000000000000
194.77925000572 0.000000000000000 0.000099919910177 0.000000000000000
194.77633884432 0.000000000000000 0.000099919890340 0.000000000000000
194.77403309292 0.000000000000000 0.000099919874625 0.000000000000000
194.77172734153 0.000000000000000 0.000099919858906 0.000000000000000
194.76990097105 0.000000000000000 0.000099919846452 0.000000000000000
194.76807460058 0.000000000000000 0.000099919833997 0.000000000000000
194.76662770867 0.000000000000000 0.000099919824127 0.000000000000000
194.76518081676 0.000000000000000 0.000099919814256 0.000000000000000
194.76403420826 0.000000000000000 0.000099919806433 0.000000000000000
194.76288759977 0.000000000000000 0.000099919798609 0.000000000000000
194.76197848076 0.000000000000000 0.000099919792405 0.000000000000000
194.76106936175 0.000000000000000 0.000099919786200 0.000000000000000
194.76034791793 0.000000000000000 0.000099919781276 0.000000000000000
194.75962647410 0.000000000000000 0.000099919776352 0.000000000000000
194.75905314944 0.000000000000000 0.000099919772438 0.000000000000000
194.75847982479 0.000000000000000 0.000099919768525 0.000000000000000
194.75802315170 0.000000000000000 0.000099919765407 0.000000000000000
194.75756647862 0.000000000000000 0.000099919762290 0.000000000000000
194.75720133611 0.000000000000000 0.000099919759797 0.000000000000000
194.75683619360 0.000000000000000 0.000099919757304 0.000000000000000
194.75654238418 0.000000000000000 0.000099919755299 0.000000000000000
194.75624857475 0.000000000000000 0.000099919753293 0.000000000000000
194.75600960312 0.000000000000000 0.000099919751662 0.000000000000000
194.75577063150 0.000000000000000 0.000099919750030 0.000000000000000
194.75557249947 0.000000000000000 0.000099919748678 0.000000000000000
194.75537436745 0.000000000000000 0.000099919747326 0.000000000000000
194.75517623542 0.000000000000000 0.000099919745974 0.000000000000000
194.75494217964 0.000000000000000 0.000099919744376 0.000000000000000
194.75470812387 0.000000000000000 0.000099919742780 0.000000000000000
194.75447406809 0.000000000000000 0.000099919741183 0.000000000000000
194.75442725693 0.000000000000000 0.000099919740864 0.000000000000000
194.75438044578 0.000000000000000 0.000099919740545 0.000000000000000
194.75433363462 0.000000000000000 0.000099919740226 0.000000000000000
194.75424001231 0.000000000000000 0.000099919739587 0.000000000000000
194.75414639000 0.000000000000000 0.000099919738949 0.000000000000000
194.75405276769 0.000000000000000 0.000099919738311 0.000000000000000
194.75395914538 0.000000000000000 0.000099919737673 0.000000000000000
194.75375562208 0.000000000000000 0.000099919736287 0.000000000000000
194.75355209877 0.000000000000000 0.000099919734900 0.000000000000000
194.75334857546 0.000000000000000 0.000099919733514 0.000000000000000
194.75314505216 0.000000000000000 0.000099919732129 0.000000000000000
194.75264531985 0.000000000000000 0.000099919728727 0.000000000000000
194.75214558755 0.000000000000000 0.000099919725325 0.000000000000000
194.75164585525 0.000000000000000 0.000099919721923 0.000000000000000
194.75114612294 0.000000000000000 0.000099919718522 0.000000000000000
194.75048793452 0.000000000000000 0.000099919714042 0.000000000000000
194.74982974610 0.000000000000000 0.000099919709561 0.000000000000000
194.74917155768 0.000000000000000 0.000099919705081 0.000000000000000
194.74851336925 0.000000000000000 0.000099919700601 0.000000000000000
194.74702303579 0.000000000000000 0.000099919690454 0.000000000000000
194.74553270233 0.000000000000000 0.000099919680307 0.000000000000000
194.74404236886 0.000000000000000 0.000099919670158 0.000000000000000
194.74255203540 0.000000000000000 0.000099919660008 0.000000000000000
194.73909201283 0.000000000000000 0.000099919636436 0.000000000000000
194.73563199027 0.000000000000000 0.000099919612857 0.000000000000000
194.73217196771 0.000000000000000 0.000099919589269 0.000000000000000
194.72871194514 0.000000000000000 0.000099919565674 0.000000000000000
194.71909762552 0.000000000000000 0.000099919500064 0.000000000000000
194.70948330589 0.000000000000000 0.000099919434388 0.000000000000000
194.69986898626 0.000000000000000 0.000099919368648 0.000000000000000
194.67342578830 0.000000000000000 0.000099919187494 0.000000000000000
194.64698259034 0.000000000000000 0.000099919005840 0.000000000000000
194.62053939238 0.000000000000000 0.000099918823682 0.000000000000000
194.53638341955 0.000000000000000 0.000099918240589 0.000000000000000
194.45222744672 0.000000000000000 0.000099917652318 0.000000000000000
194.36807147390 0.000000000000000 0.000099917058809 0.000000000000000
194.19723339642 0.000000000000000 0.000099915837633 0.000000000000000
194.02639531894 0.000000000000000 0.000099914594108 0.000000000000000
193.85555724147 0.000000000000000 0.000099913327750 0.000000000000000
193.72731782964 0.000000000000000 0.000099912361868 0.000000000000000
193.59907841781 0.000000000000000 0.000099911382652 0.000000000000000
193.51128049737 0.000000000000000 0.000099910704452 0.000000000000000
193.42348257692 0.000000000000000 0.000099910019851 0.000000000000000
193.36391562269 0.000000000000000 0.000099909551706 0.000000000000000
193.30434866846 0.000000000000000 0.000099909080571 0.000000000000000
193.26403195119 0.000000000000000 0.000099908759986 0.000000000000000
193.22371523392 0.000000000000000 0.000099908438017 0.000000000000000
193.19646842954 0.000000000000000 0.000099908219639 0.000000000000000
193.16922162517 0.000000000000000 0.000099908000625 0.000000000000000
193.15082785459 0.000000000000000 0.000099907852413 0.000000000000000
193.13243408401 0.000000000000000 0.000099907703910 0.000000000000000
193.12002674580 0.000000000000000 0.000099907603575 0.000000000000000
193.10761940759 0.000000000000000 0.000099907503107 0.000000000000000
193.09925486350 0.000000000000000 0.000099907435300 0.000000000000000
193.09089031941 0.000000000000000 0.000099907367434 0.000000000000000
193.08525324683 0.000000000000000 0.000099907321663 0.000000000000000
193.07961617424 0.000000000000000 0.000099907275865 0.000000000000000
193.07581766634 0.000000000000000 0.000099907244989 0.000000000000000
193.07201915845 0.000000000000000 0.000099907214101 0.000000000000000
193.06945900762 0.000000000000000 0.000099907193276 0.000000000000000
193.06689885680 0.000000000000000 0.000099907172446 0.000000000000000
193.06517192271 0.000000000000000 0.000099907158392 0.000000000000000
193.06344498862 0.000000000000000 0.000099907144335 0.000000000000000
193.06227766307 0.000000000000000 0.000099907134833 0.000000000000000
193.06111033753 0.000000000000000 0.000099907125329 0.000000000000000
193.06031742618 0.000000000000000 0.000099907118874 0.000000000000000
193.05952451483 0.000000000000000 0.000099907112418 0.000000000000000
193.05897978353 0.000000000000000 0.000099907107983 0.000000000000000
193.05843505224 0.000000000000000 0.000099907103547 0.000000000000000
193.05805032534 0.000000000000000 0.000099907100415 0.000000000000000
193.05766559845 0.000000000000000 0.000099907097283 0.000000000000000
193.05737161738 0.000000000000000 0.000099907094890 0.000000000000000
193.05707763630 0.000000000000000 0.000099907092497 0.000000000000000
193.05678365522 0.000000000000000 0.000099907090105 0.000000000000000
193.05656803373 0.000000000000000 0.000099907088351 0.000000000000000
193.05635241223 0.000000000000000 0.000099907086598 0.000000000000000
193.05613679073 0.000000000000000 0.000099907084845 0.000000000000000
193.05592116924 0.000000000000000 0.000099907083093 0.000000000000000
193.05570554774 0.000000000000000 0.000099907081341 0.000000000000000
193.05548992625 0.000000000000000 0.000099907079590 0.000000000000000
193.05527430475 0.000000000000000 0.000099907077839 0.000000000000000
193.05484306176 0.000000000000000 0.000099907074337 0.000000000000000
193.05441181877 0.000000000000000 0.000099907070835 0.000000000000000
193.05398057578 0.000000000000000 0.000099907067334 0.000000000000000
193.05354933279 0.000000000000000 0.000099907063833 0.000000000000000
193.05292649178 0.000000000000000 0.000099907058776 0.000000000000000
193.05230365078 0.000000000000000 0.000099907053719 0.000000000000000
193.05168080978 0.000000000000000 0.000099907048661 0.000000000000000
193.05105796878 0.000000000000000 0.000099907043604 0.000000000000000
193.04969459675 0.000000000000000 0.000099907032533 0.000000000000000
193.04833122472 0.000000000000000 0.000099907021460 0.000000000000000
193.04696785269 0.000000000000000 0.000099907010386 0.000000000000000
193.04560448066 0.000000000000000 0.000099906999310 0.000000000000000
193.04246789968 0.000000000000000 0.000099906973825 0.000000000000000
193.03933131870 0.000000000000000 0.000099906948331 0.000000000000000
193.03619473772 0.000000000000000 0.000099906922828 0.000000000000000
193.03305815674 0.000000000000000 0.000099906897318 0.000000000000000
193.02455152803 0.000000000000000 0.000099906828089 0.000000000000000
193.01604489933 0.000000000000000 0.000099906758799 0.000000000000000
193.00753827062 0.000000000000000 0.000099906689446 0.000000000000000
192.98460296307 0.000000000000000 0.000099906502146 0.000000000000000
192.96166765553 0.000000000000000 0.000099906314389 0.000000000000000
192.93873234798 0.000000000000000 0.000099906126173 0.000000000000000
192.86770569016 0.000000000000000 0.000099905540368 0.000000000000000
192.79667903234 0.000000000000000 0.000099904950096 0.000000000000000
192.72565237452 0.000000000000000 0.000099904355314 0.000000000000000
192.58342780443 0.000000000000000 0.000099903150594 0.000000000000000
192.44120323434 0.000000000000000 0.000099901927252 0.000000000000000
192.29897866425 0.000000000000000 0.000099900684950 0.000000000000000
192.15675409417 0.000000000000000 0.000099899423349 0.000000000000000
192.03853519891 0.000000000000000 0.000099898359766 0.000000000000000
191.92031630366 0.000000000000000 0.000099897282437 0.000000000000000
191.83865946158 0.000000000000000 0.000099896530178 0.000000000000000
191.75700261949 0.000000000000000 0.000099895771219 0.000000000000000
191.70152411882 0.000000000000000 0.000099895251723 0.000000000000000
191.64604561814 0.000000000000000 0.000099894729092 0.000000000000000
191.60847069416 0.000000000000000 0.000099894373330 0.000000000000000
191.57089577018 0.000000000000000 0.000099894016117 0.000000000000000
191.54548987611 0.000000000000000 0.000099893773767 0.000000000000000
191.52008398205 0.000000000000000 0.000099893530750 0.000000000000000
191.50292700562 0.000000000000000 0.000099893366259 0.000000000000000
191.48577002920 0.000000000000000 0.000099893201463 0.000000000000000
191.47419397412 0.000000000000000 0.000099893090100 0.000000000000000
191.46261791904 0.000000000000000 0.000099892978602 0.000000000000000
191.45481225479 0.000000000000000 0.000099892903343 0.000000000000000
191.44700659054 0.000000000000000 0.000099892828016 0.000000000000000
191.44174529424 0.000000000000000 0.000099892777208 0.000000000000000
191.43648399794 0.000000000000000 0.000099892726371 0.000000000000000
191.43293810589 0.000000000000000 0.000099892692093 0.000000000000000
191.42939221384 0.000000000000000 0.000099892657802 0.000000000000000
191.42700176602 0.000000000000000 0.000099892634678 0.000000000000000
191.42461131820 0.000000000000000 0.000099892611549 0.000000000000000
191.42299818507 0.000000000000000 0.000099892595937 0.000000000000000
191.42138505194 0.000000000000000 0.000099892580323 0.000000000000000
191.42029371581 0.000000000000000 0.000099892569759 0.000000000000000
191.41920237969 0.000000000000000 0.000099892559193 0.000000000000000
191.41845968184 0.000000000000000 0.000099892552003 0.000000000000000
191.41771698400 0.000000000000000 0.000099892544812 0.000000000000000
191.41720449776 0.000000000000000 0.000099892539850 0.000000000000000
191.41669201152 0.000000000000000 0.000099892534888 0.000000000000000
191.41632594801 0.000000000000000 0.000099892531343 0.000000000000000
191.41595988451 0.000000000000000 0.000099892527800 0.000000000000000
191.41566912809 0.000000000000000 0.000099892524985 0.000000000000000
191.41537837167 0.000000000000000 0.000099892522172 0.000000000000000
191.41508761526 0.000000000000000 0.000099892519359 0.000000000000000
191.41504413214 0.000000000000000 0.000099892518938 0.000000000000000
191.41500064903 0.000000000000000 0.000099892518517 0.000000000000000
191.41495716592 0.000000000000000 0.000099892518097 0.000000000000000
191.41487019969 0.000000000000000 0.000099892517256 0.000000000000000
191.41478323347 0.000000000000000 0.000099892516415 0.000000000000000
191.41469626724 0.000000000000000 0.000099892515574 0.000000000000000
191.41460930101 0.000000000000000 0.000099892514734 0.000000000000000
191.41436871343 0.000000000000000 0.000099892512408 0.000000000000000
191.41412812584 0.000000000000000 0.000099892510084 0.000000000000000
191.41388753825 0.000000000000000 0.000099892507760 0.000000000000000
191.41364695066 0.000000000000000 0.000099892505436 0.000000000000000
191.41309667683 0.000000000000000 0.000099892500122 0.000000000000000
191.41265128815 0.000000000000000 0.000099892495822 0.000000000000000
191.41220589947 0.000000000000000 0.000099892491521 0.000000000000000
191.41176051079 0.000000000000000 0.000099892487220 0.000000000000000
191.41131512211 0.000000000000000 0.000099892482920 0.000000000000000
191.41050052501 0.000000000000000 0.000099892475054 0.000000000000000
191.40968592791 0.000000000000000 0.000099892467188 0.000000000000000
191.40887133081 0.000000000000000 0.000099892459322 0.000000000000000
191.40805673370 0.000000000000000 0.000099892451454 0.000000000000000
191.40627383714 0.000000000000000 0.000099892434234 0.000000000000000
191.40449094057 0.000000000000000 0.000099892417011 0.000000000000000
191.40270804400 0.000000000000000 0.000099892399784 0.000000000000000
191.40092514743 0.000000000000000 0.000099892382555 0.000000000000000
191.39665636287 0.000000000000000 0.000099892341289 0.000000000000000
191.39238757830 0.000000000000000 0.000099892300005 0.000000000000000
191.38811879373 0.000000000000000 0.000099892258702 0.000000000000000
191.37768016460 0.000000000000000 0.000099892157624 0.000000000000000
191.36724153547 0.000000000000000 0.000099892056433 0.000000000000000
191.35680290633 0.000000000000000 0.000099891955128 0.000000000000000
191.32851554332 0.000000000000000 0.000099891680032 0.000000000000000
191.30022818030 0.000000000000000 0.000099891404095 0.000000000000000
191.27194081729 0.000000000000000 0.000099891127314 0.000000000000000
191.18122435253 0.000000000000000 0.000099890233938 0.000000000000000
191.09050788778 0.000000000000000 0.000099889331727 0.000000000000000
190.99979142303 0.000000000000000 0.000099888420570 0.000000000000000
190.83531305456 0.000000000000000 0.000099886745410 0.000000000000000
190.67083468608 0.000000000000000 0.000099885039828 0.000000000000000
190.53552552007 0.000000000000000 0.000099883613485 0.000000000000000
190.40021635405 0.000000000000000 0.000099882165808 0.000000000000000
190.30660694636 0.000000000000000 0.000099881151622 0.000000000000000
190.21299753868 0.000000000000000 0.000099880126966 0.000000000000000
190.14927299169 0.000000000000000 0.000099879423390 0.000000000000000
190.08554844469 0.000000000000000 0.000099878714885 0.000000000000000
190.04232157479 0.000000000000000 0.000099878231457 0.000000000000000
189.99909470490 0.000000000000000 0.000099877745737 0.000000000000000
189.96983309532 0.000000000000000 0.000099877415634 0.000000000000000
189.94057148573 0.000000000000000 0.000099877084474 0.000000000000000
189.92079350250 0.000000000000000 0.000099876860042 0.000000000000000
189.90101551928 0.000000000000000 0.000099876635127 0.000000000000000
189.88766253738 0.000000000000000 0.000099876483002 0.000000000000000
189.87430955548 0.000000000000000 0.000099876330656 0.000000000000000
189.86530163068 0.000000000000000 0.000099876227758 0.000000000000000
189.85629370588 0.000000000000000 0.000099876124760 0.000000000000000
189.85022020056 0.000000000000000 0.000099876055258 0.000000000000000
189.84414669525 0.000000000000000 0.000099875985710 0.000000000000000
189.84005275977 0.000000000000000 0.000099875938805 0.000000000000000
189.83595882429 0.000000000000000 0.000099875891879 0.000000000000000
189.83319897602 0.000000000000000 0.000099875860233 0.000000000000000
189.83043912775 0.000000000000000 0.000099875828578 0.000000000000000
189.82857730860 0.000000000000000 0.000099875807219 0.000000000000000
189.82671548944 0.000000000000000 0.000099875785855 0.000000000000000
189.82545705471 0.000000000000000 0.000099875771413 0.000000000000000
189.82419861998 0.000000000000000 0.000099875756970 0.000000000000000
189.82334409285 0.000000000000000 0.000099875747161 0.000000000000000
189.82248956572 0.000000000000000 0.000099875737353 0.000000000000000
189.82190302407 0.000000000000000 0.000099875730620 0.000000000000000
189.82131648242 0.000000000000000 0.000099875723887 0.000000000000000
189.82090319894 0.000000000000000 0.000099875719143 0.000000000000000
189.82048991547 0.000000000000000 0.000099875714399 0.000000000000000
189.82017650550 0.000000000000000 0.000099875710802 0.000000000000000
189.81986309553 0.000000000000000 0.000099875707206 0.000000000000000
189.81954968557 0.000000000000000 0.000099875703610 0.000000000000000
189.81931431911 0.000000000000000 0.000099875700911 0.000000000000000
189.81907895265 0.000000000000000 0.000099875698213 0.000000000000000
189.81884358619 0.000000000000000 0.000099875695515 0.000000000000000
189.81860821973 0.000000000000000 0.000099875692818 0.000000000000000
189.81837285327 0.000000000000000 0.000099875690122 0.000000000000000
189.81813748681 0.000000000000000 0.000099875687426 0.000000000000000
189.81790212036 0.000000000000000 0.000099875684731 0.000000000000000
189.81743138744 0.000000000000000 0.000099875679341 0.000000000000000
189.81696065452 0.000000000000000 0.000099875673951 0.000000000000000
189.81648992160 0.000000000000000 0.000099875668562 0.000000000000000
189.81601918868 0.000000000000000 0.000099875663173 0.000000000000000
189.81534407363 0.000000000000000 0.000099875655443 0.000000000000000
189.81466895858 0.000000000000000 0.000099875647714 0.000000000000000
189.81399384352 0.000000000000000 0.000099875639984 0.000000000000000
189.81331872847 0.000000000000000 0.000099875632253 0.000000000000000
189.81183068625 0.000000000000000 0.000099875615213 0.000000000000000
189.81034264402 0.000000000000000 0.000099875598171 0.000000000000000
189.80885460180 0.000000000000000 0.000099875581126 0.000000000000000
189.80736655958 0.000000000000000 0.000099875564079 0.000000000000000
189.80393071636 0.000000000000000 0.000099875524707 0.000000000000000
189.80049487315 0.000000000000000 0.000099875485321 0.000000000000000
189.79705902993 0.000000000000000 0.000099875445920 0.000000000000000
189.79362318671 0.000000000000000 0.000099875406506 0.000000000000000
189.78423049794 0.000000000000000 0.000099875298682 0.000000000000000
189.77483780917 0.000000000000000 0.000099875190749 0.000000000000000
189.76544512040 0.000000000000000 0.000099875082706 0.000000000000000
189.73995423586 0.000000000000000 0.000099874788932 0.000000000000000
189.71446335132 0.000000000000000 0.000099874494343 0.000000000000000
189.68897246679 0.000000000000000 0.000099874198935 0.000000000000000
189.60932292274 0.000000000000000 0.000099873270578 0.000000000000000
189.52967337869 0.000000000000000 0.000099872334106 0.000000000000000
189.45002383464 0.000000000000000 0.000099871389430 0.000000000000000
189.28982311125 0.000000000000000 0.000099869464215 0.000000000000000
189.12962238787 0.000000000000000 0.000099867504744 0.000000000000000
188.96942166448 0.000000000000000 0.000099865510356 0.000000000000000
188.85584292894 0.000000000000000 0.000099864074867 0.000000000000000
188.74226419340 0.000000000000000 0.000099862621273 0.000000000000000
188.66460020762 0.000000000000000 0.000099861616786 0.000000000000000
188.58693622183 0.000000000000000 0.000099860603665 0.000000000000000
188.53412925676 0.000000000000000 0.000099859909838 0.000000000000000
188.48132229169 0.000000000000000 0.000099859211970 0.000000000000000
188.44551461529 0.000000000000000 0.000099858736446 0.000000000000000
188.40970693889 0.000000000000000 0.000099858259050 0.000000000000000
188.38547381257 0.000000000000000 0.000099857934903 0.000000000000000
188.36124068625 0.000000000000000 0.000099857609894 0.000000000000000
188.34486462068 0.000000000000000 0.000099857389774 0.000000000000000
188.32848855511 0.000000000000000 0.000099857169259 0.000000000000000
188.31743386270 0.000000000000000 0.000099857020176 0.000000000000000
188.30637917028 0.000000000000000 0.000099856870914 0.000000000000000
188.29892224246 0.000000000000000 0.000099856770128 0.000000000000000
188.29146531463 0.000000000000000 0.000099856669260 0.000000000000000
188.28643754074 0.000000000000000 0.000099856601204 0.000000000000000
188.28140976685 0.000000000000000 0.000099856533112 0.000000000000000
188.27802026359 0.000000000000000 0.000099856487187 0.000000000000000
188.27463076034 0.000000000000000 0.000099856441245 0.000000000000000
188.27234488627 0.000000000000000 0.000099856410252 0.000000000000000
188.27005901220 0.000000000000000 0.000099856379253 0.000000000000000
188.26851547237 0.000000000000000 0.000099856358316 0.000000000000000
188.26697193253 0.000000000000000 0.000099856337377 0.000000000000000
188.26592634877 0.000000000000000 0.000099856323191 0.000000000000000
188.26488076501 0.000000000000000 0.000099856309004 0.000000000000000
188.26416720861 0.000000000000000 0.000099856299322 0.000000000000000
188.26345365222 0.000000000000000 0.000099856289640 0.000000000000000
188.26295801278 0.000000000000000 0.000099856282914 0.000000000000000
188.26246237335 0.000000000000000 0.000099856276189 0.000000000000000
188.26210203562 0.000000000000000 0.000099856271300 0.000000000000000
188.26174169789 0.000000000000000 0.000099856266411 0.000000000000000
188.26138136017 0.000000000000000 0.000099856261523 0.000000000000000
188.26102102244 0.000000000000000 0.000099856256637 0.000000000000000
188.26078522381 0.000000000000000 0.000099856253441 0.000000000000000
188.26054942518 0.000000000000000 0.000099856250245 0.000000000000000
188.26031362655 0.000000000000000 0.000099856247051 0.000000000000000
188.26007782792 0.000000000000000 0.000099856243857 0.000000000000000
188.25984202929 0.000000000000000 0.000099856240664 0.000000000000000
188.25960623066 0.000000000000000 0.000099856237472 0.000000000000000
188.25937043203 0.000000000000000 0.000099856234280 0.000000000000000
188.25891294083 0.000000000000000 0.000099856228087 0.000000000000000
188.25845544963 0.000000000000000 0.000099856221895 0.000000000000000
188.25799795843 0.000000000000000 0.000099856215702 0.000000000000000
188.25754046723 0.000000000000000 0.000099856209510 0.000000000000000
188.25683955841 0.000000000000000 0.000099856200024 0.000000000000000
188.25613864959 0.000000000000000 0.000099856190537 0.000000000000000
188.25543774077 0.000000000000000 0.000099856181049 0.000000000000000
188.25473683196 0.000000000000000 0.000099856171561 0.000000000000000
188.25321149662 0.000000000000000 0.000099856150911 0.000000000000000
188.25168616128 0.000000000000000 0.000099856130258 0.000000000000000
188.25016082594 0.000000000000000 0.000099856109603 0.000000000000000
188.24863549060 0.000000000000000 0.000099856088944 0.000000000000000
188.24511157505 0.000000000000000 0.000099856041204 0.000000000000000
188.24158765950 0.000000000000000 0.000099855993446 0.000000000000000
188.23806374395 0.000000000000000 0.000099855945671 0.000000000000000
188.23453982840 0.000000000000000 0.000099855897877 0.000000000000000
188.22492862145 0.000000000000000 0.000099855767431 0.000000000000000
188.21531741450 0.000000000000000 0.000099855636850 0.000000000000000
188.20570620755 0.000000000000000 0.000099855506132 0.000000000000000
188.17966739871 0.000000000000000 0.000099855151301 0.000000000000000
188.15362858987 0.000000000000000 0.000099854795461 0.000000000000000
188.12758978103 0.000000000000000 0.000099854438607 0.000000000000000
188.04642429258 0.000000000000000 0.000099853319703 0.000000000000000
187.96525880413 0.000000000000000 0.000099852190800 0.000000000000000
187.88409331568 0.000000000000000 0.000099851051786 0.000000000000000
187.72570496438 0.000000000000000 0.000099848799603 0.000000000000000
187.56731661309 0.000000000000000 0.000099846507715 0.000000000000000
187.40892826180 0.000000000000000 0.000099844175384 0.000000000000000
187.30038053401 0.000000000000000 0.000099842553244 0.000000000000000
187.19183280622 0.000000000000000 0.000099840911544 0.000000000000000
187.11774251146 0.000000000000000 0.000099839779643 0.000000000000000
187.04365221671 0.000000000000000 0.000099838638463 0.000000000000000
186.99325760925 0.000000000000000 0.000099837856923 0.000000000000000
186.94286300179 0.000000000000000 0.000099837071041 0.000000000000000
186.90867847859 0.000000000000000 0.000099836535467 0.000000000000000
186.87449395540 0.000000000000000 0.000099835997881 0.000000000000000
186.85135293548 0.000000000000000 0.000099835632821 0.000000000000000
186.82821191557 0.000000000000000 0.000099835266835 0.000000000000000
186.81257072196 0.000000000000000 0.000099835018937 0.000000000000000
186.79692952834 0.000000000000000 0.000099834770615 0.000000000000000
186.78636932817 0.000000000000000 0.000099834602720 0.000000000000000
186.77580912799 0.000000000000000 0.000099834434631 0.000000000000000
186.76868489569 0.000000000000000 0.000099834321124 0.000000000000000
186.76156066339 0.000000000000000 0.000099834207530 0.000000000000000
186.75675664029 0.000000000000000 0.000099834130881 0.000000000000000
186.75195261719 0.000000000000000 0.000099834054193 0.000000000000000
186.74871345789 0.000000000000000 0.000099834002463 0.000000000000000
186.74547429859 0.000000000000000 0.000099833950715 0.000000000000000
186.74328923634 0.000000000000000 0.000099833915798 0.000000000000000
186.74110417408 0.000000000000000 0.000099833880872 0.000000000000000
186.73962791576 0.000000000000000 0.000099833857272 0.000000000000000
186.73815165743 0.000000000000000 0.000099833833669 0.000000000000000
186.73715048188 0.000000000000000 0.000099833817660 0.000000000000000
186.73614930634 0.000000000000000 0.000099833801650 0.000000000000000
186.73546423884 0.000000000000000 0.000099833790694 0.000000000000000
186.73477917134 0.000000000000000 0.000099833779738 0.000000000000000
186.73430024676 0.000000000000000 0.000099833772079 0.000000000000000
186.73382132217 0.000000000000000 0.000099833764421 0.000000000000000
186.73346672854 0.000000000000000 0.000099833758751 0.000000000000000
186.73311213490 0.000000000000000 0.000099833753081 0.000000000000000
186.73275754126 0.000000000000000 0.000099833747413 0.000000000000000
186.73240294763 0.000000000000000 0.000099833741747 0.000000000000000
186.73234675538 0.000000000000000 0.000099833740849 0.000000000000000
186.73229056312 0.000000000000000 0.000099833739951 0.000000000000000
186.73223437087 0.000000000000000 0.000099833739053 0.000000000000000
186.73212198637 0.000000000000000 0.000099833737258 0.000000000000000
186.73200960186 0.000000000000000 0.000099833735463 0.000000000000000
186.73189721736 0.000000000000000 0.000099833733669 0.000000000000000
186.73178483286 0.000000000000000 0.000099833731874 0.000000000000000
186.73155948358 0.000000000000000 0.000099833728277 0.000000000000000
186.73133413429 0.000000000000000 0.000099833724681 0.000000000000000
186.73110878501 0.000000000000000 0.000099833721085 0.000000000000000
186.73088343573 0.000000000000000 0.000099833717489 0.000000000000000
186.73034562633 0.000000000000000 0.000099833708908 0.000000000000000
186.72980781692 0.000000000000000 0.000099833700329 0.000000000000000
186.72927000751 0.000000000000000 0.000099833691749 0.000000000000000
186.72873219811 0.000000000000000 0.000099833683170 0.000000000000000
186.72799046896 0.000000000000000 0.000099833671337 0.000000000000000
186.72724873981 0.000000000000000 0.000099833659503 0.000000000000000
186.72650701066 0.000000000000000 0.000099833647670 0.000000000000000
186.72576528152 0.000000000000000 0.000099833635835 0.000000000000000
186.72411094809 0.000000000000000 0.000099833609437 0.000000000000000
186.72245661465 0.000000000000000 0.000099833583034 0.000000000000000
186.72080228122 0.000000000000000 0.000099833556628 0.000000000000000
186.71914794779 0.000000000000000 0.000099833530217 0.000000000000000
186.71531953100 0.000000000000000 0.000099833469080 0.000000000000000
186.71149111421 0.000000000000000 0.000099833407918 0.000000000000000
186.70766269742 0.000000000000000 0.000099833346731 0.000000000000000
186.70383428063 0.000000000000000 0.000099833285519 0.000000000000000
186.69329635697 0.000000000000000 0.000099833116900 0.000000000000000
186.68275843331 0.000000000000000 0.000099832948088 0.000000000000000
186.67222050964 0.000000000000000 0.000099832779082 0.000000000000000
186.64346176012 0.000000000000000 0.000099832316867 0.000000000000000
186.61470301059 0.000000000000000 0.000099831853200 0.000000000000000
186.58594426106 0.000000000000000 0.000099831388076 0.000000000000000
186.49539771892 0.000000000000000 0.000099829914039 0.000000000000000
186.40485117677 0.000000000000000 0.000099828425316 0.000000000000000
186.31430463463 0.000000000000000 0.000099826921731 0.000000000000000
186.16238170717 0.000000000000000 0.000099824365145 0.000000000000000
186.01045877971 0.000000000000000 0.000099821765443 0.000000000000000
185.88644486955 0.000000000000000 0.000099819610848 0.000000000000000
185.76243095938 0.000000000000000 0.000099817426643 0.000000000000000
185.67643561338 0.000000000000000 0.000099815894459 0.000000000000000
185.59044026738 0.000000000000000 0.000099814347735 0.000000000000000
185.53176116849 0.000000000000000 0.000099813283921 0.000000000000000
185.47308206961 0.000000000000000 0.000099812213249 0.000000000000000
185.43320724161 0.000000000000000 0.000099811481752 0.000000000000000
185.39333241362 0.000000000000000 0.000099810747063 0.000000000000000
185.36630493835 0.000000000000000 0.000099810247264 0.000000000000000
185.33927746308 0.000000000000000 0.000099809745991 0.000000000000000
185.32099229309 0.000000000000000 0.000099809406023 0.000000000000000
185.30270712311 0.000000000000000 0.000099809065378 0.000000000000000
185.29035346723 0.000000000000000 0.000099808834851 0.000000000000000
185.27799981134 0.000000000000000 0.000099808604015 0.000000000000000
185.26966169501 0.000000000000000 0.000099808448037 0.000000000000000
185.26132357868 0.000000000000000 0.000099808291919 0.000000000000000
185.25569929753 0.000000000000000 0.000099808186533 0.000000000000000
185.25007501639 0.000000000000000 0.000099808081084 0.000000000000000
185.24628230053 0.000000000000000 0.000099808009940 0.000000000000000
185.24248958468 0.000000000000000 0.000099807938766 0.000000000000000
185.23993138216 0.000000000000000 0.000099807890744 0.000000000000000
185.23737317965 0.000000000000000 0.000099807842708 0.000000000000000
185.23564573103 0.000000000000000 0.000099807810265 0.000000000000000
185.23391828241 0.000000000000000 0.000099807777817 0.000000000000000
185.23274837974 0.000000000000000 0.000099807755839 0.000000000000000
185.23157847706 0.000000000000000 0.000099807733858 0.000000000000000
185.23078062963 0.000000000000000 0.000099807718867 0.000000000000000
185.22998278220 0.000000000000000 0.000099807703876 0.000000000000000
185.22942958800 0.000000000000000 0.000099807693481 0.000000000000000
185.22887639381 0.000000000000000 0.000099807683087 0.000000000000000
185.22847623195 0.000000000000000 0.000099807675569 0.000000000000000
185.22807607009 0.000000000000000 0.000099807668051 0.000000000000000
185.22767590823 0.000000000000000 0.000099807660534 0.000000000000000
185.22727574637 0.000000000000000 0.000099807653019 0.000000000000000
185.22721911075 0.000000000000000 0.000099807651956 0.000000000000000
185.22716247514 0.000000000000000 0.000099807650893 0.000000000000000
185.22710583953 0.000000000000000 0.000099807649829 0.000000000000000
185.22704920392 0.000000000000000 0.000099807648766 0.000000000000000
185.22693593270 0.000000000000000 0.000099807646640 0.000000000000000
185.22682266148 0.000000000000000 0.000099807644514 0.000000000000000
185.22670939026 0.000000000000000 0.000099807642389 0.000000000000000
185.22659611904 0.000000000000000 0.000099807640264 0.000000000000000
185.22648284782 0.000000000000000 0.000099807638139 0.000000000000000
185.22621978886 0.000000000000000 0.000099807633205 0.000000000000000
185.22595672990 0.000000000000000 0.000099807628272 0.000000000000000
185.22569367094 0.000000000000000 0.000099807623339 0.000000000000000
185.22543061198 0.000000000000000 0.000099807618407 0.000000000000000
185.22516755303 0.000000000000000 0.000099807613476 0.000000000000000
185.22459997086 0.000000000000000 0.000099807602836 0.000000000000000
185.22403238869 0.000000000000000 0.000099807592197 0.000000000000000
185.22346480652 0.000000000000000 0.000099807581558 0.000000000000000
185.22289722435 0.000000000000000 0.000099807570918 0.000000000000000
185.22232964218 0.000000000000000 0.000099807560279 0.000000000000000
185.22132964872 0.000000000000000 0.000099807541532 0.000000000000000
185.22032965525 0.000000000000000 0.000099807522785 0.000000000000000
185.21932966179 0.000000000000000 0.000099807504035 0.000000000000000
185.21832966833 0.000000000000000 0.000099807485284 0.000000000000000
185.21600402638 0.000000000000000 0.000099807441669 0.000000000000000
185.21367838442 0.000000000000000 0.000099807398044 0.000000000000000
185.21135274247 0.000000000000000 0.000099807354408 0.000000000000000
185.20902710052 0.000000000000000 0.000099807310762 0.000000000000000
185.20336261577 0.000000000000000 0.000099807204410 0.000000000000000
185.19769813101 0.000000000000000 0.000099807097993 0.000000000000000
185.19203364626 0.000000000000000 0.000099806991512 0.000000000000000
185.17792310140 0.000000000000000 0.000099806725980 0.000000000000000
185.16381255654 0.000000000000000 0.000099806460043 0.000000000000000
185.14970201168 0.000000000000000 0.000099806193700 0.000000000000000
185.11052741155 0.000000000000000 0.000099805452123 0.000000000000000
185.07135281143 0.000000000000000 0.000099804707388 0.000000000000000
185.03217821130 0.000000000000000 0.000099803959479 0.000000000000000
184.90263588835 0.000000000000000 0.000099801463437 0.000000000000000
184.77309356541 0.000000000000000 0.000099798931916 0.000000000000000
184.66900574584 0.000000000000000 0.000099796871753 0.000000000000000
184.56491792627 0.000000000000000 0.000099794788039 0.000000000000000
184.48131775517 0.000000000000000 0.000099793097230 0.000000000000000
184.39771758408 0.000000000000000 0.000099791390912 0.000000000000000
184.33072109443 0.000000000000000 0.000099790012201 0.000000000000000
184.26372460478 0.000000000000000 0.000099788623378 0.000000000000000
184.21013536418 0.000000000000000 0.000099787505162 0.000000000000000
184.15654612358 0.000000000000000 0.000099786380402 0.000000000000000
184.11375094226 0.000000000000000 0.000099785477473 0.000000000000000
184.07095576095 0.000000000000000 0.000099784570335 0.000000000000000
184.03682831499 0.000000000000000 0.000099783843902 0.000000000000000
184.00270086903 0.000000000000000 0.000099783114775 0.000000000000000
183.97551814544 0.000000000000000 0.000099782532088 0.000000000000000
183.94833542184 0.000000000000000 0.000099781947684 0.000000000000000
183.92670622838 0.000000000000000 0.000099781481447 0.000000000000000
183.90507703492 0.000000000000000 0.000099781014118 0.000000000000000
183.88788157149 0.000000000000000 0.000099780641807 0.000000000000000
183.87068610806 0.000000000000000 0.000099780268804 0.000000000000000
183.85702541408 0.000000000000000 0.000099779971983 0.000000000000000
183.84336472009 0.000000000000000 0.000099779674725 0.000000000000000
183.83251875444 0.000000000000000 0.000099779438404 0.000000000000000
183.82167278878 0.000000000000000 0.000099779201807 0.000000000000000
183.81306592704 0.000000000000000 0.000099779013858 0.000000000000000
183.80445906529 0.000000000000000 0.000099778825735 0.000000000000000
183.79763188072 0.000000000000000 0.000099778676388 0.000000000000000
183.79080469615 0.000000000000000 0.000099778526931 0.000000000000000
183.78539100277 0.000000000000000 0.000099778408339 0.000000000000000
183.77997730939 0.000000000000000 0.000099778289679 0.000000000000000
183.77568556961 0.000000000000000 0.000099778195561 0.000000000000000
183.77139382984 0.000000000000000 0.000099778101401 0.000000000000000
183.76799215342 0.000000000000000 0.000099778026738 0.000000000000000
183.76459047701 0.000000000000000 0.000099777952047 0.000000000000000
183.76189455570 0.000000000000000 0.000099777892834 0.000000000000000
183.75919863440 0.000000000000000 0.000099777833604 0.000000000000000
183.75706206286 0.000000000000000 0.000099777786652 0.000000000000000
183.75492549132 0.000000000000000 0.000099777739688 0.000000000000000
183.75323201882 0.000000000000000 0.000099777702457 0.000000000000000
183.75153854632 0.000000000000000 0.000099777665220 0.000000000000000
183.75019588421 0.000000000000000 0.000099777635692 0.000000000000000
183.74885322211 0.000000000000000 0.000099777606160 0.000000000000000
183.74778810043 0.000000000000000 0.000099777582730 0.000000000000000
183.74672297874 0.000000000000000 0.000099777559297 0.000000000000000
183.74587720178 0.000000000000000 0.000099777540688 0.000000000000000
183.74503142481 0.000000000000000 0.000099777522078 0.000000000000000
183.74435872179 0.000000000000000 0.000099777507276 0.000000000000000
183.74368601877 0.000000000000000 0.000099777492472 0.000000000000000
183.74314952172 0.000000000000000 0.000099777480666 0.000000000000000
183.74261302467 0.000000000000000 0.000099777468859 0.000000000000000
183.74218323063 0.000000000000000 0.000099777459400 0.000000000000000
183.74175343659 0.000000000000000 0.000099777449941 0.000000000000000
183.74140652000 0.000000000000000 0.000099777442306 0.000000000000000
183.74105960341 0.000000000000000 0.000099777434671 0.000000000000000
183.74077591702 0.000000000000000 0.000099777428428 0.000000000000000
183.74049223063 0.000000000000000 0.000099777422185 0.000000000000000
183.74020854423 0.000000000000000 0.000099777415943 0.000000000000000
183.73988923874 0.000000000000000 0.000099777408917 0.000000000000000
183.73956993324 0.000000000000000 0.000099777401892 0.000000000000000
183.73925062774 0.000000000000000 0.000099777394868 0.000000000000000
183.73893132224 0.000000000000000 0.000099777387846 0.000000000000000
183.73874999195 0.000000000000000 0.000099777383859 0.000000000000000
183.73856866167 0.000000000000000 0.000099777379873 0.000000000000000
183.73838733138 0.000000000000000 0.000099777375888 0.000000000000000
183.73810157722 0.000000000000000 0.000099777369610 0.000000000000000
183.73781582306 0.000000000000000 0.000099777363333 0.000000000000000
183.73753006890 0.000000000000000 0.000099777357057 0.000000000000000
183.73724431474 0.000000000000000 0.000099777350782 0.000000000000000
183.73664125122 0.000000000000000 0.000099777337540 0.000000000000000
183.73603818771 0.000000000000000 0.000099777324298 0.000000000000000
183.73543512419 0.000000000000000 0.000099777311057 0.000000000000000
183.73483206068 0.000000000000000 0.000099777297816 0.000000000000000
183.73398897151 0.000000000000000 0.000099777279304 0.000000000000000
183.73314588235 0.000000000000000 0.000099777260791 0.000000000000000
183.73230279319 0.000000000000000 0.000099777242277 0.000000000000000
183.73145970403 0.000000000000000 0.000099777223762 0.000000000000000
183.72957242342 0.000000000000000 0.000099777182310 0.000000000000000
183.72768514282 0.000000000000000 0.000099777140851 0.000000000000000
183.72579786221 0.000000000000000 0.000099777099384 0.000000000000000
183.72391058161 0.000000000000000 0.000099777057909 0.000000000000000
183.71952310345 0.000000000000000 0.000099776961459 0.000000000000000
183.71513562529 0.000000000000000 0.000099776864964 0.000000000000000
183.71074814713 0.000000000000000 0.000099776768425 0.000000000000000
183.70636066897 0.000000000000000 0.000099776671841 0.000000000000000
183.69417706820 0.000000000000000 0.000099776403401 0.000000000000000
183.68199346743 0.000000000000000 0.000099776134612 0.000000000000000
183.66980986666 0.000000000000000 0.000099775865473 0.000000000000000
183.63631337093 0.000000000000000 0.000099775123713 0.000000000000000
183.60281687519 0.000000000000000 0.000099774379285 0.000000000000000
183.56932037946 0.000000000000000 0.000099773632175 0.000000000000000
183.46279103564 0.000000000000000 0.000099771238144 0.000000000000000
183.35626169182 0.000000000000000 0.000099768816506 0.000000000000000
183.24973234800 0.000000000000000 0.000099766366908 0.000000000000000
183.10754556244 0.000000000000000 0.000099763053289 0.000000000000000
182.96535877687 0.000000000000000 0.000099759688440 0.000000000000000
182.85383924554 0.000000000000000 0.000099757013014 0.000000000000000
182.74231971420 0.000000000000000 0.000099754305286 0.000000000000000
182.66517744427 0.000000000000000 0.000099752413178 0.000000000000000
182.58803517434 0.000000000000000 0.000099750505355 0.000000000000000
182.53538422383 0.000000000000000 0.000099749194161 0.000000000000000
182.48273327333 0.000000000000000 0.000099747875572 0.000000000000000
182.44694408606 0.000000000000000 0.000099746975032 0.000000000000000
182.41115489878 0.000000000000000 0.000099746071055 0.000000000000000
182.38689151032 0.000000000000000 0.000099745456241 0.000000000000000
182.36262812185 0.000000000000000 0.000099744839842 0.000000000000000
182.34621047390 0.000000000000000 0.000099744421859 0.000000000000000
182.32979282595 0.000000000000000 0.000099744003149 0.000000000000000
182.31869956411 0.000000000000000 0.000099743719818 0.000000000000000
182.30760630227 0.000000000000000 0.000099743436155 0.000000000000000
182.30011799973 0.000000000000000 0.000099743244486 0.000000000000000
182.29262969719 0.000000000000000 0.000099743052666 0.000000000000000
182.28757779877 0.000000000000000 0.000099742923172 0.000000000000000
182.28252590034 0.000000000000000 0.000099742793610 0.000000000000000
182.27911813778 0.000000000000000 0.000099742706176 0.000000000000000
182.27571037521 0.000000000000000 0.000099742618711 0.000000000000000
182.27341038337 0.000000000000000 0.000099742559662 0.000000000000000
182.27111039154 0.000000000000000 0.000099742500599 0.000000000000000
182.26955517731 0.000000000000000 0.000099742460655 0.000000000000000
182.26799996309 0.000000000000000 0.000099742420705 0.000000000000000
182.26694347936 0.000000000000000 0.000099742393564 0.000000000000000
182.26588699564 0.000000000000000 0.000099742366421 0.000000000000000
182.26516140174 0.000000000000000 0.000099742347778 0.000000000000000
182.26443580784 0.000000000000000 0.000099742329135 0.000000000000000
182.26392392913 0.000000000000000 0.000099742315984 0.000000000000000
182.26341205043 0.000000000000000 0.000099742302833 0.000000000000000
182.26302249671 0.000000000000000 0.000099742292825 0.000000000000000
182.26263294298 0.000000000000000 0.000099742282819 0.000000000000000
182.26224338926 0.000000000000000 0.000099742272815 0.000000000000000
182.26195411686 0.000000000000000 0.000099742265388 0.000000000000000
182.26166484447 0.000000000000000 0.000099742257964 0.000000000000000
182.26137557208 0.000000000000000 0.000099742250541 0.000000000000000
182.26108629968 0.000000000000000 0.000099742243121 0.000000000000000
182.26079702729 0.000000000000000 0.000099742235702 0.000000000000000
182.26050775490 0.000000000000000 0.000099742228285 0.000000000000000
182.26021848251 0.000000000000000 0.000099742220868 0.000000000000000
182.25963993772 0.000000000000000 0.000099742206036 0.000000000000000
182.25906139294 0.000000000000000 0.000099742191205 0.000000000000000
182.25848284815 0.000000000000000 0.000099742176374 0.000000000000000
182.25790430337 0.000000000000000 0.000099742161544 0.000000000000000
182.25707210744 0.000000000000000 0.000099742140210 0.000000000000000
182.25623991151 0.000000000000000 0.000099742118876 0.000000000000000
182.25540771558 0.000000000000000 0.000099742097540 0.000000000000000
182.25457551965 0.000000000000000 0.000099742076203 0.000000000000000
182.25274734650 0.000000000000000 0.000099742029325 0.000000000000000
182.25091917335 0.000000000000000 0.000099741982438 0.000000000000000
182.24909100021 0.000000000000000 0.000099741935544 0.000000000000000
182.24726282706 0.000000000000000 0.000099741888641 0.000000000000000
182.24304934993 0.000000000000000 0.000099741780508 0.000000000000000
182.23883587280 0.000000000000000 0.000099741672329 0.000000000000000
182.23462239566 0.000000000000000 0.000099741564104 0.000000000000000
182.23040891853 0.000000000000000 0.000099741455830 0.000000000000000
182.21893649237 0.000000000000000 0.000099741160782 0.000000000000000
182.20746406620 0.000000000000000 0.000099740865379 0.000000000000000
182.19599164004 0.000000000000000 0.000099740569619 0.000000000000000
182.16496061319 0.000000000000000 0.000099739767843 0.000000000000000
182.13392958635 0.000000000000000 0.000099738963439 0.000000000000000
182.10289855951 0.000000000000000 0.000099738156395 0.000000000000000
182.00638831577 0.000000000000000 0.000099735629380 0.000000000000000
181.90987807204 0.000000000000000 0.000099733076426 0.000000000000000
181.81336782831 0.000000000000000 0.000099730497239 0.000000000000000
181.66892227593 0.000000000000000 0.000099726587443 0.000000000000000
181.52447672355 0.000000000000000 0.000099722617320 0.000000000000000
181.40844909232 0.000000000000000 0.000099719384012 0.000000000000000
181.29242146109 0.000000000000000 0.000099716110818 0.000000000000000
181.21189986717 0.000000000000000 0.000099713815611 0.000000000000000
181.13137827324 0.000000000000000 0.000099711500878 0.000000000000000
181.07634913602 0.000000000000000 0.000099709907677 0.000000000000000
181.02131999880 0.000000000000000 0.000099708305267 0.000000000000000
180.98388099474 0.000000000000000 0.000099707209787 0.000000000000000
180.94644199068 0.000000000000000 0.000099706110018 0.000000000000000
180.92104359538 0.000000000000000 0.000099705361495 0.000000000000000
180.89564520008 0.000000000000000 0.000099704610992 0.000000000000000
180.87845136444 0.000000000000000 0.000099704101802 0.000000000000000
180.86125752881 0.000000000000000 0.000099703591702 0.000000000000000
180.84963575587 0.000000000000000 0.000099703246397 0.000000000000000
180.83801398293 0.000000000000000 0.000099702900677 0.000000000000000
180.83016691894 0.000000000000000 0.000099702667011 0.000000000000000
180.82231985495 0.000000000000000 0.000099702433156 0.000000000000000
180.81702492103 0.000000000000000 0.000099702275252 0.000000000000000
180.81172998710 0.000000000000000 0.000099702117263 0.000000000000000
180.80815775836 0.000000000000000 0.000099702010628 0.000000000000000
180.80458552962 0.000000000000000 0.000099701903954 0.000000000000000
180.80217421927 0.000000000000000 0.000099701831927 0.000000000000000
180.79976290892 0.000000000000000 0.000099701759883 0.000000000000000
180.79813217774 0.000000000000000 0.000099701711152 0.000000000000000
180.79650144655 0.000000000000000 0.000099701662414 0.000000000000000
180.79539340057 0.000000000000000 0.000099701629294 0.000000000000000
180.79428535459 0.000000000000000 0.000099701596172 0.000000000000000
180.79352398613 0.000000000000000 0.000099701573412 0.000000000000000
180.79276261766 0.000000000000000 0.000099701550651 0.000000000000000
180.79222489041 0.000000000000000 0.000099701534577 0.000000000000000
180.79168716316 0.000000000000000 0.000099701518503 0.000000000000000
180.79127647265 0.000000000000000 0.000099701506227 0.000000000000000
180.79086578214 0.000000000000000 0.000099701493953 0.000000000000000
180.79045509163 0.000000000000000 0.000099701481682 0.000000000000000
180.79015329619 0.000000000000000 0.000099701472666 0.000000000000000
180.78985150076 0.000000000000000 0.000099701463654 0.000000000000000
180.78954970532 0.000000000000000 0.000099701454644 0.000000000000000
180.78924790989 0.000000000000000 0.000099701445636 0.000000000000000
180.78894611445 0.000000000000000 0.000099701436630 0.000000000000000
180.78864431902 0.000000000000000 0.000099701427626 0.000000000000000
180.78834252358 0.000000000000000 0.000099701418623 0.000000000000000
180.78773893271 0.000000000000000 0.000099701400618 0.000000000000000
180.78713534184 0.000000000000000 0.000099701382614 0.000000000000000
180.78653175097 0.000000000000000 0.000099701364611 0.000000000000000
180.78592816010 0.000000000000000 0.000099701346607 0.000000000000000
180.78505699903 0.000000000000000 0.000099701320622 0.000000000000000
180.78418583797 0.000000000000000 0.000099701294636 0.000000000000000
180.78331467691 0.000000000000000 0.000099701268648 0.000000000000000
180.78244351585 0.000000000000000 0.000099701242659 0.000000000000000
180.78053568790 0.000000000000000 0.000099701185735 0.000000000000000
180.77862785995 0.000000000000000 0.000099701128802 0.000000000000000
180.77672003200 0.000000000000000 0.000099701071859 0.000000000000000
180.77481220405 0.000000000000000 0.000099701014905 0.000000000000000
180.77042218484 0.000000000000000 0.000099700883811 0.000000000000000
180.76603216563 0.000000000000000 0.000099700752659 0.000000000000000
180.76164214641 0.000000000000000 0.000099700621448 0.000000000000000
180.75725212720 0.000000000000000 0.000099700490179 0.000000000000000
180.74534121990 0.000000000000000 0.000099700133726 0.000000000000000
180.73343031259 0.000000000000000 0.000099699776837 0.000000000000000
180.72151940529 0.000000000000000 0.000099699419510 0.000000000000000
180.68939639537 0.000000000000000 0.000099698453629 0.000000000000000
180.65727338545 0.000000000000000 0.000099697484541 0.000000000000000
180.62515037553 0.000000000000000 0.000099696512229 0.000000000000000
180.52564404900 0.000000000000000 0.000099693479723 0.000000000000000
180.42613772248 0.000000000000000 0.000099690415819 0.000000000000000
180.32663139595 0.000000000000000 0.000099687320174 0.000000000000000
180.18355167768 0.000000000000000 0.000099682812736 0.000000000000000
180.04047195940 0.000000000000000 0.000099678238020 0.000000000000000
179.92627831334 0.000000000000000 0.000099674538037 0.000000000000000
179.81208466727 0.000000000000000 0.000099670794231 0.000000000000000
179.73284005648 0.000000000000000 0.000099668170251 0.000000000000000
179.65359544569 0.000000000000000 0.000099665524849 0.000000000000000
179.59942452338 0.000000000000000 0.000099663704088 0.000000000000000
179.54525360106 0.000000000000000 0.000099661873228 0.000000000000000
179.50839190805 0.000000000000000 0.000099660621589 0.000000000000000
179.47153021504 0.000000000000000 0.000099659365249 0.000000000000000
179.44652089135 0.000000000000000 0.000099658510185 0.000000000000000
179.42151156765 0.000000000000000 0.000099657652950 0.000000000000000
179.40458013723 0.000000000000000 0.000099657071364 0.000000000000000
179.38764870680 0.000000000000000 0.000099656488781 0.000000000000000
179.37620387830 0.000000000000000 0.000099656094419 0.000000000000000
179.36475904979 0.000000000000000 0.000099655699602 0.000000000000000
179.35703117725 0.000000000000000 0.000099655432754 0.000000000000000
179.34930330471 0.000000000000000 0.000099655165698 0.000000000000000
179.34408847416 0.000000000000000 0.000099654985371 0.000000000000000
179.33887364361 0.000000000000000 0.000099654804950 0.000000000000000
179.33535499061 0.000000000000000 0.000099654683160 0.000000000000000
179.33183633761 0.000000000000000 0.000099654561329 0.000000000000000
179.32946048778 0.000000000000000 0.000099654479044 0.000000000000000
179.32708463795 0.000000000000000 0.000099654396741 0.000000000000000
179.32547681560 0.000000000000000 0.000099654341034 0.000000000000000
179.32386899325 0.000000000000000 0.000099654285319 0.000000000000000
179.32277485247 0.000000000000000 0.000099654247401 0.000000000000000
179.32168071169 0.000000000000000 0.000099654209480 0.000000000000000
179.32092620782 0.000000000000000 0.000099654183330 0.000000000000000
179.32017170395 0.000000000000000 0.000099654157179 0.000000000000000
179.31963392268 0.000000000000000 0.000099654138541 0.000000000000000
179.31909614141 0.000000000000000 0.000099654119903 0.000000000000000
179.31867249309 0.000000000000000 0.000099654105222 0.000000000000000
179.31824884478 0.000000000000000 0.000099654090544 0.000000000000000
179.31782519646 0.000000000000000 0.000099654075869 0.000000000000000
179.31776557444 0.000000000000000 0.000099654073804 0.000000000000000
179.31770595242 0.000000000000000 0.000099654071739 0.000000000000000
179.31764633040 0.000000000000000 0.000099654069674 0.000000000000000
179.31752708637 0.000000000000000 0.000099654065545 0.000000000000000
179.31740784234 0.000000000000000 0.000099654061416 0.000000000000000
179.31728859830 0.000000000000000 0.000099654057288 0.000000000000000
179.31716935427 0.000000000000000 0.000099654053160 0.000000000000000
179.31672708495 0.000000000000000 0.000099654037854 0.000000000000000
179.31640719249 0.000000000000000 0.000099654026786 0.000000000000000
179.31608730003 0.000000000000000 0.000099654015720 0.000000000000000
179.31576740757 0.000000000000000 0.000099654004655 0.000000000000000
179.31544751511 0.000000000000000 0.000099653993591 0.000000000000000
179.31486709976 0.000000000000000 0.000099653973518 0.000000000000000
179.31428668442 0.000000000000000 0.000099653953445 0.000000000000000
179.31370626907 0.000000000000000 0.000099653933373 0.000000000000000
179.31312585372 0.000000000000000 0.000099653913300 0.000000000000000
179.31215974374 0.000000000000000 0.000099653879888 0.000000000000000
179.31119363377 0.000000000000000 0.000099653846474 0.000000000000000
179.31022752379 0.000000000000000 0.000099653813057 0.000000000000000
179.30926141381 0.000000000000000 0.000099653779639 0.000000000000000
179.30718536276 0.000000000000000 0.000099653707817 0.000000000000000
179.30510931172 0.000000000000000 0.000099653635982 0.000000000000000
179.30303326067 0.000000000000000 0.000099653564133 0.000000000000000
179.30095720962 0.000000000000000 0.000099653492270 0.000000000000000
179.29614981739 0.000000000000000 0.000099653325806 0.000000000000000
179.29134242516 0.000000000000000 0.000099653159263 0.000000000000000
179.28653503293 0.000000000000000 0.000099652992642 0.000000000000000
179.28172764070 0.000000000000000 0.000099652825941 0.000000000000000
179.26860645536 0.000000000000000 0.000099652370543 0.000000000000000
179.25548527003 0.000000000000000 0.000099651914547 0.000000000000000
179.24236408469 0.000000000000000 0.000099651457951 0.000000000000000
179.20678782294 0.000000000000000 0.000099650216918 0.000000000000000
179.17121156120 0.000000000000000 0.000099648971435 0.000000000000000
179.13563529945 0.000000000000000 0.000099647721481 0.000000000000000
179.02463459325 0.000000000000000 0.000099643792545 0.000000000000000
178.91363388705 0.000000000000000 0.000099639819361 0.000000000000000
178.80263318086 0.000000000000000 0.000099635801406 0.000000000000000
178.66337932104 0.000000000000000 0.000099630696763 0.000000000000000
178.52412546121 0.000000000000000 0.000099625519893 0.000000000000000
178.41608191466 0.000000000000000 0.000099621452987 0.000000000000000
178.30803836811 0.000000000000000 0.000099617341700 0.000000000000000
178.23328655509 0.000000000000000 0.000099614471066 0.000000000000000
178.15853474207 0.000000000000000 0.000099611578899 0.000000000000000
178.10748297418 0.000000000000000 0.000099609591264 0.000000000000000
178.05643120630 0.000000000000000 0.000099607593504 0.000000000000000
178.02171463874 0.000000000000000 0.000099606229175 0.000000000000000
177.98699807118 0.000000000000000 0.000099604860140 0.000000000000000
177.96345602703 0.000000000000000 0.000099603929088 0.000000000000000
177.93991398289 0.000000000000000 0.000099602995867 0.000000000000000
177.92398201542 0.000000000000000 0.000099602363082 0.000000000000000
177.90805004795 0.000000000000000 0.000099601729303 0.000000000000000
177.89728377771 0.000000000000000 0.000099601300455 0.000000000000000
177.88651750747 0.000000000000000 0.000099600871152 0.000000000000000
177.87924906281 0.000000000000000 0.000099600581069 0.000000000000000
177.87198061814 0.000000000000000 0.000099600290780 0.000000000000000
177.86707604684 0.000000000000000 0.000099600094784 0.000000000000000
177.86217147553 0.000000000000000 0.000099599898695 0.000000000000000
177.85886169463 0.000000000000000 0.000099599766316 0.000000000000000
177.85555191373 0.000000000000000 0.000099599633895 0.000000000000000
177.85331597656 0.000000000000000 0.000099599544416 0.000000000000000
177.85108003939 0.000000000000000 0.000099599454918 0.000000000000000
177.84956499256 0.000000000000000 0.000099599394266 0.000000000000000
177.84804994572 0.000000000000000 0.000099599333607 0.000000000000000
177.84701586448 0.000000000000000 0.000099599292201 0.000000000000000
177.84598178323 0.000000000000000 0.000099599250794 0.000000000000000
177.84526355902 0.000000000000000 0.000099599222033 0.000000000000000
177.84454533482 0.000000000000000 0.000099599193273 0.000000000000000
177.84402346187 0.000000000000000 0.000099599172377 0.000000000000000
177.84350158891 0.000000000000000 0.000099599151481 0.000000000000000
177.84297971596 0.000000000000000 0.000099599130589 0.000000000000000
177.84245784301 0.000000000000000 0.000099599109702 0.000000000000000
177.84211275847 0.000000000000000 0.000099599095895 0.000000000000000
177.84176767393 0.000000000000000 0.000099599082091 0.000000000000000
177.84142258938 0.000000000000000 0.000099599068292 0.000000000000000
177.84107750484 0.000000000000000 0.000099599054496 0.000000000000000
177.84073242030 0.000000000000000 0.000099599040703 0.000000000000000
177.84038733575 0.000000000000000 0.000099599026911 0.000000000000000
177.84004225121 0.000000000000000 0.000099599013120 0.000000000000000
177.83938951867 0.000000000000000 0.000099598987037 0.000000000000000
177.83873678613 0.000000000000000 0.000099598960955 0.000000000000000
177.83808405359 0.000000000000000 0.000099598934873 0.000000000000000
177.83743132105 0.000000000000000 0.000099598908791 0.000000000000000
177.83641694082 0.000000000000000 0.000099598868257 0.000000000000000
177.83540256059 0.000000000000000 0.000099598827720 0.000000000000000
177.83438818036 0.000000000000000 0.000099598787180 0.000000000000000
177.83337380012 0.000000000000000 0.000099598746638 0.000000000000000
177.83117169191 0.000000000000000 0.000099598658612 0.000000000000000
177.82896958370 0.000000000000000 0.000099598570570 0.000000000000000
177.82676747549 0.000000000000000 0.000099598482511 0.000000000000000
177.82456536728 0.000000000000000 0.000099598394433 0.000000000000000
177.81947671152 0.000000000000000 0.000099598190833 0.000000000000000
177.81438805577 0.000000000000000 0.000099597987133 0.000000000000000
177.80929940002 0.000000000000000 0.000099597783334 0.000000000000000
177.80421074427 0.000000000000000 0.000099597579434 0.000000000000000
177.79033531865 0.000000000000000 0.000099597022939 0.000000000000000
177.77645989303 0.000000000000000 0.000099596465690 0.000000000000000
177.76258446741 0.000000000000000 0.000099595907683 0.000000000000000
177.72500062620 0.000000000000000 0.000099594392412 0.000000000000000
177.68741678500 0.000000000000000 0.000099592871540 0.000000000000000
177.64983294379 0.000000000000000 0.000099591345042 0.000000000000000
177.53272404045 0.000000000000000 0.000099586552166 0.000000000000000
177.41561513710 0.000000000000000 0.000099581703715 0.000000000000000
177.29850623376 0.000000000000000 0.000099576799014 0.000000000000000
177.16133615960 0.000000000000000 0.000099570981822 0.000000000000000
177.02416608544 0.000000000000000 0.000099565085542 0.000000000000000
176.91946709816 0.000000000000000 0.000099560531264 0.000000000000000
176.81476811088 0.000000000000000 0.000099555930004 0.000000000000000
176.74247341012 0.000000000000000 0.000099552725220 0.000000000000000
176.67017870937 0.000000000000000 0.000099549497752 0.000000000000000
176.62084162736 0.000000000000000 0.000099547282108 0.000000000000000
176.57150454536 0.000000000000000 0.000099545055820 0.000000000000000
176.53797161759 0.000000000000000 0.000099543536588 0.000000000000000
176.50443868981 0.000000000000000 0.000099542012416 0.000000000000000
176.48170837655 0.000000000000000 0.000099540976443 0.000000000000000
176.45897806328 0.000000000000000 0.000099539938195 0.000000000000000
176.44359999809 0.000000000000000 0.000099539234483 0.000000000000000
176.42822193289 0.000000000000000 0.000099538529730 0.000000000000000
176.41783212604 0.000000000000000 0.000099538052991 0.000000000000000
176.40744231920 0.000000000000000 0.000099537575778 0.000000000000000
176.40042886429 0.000000000000000 0.000099537253375 0.000000000000000
176.39341540938 0.000000000000000 0.000099536930757 0.000000000000000
176.38868294230 0.000000000000000 0.000099536712944 0.000000000000000
176.38395047521 0.000000000000000 0.000099536495034 0.000000000000000
176.38075629886 0.000000000000000 0.000099536347901 0.000000000000000
176.37756212251 0.000000000000000 0.000099536200726 0.000000000000000
176.37540317315 0.000000000000000 0.000099536101227 0.000000000000000
176.37324422380 0.000000000000000 0.000099536001709 0.000000000000000
176.37177950072 0.000000000000000 0.000099535934183 0.000000000000000
176.37031477764 0.000000000000000 0.000099535866649 0.000000000000000
176.36931206763 0.000000000000000 0.000099535820415 0.000000000000000
176.36830935762 0.000000000000000 0.000099535774178 0.000000000000000
176.36760782321 0.000000000000000 0.000099535741828 0.000000000000000
176.36690628881 0.000000000000000 0.000099535709480 0.000000000000000
176.36638584182 0.000000000000000 0.000099535685483 0.000000000000000
176.36586539483 0.000000000000000 0.000099535661488 0.000000000000000
176.36534494785 0.000000000000000 0.000099535637497 0.000000000000000
176.36482450086 0.000000000000000 0.000099535613512 0.000000000000000
176.36473778078 0.000000000000000 0.000099535609516 0.000000000000000
176.36465106071 0.000000000000000 0.000099535605521 0.000000000000000
176.36456434063 0.000000000000000 0.000099535601526 0.000000000000000
176.36439090048 0.000000000000000 0.000099535593536 0.000000000000000
176.36421746032 0.000000000000000 0.000099535585548 0.000000000000000
176.36404402017 0.000000000000000 0.000099535577561 0.000000000000000
176.36387058002 0.000000000000000 0.000099535569575 0.000000000000000
176.36354050037 0.000000000000000 0.000099535554378 0.000000000000000
176.36321042072 0.000000000000000 0.000099535539184 0.000000000000000
176.36288034107 0.000000000000000 0.000099535523992 0.000000000000000
176.36255026142 0.000000000000000 0.000099535508800 0.000000000000000
176.36182066146 0.000000000000000 0.000099535475225 0.000000000000000
176.36109106149 0.000000000000000 0.000099535441651 0.000000000000000
176.36036146153 0.000000000000000 0.000099535408078 0.000000000000000
176.35963186157 0.000000000000000 0.000099535374504 0.000000000000000
176.35856712853 0.000000000000000 0.000099535325506 0.000000000000000
176.35750239549 0.000000000000000 0.000099535276505 0.000000000000000
176.35643766244 0.000000000000000 0.000099535227501 0.000000000000000
176.35537292940 0.000000000000000 0.000099535178493 0.000000000000000
176.35303846239 0.000000000000000 0.000099535071026 0.000000000000000
176.35070399538 0.000000000000000 0.000099534963538 0.000000000000000
176.34836952837 0.000000000000000 0.000099534856027 0.000000000000000
176.34603506136 0.000000000000000 0.000099534748494 0.000000000000000
176.34065097827 0.000000000000000 0.000099534500397 0.000000000000000
176.33526689519 0.000000000000000 0.000099534252176 0.000000000000000
176.32988281211 0.000000000000000 0.000099534003828 0.000000000000000
176.32449872903 0.000000000000000 0.000099533755354 0.000000000000000
176.30982921812 0.000000000000000 0.000099533077713 0.000000000000000
176.29515970721 0.000000000000000 0.000099532399124 0.000000000000000
176.28049019630 0.000000000000000 0.000099531719582 0.000000000000000
176.24078844403 0.000000000000000 0.000099529875663 0.000000000000000
176.20108669176 0.000000000000000 0.000099528024711 0.000000000000000
176.16138493949 0.000000000000000 0.000099526166692 0.000000000000000
176.03781326069 0.000000000000000 0.000099520337956 0.000000000000000
175.91424158189 0.000000000000000 0.000099514439523 0.000000000000000
175.79066990309 0.000000000000000 0.000099508470515 0.000000000000000
175.69979493098 0.000000000000000 0.000099504035387 0.000000000000000
175.60891995886 0.000000000000000 0.000099499561318 0.000000000000000
175.53573944513 0.000000000000000 0.000099495929897 0.000000000000000
175.46255893140 0.000000000000000 0.000099492272871 0.000000000000000
175.40390321478 0.000000000000000 0.000099489323107 0.000000000000000
175.34524749815 0.000000000000000 0.000099486356726 0.000000000000000
175.29832858187 0.000000000000000 0.000099483971900 0.000000000000000
175.25140966558 0.000000000000000 0.000099481576364 0.000000000000000
175.21394468996 0.000000000000000 0.000099479655804 0.000000000000000
175.17647971434 0.000000000000000 0.000099477728378 0.000000000000000
175.14660776691 0.000000000000000 0.000099476186653 0.000000000000000
175.11673581948 0.000000000000000 0.000099474640546 0.000000000000000
175.09294741160 0.000000000000000 0.000099473406170 0.000000000000000
175.06915900373 0.000000000000000 0.000099472169006 0.000000000000000
175.05023473130 0.000000000000000 0.000099471182819 0.000000000000000
175.03131045887 0.000000000000000 0.000099470194863 0.000000000000000
175.01626864159 0.000000000000000 0.000099469408333 0.000000000000000
175.00122682431 0.000000000000000 0.000099468620683 0.000000000000000
174.98927943113 0.000000000000000 0.000099467994273 0.000000000000000
174.97733203796 0.000000000000000 0.000099467367157 0.000000000000000
174.96784800141 0.000000000000000 0.000099466868839 0.000000000000000
174.95836396486 0.000000000000000 0.000099466370076 0.000000000000000
174.95083892061 0.000000000000000 0.000099465974019 0.000000000000000
174.94331387636 0.000000000000000 0.000099465577682 0.000000000000000
174.93734538607 0.000000000000000 0.000099465263129 0.000000000000000
174.93137689578 0.000000000000000 0.000099464948399 0.000000000000000
174.92664428081 0.000000000000000 0.000099464698715 0.000000000000000
174.92191166584 0.000000000000000 0.000099464448921 0.000000000000000
174.91815967336 0.000000000000000 0.000099464250806 0.000000000000000
174.91440768089 0.000000000000000 0.000099464052624 0.000000000000000
174.91143330723 0.000000000000000 0.000099463895466 0.000000000000000
174.90845893358 0.000000000000000 0.000099463738266 0.000000000000000
174.90610082807 0.000000000000000 0.000099463613606 0.000000000000000
174.90374272256 0.000000000000000 0.000099463488920 0.000000000000000
174.90187268796 0.000000000000000 0.000099463390022 0.000000000000000
174.90000265335 0.000000000000000 0.000099463291107 0.000000000000000
174.89851884035 0.000000000000000 0.000099463212610 0.000000000000000
174.89703502735 0.000000000000000 0.000099463134103 0.000000000000000
174.89585649089 0.000000000000000 0.000099463071742 0.000000000000000
174.89467795444 0.000000000000000 0.000099463009374 0.000000000000000
174.89374029782 0.000000000000000 0.000099462959750 0.000000000000000
174.89280264121 0.000000000000000 0.000099462910122 0.000000000000000
174.89205451997 0.000000000000000 0.000099462870524 0.000000000000000
174.89130639872 0.000000000000000 0.000099462830924 0.000000000000000
174.89070668791 0.000000000000000 0.000099462799179 0.000000000000000
174.89010697710 0.000000000000000 0.000099462767433 0.000000000000000
174.88962241297 0.000000000000000 0.000099462741782 0.000000000000000
174.88913784884 0.000000000000000 0.000099462716131 0.000000000000000
174.88874090694 0.000000000000000 0.000099462695119 0.000000000000000
174.88834396505 0.000000000000000 0.000099462674107 0.000000000000000
174.88794702316 0.000000000000000 0.000099462653096 0.000000000000000
174.88749775261 0.000000000000000 0.000099462629317 0.000000000000000
174.88704848206 0.000000000000000 0.000099462605540 0.000000000000000
174.88659921151 0.000000000000000 0.000099462581767 0.000000000000000
174.88614994095 0.000000000000000 0.000099462558000 0.000000000000000
174.88606008684 0.000000000000000 0.000099462553248 0.000000000000000
174.88597023273 0.000000000000000 0.000099462548495 0.000000000000000
174.88588037862 0.000000000000000 0.000099462543744 0.000000000000000
174.88570067040 0.000000000000000 0.000099462534241 0.000000000000000
174.88552096218 0.000000000000000 0.000099462524739 0.000000000000000
174.88534125396 0.000000000000000 0.000099462515239 0.000000000000000
174.88516154574 0.000000000000000 0.000099462505739 0.000000000000000
174.88476327813 0.000000000000000 0.000099462484690 0.000000000000000
174.88436501051 0.000000000000000 0.000099462463644 0.000000000000000
174.88396674289 0.000000000000000 0.000099462442601 0.000000000000000
174.88356847528 0.000000000000000 0.000099462421559 0.000000000000000
174.88317020766 0.000000000000000 0.000099462400518 0.000000000000000
174.88164376709 0.000000000000000 0.000099462319876 0.000000000000000
174.88063557890 0.000000000000000 0.000099462266614 0.000000000000000
174.87962739071 0.000000000000000 0.000099462213349 0.000000000000000
174.87861920252 0.000000000000000 0.000099462160082 0.000000000000000
174.87761101433 0.000000000000000 0.000099462106810 0.000000000000000
174.87660282613 0.000000000000000 0.000099462053535 0.000000000000000
174.87458644975 0.000000000000000 0.000099461946972 0.000000000000000
174.87257007337 0.000000000000000 0.000099461840391 0.000000000000000
174.87055369699 0.000000000000000 0.000099461733792 0.000000000000000
174.86853732060 0.000000000000000 0.000099461627174 0.000000000000000
174.86347576016 0.000000000000000 0.000099461359454 0.000000000000000
174.85841419972 0.000000000000000 0.000099461091611 0.000000000000000
174.85335263928 0.000000000000000 0.000099460823644 0.000000000000000
174.84829107883 0.000000000000000 0.000099460555551 0.000000000000000
174.83503143461 0.000000000000000 0.000099459852636 0.000000000000000
174.82177179038 0.000000000000000 0.000099459148852 0.000000000000000
174.80851214616 0.000000000000000 0.000099458444196 0.000000000000000
174.77336622121 0.000000000000000 0.000099456572199 0.000000000000000
174.73822029627 0.000000000000000 0.000099454694021 0.000000000000000
174.70307437133 0.000000000000000 0.000099452809636 0.000000000000000
174.59696104489 0.000000000000000 0.000099447082289 0.000000000000000
174.49084771844 0.000000000000000 0.000099441297461 0.000000000000000
174.38473439200 0.000000000000000 0.000099435454519 0.000000000000000
174.24404772039 0.000000000000000 0.000099427617337 0.000000000000000
174.10336104877 0.000000000000000 0.000099419675545 0.000000000000000
173.99304000701 0.000000000000000 0.000099413373930 0.000000000000000
173.88271896525 0.000000000000000 0.000099407006673 0.000000000000000
173.80638544528 0.000000000000000 0.000099402562327 0.000000000000000
173.73005192530 0.000000000000000 0.000099398086135 0.000000000000000
173.67795369261 0.000000000000000 0.000099395012736 0.000000000000000
173.62585545991 0.000000000000000 0.000099391924385 0.000000000000000
173.59044825802 0.000000000000000 0.000099389816914 0.000000000000000
173.55504105612 0.000000000000000 0.000099387702505 0.000000000000000
173.53104215314 0.000000000000000 0.000099386265414 0.000000000000000
173.50704325015 0.000000000000000 0.000099384825129 0.000000000000000
173.49080802071 0.000000000000000 0.000099383848965 0.000000000000000
173.47457279126 0.000000000000000 0.000099382871338 0.000000000000000
173.46360436162 0.000000000000000 0.000099382210031 0.000000000000000
173.45263593197 0.000000000000000 0.000099381548057 0.000000000000000
173.44523196395 0.000000000000000 0.000099381100832 0.000000000000000
173.43782799592 0.000000000000000 0.000099380653305 0.000000000000000
173.43283176212 0.000000000000000 0.000099380351142 0.000000000000000
173.42783552831 0.000000000000000 0.000099380048843 0.000000000000000
173.42446273108 0.000000000000000 0.000099379844695 0.000000000000000
173.42108993385 0.000000000000000 0.000099379640487 0.000000000000000
173.41880925561 0.000000000000000 0.000099379502369 0.000000000000000
173.41652857737 0.000000000000000 0.000099379364226 0.000000000000000
173.41497968246 0.000000000000000 0.000099379270394 0.000000000000000
173.41343078755 0.000000000000000 0.000099379176552 0.000000000000000
173.41236790451 0.000000000000000 0.000099379112151 0.000000000000000
173.41130502147 0.000000000000000 0.000099379047748 0.000000000000000
173.41055692417 0.000000000000000 0.000099379002419 0.000000000000000
173.40980882687 0.000000000000000 0.000099378957090 0.000000000000000
173.40924371133 0.000000000000000 0.000099378922850 0.000000000000000
173.40867859579 0.000000000000000 0.000099378888614 0.000000000000000
173.40811348025 0.000000000000000 0.000099378854384 0.000000000000000
173.40768260613 0.000000000000000 0.000099378828291 0.000000000000000
173.40759643131 0.000000000000000 0.000099378823073 0.000000000000000
173.40751025649 0.000000000000000 0.000099378817856 0.000000000000000
173.40742408166 0.000000000000000 0.000099378812639 0.000000000000000
173.40725173202 0.000000000000000 0.000099378802205 0.000000000000000
173.40707938237 0.000000000000000 0.000099378791773 0.000000000000000
173.40690703273 0.000000000000000 0.000099378781342 0.000000000000000
173.40673468308 0.000000000000000 0.000099378770912 0.000000000000000
173.40635539437 0.000000000000000 0.000099378747962 0.000000000000000
173.40597610566 0.000000000000000 0.000099378725017 0.000000000000000
173.40559681694 0.000000000000000 0.000099378702074 0.000000000000000
173.40521752823 0.000000000000000 0.000099378679133 0.000000000000000
173.40414367652 0.000000000000000 0.000099378614189 0.000000000000000
173.40332121377 0.000000000000000 0.000099378564450 0.000000000000000
173.40249875103 0.000000000000000 0.000099378514710 0.000000000000000
173.40167628828 0.000000000000000 0.000099378464969 0.000000000000000
173.40085382553 0.000000000000000 0.000099378415227 0.000000000000000
173.39935402518 0.000000000000000 0.000099378324513 0.000000000000000
173.39785422484 0.000000000000000 0.000099378233789 0.000000000000000
173.39635442449 0.000000000000000 0.000099378143055 0.000000000000000
173.39485462414 0.000000000000000 0.000099378052311 0.000000000000000
173.39157210513 0.000000000000000 0.000099377853665 0.000000000000000
173.38828958612 0.000000000000000 0.000099377654962 0.000000000000000
173.38500706710 0.000000000000000 0.000099377456203 0.000000000000000
173.38172454809 0.000000000000000 0.000099377257386 0.000000000000000
173.37387167252 0.000000000000000 0.000099376781510 0.000000000000000
173.36601879694 0.000000000000000 0.000099376305297 0.000000000000000
173.35816592137 0.000000000000000 0.000099375828743 0.000000000000000
173.33897473815 0.000000000000000 0.000099374662681 0.000000000000000
173.31978355493 0.000000000000000 0.000099373494568 0.000000000000000
173.30059237171 0.000000000000000 0.000099372324395 0.000000000000000
173.24863296750 0.000000000000000 0.000099369145808 0.000000000000000
173.19667356329 0.000000000000000 0.000099365951983 0.000000000000000
173.14471415909 0.000000000000000 0.000099362742829 0.000000000000000
173.01745878204 0.000000000000000 0.000099354817825 0.000000000000000
172.89020340499 0.000000000000000 0.000099346799144 0.000000000000000
172.79370280537 0.000000000000000 0.000099340655262 0.000000000000000
172.69720220574 0.000000000000000 0.000099334456356 0.000000000000000
172.61954549707 0.000000000000000 0.000099329427665 0.000000000000000
172.54188878840 0.000000000000000 0.000099324362809 0.000000000000000
172.47964202353 0.000000000000000 0.000099320276749 0.000000000000000
172.41739525865 0.000000000000000 0.000099316167202 0.000000000000000
172.36760368171 0.000000000000000 0.000099312862972 0.000000000000000
172.31781210477 0.000000000000000 0.000099309543594 0.000000000000000
172.27805393273 0.000000000000000 0.000099306882189 0.000000000000000
172.23829576070 0.000000000000000 0.000099304211070 0.000000000000000
172.20659625277 0.000000000000000 0.000099302074390 0.000000000000000
172.17489674483 0.000000000000000 0.000099299931510 0.000000000000000
172.14965380867 0.000000000000000 0.000099298220650 0.000000000000000
172.12441087250 0.000000000000000 0.000099296505845 0.000000000000000
172.10433019357 0.000000000000000 0.000099295138903 0.000000000000000
172.08424951464 0.000000000000000 0.000099293769460 0.000000000000000
172.06828908363 0.000000000000000 0.000099292679219 0.000000000000000
172.05232865263 0.000000000000000 0.000099291587396 0.000000000000000
172.03965202196 0.000000000000000 0.000099290719083 0.000000000000000
172.02697539130 0.000000000000000 0.000099289849771 0.000000000000000
172.01691274374 0.000000000000000 0.000099289159004 0.000000000000000
172.00685009619 0.000000000000000 0.000099288467607 0.000000000000000
171.99886612124 0.000000000000000 0.000099287918586 0.000000000000000
171.99088214630 0.000000000000000 0.000099287369169 0.000000000000000
171.98454973283 0.000000000000000 0.000099286933123 0.000000000000000
171.97821731937 0.000000000000000 0.000099286496827 0.000000000000000
171.97319614224 0.000000000000000 0.000099286150698 0.000000000000000
171.96817496512 0.000000000000000 0.000099285804412 0.000000000000000
171.96419414172 0.000000000000000 0.000099285529764 0.000000000000000
171.96021331832 0.000000000000000 0.000099285255018 0.000000000000000
171.95705741728 0.000000000000000 0.000099285037138 0.000000000000000
171.95390151624 0.000000000000000 0.000099284819196 0.000000000000000
171.95139930670 0.000000000000000 0.000099284646354 0.000000000000000
171.94889709715 0.000000000000000 0.000099284473475 0.000000000000000
171.94691252403 0.000000000000000 0.000099284336333 0.000000000000000
171.94492795091 0.000000000000000 0.000099284199168 0.000000000000000
171.94335290836 0.000000000000000 0.000099284090292 0.000000000000000
171.94177786581 0.000000000000000 0.000099283981402 0.000000000000000
171.94052641516 0.000000000000000 0.000099283894873 0.000000000000000
171.93927496450 0.000000000000000 0.000099283808337 0.000000000000000
171.93827870432 0.000000000000000 0.000099283739440 0.000000000000000
171.93728244415 0.000000000000000 0.000099283670539 0.000000000000000
171.93648678789 0.000000000000000 0.000099283615509 0.000000000000000
171.93569113163 0.000000000000000 0.000099283560477 0.000000000000000
171.93505227743 0.000000000000000 0.000099283516288 0.000000000000000
171.93441342324 0.000000000000000 0.000099283472098 0.000000000000000
171.93389579894 0.000000000000000 0.000099283436294 0.000000000000000
171.93337817464 0.000000000000000 0.000099283400489 0.000000000000000
171.93295205376 0.000000000000000 0.000099283371014 0.000000000000000
171.93252593289 0.000000000000000 0.000099283341540 0.000000000000000
171.93209981201 0.000000000000000 0.000099283312067 0.000000000000000
171.93160946618 0.000000000000000 0.000099283278154 0.000000000000000
171.93111912036 0.000000000000000 0.000099283244245 0.000000000000000
171.93062877453 0.000000000000000 0.000099283210341 0.000000000000000
171.93022915923 0.000000000000000 0.000099283182717 0.000000000000000
171.92982954392 0.000000000000000 0.000099283155100 0.000000000000000
171.92942992862 0.000000000000000 0.000099283127489 0.000000000000000
171.92903031331 0.000000000000000 0.000099283099885 0.000000000000000
171.92863069801 0.000000000000000 0.000099283072285 0.000000000000000
171.92823108270 0.000000000000000 0.000099283044689 0.000000000000000
171.92783146740 0.000000000000000 0.000099283017095 0.000000000000000
171.92703223679 0.000000000000000 0.000099282961912 0.000000000000000
171.92623300618 0.000000000000000 0.000099282906731 0.000000000000000
171.92543377557 0.000000000000000 0.000099282851550 0.000000000000000
171.92463454496 0.000000000000000 0.000099282796369 0.000000000000000
171.92346246987 0.000000000000000 0.000099282715442 0.000000000000000
171.92229039479 0.000000000000000 0.000099282634510 0.000000000000000
171.92111831970 0.000000000000000 0.000099282553572 0.000000000000000
171.91994624462 0.000000000000000 0.000099282472627 0.000000000000000
171.91742160571 0.000000000000000 0.000099282298248 0.000000000000000
171.91489696680 0.000000000000000 0.000099282123834 0.000000000000000
171.91237232789 0.000000000000000 0.000099281949383 0.000000000000000
171.90984768898 0.000000000000000 0.000099281774895 0.000000000000000
171.90408802382 0.000000000000000 0.000099281376677 0.000000000000000
171.89832835866 0.000000000000000 0.000099280978258 0.000000000000000
171.89256869350 0.000000000000000 0.000099280579636 0.000000000000000
171.88680902834 0.000000000000000 0.000099280180809 0.000000000000000
171.87147255394 0.000000000000000 0.000099279117833 0.000000000000000
171.85613607954 0.000000000000000 0.000099278053394 0.000000000000000
171.84079960514 0.000000000000000 0.000099276987485 0.000000000000000
171.80006904076 0.000000000000000 0.000099274149477 0.000000000000000
171.75933847639 0.000000000000000 0.000099271301014 0.000000000000000
171.71860791201 0.000000000000000 0.000099268442042 0.000000000000000
171.59506159347 0.000000000000000 0.000099259705184 0.000000000000000
171.47151527493 0.000000000000000 0.000099250869933 0.000000000000000
171.36930605528 0.000000000000000 0.000099243485364 0.000000000000000
171.26709683562 0.000000000000000 0.000099236031960 0.000000000000000
171.18497955400 0.000000000000000 0.000099229993439 0.000000000000000
171.10286227238 0.000000000000000 0.000099223909766 0.000000000000000
171.03701859712 0.000000000000000 0.000099218998914 0.000000000000000
170.97117492187 0.000000000000000 0.000099214058692 0.000000000000000
170.91849408899 0.000000000000000 0.000099210084829 0.000000000000000
170.86581325611 0.000000000000000 0.000099206092005 0.000000000000000
170.82374014541 0.000000000000000 0.000099202889506 0.000000000000000
170.78166703472 0.000000000000000 0.000099199674838 0.000000000000000
170.74811667776 0.000000000000000 0.000099197102624 0.000000000000000
170.71456632079 0.000000000000000 0.000099194522636 0.000000000000000
170.68784618682 0.000000000000000 0.000099192462315 0.000000000000000
170.66112605285 0.000000000000000 0.000099190397046 0.000000000000000
170.63986810769 0.000000000000000 0.000099188750427 0.000000000000000
170.61861016254 0.000000000000000 0.000099187100668 0.000000000000000
170.60171262350 0.000000000000000 0.000099185787065 0.000000000000000
170.58481508447 0.000000000000000 0.000099184471476 0.000000000000000
170.57139324722 0.000000000000000 0.000099183425078 0.000000000000000
170.55797140997 0.000000000000000 0.000099182377426 0.000000000000000
170.54731663596 0.000000000000000 0.000099181544865 0.000000000000000
170.53666186196 0.000000000000000 0.000099180711514 0.000000000000000
170.52820769996 0.000000000000000 0.000099180049718 0.000000000000000
170.51975353797 0.000000000000000 0.000099179387425 0.000000000000000
170.51304795594 0.000000000000000 0.000099178861761 0.000000000000000
170.50634237391 0.000000000000000 0.000099178335784 0.000000000000000
170.50102514147 0.000000000000000 0.000099177918486 0.000000000000000
170.49570790903 0.000000000000000 0.000099177500991 0.000000000000000
170.49149226877 0.000000000000000 0.000099177169851 0.000000000000000
170.48727662850 0.000000000000000 0.000099176838589 0.000000000000000
170.48393450386 0.000000000000000 0.000099176575880 0.000000000000000
170.48059237922 0.000000000000000 0.000099176313095 0.000000000000000
170.47794247555 0.000000000000000 0.000099176104684 0.000000000000000
170.47529257187 0.000000000000000 0.000099175896225 0.000000000000000
170.47319082927 0.000000000000000 0.000099175730855 0.000000000000000
170.47108908667 0.000000000000000 0.000099175565456 0.000000000000000
170.46942103333 0.000000000000000 0.000099175434166 0.000000000000000
170.46775297999 0.000000000000000 0.000099175302859 0.000000000000000
170.46642761297 0.000000000000000 0.000099175198515 0.000000000000000
170.46510224596 0.000000000000000 0.000099175094160 0.000000000000000
170.46404713055 0.000000000000000 0.000099175011077 0.000000000000000
170.46299201514 0.000000000000000 0.000099174927988 0.000000000000000
170.46214934424 0.000000000000000 0.000099174861625 0.000000000000000
170.46130667333 0.000000000000000 0.000099174795258 0.000000000000000
170.46063005927 0.000000000000000 0.000099174741968 0.000000000000000
170.45995344520 0.000000000000000 0.000099174688677 0.000000000000000
170.45940521413 0.000000000000000 0.000099174645496 0.000000000000000
170.45885698307 0.000000000000000 0.000099174602316 0.000000000000000
170.45840564959 0.000000000000000 0.000099174566768 0.000000000000000
170.45795431612 0.000000000000000 0.000099174531220 0.000000000000000
170.45750298265 0.000000000000000 0.000099174495674 0.000000000000000
170.45698356314 0.000000000000000 0.000099174454768 0.000000000000000
170.45646414364 0.000000000000000 0.000099174413866 0.000000000000000
170.45594472413 0.000000000000000 0.000099174372971 0.000000000000000
170.45552148666 0.000000000000000 0.000099174339656 0.000000000000000
170.45509824918 0.000000000000000 0.000099174306348 0.000000000000000
170.45467501171 0.000000000000000 0.000099174273049 0.000000000000000
170.45425177423 0.000000000000000 0.000099174239756 0.000000000000000
170.45382853676 0.000000000000000 0.000099174206470 0.000000000000000
170.45340529928 0.000000000000000 0.000099174173187 0.000000000000000
170.45298206181 0.000000000000000 0.000099174139907 0.000000000000000
170.45213558685 0.000000000000000 0.000099174073351 0.000000000000000
170.45128911190 0.000000000000000 0.000099174006799 0.000000000000000
170.45044263695 0.000000000000000 0.000099173940247 0.000000000000000
170.44959616200 0.000000000000000 0.000099173873693 0.000000000000000
170.44835460952 0.000000000000000 0.000099173776072 0.000000000000000
170.44711305704 0.000000000000000 0.000099173678444 0.000000000000000
170.44587150455 0.000000000000000 0.000099173580809 0.000000000000000
170.44462995207 0.000000000000000 0.000099173483165 0.000000000000000
170.44195586998 0.000000000000000 0.000099173272826 0.000000000000000
170.43928178789 0.000000000000000 0.000099173062443 0.000000000000000
170.43660770580 0.000000000000000 0.000099172852013 0.000000000000000
170.43393362371 0.000000000000000 0.000099172641536 0.000000000000000
170.42783321466 0.000000000000000 0.000099172161193 0.000000000000000
170.42173280560 0.000000000000000 0.000099171680596 0.000000000000000
170.41563239654 0.000000000000000 0.000099171199743 0.000000000000000
170.40953198749 0.000000000000000 0.000099170718633 0.000000000000000
170.39328942420 0.000000000000000 0.000099169436398 0.000000000000000
170.37704686091 0.000000000000000 0.000099168152322 0.000000000000000
170.36080429762 0.000000000000000 0.000099166866398 0.000000000000000
170.31767003093 0.000000000000000 0.000099163442445 0.000000000000000
170.27453576424 0.000000000000000 0.000099160005347 0.000000000000000
170.23140149755 0.000000000000000 0.000099156555035 0.000000000000000
170.10158668248 0.000000000000000 0.000099146090668 0.000000000000000
169.97177186741 0.000000000000000 0.000099135504414 0.000000000000000
169.87245894124 0.000000000000000 0.000099127322326 0.000000000000000
169.77314601506 0.000000000000000 0.000099119067316 0.000000000000000
169.69327126843 0.000000000000000 0.000099112374701 0.000000000000000
169.61339652179 0.000000000000000 0.000099105634183 0.000000000000000
169.54939110244 0.000000000000000 0.000099100198084 0.000000000000000
169.48538568309 0.000000000000000 0.000099094730878 0.000000000000000
169.43420110177 0.000000000000000 0.000099090336324 0.000000000000000
169.38301652045 0.000000000000000 0.000099085921715 0.000000000000000
169.34215558903 0.000000000000000 0.000099082383069 0.000000000000000
169.30129465761 0.000000000000000 0.000099078831566 0.000000000000000
169.26872246332 0.000000000000000 0.000099075991264 0.000000000000000
169.23615026904 0.000000000000000 0.000099073142756 0.000000000000000
169.21021684962 0.000000000000000 0.000099070868946 0.000000000000000
169.18428343021 0.000000000000000 0.000099068589917 0.000000000000000
169.16365646987 0.000000000000000 0.000099066773491 0.000000000000000
169.14302950954 0.000000000000000 0.000099064953756 0.000000000000000
169.12663687555 0.000000000000000 0.000099063505216 0.000000000000000
169.11024424156 0.000000000000000 0.000099062054584 0.000000000000000
169.09722562951 0.000000000000000 0.000099060901038 0.000000000000000
169.08420701745 0.000000000000000 0.000099059746170 0.000000000000000
169.07387372637 0.000000000000000 0.000099058828574 0.000000000000000
169.06354043529 0.000000000000000 0.000099057910145 0.000000000000000
169.05534221067 0.000000000000000 0.000099057180890 0.000000000000000
169.04714398604 0.000000000000000 0.000099056451112 0.000000000000000
169.04064189003 0.000000000000000 0.000099055871945 0.000000000000000
169.03413979401 0.000000000000000 0.000099055292449 0.000000000000000
169.02898413894 0.000000000000000 0.000099054832721 0.000000000000000
169.02382848388 0.000000000000000 0.000099054372786 0.000000000000000
169.01974097061 0.000000000000000 0.000099054007994 0.000000000000000
169.01565345735 0.000000000000000 0.000099053643074 0.000000000000000
169.01241277321 0.000000000000000 0.000099053353664 0.000000000000000
169.00917208906 0.000000000000000 0.000099053064174 0.000000000000000
169.00660233092 0.000000000000000 0.000099052834562 0.000000000000000
169.00403257279 0.000000000000000 0.000099052604899 0.000000000000000
169.00199396288 0.000000000000000 0.000099052422671 0.000000000000000
168.99995535296 0.000000000000000 0.000099052240413 0.000000000000000
168.99833680449 0.000000000000000 0.000099052095688 0.000000000000000
168.99671825602 0.000000000000000 0.000099051950944 0.000000000000000
168.99543142254 0.000000000000000 0.000099051835853 0.000000000000000
168.99414458906 0.000000000000000 0.000099051720750 0.000000000000000
168.99311909344 0.000000000000000 0.000099051629016 0.000000000000000
168.99209359783 0.000000000000000 0.000099051537276 0.000000000000000
168.99127318306 0.000000000000000 0.000099051463878 0.000000000000000
168.99045276830 0.000000000000000 0.000099051390477 0.000000000000000
168.98979213433 0.000000000000000 0.000099051331370 0.000000000000000
168.98913150036 0.000000000000000 0.000099051272261 0.000000000000000
168.98859356471 0.000000000000000 0.000099051224130 0.000000000000000
168.98805562905 0.000000000000000 0.000099051175999 0.000000000000000
168.98760877078 0.000000000000000 0.000099051136018 0.000000000000000
168.98716191251 0.000000000000000 0.000099051096037 0.000000000000000
168.98671505424 0.000000000000000 0.000099051056059 0.000000000000000
168.98618341712 0.000000000000000 0.000099051008499 0.000000000000000
168.98565177999 0.000000000000000 0.000099050960945 0.000000000000000
168.98512014286 0.000000000000000 0.000099050913400 0.000000000000000
168.98501381544 0.000000000000000 0.000099050903892 0.000000000000000
168.98490748801 0.000000000000000 0.000099050894385 0.000000000000000
168.98480116059 0.000000000000000 0.000099050884878 0.000000000000000
168.98458850574 0.000000000000000 0.000099050865866 0.000000000000000
168.98437585089 0.000000000000000 0.000099050846857 0.000000000000000
168.98416319604 0.000000000000000 0.000099050827849 0.000000000000000
168.98395054119 0.000000000000000 0.000099050808844 0.000000000000000
168.98349464615 0.000000000000000 0.000099050768105 0.000000000000000
168.98303875112 0.000000000000000 0.000099050727372 0.000000000000000
168.98258285609 0.000000000000000 0.000099050686644 0.000000000000000
168.98212696106 0.000000000000000 0.000099050645919 0.000000000000000
168.98083260867 0.000000000000000 0.000099050530304 0.000000000000000
168.97985208157 0.000000000000000 0.000099050442722 0.000000000000000
168.97887155446 0.000000000000000 0.000099050355138 0.000000000000000
168.97789102736 0.000000000000000 0.000099050267550 0.000000000000000
168.97691050025 0.000000000000000 0.000099050179959 0.000000000000000
168.97511755418 0.000000000000000 0.000099050019779 0.000000000000000
168.97332460810 0.000000000000000 0.000099049859579 0.000000000000000
168.97153166203 0.000000000000000 0.000099049699358 0.000000000000000
168.96973871595 0.000000000000000 0.000099049539115 0.000000000000000
168.96581294111 0.000000000000000 0.000099049188170 0.000000000000000
168.96188716626 0.000000000000000 0.000099048837112 0.000000000000000
168.95796139141 0.000000000000000 0.000099048485938 0.000000000000000
168.95403561656 0.000000000000000 0.000099048134647 0.000000000000000
168.94463183251 0.000000000000000 0.000099047292684 0.000000000000000
168.93522804845 0.000000000000000 0.000099046450037 0.000000000000000
168.92582426439 0.000000000000000 0.000099045606703 0.000000000000000
168.90282117513 0.000000000000000 0.000099043540865 0.000000000000000
168.87981808586 0.000000000000000 0.000099041470877 0.000000000000000
168.85681499660 0.000000000000000 0.000099039396723 0.000000000000000
168.79445480385 0.000000000000000 0.000099033752723 0.000000000000000
168.73209461111 0.000000000000000 0.000099028077781 0.000000000000000
168.66973441837 0.000000000000000 0.000099022371682 0.000000000000000
168.54745551170 0.000000000000000 0.000099011091570 0.000000000000000
168.42517660503 0.000000000000000 0.000098999689405 0.000000000000000
168.33384387954 0.000000000000000 0.000098991092447 0.000000000000000
168.24251115406 0.000000000000000 0.000098982426043 0.000000000000000
168.16910345000 0.000000000000000 0.000098975409821 0.000000000000000
168.09569574595 0.000000000000000 0.000098968348122 0.000000000000000
168.03693510357 0.000000000000000 0.000098962662506 0.000000000000000
167.97817446118 0.000000000000000 0.000098956947461 0.000000000000000
167.93122569304 0.000000000000000 0.000098952360005 0.000000000000000
167.88427692489 0.000000000000000 0.000098947753625 0.000000000000000
167.84682534858 0.000000000000000 0.000098944065457 0.000000000000000
167.80937377227 0.000000000000000 0.000098940365183 0.000000000000000
167.77953791960 0.000000000000000 0.000098937408674 0.000000000000000
167.74970206693 0.000000000000000 0.000098934444452 0.000000000000000
167.72595959566 0.000000000000000 0.000098932080094 0.000000000000000
167.70221712440 0.000000000000000 0.000098929710839 0.000000000000000
167.68334092275 0.000000000000000 0.000098927823690 0.000000000000000
167.66446472109 0.000000000000000 0.000098925933438 0.000000000000000
167.64946875529 0.000000000000000 0.000098924429539 0.000000000000000
167.63447278948 0.000000000000000 0.000098922923680 0.000000000000000
167.62256680106 0.000000000000000 0.000098921726713 0.000000000000000
167.61066081263 0.000000000000000 0.000098920528509 0.000000000000000
167.60121280766 0.000000000000000 0.000098919576794 0.000000000000000
167.59176480270 0.000000000000000 0.000098918624301 0.000000000000000
167.58427024905 0.000000000000000 0.000098917868190 0.000000000000000
167.57677569540 0.000000000000000 0.000098917111590 0.000000000000000
167.57083239592 0.000000000000000 0.000098916511246 0.000000000000000
167.56488909645 0.000000000000000 0.000098915910596 0.000000000000000
167.56017680232 0.000000000000000 0.000098915434137 0.000000000000000
167.55546450820 0.000000000000000 0.000098914957487 0.000000000000000
167.55172844988 0.000000000000000 0.000098914579447 0.000000000000000
167.54799239156 0.000000000000000 0.000098914201287 0.000000000000000
167.54503002058 0.000000000000000 0.000098913901354 0.000000000000000
167.54206764960 0.000000000000000 0.000098913601346 0.000000000000000
167.53971799380 0.000000000000000 0.000098913363338 0.000000000000000
167.53736833801 0.000000000000000 0.000098913125283 0.000000000000000
167.53550347146 0.000000000000000 0.000098912936312 0.000000000000000
167.53363860491 0.000000000000000 0.000098912747314 0.000000000000000
167.53215681859 0.000000000000000 0.000098912597120 0.000000000000000
167.53067503227 0.000000000000000 0.000098912446909 0.000000000000000
167.52949536294 0.000000000000000 0.000098912327312 0.000000000000000
167.52831569361 0.000000000000000 0.000098912207706 0.000000000000000
167.52737352297 0.000000000000000 0.000098912112173 0.000000000000000
167.52643135233 0.000000000000000 0.000098912016635 0.000000000000000
167.52567482315 0.000000000000000 0.000098911939918 0.000000000000000
167.52491829398 0.000000000000000 0.000098911863199 0.000000000000000
167.52430528649 0.000000000000000 0.000098911801033 0.000000000000000
167.52369227900 0.000000000000000 0.000098911738866 0.000000000000000
167.52318758691 0.000000000000000 0.000098911687684 0.000000000000000
167.52268289481 0.000000000000000 0.000098911636502 0.000000000000000
167.52217820272 0.000000000000000 0.000098911585322 0.000000000000000
167.52159726321 0.000000000000000 0.000098911526413 0.000000000000000
167.52101632370 0.000000000000000 0.000098911467510 0.000000000000000
167.52043538420 0.000000000000000 0.000098911408616 0.000000000000000
167.51996214214 0.000000000000000 0.000098911360650 0.000000000000000
167.51948890009 0.000000000000000 0.000098911312693 0.000000000000000
167.51901565803 0.000000000000000 0.000098911264748 0.000000000000000
167.51854241598 0.000000000000000 0.000098911216812 0.000000000000000
167.51806917392 0.000000000000000 0.000098911168883 0.000000000000000
167.51759593187 0.000000000000000 0.000098911120960 0.000000000000000
167.51712268981 0.000000000000000 0.000098911073040 0.000000000000000
167.51617620570 0.000000000000000 0.000098910977207 0.000000000000000
167.51522972159 0.000000000000000 0.000098910881376 0.000000000000000
167.51428323748 0.000000000000000 0.000098910785545 0.000000000000000
167.51333675337 0.000000000000000 0.000098910689711 0.000000000000000
167.51194817315 0.000000000000000 0.000098910549105 0.000000000000000
167.51055959292 0.000000000000000 0.000098910408489 0.000000000000000
167.50917101270 0.000000000000000 0.000098910267859 0.000000000000000
167.50778243247 0.000000000000000 0.000098910127216 0.000000000000000
167.50479206518 0.000000000000000 0.000098909824285 0.000000000000000
167.50180169788 0.000000000000000 0.000098909521283 0.000000000000000
167.49881133059 0.000000000000000 0.000098909218208 0.000000000000000
167.49582096330 0.000000000000000 0.000098908915058 0.000000000000000
167.48899938140 0.000000000000000 0.000098908223234 0.000000000000000
167.48217779949 0.000000000000000 0.000098907531011 0.000000000000000
167.47535621759 0.000000000000000 0.000098906838387 0.000000000000000
167.46853463569 0.000000000000000 0.000098906145358 0.000000000000000
167.45037428391 0.000000000000000 0.000098904298406 0.000000000000000
167.43221393213 0.000000000000000 0.000098902448568 0.000000000000000
167.41405358035 0.000000000000000 0.000098900595833 0.000000000000000
167.36583165461 0.000000000000000 0.000098895662061 0.000000000000000
167.31760972888 0.000000000000000 0.000098890707677 0.000000000000000
167.26938780314 0.000000000000000 0.000098885732563 0.000000000000000
167.14271062574 0.000000000000000 0.000098872563448 0.000000000000000
167.01603344833 0.000000000000000 0.000098859248651 0.000000000000000
166.91984496502 0.000000000000000 0.000098849040096 0.000000000000000
166.82365648172 0.000000000000000 0.000098838745755 0.000000000000000
166.74635633581 0.000000000000000 0.000098830410249 0.000000000000000
166.66905618990 0.000000000000000 0.000098822018518 0.000000000000000
166.60716470042 0.000000000000000 0.000098815258801 0.000000000000000
166.54527321094 0.000000000000000 0.000098808462652 0.000000000000000
166.49581321797 0.000000000000000 0.000098803005279 0.000000000000000
166.44635322500 0.000000000000000 0.000098797524457 0.000000000000000
166.40689188843 0.000000000000000 0.000098793134752 0.000000000000000
166.36743055187 0.000000000000000 0.000098788730035 0.000000000000000
166.33598926160 0.000000000000000 0.000098785209757 0.000000000000000
166.30454797133 0.000000000000000 0.000098781679911 0.000000000000000
166.27952503862 0.000000000000000 0.000098778863789 0.000000000000000
166.25450210591 0.000000000000000 0.000098776041588 0.000000000000000
166.23460595926 0.000000000000000 0.000098773793265 0.000000000000000
166.21470981262 0.000000000000000 0.000098771541091 0.000000000000000
166.19890228743 0.000000000000000 0.000098769748987 0.000000000000000
166.18309476225 0.000000000000000 0.000098767954448 0.000000000000000
166.17054359527 0.000000000000000 0.000098766527851 0.000000000000000
166.15799242828 0.000000000000000 0.000098765099717 0.000000000000000
166.14803188392 0.000000000000000 0.000098763965264 0.000000000000000
166.13807133956 0.000000000000000 0.000098762829844 0.000000000000000
166.13016984982 0.000000000000000 0.000098761928452 0.000000000000000
166.12226836009 0.000000000000000 0.000098761026451 0.000000000000000
166.11600210982 0.000000000000000 0.000098760310690 0.000000000000000
166.10973585955 0.000000000000000 0.000098759594548 0.000000000000000
166.10476734291 0.000000000000000 0.000098759026447 0.000000000000000
166.09979882628 0.000000000000000 0.000098758458107 0.000000000000000
166.09585951616 0.000000000000000 0.000098758007327 0.000000000000000
166.09192020604 0.000000000000000 0.000098757556397 0.000000000000000
166.08879659700 0.000000000000000 0.000098757198735 0.000000000000000
166.08567298795 0.000000000000000 0.000098756840980 0.000000000000000
166.08319538658 0.000000000000000 0.000098756557148 0.000000000000000
166.08071778521 0.000000000000000 0.000098756273259 0.000000000000000
166.07875132691 0.000000000000000 0.000098756047897 0.000000000000000
166.07678486861 0.000000000000000 0.000098755822501 0.000000000000000
166.07522232011 0.000000000000000 0.000098755643376 0.000000000000000
166.07365977161 0.000000000000000 0.000098755464230 0.000000000000000
166.07241576755 0.000000000000000 0.000098755321591 0.000000000000000
166.07117176349 0.000000000000000 0.000098755178939 0.000000000000000
166.07017816754 0.000000000000000 0.000098755064994 0.000000000000000
166.06918457159 0.000000000000000 0.000098754951042 0.000000000000000
166.06838669796 0.000000000000000 0.000098754859533 0.000000000000000
166.06758882432 0.000000000000000 0.000098754768020 0.000000000000000
166.06694224807 0.000000000000000 0.000098754693859 0.000000000000000
166.06629567181 0.000000000000000 0.000098754619696 0.000000000000000
166.06576324524 0.000000000000000 0.000098754558627 0.000000000000000
166.06523081867 0.000000000000000 0.000098754497558 0.000000000000000
166.06469839210 0.000000000000000 0.000098754436491 0.000000000000000
166.06408514688 0.000000000000000 0.000098754366158 0.000000000000000
166.06347190167 0.000000000000000 0.000098754295831 0.000000000000000
166.06285865645 0.000000000000000 0.000098754225514 0.000000000000000
166.06235957303 0.000000000000000 0.000098754168299 0.000000000000000
166.06186048962 0.000000000000000 0.000098754111095 0.000000000000000
166.06136140620 0.000000000000000 0.000098754053903 0.000000000000000
166.06086232279 0.000000000000000 0.000098753996723 0.000000000000000
166.06036323937 0.000000000000000 0.000098753939552 0.000000000000000
166.05986415596 0.000000000000000 0.000098753882386 0.000000000000000
166.05936507254 0.000000000000000 0.000098753825223 0.000000000000000
166.05836690571 0.000000000000000 0.000098753710906 0.000000000000000
166.05736873888 0.000000000000000 0.000098753596591 0.000000000000000
166.05637057205 0.000000000000000 0.000098753482274 0.000000000000000
166.05537240521 0.000000000000000 0.000098753367954 0.000000000000000
166.05390672594 0.000000000000000 0.000098753200079 0.000000000000000
166.05244104667 0.000000000000000 0.000098753032190 0.000000000000000
166.05097536740 0.000000000000000 0.000098752864284 0.000000000000000
166.04950968814 0.000000000000000 0.000098752696361 0.000000000000000
166.04635453054 0.000000000000000 0.000098752334812 0.000000000000000
166.04319937294 0.000000000000000 0.000098751973173 0.000000000000000
166.04004421535 0.000000000000000 0.000098751611443 0.000000000000000
166.03688905775 0.000000000000000 0.000098751249620 0.000000000000000
166.02969256358 0.000000000000000 0.000098750423997 0.000000000000000
166.02249606940 0.000000000000000 0.000098749597877 0.000000000000000
166.01529957523 0.000000000000000 0.000098748771255 0.000000000000000
166.00810308105 0.000000000000000 0.000098747944131 0.000000000000000
165.98895111759 0.000000000000000 0.000098745740451 0.000000000000000
165.96979915413 0.000000000000000 0.000098743533179 0.000000000000000
165.95064719067 0.000000000000000 0.000098741322302 0.000000000000000
165.89980624134 0.000000000000000 0.000098735435713 0.000000000000000
165.84896529202 0.000000000000000 0.000098729523478 0.000000000000000
165.79812434269 0.000000000000000 0.000098723585448 0.000000000000000
165.67333242059 0.000000000000000 0.000098708899834 0.000000000000000
165.54854049848 0.000000000000000 0.000098694055956 0.000000000000000
165.45416531037 0.000000000000000 0.000098682723899 0.000000000000000
165.35979012225 0.000000000000000 0.000098671299449 0.000000000000000
165.28397235981 0.000000000000000 0.000098662054021 0.000000000000000
165.20815459737 0.000000000000000 0.000098652748104 0.000000000000000
165.14747124893 0.000000000000000 0.000098645255983 0.000000000000000
165.08678790050 0.000000000000000 0.000098637724711 0.000000000000000
165.03830713275 0.000000000000000 0.000098631679633 0.000000000000000
164.98982636501 0.000000000000000 0.000098625609378 0.000000000000000
164.95115520286 0.000000000000000 0.000098620749280 0.000000000000000
164.91248404072 0.000000000000000 0.000098615873077 0.000000000000000
164.88167806568 0.000000000000000 0.000098611977078 0.000000000000000
164.85087209065 0.000000000000000 0.000098608070819 0.000000000000000
164.82635845018 0.000000000000000 0.000098604955099 0.000000000000000
164.80184480970 0.000000000000000 0.000098601832863 0.000000000000000
164.78235593605 0.000000000000000 0.000098599345965 0.000000000000000
164.76286706240 0.000000000000000 0.000098596854940 0.000000000000000
164.74738456846 0.000000000000000 0.000098594873059 0.000000000000000
164.73190207453 0.000000000000000 0.000098592888571 0.000000000000000
164.71960986180 0.000000000000000 0.000098591311144 0.000000000000000
164.70731764906 0.000000000000000 0.000098589732072 0.000000000000000
164.69756310859 0.000000000000000 0.000098588477823 0.000000000000000
164.68780856811 0.000000000000000 0.000098587222538 0.000000000000000
164.68007073547 0.000000000000000 0.000098586226042 0.000000000000000
164.67233290283 0.000000000000000 0.000098585228895 0.000000000000000
164.66619649098 0.000000000000000 0.000098584437655 0.000000000000000
164.66006007912 0.000000000000000 0.000098583646007 0.000000000000000
164.65519441520 0.000000000000000 0.000098583018006 0.000000000000000
164.65032875128 0.000000000000000 0.000098582389750 0.000000000000000
164.64647076389 0.000000000000000 0.000098581891424 0.000000000000000
164.64261277650 0.000000000000000 0.000098581392939 0.000000000000000
164.63955330071 0.000000000000000 0.000098580997515 0.000000000000000
164.63649382491 0.000000000000000 0.000098580601993 0.000000000000000
164.63406660654 0.000000000000000 0.000098580288137 0.000000000000000
164.63163938817 0.000000000000000 0.000098579974220 0.000000000000000
164.62971227052 0.000000000000000 0.000098579724939 0.000000000000000
164.62778515286 0.000000000000000 0.000098579475621 0.000000000000000
164.62625301702 0.000000000000000 0.000098579277377 0.000000000000000
164.62472088118 0.000000000000000 0.000098579079111 0.000000000000000
164.62349998294 0.000000000000000 0.000098578921105 0.000000000000000
164.62227908471 0.000000000000000 0.000098578763087 0.000000000000000
164.62130248467 0.000000000000000 0.000098578636678 0.000000000000000
164.62032588462 0.000000000000000 0.000098578510263 0.000000000000000
164.61953969496 0.000000000000000 0.000098578408491 0.000000000000000
164.61875350529 0.000000000000000 0.000098578306715 0.000000000000000
164.61811364753 0.000000000000000 0.000098578223882 0.000000000000000
164.61747378978 0.000000000000000 0.000098578141047 0.000000000000000
164.61694275837 0.000000000000000 0.000098578072301 0.000000000000000
164.61641172696 0.000000000000000 0.000098578003556 0.000000000000000
164.61588069556 0.000000000000000 0.000098577934813 0.000000000000000
164.61525123688 0.000000000000000 0.000098577853334 0.000000000000000
164.61462177820 0.000000000000000 0.000098577771862 0.000000000000000
164.61399231952 0.000000000000000 0.000098577690404 0.000000000000000
164.61386642778 0.000000000000000 0.000098577674115 0.000000000000000
164.61374053605 0.000000000000000 0.000098577657826 0.000000000000000
164.61361464431 0.000000000000000 0.000098577641538 0.000000000000000
164.61336286084 0.000000000000000 0.000098577608964 0.000000000000000
164.61311107737 0.000000000000000 0.000098577576393 0.000000000000000
164.61285929389 0.000000000000000 0.000098577543826 0.000000000000000
164.61260751042 0.000000000000000 0.000098577511262 0.000000000000000
164.61206382403 0.000000000000000 0.000098577440954 0.000000000000000
164.61152013764 0.000000000000000 0.000098577370656 0.000000000000000
164.61097645125 0.000000000000000 0.000098577300364 0.000000000000000
164.61043276486 0.000000000000000 0.000098577230077 0.000000000000000
164.60909623118 0.000000000000000 0.000098577057300 0.000000000000000
164.60775969749 0.000000000000000 0.000098576884524 0.000000000000000
164.60642316381 0.000000000000000 0.000098576711740 0.000000000000000
164.60508663013 0.000000000000000 0.000098576538945 0.000000000000000
164.60331956557 0.000000000000000 0.000098576310467 0.000000000000000
164.60155250102 0.000000000000000 0.000098576081963 0.000000000000000
164.59978543646 0.000000000000000 0.000098575853430 0.000000000000000
164.59801837190 0.000000000000000 0.000098575624866 0.000000000000000
164.59402450835 0.000000000000000 0.000098575108160 0.000000000000000
164.59003064480 0.000000000000000 0.000098574591290 0.000000000000000
164.58603678124 0.000000000000000 0.000098574074253 0.000000000000000
164.58204291769 0.000000000000000 0.000098573557047 0.000000000000000
164.57277690476 0.000000000000000 0.000098572356439 0.000000000000000
164.56351089183 0.000000000000000 0.000098571154904 0.000000000000000
164.55424487889 0.000000000000000 0.000098569952438 0.000000000000000
164.54497886596 0.000000000000000 0.000098568749037 0.000000000000000
164.51927583635 0.000000000000000 0.000098565406003 0.000000000000000
164.49357280675 0.000000000000000 0.000098562055724 0.000000000000000
164.46786977714 0.000000000000000 0.000098558698170 0.000000000000000
164.39728326203 0.000000000000000 0.000098549439906 0.000000000000000
164.32669674691 0.000000000000000 0.000098540126166 0.000000000000000
164.25611023180 0.000000000000000 0.000098530756537 0.000000000000000
164.12432025361 0.000000000000000 0.000098513111969 0.000000000000000
163.99253027541 0.000000000000000 0.000098495268698 0.000000000000000
163.86074029722 0.000000000000000 0.000098477224478 0.000000000000000
163.75191694164 0.000000000000000 0.000098462171764 0.000000000000000
163.64309358606 0.000000000000000 0.000098446979443 0.000000000000000
163.56764408523 0.000000000000000 0.000098436363787 0.000000000000000
163.49219458441 0.000000000000000 0.000098425680203 0.000000000000000
163.44076770603 0.000000000000000 0.000098418359121 0.000000000000000
163.38934082766 0.000000000000000 0.000098411006258 0.000000000000000
163.35443081338 0.000000000000000 0.000098405996777 0.000000000000000
163.31952079910 0.000000000000000 0.000098400972593 0.000000000000000
163.29587896549 0.000000000000000 0.000098397561746 0.000000000000000
163.27223713189 0.000000000000000 0.000098394144144 0.000000000000000
163.25625241034 0.000000000000000 0.000098391829606 0.000000000000000
163.24026768878 0.000000000000000 0.000098389511980 0.000000000000000
163.22947142420 0.000000000000000 0.000098387944885 0.000000000000000
163.21867515962 0.000000000000000 0.000098386376385 0.000000000000000
163.21138664097 0.000000000000000 0.000098385316706 0.000000000000000
163.20409812233 0.000000000000000 0.000098384256392 0.000000000000000
163.19917613803 0.000000000000000 0.000098383539999 0.000000000000000
163.19425415373 0.000000000000000 0.000098382823323 0.000000000000000
163.19092475528 0.000000000000000 0.000098382338381 0.000000000000000
163.18759535684 0.000000000000000 0.000098381853315 0.000000000000000
163.18533317723 0.000000000000000 0.000098381523667 0.000000000000000
163.18307099763 0.000000000000000 0.000098381193968 0.000000000000000
163.18151732556 0.000000000000000 0.000098380967503 0.000000000000000
163.17996365349 0.000000000000000 0.000098380741020 0.000000000000000
163.17886800125 0.000000000000000 0.000098380581297 0.000000000000000
163.17777234902 0.000000000000000 0.000098380421572 0.000000000000000
163.17693981617 0.000000000000000 0.000098380300207 0.000000000000000
163.17610728331 0.000000000000000 0.000098380178850 0.000000000000000
163.17527475046 0.000000000000000 0.000098380057508 0.000000000000000
163.17465311778 0.000000000000000 0.000098379966921 0.000000000000000
163.17403148510 0.000000000000000 0.000098379876353 0.000000000000000
163.17340985242 0.000000000000000 0.000098379785804 0.000000000000000
163.17278821974 0.000000000000000 0.000098379695273 0.000000000000000
163.17216658707 0.000000000000000 0.000098379604756 0.000000000000000
163.17154495439 0.000000000000000 0.000098379514248 0.000000000000000
163.17092332171 0.000000000000000 0.000098379423745 0.000000000000000
163.16968005636 0.000000000000000 0.000098379242746 0.000000000000000
163.16843679100 0.000000000000000 0.000098379061746 0.000000000000000
163.16719352564 0.000000000000000 0.000098378880739 0.000000000000000
163.16595026029 0.000000000000000 0.000098378699722 0.000000000000000
163.16416469686 0.000000000000000 0.000098378439725 0.000000000000000
163.16237913343 0.000000000000000 0.000098378179698 0.000000000000000
163.16059357000 0.000000000000000 0.000098377919639 0.000000000000000
163.15880800657 0.000000000000000 0.000098377659546 0.000000000000000
163.15487966327 0.000000000000000 0.000098377087202 0.000000000000000
163.15095131997 0.000000000000000 0.000098376514683 0.000000000000000
163.14702297667 0.000000000000000 0.000098375941985 0.000000000000000
163.14309463338 0.000000000000000 0.000098375369106 0.000000000000000
163.13403402580 0.000000000000000 0.000098374047079 0.000000000000000
163.12497341823 0.000000000000000 0.000098372724069 0.000000000000000
163.11591281065 0.000000000000000 0.000098371400071 0.000000000000000
163.10685220307 0.000000000000000 0.000098370075082 0.000000000000000
163.08214210018 0.000000000000000 0.000098366456505 0.000000000000000
163.05743199729 0.000000000000000 0.000098362830497 0.000000000000000
163.03272189439 0.000000000000000 0.000098359197029 0.000000000000000
162.96579813525 0.000000000000000 0.000098349318653 0.000000000000000
162.89887437611 0.000000000000000 0.000098339384985 0.000000000000000
162.83195061697 0.000000000000000 0.000098329395629 0.000000000000000
162.70787186122 0.000000000000000 0.000098310726630 0.000000000000000
162.58379310548 0.000000000000000 0.000098291862757 0.000000000000000
162.45971434973 0.000000000000000 0.000098272801982 0.000000000000000
162.33563559399 0.000000000000000 0.000098253542363 0.000000000000000
162.24128587986 0.000000000000000 0.000098238763113 0.000000000000000
162.14693616572 0.000000000000000 0.000098223867122 0.000000000000000
162.08203050928 0.000000000000000 0.000098213551652 0.000000000000000
162.01712485283 0.000000000000000 0.000098203180421 0.000000000000000
161.97295840793 0.000000000000000 0.000098196091118 0.000000000000000
161.92879196302 0.000000000000000 0.000098188975861 0.000000000000000
161.89883801884 0.000000000000000 0.000098184135457 0.000000000000000
161.86888407465 0.000000000000000 0.000098179283082 0.000000000000000
161.84861121042 0.000000000000000 0.000098175992193 0.000000000000000
161.82833834620 0.000000000000000 0.000098172695816 0.000000000000000
161.81463682391 0.000000000000000 0.000098170464836 0.000000000000000
161.80093530163 0.000000000000000 0.000098168231353 0.000000000000000
161.79168257322 0.000000000000000 0.000098166721654 0.000000000000000
161.78242984481 0.000000000000000 0.000098165210820 0.000000000000000
161.77618229179 0.000000000000000 0.000098164190047 0.000000000000000
161.76993473878 0.000000000000000 0.000098163168764 0.000000000000000
161.76571254794 0.000000000000000 0.000098162478279 0.000000000000000
161.76149035710 0.000000000000000 0.000098161787568 0.000000000000000
161.75862873644 0.000000000000000 0.000098161319308 0.000000000000000
161.75576711577 0.000000000000000 0.000098160850951 0.000000000000000
161.75381372092 0.000000000000000 0.000098160531189 0.000000000000000
161.75186032608 0.000000000000000 0.000098160211390 0.000000000000000
161.75050369330 0.000000000000000 0.000098159989271 0.000000000000000
161.74914706052 0.000000000000000 0.000098159767141 0.000000000000000
161.74816181848 0.000000000000000 0.000098159605818 0.000000000000000
161.74717657645 0.000000000000000 0.000098159444499 0.000000000000000
161.74619133441 0.000000000000000 0.000098159283192 0.000000000000000
161.74520609238 0.000000000000000 0.000098159121909 0.000000000000000
161.74507421967 0.000000000000000 0.000098159100324 0.000000000000000
161.74494234696 0.000000000000000 0.000098159078740 0.000000000000000
161.74481047425 0.000000000000000 0.000098159057157 0.000000000000000
161.74454672882 0.000000000000000 0.000098159013994 0.000000000000000
161.74428298340 0.000000000000000 0.000098158970834 0.000000000000000
161.74401923798 0.000000000000000 0.000098158927678 0.000000000000000
161.74375549256 0.000000000000000 0.000098158884526 0.000000000000000
161.74299829113 0.000000000000000 0.000098158760656 0.000000000000000
161.74236779040 0.000000000000000 0.000098158657530 0.000000000000000
161.74173728967 0.000000000000000 0.000098158554414 0.000000000000000
161.74110678895 0.000000000000000 0.000098158451304 0.000000000000000
161.74047628822 0.000000000000000 0.000098158348197 0.000000000000000
161.73930829746 0.000000000000000 0.000098158157197 0.000000000000000
161.73814030669 0.000000000000000 0.000098157966193 0.000000000000000
161.73697231593 0.000000000000000 0.000098157775182 0.000000000000000
161.73580432517 0.000000000000000 0.000098157584160 0.000000000000000
161.73388540061 0.000000000000000 0.000098157270296 0.000000000000000
161.73196647605 0.000000000000000 0.000098156956395 0.000000000000000
161.73004755149 0.000000000000000 0.000098156642451 0.000000000000000
161.72812862694 0.000000000000000 0.000098156328464 0.000000000000000
161.72400234784 0.000000000000000 0.000098155653143 0.000000000000000
161.71987606874 0.000000000000000 0.000098154977608 0.000000000000000
161.71574978964 0.000000000000000 0.000098154301853 0.000000000000000
161.71162351054 0.000000000000000 0.000098153625878 0.000000000000000
161.70208083540 0.000000000000000 0.000098152061722 0.000000000000000
161.69253816027 0.000000000000000 0.000098150496360 0.000000000000000
161.68299548513 0.000000000000000 0.000098148929788 0.000000000000000
161.67345280999 0.000000000000000 0.000098147362001 0.000000000000000
161.64746132466 0.000000000000000 0.000098143085610 0.000000000000000
161.62146983932 0.000000000000000 0.000098138800138 0.000000000000000
161.59547835398 0.000000000000000 0.000098134505549 0.000000000000000
161.52513236136 0.000000000000000 0.000098122836259 0.000000000000000
161.45478636873 0.000000000000000 0.000098111099483 0.000000000000000
161.38444037610 0.000000000000000 0.000098099294755 0.000000000000000
161.25406563130 0.000000000000000 0.000098077235598 0.000000000000000
161.12369088650 0.000000000000000 0.000098054938765 0.000000000000000
160.99331614170 0.000000000000000 0.000098032401827 0.000000000000000
160.88713576575 0.000000000000000 0.000098013868185 0.000000000000000
160.78095538980 0.000000000000000 0.000097995172612 0.000000000000000
160.70741689000 0.000000000000000 0.000097982128950 0.000000000000000
160.63387839019 0.000000000000000 0.000097969006799 0.000000000000000
160.58375708081 0.000000000000000 0.000097960018069 0.000000000000000
160.53363577143 0.000000000000000 0.000097950992667 0.000000000000000
160.49961114337 0.000000000000000 0.000097944844879 0.000000000000000
160.46558651532 0.000000000000000 0.000097938680138 0.000000000000000
160.44254324080 0.000000000000000 0.000097934495415 0.000000000000000
160.41949996629 0.000000000000000 0.000097930302908 0.000000000000000
160.40391881733 0.000000000000000 0.000097927463654 0.000000000000000
160.38833766838 0.000000000000000 0.000097924620845 0.000000000000000
160.37781259911 0.000000000000000 0.000097922698517 0.000000000000000
160.36728752983 0.000000000000000 0.000097920774574 0.000000000000000
160.36018020877 0.000000000000000 0.000097919474472 0.000000000000000
160.35307288770 0.000000000000000 0.000097918173641 0.000000000000000
160.34827054368 0.000000000000000 0.000097917294274 0.000000000000000
160.34346819966 0.000000000000000 0.000097916414582 0.000000000000000
160.34021566759 0.000000000000000 0.000097915818603 0.000000000000000
160.33696313553 0.000000000000000 0.000097915222484 0.000000000000000
160.33474693999 0.000000000000000 0.000097914816226 0.000000000000000
160.33253074445 0.000000000000000 0.000097914409911 0.000000000000000
160.33099853840 0.000000000000000 0.000097914128968 0.000000000000000
160.32946633235 0.000000000000000 0.000097913848007 0.000000000000000
160.32836721104 0.000000000000000 0.000097913646454 0.000000000000000
160.32726808974 0.000000000000000 0.000097913444901 0.000000000000000
160.32638184538 0.000000000000000 0.000097913282391 0.000000000000000
160.32549560102 0.000000000000000 0.000097913119895 0.000000000000000
160.32460935666 0.000000000000000 0.000097912957424 0.000000000000000
160.32445641277 0.000000000000000 0.000097912929389 0.000000000000000
160.32430346888 0.000000000000000 0.000097912901355 0.000000000000000
160.32415052500 0.000000000000000 0.000097912873323 0.000000000000000
160.32384463722 0.000000000000000 0.000097912817261 0.000000000000000
160.32353874944 0.000000000000000 0.000097912761205 0.000000000000000
160.32323286167 0.000000000000000 0.000097912705154 0.000000000000000
160.32292697389 0.000000000000000 0.000097912649107 0.000000000000000
160.32229316226 0.000000000000000 0.000097912532989 0.000000000000000
160.32165935063 0.000000000000000 0.000097912416885 0.000000000000000
160.32102553900 0.000000000000000 0.000097912300789 0.000000000000000
160.32039172737 0.000000000000000 0.000097912184699 0.000000000000000
160.31871538781 0.000000000000000 0.000097911877667 0.000000000000000
160.31735694419 0.000000000000000 0.000097911628854 0.000000000000000
160.31599850058 0.000000000000000 0.000097911380029 0.000000000000000
160.31464005696 0.000000000000000 0.000097911131187 0.000000000000000
160.31328161334 0.000000000000000 0.000097910882325 0.000000000000000
160.31082036097 0.000000000000000 0.000097910431378 0.000000000000000
160.30835910859 0.000000000000000 0.000097909980356 0.000000000000000
160.30589785621 0.000000000000000 0.000097909529253 0.000000000000000
160.30343660383 0.000000000000000 0.000097909078069 0.000000000000000
160.29805547353 0.000000000000000 0.000097908091335 0.000000000000000
160.29267434324 0.000000000000000 0.000097907104192 0.000000000000000
160.28729321294 0.000000000000000 0.000097906116634 0.000000000000000
160.28191208265 0.000000000000000 0.000097905128659 0.000000000000000
160.26907848041 0.000000000000000 0.000097902770711 0.000000000000000
160.25624487816 0.000000000000000 0.000097900410360 0.000000000000000
160.24341127592 0.000000000000000 0.000097898047594 0.000000000000000
160.21212044682 0.000000000000000 0.000097892276541 0.000000000000000
160.18082961772 0.000000000000000 0.000097886491019 0.000000000000000
160.14953878862 0.000000000000000 0.000097880690971 0.000000000000000
160.06509061318 0.000000000000000 0.000097864964769 0.000000000000000
159.98064243775 0.000000000000000 0.000097849131537 0.000000000000000
159.89619426232 0.000000000000000 0.000097833190455 0.000000000000000
159.75827810753 0.000000000000000 0.000097806922648 0.000000000000000
159.62036195274 0.000000000000000 0.000097780361862 0.000000000000000
159.50824863070 0.000000000000000 0.000097758552516 0.000000000000000
159.39613530865 0.000000000000000 0.000097736546285 0.000000000000000
159.31844314686 0.000000000000000 0.000097721180259 0.000000000000000
159.24075098507 0.000000000000000 0.000097705718687 0.000000000000000
159.18776746705 0.000000000000000 0.000097695119424 0.000000000000000
159.13478394902 0.000000000000000 0.000097684475468 0.000000000000000
159.09880004934 0.000000000000000 0.000097677221068 0.000000000000000
159.06281614965 0.000000000000000 0.000097669945994 0.000000000000000
159.03843775291 0.000000000000000 0.000097665005515 0.000000000000000
159.01405935617 0.000000000000000 0.000097660055537 0.000000000000000
158.99757136205 0.000000000000000 0.000097656702304 0.000000000000000
158.98108336792 0.000000000000000 0.000097653344730 0.000000000000000
158.96994372612 0.000000000000000 0.000097651073826 0.000000000000000
158.95880408432 0.000000000000000 0.000097648800949 0.000000000000000
158.95128080250 0.000000000000000 0.000097647264824 0.000000000000000
158.94375752068 0.000000000000000 0.000097645727807 0.000000000000000
158.93867369022 0.000000000000000 0.000097644688673 0.000000000000000
158.93358985976 0.000000000000000 0.000097643649141 0.000000000000000
158.93014653796 0.000000000000000 0.000097642944835 0.000000000000000
158.92670321616 0.000000000000000 0.000097642240356 0.000000000000000
158.92435705038 0.000000000000000 0.000097641760253 0.000000000000000
158.92201088460 0.000000000000000 0.000097641280079 0.000000000000000
158.92038900401 0.000000000000000 0.000097640948103 0.000000000000000
158.91876712343 0.000000000000000 0.000097640616103 0.000000000000000
158.91760410260 0.000000000000000 0.000097640378023 0.000000000000000
158.91644108178 0.000000000000000 0.000097640139941 0.000000000000000
158.91550471455 0.000000000000000 0.000097639948264 0.000000000000000
158.91456834733 0.000000000000000 0.000097639756602 0.000000000000000
158.91363198011 0.000000000000000 0.000097639564968 0.000000000000000
158.91347322571 0.000000000000000 0.000097639532482 0.000000000000000
158.91331447131 0.000000000000000 0.000097639499997 0.000000000000000
158.91315571691 0.000000000000000 0.000097639467513 0.000000000000000
158.91283820811 0.000000000000000 0.000097639402550 0.000000000000000
158.91252069931 0.000000000000000 0.000097639337592 0.000000000000000
158.91220319051 0.000000000000000 0.000097639272640 0.000000000000000
158.91188568171 0.000000000000000 0.000097639207692 0.000000000000000
158.91121040281 0.000000000000000 0.000097639069578 0.000000000000000
158.91053512392 0.000000000000000 0.000097638931479 0.000000000000000
158.90985984503 0.000000000000000 0.000097638793390 0.000000000000000
158.90918456614 0.000000000000000 0.000097638655307 0.000000000000000
158.90727023845 0.000000000000000 0.000097638263871 0.000000000000000
158.90582186682 0.000000000000000 0.000097637967702 0.000000000000000
158.90437349519 0.000000000000000 0.000097637671516 0.000000000000000
158.90292512356 0.000000000000000 0.000097637375308 0.000000000000000
158.90147675193 0.000000000000000 0.000097637079075 0.000000000000000
158.89882719670 0.000000000000000 0.000097636537097 0.000000000000000
158.89617764146 0.000000000000000 0.000097635995020 0.000000000000000
158.89352808623 0.000000000000000 0.000097635452843 0.000000000000000
158.89087853099 0.000000000000000 0.000097634910561 0.000000000000000
158.88507735101 0.000000000000000 0.000097633722867 0.000000000000000
158.87927617103 0.000000000000000 0.000097632534652 0.000000000000000
158.87347499105 0.000000000000000 0.000097631345912 0.000000000000000
158.86767381107 0.000000000000000 0.000097630156641 0.000000000000000
158.85377791123 0.000000000000000 0.000097627305744 0.000000000000000
158.83988201139 0.000000000000000 0.000097624451772 0.000000000000000
158.82598611156 0.000000000000000 0.000097621594712 0.000000000000000
158.79199612549 0.000000000000000 0.000097614593148 0.000000000000000
158.75800613942 0.000000000000000 0.000097607572968 0.000000000000000
158.72401615335 0.000000000000000 0.000097600534098 0.000000000000000
158.63188088379 0.000000000000000 0.000097581359554 0.000000000000000
158.53974561423 0.000000000000000 0.000097562046069 0.000000000000000
158.44761034467 0.000000000000000 0.000097542592561 0.000000000000000
158.31404181106 0.000000000000000 0.000097514140330 0.000000000000000
158.18047327745 0.000000000000000 0.000097485388731 0.000000000000000
158.07421060327 0.000000000000000 0.000097462299422 0.000000000000000
157.96794792910 0.000000000000000 0.000097439017874 0.000000000000000
157.89447302680 0.000000000000000 0.000097422806969 0.000000000000000
157.82099812451 0.000000000000000 0.000097406503351 0.000000000000000
157.77091934807 0.000000000000000 0.000097395337917 0.000000000000000
157.72084057164 0.000000000000000 0.000097384129216 0.000000000000000
157.68684094045 0.000000000000000 0.000097376494680 0.000000000000000
157.65284130926 0.000000000000000 0.000097368840159 0.000000000000000
157.62981242038 0.000000000000000 0.000097363644182 0.000000000000000
157.60678353150 0.000000000000000 0.000097358439034 0.000000000000000
157.59121025214 0.000000000000000 0.000097354913858 0.000000000000000
157.57563697279 0.000000000000000 0.000097351384495 0.000000000000000
157.56511546504 0.000000000000000 0.000097348997645 0.000000000000000
157.55459395730 0.000000000000000 0.000097346608893 0.000000000000000
157.54748694162 0.000000000000000 0.000097344994280 0.000000000000000
157.54037992594 0.000000000000000 0.000097343378809 0.000000000000000
157.53557490137 0.000000000000000 0.000097342286114 0.000000000000000
157.53076987681 0.000000000000000 0.000097341193039 0.000000000000000
157.52751127884 0.000000000000000 0.000097340451541 0.000000000000000
157.52425268087 0.000000000000000 0.000097339709880 0.000000000000000
157.52202578639 0.000000000000000 0.000097339202946 0.000000000000000
157.51979889191 0.000000000000000 0.000097338695946 0.000000000000000
157.51824838703 0.000000000000000 0.000097338342907 0.000000000000000
157.51669788214 0.000000000000000 0.000097337989849 0.000000000000000
157.51556408594 0.000000000000000 0.000097337731670 0.000000000000000
157.51443028974 0.000000000000000 0.000097337473495 0.000000000000000
157.51329649354 0.000000000000000 0.000097337215335 0.000000000000000
157.51216269734 0.000000000000000 0.000097336957211 0.000000000000000
157.51202075650 0.000000000000000 0.000097336924900 0.000000000000000
157.51187881565 0.000000000000000 0.000097336892590 0.000000000000000
157.51173687481 0.000000000000000 0.000097336860281 0.000000000000000
157.51145299313 0.000000000000000 0.000097336795666 0.000000000000000
157.51116911144 0.000000000000000 0.000097336731056 0.000000000000000
157.51088522976 0.000000000000000 0.000097336666450 0.000000000000000
157.51060134807 0.000000000000000 0.000097336601849 0.000000000000000
157.50973066934 0.000000000000000 0.000097336403739 0.000000000000000
157.50885999061 0.000000000000000 0.000097336205658 0.000000000000000
157.50798931189 0.000000000000000 0.000097336007596 0.000000000000000
157.50711863316 0.000000000000000 0.000097335809542 0.000000000000000
157.50526920964 0.000000000000000 0.000097335388860 0.000000000000000
157.50373367767 0.000000000000000 0.000097335039563 0.000000000000000
157.50219814570 0.000000000000000 0.000097334690245 0.000000000000000
157.50066261373 0.000000000000000 0.000097334340899 0.000000000000000
157.49912708175 0.000000000000000 0.000097333991522 0.000000000000000
157.49630388878 0.000000000000000 0.000097333349078 0.000000000000000
157.49348069581 0.000000000000000 0.000097332706514 0.000000000000000
157.49065750284 0.000000000000000 0.000097332063824 0.000000000000000
157.48783430987 0.000000000000000 0.000097331421006 0.000000000000000
157.48164939357 0.000000000000000 0.000097330012291 0.000000000000000
157.47546447727 0.000000000000000 0.000097328602936 0.000000000000000
157.46927956097 0.000000000000000 0.000097327192933 0.000000000000000
157.46309464467 0.000000000000000 0.000097325782277 0.000000000000000
157.44824835507 0.000000000000000 0.000097322393457 0.000000000000000
157.43340206548 0.000000000000000 0.000097319000840 0.000000000000000
157.41855577588 0.000000000000000 0.000097315604411 0.000000000000000
157.38218482239 0.000000000000000 0.000097307267539 0.000000000000000
157.34581386890 0.000000000000000 0.000097298907612 0.000000000000000
157.30944291542 0.000000000000000 0.000097290524538 0.000000000000000
157.21064565109 0.000000000000000 0.000097267635399 0.000000000000000
157.11184838676 0.000000000000000 0.000097244573466 0.000000000000000
157.01305112244 0.000000000000000 0.000097221337417 0.000000000000000
156.88347900397 0.000000000000000 0.000097190597717 0.000000000000000
156.75390688551 0.000000000000000 0.000097159553777 0.000000000000000
156.65291017441 0.000000000000000 0.000097135143762 0.000000000000000
156.55191346330 0.000000000000000 0.000097110546634 0.000000000000000
156.48222422802 0.000000000000000 0.000097093464711 0.000000000000000
156.41253499273 0.000000000000000 0.000097076293075 0.000000000000000
156.36506129130 0.000000000000000 0.000097064543936 0.000000000000000
156.31758758987 0.000000000000000 0.000097052753023 0.000000000000000
156.28536640939 0.000000000000000 0.000097044726517 0.000000000000000
156.25314522892 0.000000000000000 0.000097036680743 0.000000000000000
156.23132524832 0.000000000000000 0.000097031221251 0.000000000000000
156.20950526773 0.000000000000000 0.000097025752926 0.000000000000000
156.19475097885 0.000000000000000 0.000097022050338 0.000000000000000
156.17999668997 0.000000000000000 0.000097018343721 0.000000000000000
156.17002824402 0.000000000000000 0.000097015837142 0.000000000000000
156.16005979806 0.000000000000000 0.000097013328736 0.000000000000000
156.15332477084 0.000000000000000 0.000097011632941 0.000000000000000
156.14658974362 0.000000000000000 0.000097009936323 0.000000000000000
156.14203323151 0.000000000000000 0.000097008788034 0.000000000000000
156.13747671939 0.000000000000000 0.000097007639380 0.000000000000000
156.13438179556 0.000000000000000 0.000097006858977 0.000000000000000
156.13128687173 0.000000000000000 0.000097006078418 0.000000000000000
156.12916399742 0.000000000000000 0.000097005542933 0.000000000000000
156.12704112312 0.000000000000000 0.000097005007387 0.000000000000000
156.12554948773 0.000000000000000 0.000097004631056 0.000000000000000
156.12405785235 0.000000000000000 0.000097004254710 0.000000000000000
156.12293756973 0.000000000000000 0.000097003972054 0.000000000000000
156.12181728711 0.000000000000000 0.000097003689407 0.000000000000000
156.12069700449 0.000000000000000 0.000097003406783 0.000000000000000
156.11981959814 0.000000000000000 0.000097003185461 0.000000000000000
156.11964411687 0.000000000000000 0.000097003141202 0.000000000000000
156.11946863560 0.000000000000000 0.000097003096944 0.000000000000000
156.11929315433 0.000000000000000 0.000097003052687 0.000000000000000
156.11894219179 0.000000000000000 0.000097002964178 0.000000000000000
156.11859122926 0.000000000000000 0.000097002875677 0.000000000000000
156.11824026672 0.000000000000000 0.000097002787183 0.000000000000000
156.11788930418 0.000000000000000 0.000097002698694 0.000000000000000
156.11714301144 0.000000000000000 0.000097002510550 0.000000000000000
156.11639671871 0.000000000000000 0.000097002322424 0.000000000000000
156.11565042597 0.000000000000000 0.000097002134310 0.000000000000000
156.11490413324 0.000000000000000 0.000097001946203 0.000000000000000
156.11287389108 0.000000000000000 0.000097001434478 0.000000000000000
156.11126659334 0.000000000000000 0.000097001029339 0.000000000000000
156.10965929560 0.000000000000000 0.000097000624174 0.000000000000000
156.10805199786 0.000000000000000 0.000097000218977 0.000000000000000
156.10644470013 0.000000000000000 0.000096999813744 0.000000000000000
156.10352530678 0.000000000000000 0.000096999077603 0.000000000000000
156.10060591343 0.000000000000000 0.000096998341323 0.000000000000000
156.09768652008 0.000000000000000 0.000096997604899 0.000000000000000
156.09476712674 0.000000000000000 0.000096996868328 0.000000000000000
156.08838185791 0.000000000000000 0.000096995256782 0.000000000000000
156.08199658908 0.000000000000000 0.000096993644503 0.000000000000000
156.07561132024 0.000000000000000 0.000096992031484 0.000000000000000
156.06922605141 0.000000000000000 0.000096990417720 0.000000000000000
156.05398025666 0.000000000000000 0.000096986561581 0.000000000000000
156.03873446190 0.000000000000000 0.000096982701150 0.000000000000000
156.02348866715 0.000000000000000 0.000096978836410 0.000000000000000
155.98628562356 0.000000000000000 0.000096969387441 0.000000000000000
155.94908257998 0.000000000000000 0.000096959912623 0.000000000000000
155.91187953639 0.000000000000000 0.000096950411857 0.000000000000000
155.81136450155 0.000000000000000 0.000096924612215 0.000000000000000
155.71084946671 0.000000000000000 0.000096898621063 0.000000000000000
155.61033443187 0.000000000000000 0.000096872437033 0.000000000000000
155.48291397109 0.000000000000000 0.000096838965211 0.000000000000000
155.35549351032 0.000000000000000 0.000096805179015 0.000000000000000
155.25691056492 0.000000000000000 0.000096778822301 0.000000000000000
155.15832761953 0.000000000000000 0.000096752275452 0.000000000000000
155.09035377238 0.000000000000000 0.000096733860049 0.000000000000000
155.02237992522 0.000000000000000 0.000096715353750 0.000000000000000
154.97608275003 0.000000000000000 0.000096702696942 0.000000000000000
154.92978557483 0.000000000000000 0.000096689997867 0.000000000000000
154.89836581369 0.000000000000000 0.000096681355500 0.000000000000000
154.86694605256 0.000000000000000 0.000096672693655 0.000000000000000
154.84566979681 0.000000000000000 0.000096666817128 0.000000000000000
154.82439354107 0.000000000000000 0.000096660931677 0.000000000000000
154.81000683284 0.000000000000000 0.000096656946965 0.000000000000000
154.79562012461 0.000000000000000 0.000096652958186 0.000000000000000
154.78589913687 0.000000000000000 0.000096650260702 0.000000000000000
154.77617814913 0.000000000000000 0.000096647561375 0.000000000000000
154.76960859915 0.000000000000000 0.000096645736103 0.000000000000000
154.76303904917 0.000000000000000 0.000096643910003 0.000000000000000
154.75859171547 0.000000000000000 0.000096642673339 0.000000000000000
154.75414438176 0.000000000000000 0.000096641436310 0.000000000000000
154.75111926093 0.000000000000000 0.000096640594668 0.000000000000000
154.74809414009 0.000000000000000 0.000096639752871 0.000000000000000
154.74601211799 0.000000000000000 0.000096639173427 0.000000000000000
154.74393009589 0.000000000000000 0.000096638593923 0.000000000000000
154.74245462862 0.000000000000000 0.000096638183218 0.000000000000000
154.74097916135 0.000000000000000 0.000096637772500 0.000000000000000
154.73984052297 0.000000000000000 0.000096637455544 0.000000000000000
154.73870188458 0.000000000000000 0.000096637138600 0.000000000000000
154.73756324620 0.000000000000000 0.000096636821687 0.000000000000000
154.73674638039 0.000000000000000 0.000096636594364 0.000000000000000
154.73592951459 0.000000000000000 0.000096636367077 0.000000000000000
154.73511264878 0.000000000000000 0.000096636139826 0.000000000000000
154.73429578298 0.000000000000000 0.000096635912607 0.000000000000000
154.73347891717 0.000000000000000 0.000096635685412 0.000000000000000
154.73266205137 0.000000000000000 0.000096635458232 0.000000000000000
154.73184518557 0.000000000000000 0.000096635231060 0.000000000000000
154.73021145396 0.000000000000000 0.000096634776721 0.000000000000000
154.72857772235 0.000000000000000 0.000096634322369 0.000000000000000
154.72694399074 0.000000000000000 0.000096633867990 0.000000000000000
154.72531025913 0.000000000000000 0.000096633413578 0.000000000000000
154.72292712652 0.000000000000000 0.000096632750654 0.000000000000000
154.72054399390 0.000000000000000 0.000096632087638 0.000000000000000
154.71816086129 0.000000000000000 0.000096631424525 0.000000000000000
154.71577772868 0.000000000000000 0.000096630761311 0.000000000000000
154.71059804164 0.000000000000000 0.000096629319472 0.000000000000000
154.70541835459 0.000000000000000 0.000096627877131 0.000000000000000
154.70023866755 0.000000000000000 0.000096626434280 0.000000000000000
154.69505898050 0.000000000000000 0.000096624990913 0.000000000000000
154.68318267668 0.000000000000000 0.000096621679511 0.000000000000000
154.67130637285 0.000000000000000 0.000096618365359 0.000000000000000
154.65943006902 0.000000000000000 0.000096615048441 0.000000000000000
154.64755376519 0.000000000000000 0.000096611728752 0.000000000000000
154.61559043425 0.000000000000000 0.000096602780468 0.000000000000000
154.58362710330 0.000000000000000 0.000096593811972 0.000000000000000
154.55166377235 0.000000000000000 0.000096584823196 0.000000000000000
154.46603656582 0.000000000000000 0.000096560642566 0.000000000000000
154.38040935928 0.000000000000000 0.000096536315060 0.000000000000000
154.29478215274 0.000000000000000 0.000096511839824 0.000000000000000
154.16299948349 0.000000000000000 0.000096473881524 0.000000000000000
154.03121681425 0.000000000000000 0.000096435568853 0.000000000000000
153.92518105126 0.000000000000000 0.000096404482767 0.000000000000000
153.81914528827 0.000000000000000 0.000096373164954 0.000000000000000
153.74573441654 0.000000000000000 0.000096351346788 0.000000000000000
153.67232354481 0.000000000000000 0.000096329416990 0.000000000000000
153.62226852071 0.000000000000000 0.000096314400127 0.000000000000000
153.57221349660 0.000000000000000 0.000096299331267 0.000000000000000
153.53822080623 0.000000000000000 0.000096289068254 0.000000000000000
153.50422811585 0.000000000000000 0.000096278781259 0.000000000000000
153.48119865681 0.000000000000000 0.000096271798376 0.000000000000000
153.45816919777 0.000000000000000 0.000096264804499 0.000000000000000
153.44259181154 0.000000000000000 0.000096260067535 0.000000000000000
153.42701442532 0.000000000000000 0.000096255325558 0.000000000000000
153.41648664866 0.000000000000000 0.000096252117921 0.000000000000000
153.40595887201 0.000000000000000 0.000096248908009 0.000000000000000
153.39884341546 0.000000000000000 0.000096246737231 0.000000000000000
153.39172795891 0.000000000000000 0.000096244565430 0.000000000000000
153.38691139832 0.000000000000000 0.000096243094731 0.000000000000000
153.38209483773 0.000000000000000 0.000096241623579 0.000000000000000
153.37881974746 0.000000000000000 0.000096240622997 0.000000000000000
153.37554465720 0.000000000000000 0.000096239622221 0.000000000000000
153.37329284716 0.000000000000000 0.000096238934027 0.000000000000000
153.37104103712 0.000000000000000 0.000096238245758 0.000000000000000
153.36944949388 0.000000000000000 0.000096237759264 0.000000000000000
153.36785795064 0.000000000000000 0.000096237272751 0.000000000000000
153.36664056661 0.000000000000000 0.000096236900611 0.000000000000000
153.36542318258 0.000000000000000 0.000096236528482 0.000000000000000
153.36420579856 0.000000000000000 0.000096236156386 0.000000000000000
153.36331395267 0.000000000000000 0.000096235883826 0.000000000000000
153.36242210678 0.000000000000000 0.000096235611308 0.000000000000000
153.36153026090 0.000000000000000 0.000096235338833 0.000000000000000
153.36063841501 0.000000000000000 0.000096235066398 0.000000000000000
153.35974656913 0.000000000000000 0.000096234793990 0.000000000000000
153.35885472324 0.000000000000000 0.000096234521600 0.000000000000000
153.35796287736 0.000000000000000 0.000096234249219 0.000000000000000
153.35617918558 0.000000000000000 0.000096233704460 0.000000000000000
153.35439549381 0.000000000000000 0.000096233159681 0.000000000000000
153.35261180204 0.000000000000000 0.000096232614866 0.000000000000000
153.35082811027 0.000000000000000 0.000096232070008 0.000000000000000
153.34825085069 0.000000000000000 0.000096231282651 0.000000000000000
153.34567359111 0.000000000000000 0.000096230495180 0.000000000000000
153.34309633154 0.000000000000000 0.000096229707588 0.000000000000000
153.34051907196 0.000000000000000 0.000096228919871 0.000000000000000
153.33488148064 0.000000000000000 0.000096227196344 0.000000000000000
153.32924388933 0.000000000000000 0.000096225472189 0.000000000000000
153.32360629801 0.000000000000000 0.000096223747398 0.000000000000000
153.31796870669 0.000000000000000 0.000096222021964 0.000000000000000
153.30500490457 0.000000000000000 0.000096218051823 0.000000000000000
153.29204110245 0.000000000000000 0.000096214078237 0.000000000000000
153.27907730033 0.000000000000000 0.000096210101190 0.000000000000000
153.26611349821 0.000000000000000 0.000096206120672 0.000000000000000
153.23099383597 0.000000000000000 0.000096195319730 0.000000000000000
153.19587417374 0.000000000000000 0.000096184493162 0.000000000000000
153.16075451150 0.000000000000000 0.000096173640887 0.000000000000000
153.06616617774 0.000000000000000 0.000096144283826 0.000000000000000
152.97157784398 0.000000000000000 0.000096114738642 0.000000000000000
152.87698951022 0.000000000000000 0.000096085004306 0.000000000000000
152.75011056540 0.000000000000000 0.000096044820813 0.000000000000000
152.62323162058 0.000000000000000 0.000096004293366 0.000000000000000
152.52384015121 0.000000000000000 0.000095972304705 0.000000000000000
152.42444868183 0.000000000000000 0.000095940103506 0.000000000000000
152.35582454228 0.000000000000000 0.000095917746159 0.000000000000000
152.28720040272 0.000000000000000 0.000095895287209 0.000000000000000
152.24044147727 0.000000000000000 0.000095879925969 0.000000000000000
152.19368255183 0.000000000000000 0.000095864517543 0.000000000000000
152.16194100141 0.000000000000000 0.000095854030899 0.000000000000000
152.13019945100 0.000000000000000 0.000095843522532 0.000000000000000
152.10870061331 0.000000000000000 0.000095836392791 0.000000000000000
152.08720177562 0.000000000000000 0.000095829253107 0.000000000000000
152.07266139814 0.000000000000000 0.000095824418674 0.000000000000000
152.05812102067 0.000000000000000 0.000095819579712 0.000000000000000
152.04829335404 0.000000000000000 0.000095816306560 0.000000000000000
152.03846568741 0.000000000000000 0.000095813031358 0.000000000000000
152.03182069910 0.000000000000000 0.000095810815673 0.000000000000000
152.02517571079 0.000000000000000 0.000095808599067 0.000000000000000
152.02067270428 0.000000000000000 0.000095807096460 0.000000000000000
152.01616969777 0.000000000000000 0.000095805593449 0.000000000000000
152.01309981282 0.000000000000000 0.000095804568561 0.000000000000000
152.01002992788 0.000000000000000 0.000095803543504 0.000000000000000
152.00790597829 0.000000000000000 0.000095802834211 0.000000000000000
152.00578202870 0.000000000000000 0.000095802124856 0.000000000000000
152.00425622446 0.000000000000000 0.000095801615241 0.000000000000000
152.00273042022 0.000000000000000 0.000095801105615 0.000000000000000
152.00149394084 0.000000000000000 0.000095800692632 0.000000000000000
152.00025746146 0.000000000000000 0.000095800279671 0.000000000000000
151.99902098208 0.000000000000000 0.000095799866759 0.000000000000000
151.99879346787 0.000000000000000 0.000095799790790 0.000000000000000
151.99856595366 0.000000000000000 0.000095799714824 0.000000000000000
151.99833843945 0.000000000000000 0.000095799638860 0.000000000000000
151.99788341102 0.000000000000000 0.000095799486942 0.000000000000000
151.99742838260 0.000000000000000 0.000095799335036 0.000000000000000
151.99697335418 0.000000000000000 0.000095799183140 0.000000000000000
151.99651832576 0.000000000000000 0.000095799031255 0.000000000000000
151.99564977365 0.000000000000000 0.000095798741362 0.000000000000000
151.99478122153 0.000000000000000 0.000095798451492 0.000000000000000
151.99391266942 0.000000000000000 0.000095798161635 0.000000000000000
151.99304411731 0.000000000000000 0.000095797871785 0.000000000000000
151.99106030815 0.000000000000000 0.000095797209755 0.000000000000000
151.98907649900 0.000000000000000 0.000095796547696 0.000000000000000
151.98709268985 0.000000000000000 0.000095795885588 0.000000000000000
151.98510888069 0.000000000000000 0.000095795223421 0.000000000000000
151.98228989537 0.000000000000000 0.000095794282369 0.000000000000000
151.97947091004 0.000000000000000 0.000095793341172 0.000000000000000
151.97665192471 0.000000000000000 0.000095792399824 0.000000000000000
151.97383293938 0.000000000000000 0.000095791458319 0.000000000000000
151.96760490342 0.000000000000000 0.000095789377667 0.000000000000000
151.96137686745 0.000000000000000 0.000095787296218 0.000000000000000
151.95514883149 0.000000000000000 0.000095785213960 0.000000000000000
151.94892079552 0.000000000000000 0.000095783130887 0.000000000000000
151.93453782690 0.000000000000000 0.000095778317121 0.000000000000000
151.92015485828 0.000000000000000 0.000095773498952 0.000000000000000
151.90577188966 0.000000000000000 0.000095768676363 0.000000000000000
151.89138892104 0.000000000000000 0.000095763849341 0.000000000000000
151.85203952656 0.000000000000000 0.000095750620690 0.000000000000000
151.81269013208 0.000000000000000 0.000095737358676 0.000000000000000
151.77334073761 0.000000000000000 0.000095724063195 0.000000000000000
151.66650106534 0.000000000000000 0.000095687794378 0.000000000000000
151.55966139307 0.000000000000000 0.000095651276805 0.000000000000000
151.45282172080 0.000000000000000 0.000095614509238 0.000000000000000
151.33216822913 0.000000000000000 0.000095572686103 0.000000000000000
151.21151473746 0.000000000000000 0.000095530541550 0.000000000000000
151.12070663196 0.000000000000000 0.000095498609567 0.000000000000000
151.02989852646 0.000000000000000 0.000095466494821 0.000000000000000
150.96745561325 0.000000000000000 0.000095444305459 0.000000000000000
150.90501270004 0.000000000000000 0.000095422029632 0.000000000000000
150.86251039976 0.000000000000000 0.000095406817964 0.000000000000000
150.82000809949 0.000000000000000 0.000095391566283 0.000000000000000
150.79117389937 0.000000000000000 0.000095381196553 0.000000000000000
150.76233969925 0.000000000000000 0.000095370808446 0.000000000000000
150.74281768017 0.000000000000000 0.000095363764824 0.000000000000000
150.72329566109 0.000000000000000 0.000095356712805 0.000000000000000
150.71009449891 0.000000000000000 0.000095351939347 0.000000000000000
150.69689333672 0.000000000000000 0.000095347162074 0.000000000000000
150.68796961168 0.000000000000000 0.000095343930580 0.000000000000000
150.67904588663 0.000000000000000 0.000095340697362 0.000000000000000
150.67300801473 0.000000000000000 0.000095338508770 0.000000000000000
150.66697014283 0.000000000000000 0.000095336319410 0.000000000000000
150.66287120954 0.000000000000000 0.000095334832689 0.000000000000000
150.65877227626 0.000000000000000 0.000095333345635 0.000000000000000
150.65596578331 0.000000000000000 0.000095332327282 0.000000000000000
150.65315929037 0.000000000000000 0.000095331308794 0.000000000000000
150.65119693807 0.000000000000000 0.000095330596578 0.000000000000000
150.64923458577 0.000000000000000 0.000095329884318 0.000000000000000
150.64778268970 0.000000000000000 0.000095329357318 0.000000000000000
150.64633079364 0.000000000000000 0.000095328830321 0.000000000000000
150.64487889757 0.000000000000000 0.000095328303349 0.000000000000000
150.64342700151 0.000000000000000 0.000095327776440 0.000000000000000
150.64320324135 0.000000000000000 0.000095327695243 0.000000000000000
150.64297948119 0.000000000000000 0.000095327614049 0.000000000000000
150.64275572103 0.000000000000000 0.000095327532857 0.000000000000000
150.64230820071 0.000000000000000 0.000095327370482 0.000000000000000
150.64186068039 0.000000000000000 0.000095327208119 0.000000000000000
150.64141316007 0.000000000000000 0.000095327045766 0.000000000000000
150.64096563975 0.000000000000000 0.000095326883423 0.000000000000000
150.64003803253 0.000000000000000 0.000095326546951 0.000000000000000
150.63911042530 0.000000000000000 0.000095326210507 0.000000000000000
150.63818281808 0.000000000000000 0.000095325874078 0.000000000000000
150.63725521085 0.000000000000000 0.000095325537658 0.000000000000000
150.63489121487 0.000000000000000 0.000095324680295 0.000000000000000
150.63252721889 0.000000000000000 0.000095323822884 0.000000000000000
150.63016322292 0.000000000000000 0.000095322965398 0.000000000000000
150.62779922694 0.000000000000000 0.000095322107821 0.000000000000000
150.62467398191 0.000000000000000 0.000095320973935 0.000000000000000
150.62154873688 0.000000000000000 0.000095319839862 0.000000000000000
150.61842349185 0.000000000000000 0.000095318705595 0.000000000000000
150.61529824682 0.000000000000000 0.000095317571129 0.000000000000000
150.60822171300 0.000000000000000 0.000095315001593 0.000000000000000
150.60114517919 0.000000000000000 0.000095312430996 0.000000000000000
150.59406864537 0.000000000000000 0.000095309859327 0.000000000000000
150.58699211156 0.000000000000000 0.000095307286577 0.000000000000000
150.57055493114 0.000000000000000 0.000095301306469 0.000000000000000
150.55411775073 0.000000000000000 0.000095295320466 0.000000000000000
150.53768057031 0.000000000000000 0.000095289328548 0.000000000000000
150.52124338990 0.000000000000000 0.000095283330700 0.000000000000000
150.47553968359 0.000000000000000 0.000095266622376 0.000000000000000
150.42983597728 0.000000000000000 0.000095249867968 0.000000000000000
150.38413227097 0.000000000000000 0.000095233067344 0.000000000000000
150.26968678263 0.000000000000000 0.000095190793780 0.000000000000000
150.15524129430 0.000000000000000 0.000095148228356 0.000000000000000
150.06857947922 0.000000000000000 0.000095115801583 0.000000000000000
149.98191766413 0.000000000000000 0.000095083206407 0.000000000000000
149.91228397313 0.000000000000000 0.000095056893620 0.000000000000000
149.84265028213 0.000000000000000 0.000095030471807 0.000000000000000
149.78690514404 0.000000000000000 0.000095009241247 0.000000000000000
149.73116000594 0.000000000000000 0.000094987940760 0.000000000000000
149.68661579884 0.000000000000000 0.000094970869943 0.000000000000000
149.64207159174 0.000000000000000 0.000094953754494 0.000000000000000
149.60653395202 0.000000000000000 0.000094940067690 0.000000000000000
149.57099631231 0.000000000000000 0.000094926352509 0.000000000000000
149.54268158115 0.000000000000000 0.000094915404593 0.000000000000000
149.51436684998 0.000000000000000 0.000094904438687 0.000000000000000
149.49183168844 0.000000000000000 0.000094895698283 0.000000000000000
149.46929652689 0.000000000000000 0.000094886946503 0.000000000000000
149.45137731730 0.000000000000000 0.000094879979267 0.000000000000000
149.43345810772 0.000000000000000 0.000094873004851 0.000000000000000
149.41921963507 0.000000000000000 0.000094867457917 0.000000000000000
149.40498116243 0.000000000000000 0.000094861906459 0.000000000000000
149.39367369416 0.000000000000000 0.000094857494557 0.000000000000000
149.38236622588 0.000000000000000 0.000094853079810 0.000000000000000
149.37338997302 0.000000000000000 0.000094849573211 0.000000000000000
149.36441372016 0.000000000000000 0.000094846064826 0.000000000000000
149.35728964459 0.000000000000000 0.000094843279100 0.000000000000000
149.35016556902 0.000000000000000 0.000094840492254 0.000000000000000
149.34451155683 0.000000000000000 0.000094838279684 0.000000000000000
149.33885754465 0.000000000000000 0.000094836066415 0.000000000000000
149.33436905669 0.000000000000000 0.000094834308896 0.000000000000000
149.32988056874 0.000000000000000 0.000094832550942 0.000000000000000
149.32631498577 0.000000000000000 0.000094831154144 0.000000000000000
149.32274940280 0.000000000000000 0.000094829757077 0.000000000000000
149.31991338761 0.000000000000000 0.000094828645679 0.000000000000000
149.31707737242 0.000000000000000 0.000094827534116 0.000000000000000
149.31481666649 0.000000000000000 0.000094826647928 0.000000000000000
149.31255596056 0.000000000000000 0.000094825761640 0.000000000000000
149.31074710561 0.000000000000000 0.000094825052427 0.000000000000000
149.30893825065 0.000000000000000 0.000094824343156 0.000000000000000
149.30748175786 0.000000000000000 0.000094823772010 0.000000000000000
149.30602526507 0.000000000000000 0.000094823200832 0.000000000000000
149.30483968932 0.000000000000000 0.000094822735876 0.000000000000000
149.30365411358 0.000000000000000 0.000094822270905 0.000000000000000
149.30267011557 0.000000000000000 0.000094821884982 0.000000000000000
149.30168611756 0.000000000000000 0.000094821499056 0.000000000000000
149.30070211955 0.000000000000000 0.000094821113129 0.000000000000000
149.29953598256 0.000000000000000 0.000094820655776 0.000000000000000
149.29836984557 0.000000000000000 0.000094820198448 0.000000000000000
149.29720370858 0.000000000000000 0.000094819741163 0.000000000000000
149.29697048118 0.000000000000000 0.000094819649714 0.000000000000000
149.29673725378 0.000000000000000 0.000094819558267 0.000000000000000
149.29650402639 0.000000000000000 0.000094819466822 0.000000000000000
149.29603757159 0.000000000000000 0.000094819283943 0.000000000000000
149.29557111680 0.000000000000000 0.000094819101075 0.000000000000000
149.29510466200 0.000000000000000 0.000094818918220 0.000000000000000
149.29463820720 0.000000000000000 0.000094818735375 0.000000000000000
149.29362944646 0.000000000000000 0.000094818339986 0.000000000000000
149.29262068571 0.000000000000000 0.000094817944631 0.000000000000000
149.29161192496 0.000000000000000 0.000094817549296 0.000000000000000
149.29060316421 0.000000000000000 0.000094817153971 0.000000000000000
149.28812187328 0.000000000000000 0.000094816181573 0.000000000000000
149.28564058236 0.000000000000000 0.000094815209123 0.000000000000000
149.28315929143 0.000000000000000 0.000094814236589 0.000000000000000
149.28067800050 0.000000000000000 0.000094813263954 0.000000000000000
149.27740112795 0.000000000000000 0.000094811979290 0.000000000000000
149.27412425540 0.000000000000000 0.000094810694420 0.000000000000000
149.27084738284 0.000000000000000 0.000094809409334 0.000000000000000
149.26757051029 0.000000000000000 0.000094808124028 0.000000000000000
149.26016166222 0.000000000000000 0.000094805217184 0.000000000000000
149.25275281414 0.000000000000000 0.000094802309167 0.000000000000000
149.24534396607 0.000000000000000 0.000094799399964 0.000000000000000
149.23793511800 0.000000000000000 0.000094796489567 0.000000000000000
149.22074577877 0.000000000000000 0.000094789732500 0.000000000000000
149.20355643953 0.000000000000000 0.000094782968931 0.000000000000000
149.18636710030 0.000000000000000 0.000094776198838 0.000000000000000
149.16917776107 0.000000000000000 0.000094769422208 0.000000000000000
149.12149524295 0.000000000000000 0.000094750589797 0.000000000000000
149.07381272483 0.000000000000000 0.000094731706836 0.000000000000000
149.02613020671 0.000000000000000 0.000094712773203 0.000000000000000
148.91359452782 0.000000000000000 0.000094667886337 0.000000000000000
148.80105884892 0.000000000000000 0.000094622715692 0.000000000000000
148.71611949216 0.000000000000000 0.000094588433557 0.000000000000000
148.63118013541 0.000000000000000 0.000094553989130 0.000000000000000
148.56293464545 0.000000000000000 0.000094526196706 0.000000000000000
148.49468915549 0.000000000000000 0.000094498299430 0.000000000000000
148.44006191074 0.000000000000000 0.000094475893460 0.000000000000000
148.38543466600 0.000000000000000 0.000094453420366 0.000000000000000
148.34178806963 0.000000000000000 0.000094435416394 0.000000000000000
148.29814147325 0.000000000000000 0.000094417369645 0.000000000000000
148.26332281392 0.000000000000000 0.000094402942380 0.000000000000000
148.22850415458 0.000000000000000 0.000094388487951 0.000000000000000
148.20076411080 0.000000000000000 0.000094376952681 0.000000000000000
148.17302406702 0.000000000000000 0.000094365400211 0.000000000000000
148.15094741226 0.000000000000000 0.000094356194008 0.000000000000000
148.12887075749 0.000000000000000 0.000094346976939 0.000000000000000
148.11131675465 0.000000000000000 0.000094339640343 0.000000000000000
148.09376275181 0.000000000000000 0.000094332296895 0.000000000000000
148.07981471435 0.000000000000000 0.000094326457067 0.000000000000000
148.06586667690 0.000000000000000 0.000094320612925 0.000000000000000
148.05478981037 0.000000000000000 0.000094315968717 0.000000000000000
148.04371294384 0.000000000000000 0.000094311321797 0.000000000000000
148.03491945466 0.000000000000000 0.000094307630863 0.000000000000000
148.02612596548 0.000000000000000 0.000094303938227 0.000000000000000
148.01914641071 0.000000000000000 0.000094301006107 0.000000000000000
148.01216685593 0.000000000000000 0.000094298072921 0.000000000000000
148.00662676546 0.000000000000000 0.000094295743920 0.000000000000000
148.00108667499 0.000000000000000 0.000094293414255 0.000000000000000
147.99668756843 0.000000000000000 0.000094291563915 0.000000000000000
147.99228846188 0.000000000000000 0.000094289713162 0.000000000000000
147.98879248828 0.000000000000000 0.000094288242075 0.000000000000000
147.98529651469 0.000000000000000 0.000094286770733 0.000000000000000
147.98251404520 0.000000000000000 0.000094285599503 0.000000000000000
147.97973157572 0.000000000000000 0.000094284428117 0.000000000000000
147.97751117018 0.000000000000000 0.000094283493245 0.000000000000000
147.97529076464 0.000000000000000 0.000094282558279 0.000000000000000
147.97351099600 0.000000000000000 0.000094281808793 0.000000000000000
147.97173122736 0.000000000000000 0.000094281059253 0.000000000000000
147.97029385651 0.000000000000000 0.000094280453875 0.000000000000000
147.96885648567 0.000000000000000 0.000094279848469 0.000000000000000
147.96768034135 0.000000000000000 0.000094279353071 0.000000000000000
147.96650419703 0.000000000000000 0.000094278857661 0.000000000000000
147.96532805272 0.000000000000000 0.000094278362243 0.000000000000000
147.96400233192 0.000000000000000 0.000094277803819 0.000000000000000
147.96267661112 0.000000000000000 0.000094277245409 0.000000000000000
147.96135089033 0.000000000000000 0.000094276687034 0.000000000000000
147.96002516953 0.000000000000000 0.000094276128720 0.000000000000000
147.95927511053 0.000000000000000 0.000094275812879 0.000000000000000
147.95852505152 0.000000000000000 0.000094275497067 0.000000000000000
147.95777499252 0.000000000000000 0.000094275181284 0.000000000000000
147.95660168617 0.000000000000000 0.000094274687361 0.000000000000000
147.95542837983 0.000000000000000 0.000094274193483 0.000000000000000
147.95425507348 0.000000000000000 0.000094273699629 0.000000000000000
147.95308176714 0.000000000000000 0.000094273205787 0.000000000000000
147.95050234778 0.000000000000000 0.000094272120106 0.000000000000000
147.94792292843 0.000000000000000 0.000094271034364 0.000000000000000
147.94534350908 0.000000000000000 0.000094269948529 0.000000000000000
147.94276408972 0.000000000000000 0.000094268862585 0.000000000000000
147.93922250228 0.000000000000000 0.000094267371369 0.000000000000000
147.93568091483 0.000000000000000 0.000094265879913 0.000000000000000
147.93213932739 0.000000000000000 0.000094264388206 0.000000000000000
147.92859773995 0.000000000000000 0.000094262896244 0.000000000000000
147.92063142656 0.000000000000000 0.000094259539324 0.000000000000000
147.91266511317 0.000000000000000 0.000094256181059 0.000000000000000
147.90469879978 0.000000000000000 0.000094252821432 0.000000000000000
147.89673248639 0.000000000000000 0.000094249460435 0.000000000000000
147.87819722279 0.000000000000000 0.000094241635053 0.000000000000000
147.85966195920 0.000000000000000 0.000094233802173 0.000000000000000
147.84112669560 0.000000000000000 0.000094225961772 0.000000000000000
147.82259143200 0.000000000000000 0.000094218113836 0.000000000000000
147.77099072159 0.000000000000000 0.000094196226010 0.000000000000000
147.71939001117 0.000000000000000 0.000094174279544 0.000000000000000
147.66778930076 0.000000000000000 0.000094152274321 0.000000000000000
147.55799018927 0.000000000000000 0.000094105254373 0.000000000000000
147.44819107779 0.000000000000000 0.000094057967545 0.000000000000000
147.36582353392 0.000000000000000 0.000094022319231 0.000000000000000
147.28345599005 0.000000000000000 0.000093986520586 0.000000000000000
147.21728207557 0.000000000000000 0.000093957651182 0.000000000000000
147.15110816109 0.000000000000000 0.000093928684895 0.000000000000000
147.09814950851 0.000000000000000 0.000093905433614 0.000000000000000
147.04519085592 0.000000000000000 0.000093882120457 0.000000000000000
147.00288421456 0.000000000000000 0.000093863452077 0.000000000000000
146.96057757319 0.000000000000000 0.000093844744340 0.000000000000000
146.92683227970 0.000000000000000 0.000093829794210 0.000000000000000
146.89308698622 0.000000000000000 0.000093814819130 0.000000000000000
146.86620492743 0.000000000000000 0.000093802871908 0.000000000000000
146.83932286865 0.000000000000000 0.000093790908907 0.000000000000000
146.81793077312 0.000000000000000 0.000093781377783 0.000000000000000
146.79653867759 0.000000000000000 0.000093771836702 0.000000000000000
146.77952997079 0.000000000000000 0.000093764243560 0.000000000000000
146.76252126398 0.000000000000000 0.000093756644144 0.000000000000000
146.74900693249 0.000000000000000 0.000093750601535 0.000000000000000
146.73549260099 0.000000000000000 0.000093744554981 0.000000000000000
146.72476016689 0.000000000000000 0.000093739750291 0.000000000000000
146.71402773279 0.000000000000000 0.000093734943123 0.000000000000000
146.70550732786 0.000000000000000 0.000093731124986 0.000000000000000
146.69698692294 0.000000000000000 0.000093727305295 0.000000000000000
146.69022344877 0.000000000000000 0.000093724272133 0.000000000000000
146.68345997460 0.000000000000000 0.000093721238000 0.000000000000000
146.67809039554 0.000000000000000 0.000093718828488 0.000000000000000
146.67272081649 0.000000000000000 0.000093716418371 0.000000000000000
146.66845572507 0.000000000000000 0.000093714503571 0.000000000000000
146.66419063366 0.000000000000000 0.000093712588397 0.000000000000000
146.66079933140 0.000000000000000 0.000093711065319 0.000000000000000
146.65740802915 0.000000000000000 0.000093709542011 0.000000000000000
146.65470646519 0.000000000000000 0.000093708328359 0.000000000000000
146.65200490124 0.000000000000000 0.000093707114567 0.000000000000000
146.64984589362 0.000000000000000 0.000093706144444 0.000000000000000
146.64768688600 0.000000000000000 0.000093705174238 0.000000000000000
146.64595209813 0.000000000000000 0.000093704394610 0.000000000000000
146.64421731025 0.000000000000000 0.000093703614936 0.000000000000000
146.64281042169 0.000000000000000 0.000093702982600 0.000000000000000
146.64140353312 0.000000000000000 0.000093702350241 0.000000000000000
146.64024377014 0.000000000000000 0.000093701828945 0.000000000000000
146.63908400715 0.000000000000000 0.000093701307639 0.000000000000000
146.63792424417 0.000000000000000 0.000093700786332 0.000000000000000
146.63658411208 0.000000000000000 0.000093700183955 0.000000000000000
146.63524398000 0.000000000000000 0.000093699581602 0.000000000000000
146.63390384791 0.000000000000000 0.000093698979297 0.000000000000000
146.63368407541 0.000000000000000 0.000093698880529 0.000000000000000
146.63346430291 0.000000000000000 0.000093698781763 0.000000000000000
146.63324453041 0.000000000000000 0.000093698683000 0.000000000000000
146.63280498541 0.000000000000000 0.000093698485480 0.000000000000000
146.63236544041 0.000000000000000 0.000093698287970 0.000000000000000
146.63192589540 0.000000000000000 0.000093698090471 0.000000000000000
146.63160884712 0.000000000000000 0.000093697948021 0.000000000000000
146.63129179883 0.000000000000000 0.000093697805577 0.000000000000000
146.63065770225 0.000000000000000 0.000093697520698 0.000000000000000
146.63002360568 0.000000000000000 0.000093697235838 0.000000000000000
146.62938950910 0.000000000000000 0.000093696950993 0.000000000000000
146.62776967089 0.000000000000000 0.000093696223386 0.000000000000000
146.62643012720 0.000000000000000 0.000093695621715 0.000000000000000
146.62509058352 0.000000000000000 0.000093695020052 0.000000000000000
146.62375103983 0.000000000000000 0.000093694418387 0.000000000000000
146.62188933803 0.000000000000000 0.000093693582171 0.000000000000000
146.62002763623 0.000000000000000 0.000093692745915 0.000000000000000
146.61816593444 0.000000000000000 0.000093691909613 0.000000000000000
146.61630423264 0.000000000000000 0.000093691073256 0.000000000000000
146.61257093445 0.000000000000000 0.000093689395923 0.000000000000000
146.60883763626 0.000000000000000 0.000093687718335 0.000000000000000
146.60510433807 0.000000000000000 0.000093686040481 0.000000000000000
146.60137103989 0.000000000000000 0.000093684362353 0.000000000000000
146.59353448786 0.000000000000000 0.000093680838889 0.000000000000000
146.58569793582 0.000000000000000 0.000093677314164 0.000000000000000
146.57786138379 0.000000000000000 0.000093673788164 0.000000000000000
146.57002483176 0.000000000000000 0.000093670260879 0.000000000000000
146.55177045647 0.000000000000000 0.000093662039447 0.000000000000000
146.53351608118 0.000000000000000 0.000093653810960 0.000000000000000
146.51526170589 0.000000000000000 0.000093645575396 0.000000000000000
146.49700733060 0.000000000000000 0.000093637332740 0.000000000000000
146.44699559110 0.000000000000000 0.000093614713826 0.000000000000000
146.39698385160 0.000000000000000 0.000093592041502 0.000000000000000
146.34697211210 0.000000000000000 0.000093569315700 0.000000000000000
146.23772401675 0.000000000000000 0.000093519486171 0.000000000000000
146.12847592139 0.000000000000000 0.000093469401193 0.000000000000000
146.04638938884 0.000000000000000 0.000093431600494 0.000000000000000
145.96430285628 0.000000000000000 0.000093393655862 0.000000000000000
145.89835308689 0.000000000000000 0.000093363066384 0.000000000000000
145.83240331750 0.000000000000000 0.000093332384375 0.000000000000000
145.77962092460 0.000000000000000 0.000093307761754 0.000000000000000
145.72683853170 0.000000000000000 0.000093283080158 0.000000000000000
145.68467048448 0.000000000000000 0.000093263319669 0.000000000000000
145.64250243726 0.000000000000000 0.000093243521736 0.000000000000000
145.60886608301 0.000000000000000 0.000093227702661 0.000000000000000
145.57522972875 0.000000000000000 0.000093211859885 0.000000000000000
145.54843325973 0.000000000000000 0.000093199221783 0.000000000000000
145.52163679070 0.000000000000000 0.000093186568712 0.000000000000000
145.50031188420 0.000000000000000 0.000093176488595 0.000000000000000
145.47898697769 0.000000000000000 0.000093166399042 0.000000000000000
145.46203093466 0.000000000000000 0.000093158369830 0.000000000000000
145.44507489163 0.000000000000000 0.000093150334679 0.000000000000000
145.43160172621 0.000000000000000 0.000093143945772 0.000000000000000
145.41812856078 0.000000000000000 0.000093137553134 0.000000000000000
145.40742815242 0.000000000000000 0.000093132473437 0.000000000000000
145.39672774405 0.000000000000000 0.000093127391399 0.000000000000000
145.38823205072 0.000000000000000 0.000093123354803 0.000000000000000
145.37973635738 0.000000000000000 0.000093119316740 0.000000000000000
145.37299168301 0.000000000000000 0.000093116109909 0.000000000000000
145.36624700863 0.000000000000000 0.000093112902161 0.000000000000000
145.36089137753 0.000000000000000 0.000093110354390 0.000000000000000
145.35553574644 0.000000000000000 0.000093107806050 0.000000000000000
145.35128052830 0.000000000000000 0.000093105780910 0.000000000000000
145.34702531016 0.000000000000000 0.000093103755418 0.000000000000000
145.34364034037 0.000000000000000 0.000093102143918 0.000000000000000
145.34025537059 0.000000000000000 0.000093100532202 0.000000000000000
145.33755690701 0.000000000000000 0.000093099247207 0.000000000000000
145.33485844343 0.000000000000000 0.000093097962083 0.000000000000000
145.33270170839 0.000000000000000 0.000093096934863 0.000000000000000
145.33054497335 0.000000000000000 0.000093095907568 0.000000000000000
145.32880626738 0.000000000000000 0.000093095079337 0.000000000000000
145.32706756141 0.000000000000000 0.000093094251064 0.000000000000000
145.32565280908 0.000000000000000 0.000093093577087 0.000000000000000
145.32423805675 0.000000000000000 0.000093092903090 0.000000000000000
145.32306471932 0.000000000000000 0.000093092344094 0.000000000000000
145.32189138189 0.000000000000000 0.000093091785093 0.000000000000000
145.32071804446 0.000000000000000 0.000093091226093 0.000000000000000
145.31933176506 0.000000000000000 0.000093090565655 0.000000000000000
145.31794548565 0.000000000000000 0.000093089905251 0.000000000000000
145.31655920625 0.000000000000000 0.000093089244905 0.000000000000000
145.31628195037 0.000000000000000 0.000093089112845 0.000000000000000
145.31600469449 0.000000000000000 0.000093088980789 0.000000000000000
145.31572743861 0.000000000000000 0.000093088848737 0.000000000000000
145.31517292685 0.000000000000000 0.000093088584644 0.000000000000000
145.31461841509 0.000000000000000 0.000093088320568 0.000000000000000
145.31406390332 0.000000000000000 0.000093088056507 0.000000000000000
145.31350939156 0.000000000000000 0.000093087792462 0.000000000000000
145.31230101152 0.000000000000000 0.000093087217106 0.000000000000000
145.31109263149 0.000000000000000 0.000093086641797 0.000000000000000
145.30988425145 0.000000000000000 0.000093086066516 0.000000000000000
145.30867587141 0.000000000000000 0.000093085491250 0.000000000000000
145.30570394846 0.000000000000000 0.000093084076428 0.000000000000000
145.30273202551 0.000000000000000 0.000093082661540 0.000000000000000
145.29976010256 0.000000000000000 0.000093081246543 0.000000000000000
145.29678817961 0.000000000000000 0.000093079831415 0.000000000000000
145.29288126663 0.000000000000000 0.000093077970856 0.000000000000000
145.28897435364 0.000000000000000 0.000093076110028 0.000000000000000
145.28506744065 0.000000000000000 0.000093074248921 0.000000000000000
145.28116052767 0.000000000000000 0.000093072387527 0.000000000000000
145.27230958575 0.000000000000000 0.000093068169541 0.000000000000000
145.26345864383 0.000000000000000 0.000093063950025 0.000000000000000
145.25460770191 0.000000000000000 0.000093059728965 0.000000000000000
145.24575675998 0.000000000000000 0.000093055506348 0.000000000000000
145.22520882739 0.000000000000000 0.000093045697285 0.000000000000000
145.20466089480 0.000000000000000 0.000093035879745 0.000000000000000
145.18411296221 0.000000000000000 0.000093026053708 0.000000000000000
145.16356502962 0.000000000000000 0.000093016219159 0.000000000000000
145.10647806599 0.000000000000000 0.000092988851750 0.000000000000000
145.04939110235 0.000000000000000 0.000092961418524 0.000000000000000
144.99230413871 0.000000000000000 0.000092933919469 0.000000000000000
144.88710969336 0.000000000000000 0.000092883074555 0.000000000000000
144.78191524801 0.000000000000000 0.000092832006695 0.000000000000000
144.70375565552 0.000000000000000 0.000092793919235 0.000000000000000
144.62559606303 0.000000000000000 0.000092755709464 0.000000000000000
144.56280724820 0.000000000000000 0.000092724925691 0.000000000000000
144.50001843336 0.000000000000000 0.000092694063570 0.000000000000000
144.44978201090 0.000000000000000 0.000092669315023 0.000000000000000
144.39954558844 0.000000000000000 0.000092644516715 0.000000000000000
144.35942194700 0.000000000000000 0.000092624674786 0.000000000000000
144.31929830555 0.000000000000000 0.000092604801355 0.000000000000000
144.28729951151 0.000000000000000 0.000092588929697 0.000000000000000
144.25530071747 0.000000000000000 0.000092573038147 0.000000000000000
144.22981313942 0.000000000000000 0.000092560366071 0.000000000000000
144.20432556138 0.000000000000000 0.000092547681457 0.000000000000000
144.18404492388 0.000000000000000 0.000092537579293 0.000000000000000
144.16376428639 0.000000000000000 0.000092527469238 0.000000000000000
144.14764003809 0.000000000000000 0.000092519425560 0.000000000000000
144.13151578979 0.000000000000000 0.000092511376924 0.000000000000000
144.11870418232 0.000000000000000 0.000092504978312 0.000000000000000
144.10589257486 0.000000000000000 0.000092498576588 0.000000000000000
144.09571754620 0.000000000000000 0.000092493490103 0.000000000000000
144.08554251755 0.000000000000000 0.000092488401670 0.000000000000000
144.07746338017 0.000000000000000 0.000092484359988 0.000000000000000
144.06938424279 0.000000000000000 0.000092480317088 0.000000000000000
144.06296918858 0.000000000000000 0.000092477106052 0.000000000000000
144.05655413437 0.000000000000000 0.000092473894257 0.000000000000000
144.05145863295 0.000000000000000 0.000092471342580 0.000000000000000
144.04636313153 0.000000000000000 0.000092468790432 0.000000000000000
144.04231239075 0.000000000000000 0.000092466761234 0.000000000000000
144.03826164996 0.000000000000000 0.000092464731746 0.000000000000000
144.03503640560 0.000000000000000 0.000092463115643 0.000000000000000
144.03181116123 0.000000000000000 0.000092461499364 0.000000000000000
144.02923615151 0.000000000000000 0.000092460208904 0.000000000000000
144.02666114178 0.000000000000000 0.000092458918340 0.000000000000000
144.02459568686 0.000000000000000 0.000092457883018 0.000000000000000
144.02253023194 0.000000000000000 0.000092456847637 0.000000000000000
144.02086029175 0.000000000000000 0.000092456010483 0.000000000000000
144.01919035156 0.000000000000000 0.000092455173298 0.000000000000000
144.01782137278 0.000000000000000 0.000092454486975 0.000000000000000
144.01645239400 0.000000000000000 0.000092453800640 0.000000000000000
144.01508341522 0.000000000000000 0.000092453114301 0.000000000000000
144.01353132215 0.000000000000000 0.000092452336161 0.000000000000000
144.01197922908 0.000000000000000 0.000092451558045 0.000000000000000
144.01042713601 0.000000000000000 0.000092450779981 0.000000000000000
144.00887504294 0.000000000000000 0.000092450002002 0.000000000000000
144.00856668130 0.000000000000000 0.000092449847451 0.000000000000000
144.00825831967 0.000000000000000 0.000092449692904 0.000000000000000
144.00794995804 0.000000000000000 0.000092449538362 0.000000000000000
144.00733323477 0.000000000000000 0.000092449229294 0.000000000000000
144.00671651150 0.000000000000000 0.000092448920245 0.000000000000000
144.00609978823 0.000000000000000 0.000092448611214 0.000000000000000
144.00548306496 0.000000000000000 0.000092448302199 0.000000000000000
144.00409535819 0.000000000000000 0.000092447606922 0.000000000000000
144.00270765142 0.000000000000000 0.000092446911690 0.000000000000000
144.00131994464 0.000000000000000 0.000092446216480 0.000000000000000
143.99993223787 0.000000000000000 0.000092445521278 0.000000000000000
143.99854453110 0.000000000000000 0.000092444826075 0.000000000000000
143.99396536251 0.000000000000000 0.000092442531936 0.000000000000000
143.99054464027 0.000000000000000 0.000092440818029 0.000000000000000
143.98712391802 0.000000000000000 0.000092439103956 0.000000000000000
143.98370319577 0.000000000000000 0.000092437389706 0.000000000000000
143.98028247352 0.000000000000000 0.000092435675266 0.000000000000000
143.97686175128 0.000000000000000 0.000092433960631 0.000000000000000
143.97002030678 0.000000000000000 0.000092430530758 0.000000000000000
143.96317886228 0.000000000000000 0.000092427100062 0.000000000000000
143.95633741779 0.000000000000000 0.000092423668531 0.000000000000000
143.94949597329 0.000000000000000 0.000092420236155 0.000000000000000
143.93258491538 0.000000000000000 0.000092411748168 0.000000000000000
143.91567385747 0.000000000000000 0.000092403254940 0.000000000000000
143.89876279956 0.000000000000000 0.000092394756450 0.000000000000000
143.88185174164 0.000000000000000 0.000092386252685 0.000000000000000
143.83784756340 0.000000000000000 0.000092364100320 0.000000000000000
143.79384338515 0.000000000000000 0.000092341912164 0.000000000000000
143.74983920691 0.000000000000000 0.000092319688216 0.000000000000000
143.64051537439 0.000000000000000 0.000092264320482 0.000000000000000
143.53119154186 0.000000000000000 0.000092208732875 0.000000000000000
143.44843310115 0.000000000000000 0.000092166507341 0.000000000000000
143.36567466045 0.000000000000000 0.000092124157094 0.000000000000000
143.29917191373 0.000000000000000 0.000092090035530 0.000000000000000
143.23266916702 0.000000000000000 0.000092055834347 0.000000000000000
143.17942624864 0.000000000000000 0.000092028395384 0.000000000000000
143.12618333026 0.000000000000000 0.000092000905973 0.000000000000000
143.08363498035 0.000000000000000 0.000091978902112 0.000000000000000
143.04108663043 0.000000000000000 0.000091956866386 0.000000000000000
143.00713826305 0.000000000000000 0.000091939261836 0.000000000000000
142.97318989566 0.000000000000000 0.000091921637206 0.000000000000000
142.94613877940 0.000000000000000 0.000091907579040 0.000000000000000
142.91908766314 0.000000000000000 0.000091893508241 0.000000000000000
142.89755576311 0.000000000000000 0.000091882299301 0.000000000000000
142.87602386307 0.000000000000000 0.000091871082424 0.000000000000000
142.85890003041 0.000000000000000 0.000091862156250 0.000000000000000
142.84177619775 0.000000000000000 0.000091853225096 0.000000000000000
142.82816721182 0.000000000000000 0.000091846123614 0.000000000000000
142.81455822589 0.000000000000000 0.000091839019012 0.000000000000000
142.80374784252 0.000000000000000 0.000091833373209 0.000000000000000
142.79293745915 0.000000000000000 0.000091827725453 0.000000000000000
142.78435249149 0.000000000000000 0.000091823238954 0.000000000000000
142.77576752383 0.000000000000000 0.000091818751235 0.000000000000000
142.76894996692 0.000000000000000 0.000091815186551 0.000000000000000
142.76213241001 0.000000000000000 0.000091811621108 0.000000000000000
142.75671667181 0.000000000000000 0.000091808788252 0.000000000000000
142.75130093361 0.000000000000000 0.000091805954926 0.000000000000000
142.74699531959 0.000000000000000 0.000091803702047 0.000000000000000
142.74268970558 0.000000000000000 0.000091801448881 0.000000000000000
142.73926139932 0.000000000000000 0.000091799654615 0.000000000000000
142.73583309306 0.000000000000000 0.000091797860176 0.000000000000000
142.73309596267 0.000000000000000 0.000091796427390 0.000000000000000
142.73035883227 0.000000000000000 0.000091794994501 0.000000000000000
142.72816345252 0.000000000000000 0.000091793845149 0.000000000000000
142.72596807277 0.000000000000000 0.000091792695740 0.000000000000000
142.72419334328 0.000000000000000 0.000091791766529 0.000000000000000
142.72241861379 0.000000000000000 0.000091790837289 0.000000000000000
142.72096414679 0.000000000000000 0.000091790075720 0.000000000000000
142.71950967979 0.000000000000000 0.000091789314141 0.000000000000000
142.71805521279 0.000000000000000 0.000091788552560 0.000000000000000
142.71640786094 0.000000000000000 0.000091787689989 0.000000000000000
142.71476050909 0.000000000000000 0.000091786827448 0.000000000000000
142.71311315724 0.000000000000000 0.000091785964965 0.000000000000000
142.71146580538 0.000000000000000 0.000091785102741 0.000000000000000
142.71113633501 0.000000000000000 0.000091784930318 0.000000000000000
142.71080686464 0.000000000000000 0.000091784757860 0.000000000000000
142.71047739427 0.000000000000000 0.000091784585409 0.000000000000000
142.70981845353 0.000000000000000 0.000091784240522 0.000000000000000
142.70915951279 0.000000000000000 0.000091783895658 0.000000000000000
142.70850057205 0.000000000000000 0.000091783550814 0.000000000000000
142.70784163131 0.000000000000000 0.000091783205988 0.000000000000000
142.70637912676 0.000000000000000 0.000091782440706 0.000000000000000
142.70491662222 0.000000000000000 0.000091781675475 0.000000000000000
142.70345411768 0.000000000000000 0.000091780910271 0.000000000000000
142.70199161313 0.000000000000000 0.000091780145079 0.000000000000000
142.70052910859 0.000000000000000 0.000091779379888 0.000000000000000
142.69501592963 0.000000000000000 0.000091776495249 0.000000000000000
142.69132325311 0.000000000000000 0.000091774562997 0.000000000000000
142.68763057658 0.000000000000000 0.000091772630573 0.000000000000000
142.68393790006 0.000000000000000 0.000091770697968 0.000000000000000
142.68024522353 0.000000000000000 0.000091768765168 0.000000000000000
142.67655254701 0.000000000000000 0.000091766832169 0.000000000000000
142.66916719396 0.000000000000000 0.000091762965552 0.000000000000000
142.66178184091 0.000000000000000 0.000091759098092 0.000000000000000
142.65439648786 0.000000000000000 0.000091755229775 0.000000000000000
142.64701113482 0.000000000000000 0.000091751360592 0.000000000000000
142.62851382842 0.000000000000000 0.000091741666030 0.000000000000000
142.61001652202 0.000000000000000 0.000091731965952 0.000000000000000
142.59151921562 0.000000000000000 0.000091722260334 0.000000000000000
142.57302190922 0.000000000000000 0.000091712549167 0.000000000000000
142.52462554528 0.000000000000000 0.000091687114600 0.000000000000000
142.47622918135 0.000000000000000 0.000091661642047 0.000000000000000
142.42783281741 0.000000000000000 0.000091636131574 0.000000000000000
142.32146396679 0.000000000000000 0.000091579930235 0.000000000000000
142.21509511618 0.000000000000000 0.000091523547567 0.000000000000000
142.13511591454 0.000000000000000 0.000091481034705 0.000000000000000
142.05513671291 0.000000000000000 0.000091438421079 0.000000000000000
141.99086582649 0.000000000000000 0.000091404104556 0.000000000000000
141.92659494008 0.000000000000000 0.000091369724074 0.000000000000000
141.87514498724 0.000000000000000 0.000091342156184 0.000000000000000
141.82369503439 0.000000000000000 0.000091314547992 0.000000000000000
141.78258319984 0.000000000000000 0.000091292458511 0.000000000000000
141.74147136529 0.000000000000000 0.000091270343693 0.000000000000000
141.70867139014 0.000000000000000 0.000091252681931 0.000000000000000
141.67587141498 0.000000000000000 0.000091235004267 0.000000000000000
141.64973661806 0.000000000000000 0.000091220907510 0.000000000000000
141.62360182113 0.000000000000000 0.000091206800783 0.000000000000000
141.60279984691 0.000000000000000 0.000091195565456 0.000000000000000
141.58199787268 0.000000000000000 0.000091184323884 0.000000000000000
141.56545459550 0.000000000000000 0.000091175379314 0.000000000000000
141.54891131831 0.000000000000000 0.000091166430836 0.000000000000000
141.53576338487 0.000000000000000 0.000091159316170 0.000000000000000
141.52261545142 0.000000000000000 0.000091152199062 0.000000000000000
141.51217061342 0.000000000000000 0.000091146543434 0.000000000000000
141.50172577542 0.000000000000000 0.000091140886282 0.000000000000000
141.49343005073 0.000000000000000 0.000091136392058 0.000000000000000
141.48513432605 0.000000000000000 0.000091131896884 0.000000000000000
141.47854501974 0.000000000000000 0.000091128325691 0.000000000000000
141.47195571343 0.000000000000000 0.000091124753910 0.000000000000000
141.46671938172 0.000000000000000 0.000091121915105 0.000000000000000
141.46148305001 0.000000000000000 0.000091119075939 0.000000000000000
141.45731757531 0.000000000000000 0.000091116817144 0.000000000000000
141.45315210061 0.000000000000000 0.000091114558129 0.000000000000000
141.44983213430 0.000000000000000 0.000091112757497 0.000000000000000
141.44651216799 0.000000000000000 0.000091110956735 0.000000000000000
141.44385727615 0.000000000000000 0.000091109516623 0.000000000000000
141.44120238431 0.000000000000000 0.000091108076437 0.000000000000000
141.43906726869 0.000000000000000 0.000091106918162 0.000000000000000
141.43693215307 0.000000000000000 0.000091105759848 0.000000000000000
141.43519825011 0.000000000000000 0.000091104819171 0.000000000000000
141.43346434716 0.000000000000000 0.000091103878479 0.000000000000000
141.43203170116 0.000000000000000 0.000091103101220 0.000000000000000
141.43059905515 0.000000000000000 0.000091102323961 0.000000000000000
141.42916640915 0.000000000000000 0.000091101546710 0.000000000000000
141.42749769873 0.000000000000000 0.000091100641408 0.000000000000000
141.42582898832 0.000000000000000 0.000091099736155 0.000000000000000
141.42416027790 0.000000000000000 0.000091098830981 0.000000000000000
141.42386293232 0.000000000000000 0.000091098669700 0.000000000000000
141.42356558673 0.000000000000000 0.000091098508423 0.000000000000000
141.42326824114 0.000000000000000 0.000091098347150 0.000000000000000
141.42267354996 0.000000000000000 0.000091098024617 0.000000000000000
141.42207885878 0.000000000000000 0.000091097702101 0.000000000000000
141.42148416760 0.000000000000000 0.000091097379604 0.000000000000000
141.42088947642 0.000000000000000 0.000091097057123 0.000000000000000
141.41911819069 0.000000000000000 0.000091096096711 0.000000000000000
141.41765015238 0.000000000000000 0.000091095300810 0.000000000000000
141.41618211407 0.000000000000000 0.000091094504960 0.000000000000000
141.41471407576 0.000000000000000 0.000091093709141 0.000000000000000
141.41324603746 0.000000000000000 0.000091092913338 0.000000000000000
141.41051849329 0.000000000000000 0.000091091434785 0.000000000000000
141.40779094912 0.000000000000000 0.000091089956209 0.000000000000000
141.40506340495 0.000000000000000 0.000091088477586 0.000000000000000
141.40233586078 0.000000000000000 0.000091086998901 0.000000000000000
141.39787037717 0.000000000000000 0.000091084577871 0.000000000000000
141.39340489355 0.000000000000000 0.000091082156623 0.000000000000000
141.38893940993 0.000000000000000 0.000091079735143 0.000000000000000
141.38447392632 0.000000000000000 0.000091077313422 0.000000000000000
141.37486885398 0.000000000000000 0.000091072103553 0.000000000000000
141.36526378164 0.000000000000000 0.000091066892497 0.000000000000000
141.35565870930 0.000000000000000 0.000091061680234 0.000000000000000
141.34605363697 0.000000000000000 0.000091056466753 0.000000000000000
141.32384679308 0.000000000000000 0.000091044408531 0.000000000000000
141.30163994919 0.000000000000000 0.000091032343713 0.000000000000000
141.27943310530 0.000000000000000 0.000091020272283 0.000000000000000
141.25722626141 0.000000000000000 0.000091008194241 0.000000000000000
141.19677658642 0.000000000000000 0.000090975282933 0.000000000000000
141.13632691143 0.000000000000000 0.000090942322871 0.000000000000000
141.07587723644 0.000000000000000 0.000090909314329 0.000000000000000
140.96734142515 0.000000000000000 0.000090849927671 0.000000000000000
140.85880561386 0.000000000000000 0.000090790388030 0.000000000000000
140.75026980257 0.000000000000000 0.000090730697918 0.000000000000000
140.64173399128 0.000000000000000 0.000090670860219 0.000000000000000
140.56190252242 0.000000000000000 0.000090626755398 0.000000000000000
140.48207105356 0.000000000000000 0.000090582573913 0.000000000000000
140.42727187077 0.000000000000000 0.000090552202583 0.000000000000000
140.37247268799 0.000000000000000 0.000090521796409 0.000000000000000
140.33517440708 0.000000000000000 0.000090501081250 0.000000000000000
140.29787612618 0.000000000000000 0.000090480350425 0.000000000000000
140.27256550236 0.000000000000000 0.000090466273671 0.000000000000000
140.24725487854 0.000000000000000 0.000090452189888 0.000000000000000
140.23010711728 0.000000000000000 0.000090442644283 0.000000000000000
140.21295935602 0.000000000000000 0.000090433095538 0.000000000000000
140.20134650413 0.000000000000000 0.000090426627156 0.000000000000000
140.18973365225 0.000000000000000 0.000090420157388 0.000000000000000
140.18185766004 0.000000000000000 0.000090415768737 0.000000000000000
140.17398166782 0.000000000000000 0.000090411379492 0.000000000000000
140.16861309330 0.000000000000000 0.000090408387295 0.000000000000000
140.16324451877 0.000000000000000 0.000090405394864 0.000000000000000
140.15953730493 0.000000000000000 0.000090403328354 0.000000000000000
140.15583009109 0.000000000000000 0.000090401261774 0.000000000000000
140.15318377484 0.000000000000000 0.000090399786568 0.000000000000000
140.15053745860 0.000000000000000 0.000090398311373 0.000000000000000
140.14844649998 0.000000000000000 0.000090397145799 0.000000000000000
140.14635554136 0.000000000000000 0.000090395980294 0.000000000000000
140.14426458274 0.000000000000000 0.000090394814909 0.000000000000000
140.14396548595 0.000000000000000 0.000090394648222 0.000000000000000
140.14366638916 0.000000000000000 0.000090394481540 0.000000000000000
140.14336729236 0.000000000000000 0.000090394314861 0.000000000000000
140.14276909878 0.000000000000000 0.000090393981517 0.000000000000000
140.14217090520 0.000000000000000 0.000090393648191 0.000000000000000
140.14157271162 0.000000000000000 0.000090393314882 0.000000000000000
140.14097451803 0.000000000000000 0.000090392981593 0.000000000000000
140.13897853109 0.000000000000000 0.000090391869628 0.000000000000000
140.13741489209 0.000000000000000 0.000090390998623 0.000000000000000
140.13585125310 0.000000000000000 0.000090390127679 0.000000000000000
140.13428761410 0.000000000000000 0.000090389256774 0.000000000000000
140.13272397511 0.000000000000000 0.000090388385892 0.000000000000000
140.12983351322 0.000000000000000 0.000090386776053 0.000000000000000
140.12694305133 0.000000000000000 0.000090385166209 0.000000000000000
140.12405258944 0.000000000000000 0.000090383556338 0.000000000000000
140.12116212756 0.000000000000000 0.000090381946422 0.000000000000000
140.11642258621 0.000000000000000 0.000090379306494 0.000000000000000
140.11168304486 0.000000000000000 0.000090376666393 0.000000000000000
140.10694350351 0.000000000000000 0.000090374026102 0.000000000000000
140.10220396215 0.000000000000000 0.000090371385612 0.000000000000000
140.09201028059 0.000000000000000 0.000090365705808 0.000000000000000
140.08181659902 0.000000000000000 0.000090360025009 0.000000000000000
140.07162291746 0.000000000000000 0.000090354343193 0.000000000000000
140.06142923589 0.000000000000000 0.000090348660349 0.000000000000000
140.03785854803 0.000000000000000 0.000090335516028 0.000000000000000
140.01428786017 0.000000000000000 0.000090322366130 0.000000000000000
139.99071717231 0.000000000000000 0.000090309210647 0.000000000000000
139.96714648445 0.000000000000000 0.000090296049584 0.000000000000000
139.90297383870 0.000000000000000 0.000090260189649 0.000000000000000
139.83880119295 0.000000000000000 0.000090224288833 0.000000000000000
139.77462854720 0.000000000000000 0.000090188347587 0.000000000000000
139.65940439109 0.000000000000000 0.000090123713929 0.000000000000000
139.54418023498 0.000000000000000 0.000090058955025 0.000000000000000
139.42895607887 0.000000000000000 0.000089994074613 0.000000000000000
139.34001894224 0.000000000000000 0.000089943915458 0.000000000000000
139.25108180560 0.000000000000000 0.000089893688577 0.000000000000000
139.18971278014 0.000000000000000 0.000089858992389 0.000000000000000
139.12834375468 0.000000000000000 0.000089824265887 0.000000000000000
139.08650872088 0.000000000000000 0.000089800576034 0.000000000000000
139.04467368708 0.000000000000000 0.000089776872806 0.000000000000000
139.01625702325 0.000000000000000 0.000089760764803 0.000000000000000
138.98784035942 0.000000000000000 0.000089744650895 0.000000000000000
138.96857609631 0.000000000000000 0.000089733723642 0.000000000000000
138.94931183320 0.000000000000000 0.000089722793790 0.000000000000000
138.93626165122 0.000000000000000 0.000089715388142 0.000000000000000
138.92321146924 0.000000000000000 0.000089707981366 0.000000000000000
138.91436186007 0.000000000000000 0.000089702958053 0.000000000000000
138.90551225090 0.000000000000000 0.000089697934270 0.000000000000000
138.89948558042 0.000000000000000 0.000089694512776 0.000000000000000
138.89345890995 0.000000000000000 0.000089691091108 0.000000000000000
138.88930822602 0.000000000000000 0.000089688734459 0.000000000000000
138.88515754209 0.000000000000000 0.000089686377771 0.000000000000000
138.88221587703 0.000000000000000 0.000089684707543 0.000000000000000
138.87927421196 0.000000000000000 0.000089683037342 0.000000000000000
138.87700755780 0.000000000000000 0.000089681750442 0.000000000000000
138.87474090364 0.000000000000000 0.000089680463620 0.000000000000000
138.87247424949 0.000000000000000 0.000089679176929 0.000000000000000
138.87084040593 0.000000000000000 0.000089678249577 0.000000000000000
138.86920656237 0.000000000000000 0.000089677322352 0.000000000000000
138.86757271881 0.000000000000000 0.000089676395258 0.000000000000000
138.86593887525 0.000000000000000 0.000089675468283 0.000000000000000
138.86430503169 0.000000000000000 0.000089674541399 0.000000000000000
138.86267118813 0.000000000000000 0.000089673614581 0.000000000000000
138.86103734457 0.000000000000000 0.000089672687808 0.000000000000000
138.85776965745 0.000000000000000 0.000089670834344 0.000000000000000
138.85450197033 0.000000000000000 0.000089668980926 0.000000000000000
138.85123428322 0.000000000000000 0.000089667127516 0.000000000000000
138.84796659610 0.000000000000000 0.000089665274090 0.000000000000000
138.84321151773 0.000000000000000 0.000089662576964 0.000000000000000
138.83845643936 0.000000000000000 0.000089659879753 0.000000000000000
138.83370136099 0.000000000000000 0.000089657182439 0.000000000000000
138.82894628262 0.000000000000000 0.000089654485005 0.000000000000000
138.81859891252 0.000000000000000 0.000089648614781 0.000000000000000
138.80825154241 0.000000000000000 0.000089642743942 0.000000000000000
138.79790417231 0.000000000000000 0.000089636872467 0.000000000000000
138.78755680220 0.000000000000000 0.000089631000342 0.000000000000000
138.76382241323 0.000000000000000 0.000089617528610 0.000000000000000
138.74008802426 0.000000000000000 0.000089604053388 0.000000000000000
138.71635363528 0.000000000000000 0.000089590574674 0.000000000000000
138.69261924631 0.000000000000000 0.000089577092477 0.000000000000000
138.62869179507 0.000000000000000 0.000089540761689 0.000000000000000
138.56476434382 0.000000000000000 0.000089504406244 0.000000000000000
138.50083689257 0.000000000000000 0.000089468026690 0.000000000000000
138.38634390986 0.000000000000000 0.000089402813055 0.000000000000000
138.27185092714 0.000000000000000 0.000089337527976 0.000000000000000
138.15735794442 0.000000000000000 0.000089272175657 0.000000000000000
138.06927262796 0.000000000000000 0.000089221853934 0.000000000000000
137.98118731151 0.000000000000000 0.000089171497512 0.000000000000000
137.92040267203 0.000000000000000 0.000089136729345 0.000000000000000
137.85961803255 0.000000000000000 0.000089101946723 0.000000000000000
137.81816184881 0.000000000000000 0.000089078216554 0.000000000000000
137.77670566507 0.000000000000000 0.000089054480414 0.000000000000000
137.74854751550 0.000000000000000 0.000089038354962 0.000000000000000
137.72038936594 0.000000000000000 0.000089022227035 0.000000000000000
137.70129547230 0.000000000000000 0.000089011289435 0.000000000000000
137.68220157867 0.000000000000000 0.000089000350817 0.000000000000000
137.66926172459 0.000000000000000 0.000088992937217 0.000000000000000
137.65632187052 0.000000000000000 0.000088985523217 0.000000000000000
137.64754082120 0.000000000000000 0.000088980491836 0.000000000000000
137.63875977188 0.000000000000000 0.000088975460322 0.000000000000000
137.63277089422 0.000000000000000 0.000088972028658 0.000000000000000
137.62678201657 0.000000000000000 0.000088968596979 0.000000000000000
137.62264334134 0.000000000000000 0.000088966225495 0.000000000000000
137.61850466610 0.000000000000000 0.000088963854049 0.000000000000000
137.61554600110 0.000000000000000 0.000088962158792 0.000000000000000
137.61258733610 0.000000000000000 0.000088960463607 0.000000000000000
137.61023838990 0.000000000000000 0.000088959117845 0.000000000000000
137.60788944371 0.000000000000000 0.000088957772198 0.000000000000000
137.60554049751 0.000000000000000 0.000088956426722 0.000000000000000
137.60519289336 0.000000000000000 0.000088956227633 0.000000000000000
137.60484528922 0.000000000000000 0.000088956028549 0.000000000000000
137.60449768507 0.000000000000000 0.000088955829472 0.000000000000000
137.60380247677 0.000000000000000 0.000088955431334 0.000000000000000
137.60310726848 0.000000000000000 0.000088955033220 0.000000000000000
137.60241206019 0.000000000000000 0.000088954635131 0.000000000000000
137.60171685189 0.000000000000000 0.000088954237065 0.000000000000000
137.59971832088 0.000000000000000 0.000088953092860 0.000000000000000
137.59771978987 0.000000000000000 0.000088951948806 0.000000000000000
137.59572125887 0.000000000000000 0.000088950804861 0.000000000000000
137.59372272786 0.000000000000000 0.000088949660992 0.000000000000000
137.58909207274 0.000000000000000 0.000088947010795 0.000000000000000
137.58545391135 0.000000000000000 0.000088944928709 0.000000000000000
137.58181574996 0.000000000000000 0.000088942846667 0.000000000000000
137.57817758856 0.000000000000000 0.000088940764653 0.000000000000000
137.57453942717 0.000000000000000 0.000088938682650 0.000000000000000
137.56782345045 0.000000000000000 0.000088934839295 0.000000000000000
137.56110747374 0.000000000000000 0.000088930995907 0.000000000000000
137.55439149702 0.000000000000000 0.000088927152466 0.000000000000000
137.54767552030 0.000000000000000 0.000088923308962 0.000000000000000
137.53295627930 0.000000000000000 0.000088914884991 0.000000000000000
137.51823703831 0.000000000000000 0.000088906460631 0.000000000000000
137.50351779731 0.000000000000000 0.000088898035862 0.000000000000000
137.48879855632 0.000000000000000 0.000088889610678 0.000000000000000
137.45341746498 0.000000000000000 0.000088869357094 0.000000000000000
137.41803637364 0.000000000000000 0.000088849101126 0.000000000000000
137.38265528230 0.000000000000000 0.000088828842836 0.000000000000000
137.29590262979 0.000000000000000 0.000088779161394 0.000000000000000
137.20914997727 0.000000000000000 0.000088729468096 0.000000000000000
137.12239732475 0.000000000000000 0.000088679764670 0.000000000000000
137.00943494739 0.000000000000000 0.000088615032437 0.000000000000000
136.89647257003 0.000000000000000 0.000088550290819 0.000000000000000
136.80836531489 0.000000000000000 0.000088499790820 0.000000000000000
136.72025805975 0.000000000000000 0.000088449290488 0.000000000000000
136.65937019612 0.000000000000000 0.000088414392652 0.000000000000000
136.59848233248 0.000000000000000 0.000088379496861 0.000000000000000
136.55694628061 0.000000000000000 0.000088355693575 0.000000000000000
136.51541022874 0.000000000000000 0.000088331892036 0.000000000000000
136.48718035649 0.000000000000000 0.000088315716562 0.000000000000000
136.45895048424 0.000000000000000 0.000088299542190 0.000000000000000
136.43980135511 0.000000000000000 0.000088288571352 0.000000000000000
136.42065222599 0.000000000000000 0.000088277601146 0.000000000000000
136.40766945044 0.000000000000000 0.000088270163935 0.000000000000000
136.39468667490 0.000000000000000 0.000088262727084 0.000000000000000
136.38587019761 0.000000000000000 0.000088257677023 0.000000000000000
136.37705372033 0.000000000000000 0.000088252627181 0.000000000000000
136.37103194346 0.000000000000000 0.000088249178217 0.000000000000000
136.36501016658 0.000000000000000 0.000088245729403 0.000000000000000
136.36083497380 0.000000000000000 0.000088243338283 0.000000000000000
136.35665978101 0.000000000000000 0.000088240947284 0.000000000000000
136.35364916205 0.000000000000000 0.000088239223299 0.000000000000000
136.35063854309 0.000000000000000 0.000088237499432 0.000000000000000
136.34816814965 0.000000000000000 0.000088236085019 0.000000000000000
136.34569775620 0.000000000000000 0.000088234670763 0.000000000000000
136.34322736276 0.000000000000000 0.000088233256727 0.000000000000000
136.34273328407 0.000000000000000 0.000088232973952 0.000000000000000
136.34223920538 0.000000000000000 0.000088232691189 0.000000000000000
136.34174512669 0.000000000000000 0.000088232408439 0.000000000000000
136.34075696931 0.000000000000000 0.000088231842975 0.000000000000000
136.33976881194 0.000000000000000 0.000088231277559 0.000000000000000
136.33878065456 0.000000000000000 0.000088230712190 0.000000000000000
136.33779249718 0.000000000000000 0.000088230146864 0.000000000000000
136.33587401815 0.000000000000000 0.000088229049405 0.000000000000000
136.33395553913 0.000000000000000 0.000088227952056 0.000000000000000
136.33203706010 0.000000000000000 0.000088226854792 0.000000000000000
136.33011858108 0.000000000000000 0.000088225757595 0.000000000000000
136.32820010205 0.000000000000000 0.000088224660449 0.000000000000000
136.32146797795 0.000000000000000 0.000088220810755 0.000000000000000
136.31657521915 0.000000000000000 0.000088218013105 0.000000000000000
136.31168246035 0.000000000000000 0.000088215215581 0.000000000000000
136.30678970155 0.000000000000000 0.000088212418166 0.000000000000000
136.30189694275 0.000000000000000 0.000088209620845 0.000000000000000
136.29700418395 0.000000000000000 0.000088206823609 0.000000000000000
136.28721866635 0.000000000000000 0.000088201229371 0.000000000000000
136.27743314875 0.000000000000000 0.000088195635422 0.000000000000000
136.26764763115 0.000000000000000 0.000088190041743 0.000000000000000
136.25786211354 0.000000000000000 0.000088184448327 0.000000000000000
136.23365525762 0.000000000000000 0.000088170612749 0.000000000000000
136.20944840170 0.000000000000000 0.000088156778706 0.000000000000000
136.18524154578 0.000000000000000 0.000088142946202 0.000000000000000
136.16103468986 0.000000000000000 0.000088129115255 0.000000000000000
136.09800172469 0.000000000000000 0.000088093107993 0.000000000000000
136.03496875951 0.000000000000000 0.000088057112044 0.000000000000000
135.97193579434 0.000000000000000 0.000088021128044 0.000000000000000
135.85944651381 0.000000000000000 0.000087956942370 0.000000000000000
135.74695723328 0.000000000000000 0.000087892801412 0.000000000000000
135.63446795275 0.000000000000000 0.000087828709750 0.000000000000000
135.54691593658 0.000000000000000 0.000087778863606 0.000000000000000
135.45936392041 0.000000000000000 0.000087729052894 0.000000000000000
135.39884193751 0.000000000000000 0.000087694642413 0.000000000000000
135.33831995460 0.000000000000000 0.000087660251090 0.000000000000000
135.29701742558 0.000000000000000 0.000087636792635 0.000000000000000
135.25571489656 0.000000000000000 0.000087613343901 0.000000000000000
135.22763392969 0.000000000000000 0.000087597407198 0.000000000000000
135.19955296283 0.000000000000000 0.000087581475284 0.000000000000000
135.18049787479 0.000000000000000 0.000087570667061 0.000000000000000
135.16144278675 0.000000000000000 0.000087559861171 0.000000000000000
135.14851724866 0.000000000000000 0.000087552532634 0.000000000000000
135.13559171058 0.000000000000000 0.000087545205240 0.000000000000000
135.12680620373 0.000000000000000 0.000087540225481 0.000000000000000
135.11802069688 0.000000000000000 0.000087535246304 0.000000000000000
135.11200877721 0.000000000000000 0.000087531839414 0.000000000000000
135.10599685754 0.000000000000000 0.000087528432847 0.000000000000000
135.10181023268 0.000000000000000 0.000087526060772 0.000000000000000
135.09762360782 0.000000000000000 0.000087523688904 0.000000000000000
135.09456891299 0.000000000000000 0.000087521958470 0.000000000000000
135.09151421817 0.000000000000000 0.000087520228206 0.000000000000000
135.08845952335 0.000000000000000 0.000087518498165 0.000000000000000
135.08540482853 0.000000000000000 0.000087516768430 0.000000000000000
135.08345160039 0.000000000000000 0.000087515662616 0.000000000000000
135.08149837225 0.000000000000000 0.000087514556992 0.000000000000000
135.07954514412 0.000000000000000 0.000087513451557 0.000000000000000
135.07759191598 0.000000000000000 0.000087512346288 0.000000000000000
135.07563868785 0.000000000000000 0.000087511241156 0.000000000000000
135.07368545971 0.000000000000000 0.000087510136134 0.000000000000000
135.07173223157 0.000000000000000 0.000087509031201 0.000000000000000
135.06782577530 0.000000000000000 0.000087506821550 0.000000000000000
135.06391931903 0.000000000000000 0.000087504612123 0.000000000000000
135.06001286276 0.000000000000000 0.000087502402883 0.000000000000000
135.05610640649 0.000000000000000 0.000087500193806 0.000000000000000
135.05021729555 0.000000000000000 0.000087496863828 0.000000000000000
135.04432818462 0.000000000000000 0.000087493534157 0.000000000000000
135.03843907368 0.000000000000000 0.000087490204776 0.000000000000000
135.03254996275 0.000000000000000 0.000087486875674 0.000000000000000
135.01974562499 0.000000000000000 0.000087479638338 0.000000000000000
135.00694128724 0.000000000000000 0.000087472402239 0.000000000000000
134.99413694949 0.000000000000000 0.000087465167358 0.000000000000000
134.98133261173 0.000000000000000 0.000087457933683 0.000000000000000
134.95183903111 0.000000000000000 0.000087441276172 0.000000000000000
134.92234545048 0.000000000000000 0.000087424625034 0.000000000000000
134.89285186986 0.000000000000000 0.000087407980306 0.000000000000000
134.86335828923 0.000000000000000 0.000087391342037 0.000000000000000
134.78337606681 0.000000000000000 0.000087346254630 0.000000000000000
134.70339384438 0.000000000000000 0.000087301216531 0.000000000000000
134.62341162196 0.000000000000000 0.000087256229206 0.000000000000000
134.50975466208 0.000000000000000 0.000087192391082 0.000000000000000
134.39609770221 0.000000000000000 0.000087128663565 0.000000000000000
134.30572452909 0.000000000000000 0.000087078073528 0.000000000000000
134.21535135598 0.000000000000000 0.000087027559337 0.000000000000000
134.15272320105 0.000000000000000 0.000086992599271 0.000000000000000
134.09009504613 0.000000000000000 0.000086957678051 0.000000000000000
134.04731895084 0.000000000000000 0.000086933849141 0.000000000000000
134.00454285556 0.000000000000000 0.000086910039221 0.000000000000000
133.97544307847 0.000000000000000 0.000086893852831 0.000000000000000
133.94634330139 0.000000000000000 0.000086877675548 0.000000000000000
133.92658750466 0.000000000000000 0.000086866698083 0.000000000000000
133.90683170793 0.000000000000000 0.000086855724951 0.000000000000000
133.89342482392 0.000000000000000 0.000086848280758 0.000000000000000
133.88001793991 0.000000000000000 0.000086840838634 0.000000000000000
133.87090019081 0.000000000000000 0.000086835778607 0.000000000000000
133.86178244171 0.000000000000000 0.000086830719593 0.000000000000000
133.85553736690 0.000000000000000 0.000086827255102 0.000000000000000
133.84929229208 0.000000000000000 0.000086823791136 0.000000000000000
133.84493470934 0.000000000000000 0.000086821374446 0.000000000000000
133.84057712660 0.000000000000000 0.000086818958063 0.000000000000000
133.83738088454 0.000000000000000 0.000086817185896 0.000000000000000
133.83418464248 0.000000000000000 0.000086815413955 0.000000000000000
133.83098840042 0.000000000000000 0.000086813642296 0.000000000000000
133.82779215836 0.000000000000000 0.000086811871005 0.000000000000000
133.82738000351 0.000000000000000 0.000086811642629 0.000000000000000
133.82696784866 0.000000000000000 0.000086811414262 0.000000000000000
133.82655569381 0.000000000000000 0.000086811185903 0.000000000000000
133.82573138411 0.000000000000000 0.000086810729210 0.000000000000000
133.82490707441 0.000000000000000 0.000086810272552 0.000000000000000
133.82408276471 0.000000000000000 0.000086809815929 0.000000000000000
133.82325845501 0.000000000000000 0.000086809359340 0.000000000000000
133.82093426756 0.000000000000000 0.000086808072136 0.000000000000000
133.81861008012 0.000000000000000 0.000086806785158 0.000000000000000
133.81628589267 0.000000000000000 0.000086805498364 0.000000000000000
133.81396170523 0.000000000000000 0.000086804211721 0.000000000000000
133.80886138995 0.000000000000000 0.000086801388675 0.000000000000000
133.80376107468 0.000000000000000 0.000086798566105 0.000000000000000
133.79866075940 0.000000000000000 0.000086795743946 0.000000000000000
133.79356044412 0.000000000000000 0.000086792922163 0.000000000000000
133.78679073896 0.000000000000000 0.000086789177328 0.000000000000000
133.78002103379 0.000000000000000 0.000086785433090 0.000000000000000
133.77325132862 0.000000000000000 0.000086781689435 0.000000000000000
133.76648162345 0.000000000000000 0.000086777946351 0.000000000000000
133.75113818583 0.000000000000000 0.000086769464791 0.000000000000000
133.73579474821 0.000000000000000 0.000086760986084 0.000000000000000
133.72045131060 0.000000000000000 0.000086752510215 0.000000000000000
133.70510787298 0.000000000000000 0.000086744037174 0.000000000000000
133.66942446182 0.000000000000000 0.000086724342817 0.000000000000000
133.63374105067 0.000000000000000 0.000086704663794 0.000000000000000
133.59805763951 0.000000000000000 0.000086685000193 0.000000000000000
133.56237422835 0.000000000000000 0.000086665352117 0.000000000000000
133.46700165566 0.000000000000000 0.000086612915156 0.000000000000000
133.37162908296 0.000000000000000 0.000086560592315 0.000000000000000
133.27625651027 0.000000000000000 0.000086508386143 0.000000000000000
133.17079558861 0.000000000000000 0.000086450796407 0.000000000000000
133.06533466696 0.000000000000000 0.000086393356654 0.000000000000000
132.98608317427 0.000000000000000 0.000086350293077 0.000000000000000
132.90683168159 0.000000000000000 0.000086307318306 0.000000000000000
132.85221899106 0.000000000000000 0.000086277756823 0.000000000000000
132.79760630053 0.000000000000000 0.000086248239111 0.000000000000000
132.76035414388 0.000000000000000 0.000086228130100 0.000000000000000
132.72310198722 0.000000000000000 0.000086208042028 0.000000000000000
132.69777468923 0.000000000000000 0.000086194396480 0.000000000000000
132.67244739123 0.000000000000000 0.000086180760831 0.000000000000000
132.65525203975 0.000000000000000 0.000086171508940 0.000000000000000
132.63805668826 0.000000000000000 0.000086162261714 0.000000000000000
132.62637522151 0.000000000000000 0.000086155982411 0.000000000000000
132.61469375477 0.000000000000000 0.000086149705325 0.000000000000000
132.60672504248 0.000000000000000 0.000086145424603 0.000000000000000
132.59875633020 0.000000000000000 0.000086141144966 0.000000000000000
132.59325630591 0.000000000000000 0.000086138191809 0.000000000000000
132.58775628161 0.000000000000000 0.000086135239221 0.000000000000000
132.58384276380 0.000000000000000 0.000086133138692 0.000000000000000
132.57992924598 0.000000000000000 0.000086131038508 0.000000000000000
132.57687801860 0.000000000000000 0.000086129401342 0.000000000000000
132.57382679123 0.000000000000000 0.000086127764458 0.000000000000000
132.57077556386 0.000000000000000 0.000086126127917 0.000000000000000
132.56862117447 0.000000000000000 0.000086124972649 0.000000000000000
132.56646678508 0.000000000000000 0.000086123817612 0.000000000000000
132.56431239570 0.000000000000000 0.000086122662812 0.000000000000000
132.56215800631 0.000000000000000 0.000086121508230 0.000000000000000
132.56000361693 0.000000000000000 0.000086120353840 0.000000000000000
132.55784922754 0.000000000000000 0.000086119199613 0.000000000000000
132.55569483815 0.000000000000000 0.000086118045530 0.000000000000000
132.55138605938 0.000000000000000 0.000086115737734 0.000000000000000
132.54707728061 0.000000000000000 0.000086113430366 0.000000000000000
132.54276850184 0.000000000000000 0.000086111123384 0.000000000000000
132.53845972307 0.000000000000000 0.000086108816762 0.000000000000000
132.53210955642 0.000000000000000 0.000086105417950 0.000000000000000
132.52575938977 0.000000000000000 0.000086102019856 0.000000000000000
132.51940922313 0.000000000000000 0.000086098622463 0.000000000000000
132.51305905648 0.000000000000000 0.000086095225760 0.000000000000000
132.49933285933 0.000000000000000 0.000086087885945 0.000000000000000
132.48560666218 0.000000000000000 0.000086080549273 0.000000000000000
132.47188046502 0.000000000000000 0.000086073215726 0.000000000000000
132.45815426787 0.000000000000000 0.000086065885293 0.000000000000000
132.42675458860 0.000000000000000 0.000086049128088 0.000000000000000
132.39535490933 0.000000000000000 0.000086032387160 0.000000000000000
132.36395523005 0.000000000000000 0.000086015662553 0.000000000000000
132.33255555078 0.000000000000000 0.000085998954327 0.000000000000000
132.24852704684 0.000000000000000 0.000085954322761 0.000000000000000
132.16449854289 0.000000000000000 0.000085909810444 0.000000000000000
132.08047003895 0.000000000000000 0.000085865418933 0.000000000000000
131.96931618615 0.000000000000000 0.000085806885466 0.000000000000000
131.85816233334 0.000000000000000 0.000085748570454 0.000000000000000
131.77095518264 0.000000000000000 0.000085702974317 0.000000000000000
131.68374803195 0.000000000000000 0.000085657517430 0.000000000000000
131.62335172722 0.000000000000000 0.000085626118573 0.000000000000000
131.56295542250 0.000000000000000 0.000085594788431 0.000000000000000
131.52169024655 0.000000000000000 0.000085573422374 0.000000000000000
131.48042507060 0.000000000000000 0.000085552089085 0.000000000000000
131.45234045141 0.000000000000000 0.000085537588787 0.000000000000000
131.42425583221 0.000000000000000 0.000085523103928 0.000000000000000
131.40517620289 0.000000000000000 0.000085513272335 0.000000000000000
131.38609657356 0.000000000000000 0.000085503447983 0.000000000000000
131.37313210032 0.000000000000000 0.000085496776574 0.000000000000000
131.36016762707 0.000000000000000 0.000085490108577 0.000000000000000
131.35132717440 0.000000000000000 0.000085485563665 0.000000000000000
131.34248672172 0.000000000000000 0.000085481020394 0.000000000000000
131.33639491656 0.000000000000000 0.000085477890684 0.000000000000000
131.33030311139 0.000000000000000 0.000085474761806 0.000000000000000
131.32598892838 0.000000000000000 0.000085472546480 0.000000000000000
131.32167474537 0.000000000000000 0.000085470331627 0.000000000000000
131.31836564337 0.000000000000000 0.000085468633122 0.000000000000000
131.31505654136 0.000000000000000 0.000085466934966 0.000000000000000
131.31174743935 0.000000000000000 0.000085465237217 0.000000000000000
131.30933163757 0.000000000000000 0.000085463998083 0.000000000000000
131.30691583580 0.000000000000000 0.000085462759236 0.000000000000000
131.30450003402 0.000000000000000 0.000085461520687 0.000000000000000
131.30208423224 0.000000000000000 0.000085460282419 0.000000000000000
131.29966843046 0.000000000000000 0.000085459044401 0.000000000000000
131.29725262869 0.000000000000000 0.000085457806601 0.000000000000000
131.29483682691 0.000000000000000 0.000085456568994 0.000000000000000
131.29000522336 0.000000000000000 0.000085454094292 0.000000000000000
131.28517361980 0.000000000000000 0.000085451620201 0.000000000000000
131.28034201625 0.000000000000000 0.000085449146673 0.000000000000000
131.27551041269 0.000000000000000 0.000085446673682 0.000000000000000
131.26851956847 0.000000000000000 0.000085443096433 0.000000000000000
131.26152872425 0.000000000000000 0.000085439520243 0.000000000000000
131.25453788003 0.000000000000000 0.000085435945096 0.000000000000000
131.24754703580 0.000000000000000 0.000085432370980 0.000000000000000
131.23227922247 0.000000000000000 0.000085424568761 0.000000000000000
131.21701140914 0.000000000000000 0.000085416771382 0.000000000000000
131.20174359580 0.000000000000000 0.000085408978823 0.000000000000000
131.18647578247 0.000000000000000 0.000085401191075 0.000000000000000
131.15140104315 0.000000000000000 0.000085383318502 0.000000000000000
131.11632630383 0.000000000000000 0.000085365471326 0.000000000000000
131.08125156451 0.000000000000000 0.000085347649608 0.000000000000000
131.04617682519 0.000000000000000 0.000085329853426 0.000000000000000
130.95139333364 0.000000000000000 0.000085281890868 0.000000000000000
130.85660984210 0.000000000000000 0.000085234117301 0.000000000000000
130.76182635056 0.000000000000000 0.000085186534733 0.000000000000000
130.65555046098 0.000000000000000 0.000085133412207 0.000000000000000
130.54927457140 0.000000000000000 0.000085080535717 0.000000000000000
130.46900506168 0.000000000000000 0.000085040763675 0.000000000000000
130.38873555197 0.000000000000000 0.000085001135406 0.000000000000000
130.33334707848 0.000000000000000 0.000084973875343 0.000000000000000
130.27795860499 0.000000000000000 0.000084946685074 0.000000000000000
130.24014376831 0.000000000000000 0.000084928162121 0.000000000000000
130.20232893163 0.000000000000000 0.000084909672184 0.000000000000000
130.17659854138 0.000000000000000 0.000084897110047 0.000000000000000
130.15086815112 0.000000000000000 0.000084884563385 0.000000000000000
130.13338294228 0.000000000000000 0.000084876046125 0.000000000000000
130.11589773345 0.000000000000000 0.000084867536105 0.000000000000000
130.10400227144 0.000000000000000 0.000084861750774 0.000000000000000
130.09210680943 0.000000000000000 0.000084855968855 0.000000000000000
130.08396945932 0.000000000000000 0.000084852015598 0.000000000000000
130.07583210921 0.000000000000000 0.000084848063992 0.000000000000000
130.07018059965 0.000000000000000 0.000084845320538 0.000000000000000
130.06452909010 0.000000000000000 0.000084842577932 0.000000000000000
130.06044264004 0.000000000000000 0.000084840595385 0.000000000000000
130.05635618999 0.000000000000000 0.000084838613340 0.000000000000000
130.05297197505 0.000000000000000 0.000084836972316 0.000000000000000
130.04958776011 0.000000000000000 0.000084835331722 0.000000000000000
130.04676968230 0.000000000000000 0.000084833965954 0.000000000000000
130.04620606674 0.000000000000000 0.000084833692845 0.000000000000000
130.04564245118 0.000000000000000 0.000084833419752 0.000000000000000
130.04507883562 0.000000000000000 0.000084833146676 0.000000000000000
130.04395160450 0.000000000000000 0.000084832600570 0.000000000000000
130.04282437338 0.000000000000000 0.000084832054530 0.000000000000000
130.04169714226 0.000000000000000 0.000084831508555 0.000000000000000
130.04056991113 0.000000000000000 0.000084830962642 0.000000000000000
130.03812807356 0.000000000000000 0.000084829780275 0.000000000000000
130.03568623599 0.000000000000000 0.000084828598165 0.000000000000000
130.03324439841 0.000000000000000 0.000084827416285 0.000000000000000
130.03080256084 0.000000000000000 0.000084826234613 0.000000000000000
130.02375529842 0.000000000000000 0.000084822825308 0.000000000000000
130.01848261487 0.000000000000000 0.000084820275424 0.000000000000000
130.01320993131 0.000000000000000 0.000084817726289 0.000000000000000
130.00793724775 0.000000000000000 0.000084815177878 0.000000000000000
130.00266456419 0.000000000000000 0.000084812630176 0.000000000000000
129.99301154486 0.000000000000000 0.000084807967753 0.000000000000000
129.98335852553 0.000000000000000 0.000084803307637 0.000000000000000
129.97370550620 0.000000000000000 0.000084798649809 0.000000000000000
129.96405248686 0.000000000000000 0.000084793994256 0.000000000000000
129.94291817452 0.000000000000000 0.000084783809309 0.000000000000000
129.92178386218 0.000000000000000 0.000084773635195 0.000000000000000
129.90064954983 0.000000000000000 0.000084763471903 0.000000000000000
129.87951523749 0.000000000000000 0.000084753319432 0.000000000000000
129.82890280612 0.000000000000000 0.000084729050345 0.000000000000000
129.77829037474 0.000000000000000 0.000084704843512 0.000000000000000
129.72767794337 0.000000000000000 0.000084680699123 0.000000000000000
129.62748655293 0.000000000000000 0.000084633088509 0.000000000000000
129.52729516248 0.000000000000000 0.000084585725339 0.000000000000000
129.45205179859 0.000000000000000 0.000084550319609 0.000000000000000
129.37680843470 0.000000000000000 0.000084515055449 0.000000000000000
129.31615705767 0.000000000000000 0.000084486733747 0.000000000000000
129.25550568064 0.000000000000000 0.000084458505140 0.000000000000000
129.20682572890 0.000000000000000 0.000084435916008 0.000000000000000
129.15814577716 0.000000000000000 0.000084413387467 0.000000000000000
129.11915776424 0.000000000000000 0.000084395388133 0.000000000000000
129.08016975131 0.000000000000000 0.000084377428004 0.000000000000000
129.04900076344 0.000000000000000 0.000084363098074 0.000000000000000
129.01783177558 0.000000000000000 0.000084348793388 0.000000000000000
128.99295067312 0.000000000000000 0.000084337392639 0.000000000000000
128.96806957067 0.000000000000000 0.000084326008080 0.000000000000000
128.94823099239 0.000000000000000 0.000084316942404 0.000000000000000
128.92839241412 0.000000000000000 0.000084307887079 0.000000000000000
128.91258767824 0.000000000000000 0.000084300680431 0.000000000000000
128.89678294237 0.000000000000000 0.000084293480389 0.000000000000000
128.88419782170 0.000000000000000 0.000084287751820 0.000000000000000
128.87161270104 0.000000000000000 0.000084282027462 0.000000000000000
128.86159162705 0.000000000000000 0.000084277472387 0.000000000000000
128.85157055306 0.000000000000000 0.000084272920001 0.000000000000000
128.84358659762 0.000000000000000 0.000084269294969 0.000000000000000
128.83560264218 0.000000000000000 0.000084265671657 0.000000000000000
128.82923252515 0.000000000000000 0.000084262781985 0.000000000000000
128.82286240812 0.000000000000000 0.000084259893421 0.000000000000000
128.81776573642 0.000000000000000 0.000084257583112 0.000000000000000
128.81266906472 0.000000000000000 0.000084255273524 0.000000000000000
128.80857095069 0.000000000000000 0.000084253416967 0.000000000000000
128.80447283666 0.000000000000000 0.000084251560889 0.000000000000000
128.80114887036 0.000000000000000 0.000084250055788 0.000000000000000
128.79782490407 0.000000000000000 0.000084248551013 0.000000000000000
128.79508679612 0.000000000000000 0.000084247311712 0.000000000000000
128.79234868818 0.000000000000000 0.000084246072645 0.000000000000000
128.78961058023 0.000000000000000 0.000084244833822 0.000000000000000
128.78646068279 0.000000000000000 0.000084243409009 0.000000000000000
128.78331078534 0.000000000000000 0.000084241984564 0.000000000000000
128.78016088790 0.000000000000000 0.000084240560529 0.000000000000000
128.77758298500 0.000000000000000 0.000084239395423 0.000000000000000
128.77500508210 0.000000000000000 0.000084238230643 0.000000000000000
128.77242717920 0.000000000000000 0.000084237066196 0.000000000000000
128.76984927630 0.000000000000000 0.000084235902068 0.000000000000000
128.76727137340 0.000000000000000 0.000084234738232 0.000000000000000
128.76469347050 0.000000000000000 0.000084233574664 0.000000000000000
128.76211556760 0.000000000000000 0.000084232411341 0.000000000000000
128.75695976180 0.000000000000000 0.000084230085377 0.000000000000000
128.75180395600 0.000000000000000 0.000084227760256 0.000000000000000
128.74664815020 0.000000000000000 0.000084225435935 0.000000000000000
128.74149234440 0.000000000000000 0.000084223112390 0.000000000000000
128.73395270987 0.000000000000000 0.000084219715902 0.000000000000000
128.72641307534 0.000000000000000 0.000084216321009 0.000000000000000
128.71887344081 0.000000000000000 0.000084212927695 0.000000000000000
128.71133380629 0.000000000000000 0.000084209535949 0.000000000000000
128.69508270204 0.000000000000000 0.000084202230601 0.000000000000000
128.67883159780 0.000000000000000 0.000084194932460 0.000000000000000
128.66258049356 0.000000000000000 0.000084187641775 0.000000000000000
128.64632938932 0.000000000000000 0.000084180358428 0.000000000000000
128.60925911777 0.000000000000000 0.000084163770370 0.000000000000000
128.57218884621 0.000000000000000 0.000084147219542 0.000000000000000
128.53511857466 0.000000000000000 0.000084130706056 0.000000000000000
128.49804830310 0.000000000000000 0.000084114229959 0.000000000000000
128.40278907735 0.000000000000000 0.000084072063427 0.000000000000000
128.30752985160 0.000000000000000 0.000084030145250 0.000000000000000
128.21227062585 0.000000000000000 0.000083988476607 0.000000000000000
128.10682908171 0.000000000000000 0.000083942646299 0.000000000000000
128.00138753756 0.000000000000000 0.000083897125174 0.000000000000000
127.92192627251 0.000000000000000 0.000083863025678 0.000000000000000
127.84246500747 0.000000000000000 0.000083829103760 0.000000000000000
127.78761333571 0.000000000000000 0.000083805791747 0.000000000000000
127.73276166395 0.000000000000000 0.000083782565150 0.000000000000000
127.69529293885 0.000000000000000 0.000083766748543 0.000000000000000
127.65782421375 0.000000000000000 0.000083750972096 0.000000000000000
127.63231263917 0.000000000000000 0.000083740253342 0.000000000000000
127.60680106460 0.000000000000000 0.000083729553335 0.000000000000000
127.58944687076 0.000000000000000 0.000083722285431 0.000000000000000
127.57209267692 0.000000000000000 0.000083715026275 0.000000000000000
127.56026319786 0.000000000000000 0.000083710083115 0.000000000000000
127.54843371880 0.000000000000000 0.000083705144073 0.000000000000000
127.54030708923 0.000000000000000 0.000083701753454 0.000000000000000
127.53218045965 0.000000000000000 0.000083698364827 0.000000000000000
127.52647919831 0.000000000000000 0.000083695988740 0.000000000000000
127.52077793698 0.000000000000000 0.000083693613684 0.000000000000000
127.51653770883 0.000000000000000 0.000083691847967 0.000000000000000
127.51229748069 0.000000000000000 0.000083690082882 0.000000000000000
127.50805725255 0.000000000000000 0.000083688318481 0.000000000000000
127.50381702441 0.000000000000000 0.000083686554845 0.000000000000000
127.50309839891 0.000000000000000 0.000083686256029 0.000000000000000
127.50237977341 0.000000000000000 0.000083685957239 0.000000000000000
127.50166114791 0.000000000000000 0.000083685658473 0.000000000000000
127.50022389692 0.000000000000000 0.000083685061019 0.000000000000000
127.49878664592 0.000000000000000 0.000083684463665 0.000000000000000
127.49734939492 0.000000000000000 0.000083683866412 0.000000000000000
127.49591214393 0.000000000000000 0.000083683269255 0.000000000000000
127.49321205627 0.000000000000000 0.000083682147657 0.000000000000000
127.49051196861 0.000000000000000 0.000083681026364 0.000000000000000
127.48781188095 0.000000000000000 0.000083679905353 0.000000000000000
127.48511179329 0.000000000000000 0.000083678784610 0.000000000000000
127.48241170563 0.000000000000000 0.000083677664121 0.000000000000000
127.47641229980 0.000000000000000 0.000083675175344 0.000000000000000
127.47041289396 0.000000000000000 0.000083672687723 0.000000000000000
127.46441348813 0.000000000000000 0.000083670201223 0.000000000000000
127.45841408230 0.000000000000000 0.000083667715824 0.000000000000000
127.45241467646 0.000000000000000 0.000083665231512 0.000000000000000
127.44181454840 0.000000000000000 0.000083660844707 0.000000000000000
127.43121442034 0.000000000000000 0.000083656461242 0.000000000000000
127.42061429228 0.000000000000000 0.000083652081097 0.000000000000000
127.41001416422 0.000000000000000 0.000083647704263 0.000000000000000
127.38569803390 0.000000000000000 0.000083637676515 0.000000000000000
127.36138190357 0.000000000000000 0.000083627666108 0.000000000000000
127.33706577325 0.000000000000000 0.000083617673022 0.000000000000000
127.31274964292 0.000000000000000 0.000083607697252 0.000000000000000
127.25477020277 0.000000000000000 0.000083583980879 0.000000000000000
127.19679076261 0.000000000000000 0.000083560363020 0.000000000000000
127.13881132246 0.000000000000000 0.000083536843778 0.000000000000000
127.03722773499 0.000000000000000 0.000083495874713 0.000000000000000
126.93564414753 0.000000000000000 0.000083455209569 0.000000000000000
126.83406056007 0.000000000000000 0.000083414849396 0.000000000000000
126.73247697260 0.000000000000000 0.000083374795103 0.000000000000000
126.65123045603 0.000000000000000 0.000083342980242 0.000000000000000
126.56998393946 0.000000000000000 0.000083311362288 0.000000000000000
126.51359938414 0.000000000000000 0.000083289535702 0.000000000000000
126.45721482882 0.000000000000000 0.000083267804492 0.000000000000000
126.41865983521 0.000000000000000 0.000083253000028 0.000000000000000
126.38010484160 0.000000000000000 0.000083238240382 0.000000000000000
126.35383790042 0.000000000000000 0.000083228210582 0.000000000000000
126.32757095925 0.000000000000000 0.000083218201688 0.000000000000000
126.30969259272 0.000000000000000 0.000083211401210 0.000000000000000
126.29181422620 0.000000000000000 0.000083204610480 0.000000000000000
126.27961797391 0.000000000000000 0.000083199983601 0.000000000000000
126.26742172163 0.000000000000000 0.000083195361307 0.000000000000000
126.25903135498 0.000000000000000 0.000083192184102 0.000000000000000
126.25064098834 0.000000000000000 0.000083189009113 0.000000000000000
126.24473610111 0.000000000000000 0.000083186776004 0.000000000000000
126.23883121387 0.000000000000000 0.000083184544041 0.000000000000000
126.23439935248 0.000000000000000 0.000083182869641 0.000000000000000
126.22996749109 0.000000000000000 0.000083181195946 0.000000000000000
126.22553562969 0.000000000000000 0.000083179523008 0.000000000000000
126.22201456182 0.000000000000000 0.000083178194465 0.000000000000000
126.22131034824 0.000000000000000 0.000083177928823 0.000000000000000
126.22060613467 0.000000000000000 0.000083177663204 0.000000000000000
126.21990192109 0.000000000000000 0.000083177397609 0.000000000000000
126.21849349395 0.000000000000000 0.000083176866488 0.000000000000000
126.21708506680 0.000000000000000 0.000083176335461 0.000000000000000
126.21567663965 0.000000000000000 0.000083175804527 0.000000000000000
126.21426821250 0.000000000000000 0.000083175273685 0.000000000000000
126.21132138704 0.000000000000000 0.000083174163300 0.000000000000000
126.20837456159 0.000000000000000 0.000083173053281 0.000000000000000
126.20542773613 0.000000000000000 0.000083171943606 0.000000000000000
126.20248091068 0.000000000000000 0.000083170834254 0.000000000000000
126.19459793366 0.000000000000000 0.000083167868161 0.000000000000000
126.18826572714 0.000000000000000 0.000083165487071 0.000000000000000
126.18193352061 0.000000000000000 0.000083163107281 0.000000000000000
126.17560131409 0.000000000000000 0.000083160728769 0.000000000000000
126.16926910757 0.000000000000000 0.000083158351519 0.000000000000000
126.15778911188 0.000000000000000 0.000083154044871 0.000000000000000
126.14630911618 0.000000000000000 0.000083149742310 0.000000000000000
126.13482912049 0.000000000000000 0.000083145443818 0.000000000000000
126.12334912480 0.000000000000000 0.000083141149382 0.000000000000000
126.09825296838 0.000000000000000 0.000083131775508 0.000000000000000
126.07315681195 0.000000000000000 0.000083122420933 0.000000000000000
126.04806065553 0.000000000000000 0.000083113085633 0.000000000000000
126.02296449911 0.000000000000000 0.000083103769594 0.000000000000000
125.96314121615 0.000000000000000 0.000083081640005 0.000000000000000
125.90331793319 0.000000000000000 0.000083059619783 0.000000000000000
125.84349465023 0.000000000000000 0.000083037708917 0.000000000000000
125.73886682251 0.000000000000000 0.000082999650873 0.000000000000000
125.63423899479 0.000000000000000 0.000082961927550 0.000000000000000
125.52961116708 0.000000000000000 0.000082924539217 0.000000000000000
125.42498333936 0.000000000000000 0.000082887486216 0.000000000000000
125.34605071540 0.000000000000000 0.000082859755113 0.000000000000000
125.26711809145 0.000000000000000 0.000082832215332 0.000000000000000
125.21259634742 0.000000000000000 0.000082813304422 0.000000000000000
125.15807460340 0.000000000000000 0.000082794485030 0.000000000000000
125.12080979566 0.000000000000000 0.000082781674972 0.000000000000000
125.08354498792 0.000000000000000 0.000082768907781 0.000000000000000
125.05815412302 0.000000000000000 0.000082760233278 0.000000000000000
125.03276325812 0.000000000000000 0.000082751578743 0.000000000000000
125.01547046085 0.000000000000000 0.000082745695908 0.000000000000000
124.99817766358 0.000000000000000 0.000082739822383 0.000000000000000
124.98636141856 0.000000000000000 0.000082735814354 0.000000000000000
124.97454517355 0.000000000000000 0.000082731810715 0.000000000000000
124.96638341164 0.000000000000000 0.000082729047890 0.000000000000000
124.95822164973 0.000000000000000 0.000082726287204 0.000000000000000
124.95241816780 0.000000000000000 0.000082724325520 0.000000000000000
124.94661468588 0.000000000000000 0.000082722364964 0.000000000000000
124.94211298694 0.000000000000000 0.000082720844986 0.000000000000000
124.93761128800 0.000000000000000 0.000082719325748 0.000000000000000
124.93310958906 0.000000000000000 0.000082717807302 0.000000000000000
124.92989724457 0.000000000000000 0.000082716724282 0.000000000000000
124.92668490009 0.000000000000000 0.000082715641719 0.000000000000000
124.92347255560 0.000000000000000 0.000082714559619 0.000000000000000
124.92026021112 0.000000000000000 0.000082713477967 0.000000000000000
124.91704786663 0.000000000000000 0.000082712396739 0.000000000000000
124.91383552215 0.000000000000000 0.000082711315911 0.000000000000000
124.91062317767 0.000000000000000 0.000082710235463 0.000000000000000
124.90419848870 0.000000000000000 0.000082708075656 0.000000000000000
124.89777379973 0.000000000000000 0.000082705917243 0.000000000000000
124.89134911076 0.000000000000000 0.000082703760187 0.000000000000000
124.88492442179 0.000000000000000 0.000082701604464 0.000000000000000
124.87552150433 0.000000000000000 0.000082698451813 0.000000000000000
124.86611858688 0.000000000000000 0.000082695301962 0.000000000000000
124.85671566942 0.000000000000000 0.000082692154897 0.000000000000000
124.84731275196 0.000000000000000 0.000082689010605 0.000000000000000
124.82692625780 0.000000000000000 0.000082682202955 0.000000000000000
124.80653976363 0.000000000000000 0.000082675408265 0.000000000000000
124.78615326946 0.000000000000000 0.000082668626510 0.000000000000000
124.76576677530 0.000000000000000 0.000082661857670 0.000000000000000
124.71908603157 0.000000000000000 0.000082646407051 0.000000000000000
124.67240528784 0.000000000000000 0.000082631023977 0.000000000000000
124.62572454411 0.000000000000000 0.000082615708376 0.000000000000000
124.57904380038 0.000000000000000 0.000082600460185 0.000000000000000
124.46056365410 0.000000000000000 0.000082562061165 0.000000000000000
124.34208350782 0.000000000000000 0.000082524095309 0.000000000000000
124.22360336153 0.000000000000000 0.000082486561994 0.000000000000000
124.12964037216 0.000000000000000 0.000082457102659 0.000000000000000
124.03567738278 0.000000000000000 0.000082427914841 0.000000000000000
123.97035839456 0.000000000000000 0.000082407784636 0.000000000000000
123.90503940633 0.000000000000000 0.000082387785541 0.000000000000000
123.86029247686 0.000000000000000 0.000082374160786 0.000000000000000
123.81554554738 0.000000000000000 0.000082360597573 0.000000000000000
123.78501856755 0.000000000000000 0.000082351379888 0.000000000000000
123.75449158773 0.000000000000000 0.000082342190880 0.000000000000000
123.73369537803 0.000000000000000 0.000082335947396 0.000000000000000
123.71289916832 0.000000000000000 0.000082329717257 0.000000000000000
123.69870746274 0.000000000000000 0.000082325473378 0.000000000000000
123.68451575716 0.000000000000000 0.000082321235751 0.000000000000000
123.67475694479 0.000000000000000 0.000082318325426 0.000000000000000
123.66499813242 0.000000000000000 0.000082315418098 0.000000000000000
123.65814460752 0.000000000000000 0.000082313378117 0.000000000000000
123.65129108263 0.000000000000000 0.000082311339655 0.000000000000000
123.64618434813 0.000000000000000 0.000082309821757 0.000000000000000
123.64107761363 0.000000000000000 0.000082308304753 0.000000000000000
123.63597087913 0.000000000000000 0.000082306788687 0.000000000000000
123.63086414463 0.000000000000000 0.000082305273625 0.000000000000000
123.62995841502 0.000000000000000 0.000082305005024 0.000000000000000
123.62905268541 0.000000000000000 0.000082304736458 0.000000000000000
123.62814695580 0.000000000000000 0.000082304467926 0.000000000000000
123.62633549658 0.000000000000000 0.000082303930967 0.000000000000000
123.62452403736 0.000000000000000 0.000082303394146 0.000000000000000
123.62271257815 0.000000000000000 0.000082302857461 0.000000000000000
123.62090111893 0.000000000000000 0.000082302320910 0.000000000000000
123.61742825308 0.000000000000000 0.000082301292615 0.000000000000000
123.61395538723 0.000000000000000 0.000082300264774 0.000000000000000
123.61048252138 0.000000000000000 0.000082299237366 0.000000000000000
123.60700965553 0.000000000000000 0.000082298210377 0.000000000000000
123.60353678968 0.000000000000000 0.000082297183795 0.000000000000000
123.59439296618 0.000000000000000 0.000082294482771 0.000000000000000
123.58524914269 0.000000000000000 0.000082291784441 0.000000000000000
123.57610531919 0.000000000000000 0.000082289088759 0.000000000000000
123.56696149569 0.000000000000000 0.000082286395701 0.000000000000000
123.55781767220 0.000000000000000 0.000082283705250 0.000000000000000
123.54256626535 0.000000000000000 0.000082279223499 0.000000000000000
123.52731485851 0.000000000000000 0.000082274748946 0.000000000000000
123.51206345167 0.000000000000000 0.000082270281571 0.000000000000000
123.49681204482 0.000000000000000 0.000082265821361 0.000000000000000
123.46053878148 0.000000000000000 0.000082255242132 0.000000000000000
123.42426551814 0.000000000000000 0.000082244703278 0.000000000000000
123.38799225479 0.000000000000000 0.000082234204729 0.000000000000000
123.35171899145 0.000000000000000 0.000082223746423 0.000000000000000
123.26155425022 0.000000000000000 0.000082197924053 0.000000000000000
123.17138950900 0.000000000000000 0.000082172349226 0.000000000000000
123.08122476777 0.000000000000000 0.000082147021213 0.000000000000000
122.97053849036 0.000000000000000 0.000082116265110 0.000000000000000
122.85985221294 0.000000000000000 0.000082085878669 0.000000000000000
122.77415956845 0.000000000000000 0.000082062606858 0.000000000000000
122.68846692396 0.000000000000000 0.000082039555473 0.000000000000000
122.62908801437 0.000000000000000 0.000082023711551 0.000000000000000
122.56970910477 0.000000000000000 0.000082007973118 0.000000000000000
122.52907695595 0.000000000000000 0.000081997264260 0.000000000000000
122.48844480712 0.000000000000000 0.000081986604718 0.000000000000000
122.46073545965 0.000000000000000 0.000081979363653 0.000000000000000
122.43302611218 0.000000000000000 0.000081972145524 0.000000000000000
122.41413836554 0.000000000000000 0.000081967238527 0.000000000000000
122.39525061890 0.000000000000000 0.000081962342210 0.000000000000000
122.38233037758 0.000000000000000 0.000081958999030 0.000000000000000
122.36941013627 0.000000000000000 0.000081955660879 0.000000000000000
122.36046841590 0.000000000000000 0.000081953353604 0.000000000000000
122.35152669554 0.000000000000000 0.000081951048772 0.000000000000000
122.34514001194 0.000000000000000 0.000081949404046 0.000000000000000
122.33875332834 0.000000000000000 0.000081947760605 0.000000000000000
122.33372495551 0.000000000000000 0.000081946467619 0.000000000000000
122.32869658268 0.000000000000000 0.000081945175483 0.000000000000000
122.32366820985 0.000000000000000 0.000081943884243 0.000000000000000
122.32015849603 0.000000000000000 0.000081942983540 0.000000000000000
122.31664878220 0.000000000000000 0.000081942083314 0.000000000000000
122.31313906838 0.000000000000000 0.000081941183566 0.000000000000000
122.30962935456 0.000000000000000 0.000081940284285 0.000000000000000
122.30611964074 0.000000000000000 0.000081939385450 0.000000000000000
122.30260992691 0.000000000000000 0.000081938487043 0.000000000000000
122.29910021309 0.000000000000000 0.000081937589051 0.000000000000000
122.29208078544 0.000000000000000 0.000081935794267 0.000000000000000
122.28506135780 0.000000000000000 0.000081934001040 0.000000000000000
122.27804193015 0.000000000000000 0.000081932209338 0.000000000000000
122.27102250251 0.000000000000000 0.000081930419145 0.000000000000000
122.26057318732 0.000000000000000 0.000081927756984 0.000000000000000
122.25012387214 0.000000000000000 0.000081925098115 0.000000000000000
122.23967455696 0.000000000000000 0.000081922442523 0.000000000000000
122.22922524177 0.000000000000000 0.000081919790198 0.000000000000000
122.20672993801 0.000000000000000 0.000081914091322 0.000000000000000
122.18423463426 0.000000000000000 0.000081908407499 0.000000000000000
122.16173933050 0.000000000000000 0.000081902738741 0.000000000000000
122.13924402674 0.000000000000000 0.000081897085001 0.000000000000000
122.08785599645 0.000000000000000 0.000081884225612 0.000000000000000
122.03646796617 0.000000000000000 0.000081871444063 0.000000000000000
121.98507993588 0.000000000000000 0.000081858740153 0.000000000000000
121.93369190560 0.000000000000000 0.000081846113674 0.000000000000000
121.80369867110 0.000000000000000 0.000081814517580 0.000000000000000
121.67370543659 0.000000000000000 0.000081783412588 0.000000000000000
121.56797156985 0.000000000000000 0.000081758472522 0.000000000000000
121.46223770311 0.000000000000000 0.000081733853823 0.000000000000000
121.38845514589 0.000000000000000 0.000081716864124 0.000000000000000
121.31467258867 0.000000000000000 0.000081700029696 0.000000000000000
121.26404253027 0.000000000000000 0.000081688567395 0.000000000000000
121.21341247187 0.000000000000000 0.000081677177853 0.000000000000000
121.17883232779 0.000000000000000 0.000081669440591 0.000000000000000
121.14425218371 0.000000000000000 0.000081661737183 0.000000000000000
121.12067587322 0.000000000000000 0.000081656504493 0.000000000000000
121.09709956273 0.000000000000000 0.000081651287533 0.000000000000000
121.08100244815 0.000000000000000 0.000081647734611 0.000000000000000
121.06490533358 0.000000000000000 0.000081644189041 0.000000000000000
121.05383414160 0.000000000000000 0.000081641754766 0.000000000000000
121.04276294961 0.000000000000000 0.000081639323997 0.000000000000000
121.03499018901 0.000000000000000 0.000081637619535 0.000000000000000
121.02721742842 0.000000000000000 0.000081635916833 0.000000000000000
121.02143534553 0.000000000000000 0.000081634651370 0.000000000000000
121.01565326264 0.000000000000000 0.000081633386921 0.000000000000000
121.00987117975 0.000000000000000 0.000081632123523 0.000000000000000
121.00408909686 0.000000000000000 0.000081630861230 0.000000000000000
121.00312205508 0.000000000000000 0.000081630650227 0.000000000000000
121.00215501331 0.000000000000000 0.000081630439256 0.000000000000000
121.00118797153 0.000000000000000 0.000081630228318 0.000000000000000
120.99925388797 0.000000000000000 0.000081629806542 0.000000000000000
120.99731980442 0.000000000000000 0.000081629384898 0.000000000000000
120.99538572086 0.000000000000000 0.000081628963386 0.000000000000000
120.99345163731 0.000000000000000 0.000081628542004 0.000000000000000
120.98977079770 0.000000000000000 0.000081627740404 0.000000000000000
120.98608995809 0.000000000000000 0.000081626939248 0.000000000000000
120.98240911849 0.000000000000000 0.000081626138523 0.000000000000000
120.97872827888 0.000000000000000 0.000081625338216 0.000000000000000
120.97057022629 0.000000000000000 0.000081623565905 0.000000000000000
120.96241217370 0.000000000000000 0.000081621795550 0.000000000000000
120.95425412111 0.000000000000000 0.000081620027120 0.000000000000000
120.94609606852 0.000000000000000 0.000081618260598 0.000000000000000
120.93421554061 0.000000000000000 0.000081615691411 0.000000000000000
120.92233501271 0.000000000000000 0.000081613126221 0.000000000000000
120.91045448480 0.000000000000000 0.000081610565014 0.000000000000000
120.89857395689 0.000000000000000 0.000081608007779 0.000000000000000
120.87252234640 0.000000000000000 0.000081602414143 0.000000000000000
120.84647073590 0.000000000000000 0.000081596839500 0.000000000000000
120.82041912540 0.000000000000000 0.000081591283802 0.000000000000000
120.79436751490 0.000000000000000 0.000081585747006 0.000000000000000
120.73431106663 0.000000000000000 0.000081573054908 0.000000000000000
120.67425461836 0.000000000000000 0.000081560462621 0.000000000000000
120.61419817009 0.000000000000000 0.000081547969738 0.000000000000000
120.55414172182 0.000000000000000 0.000081535575862 0.000000000000000
120.41490906714 0.000000000000000 0.000081507221053 0.000000000000000
120.29888433567 0.000000000000000 0.000081483994009 0.000000000000000
120.18285960419 0.000000000000000 0.000081461129070 0.000000000000000
120.10177221506 0.000000000000000 0.000081445362783 0.000000000000000
120.02068482594 0.000000000000000 0.000081429771220 0.000000000000000
119.96497545413 0.000000000000000 0.000081419160185 0.000000000000000
119.90926608232 0.000000000000000 0.000081408630963 0.000000000000000
119.87118576111 0.000000000000000 0.000081401480628 0.000000000000000
119.83310543989 0.000000000000000 0.000081394368334 0.000000000000000
119.80713178460 0.000000000000000 0.000081389539004 0.000000000000000
119.78115812931 0.000000000000000 0.000081384727332 0.000000000000000
119.76342587970 0.000000000000000 0.000081381452539 0.000000000000000
119.74569363008 0.000000000000000 0.000081378185982 0.000000000000000
119.73351021082 0.000000000000000 0.000081375946388 0.000000000000000
119.72132679155 0.000000000000000 0.000081373710703 0.000000000000000
119.71279979230 0.000000000000000 0.000081372148317 0.000000000000000
119.70427279306 0.000000000000000 0.000081370587873 0.000000000000000
119.69799018629 0.000000000000000 0.000081369439411 0.000000000000000
119.69170757953 0.000000000000000 0.000081368292038 0.000000000000000
119.68542497277 0.000000000000000 0.000081367145784 0.000000000000000
119.67914236601 0.000000000000000 0.000081366000697 0.000000000000000
119.67829160698 0.000000000000000 0.000081365845728 0.000000000000000
119.67744084796 0.000000000000000 0.000081365690782 0.000000000000000
119.67659008894 0.000000000000000 0.000081365535858 0.000000000000000
119.67488857089 0.000000000000000 0.000081365226079 0.000000000000000
119.67318705285 0.000000000000000 0.000081364916393 0.000000000000000
119.67148553480 0.000000000000000 0.000081364606797 0.000000000000000
119.66978401675 0.000000000000000 0.000081364297294 0.000000000000000
119.66547061409 0.000000000000000 0.000081363513094 0.000000000000000
119.66115721142 0.000000000000000 0.000081362729457 0.000000000000000
119.65684380876 0.000000000000000 0.000081361946364 0.000000000000000
119.65253040609 0.000000000000000 0.000081361163797 0.000000000000000
119.64242818585 0.000000000000000 0.000081359332992 0.000000000000000
119.63232596561 0.000000000000000 0.000081357504932 0.000000000000000
119.62222374536 0.000000000000000 0.000081355679575 0.000000000000000
119.61212152512 0.000000000000000 0.000081353856900 0.000000000000000
119.59887643411 0.000000000000000 0.000081351471218 0.000000000000000
119.58563134310 0.000000000000000 0.000081349090098 0.000000000000000
119.57238625209 0.000000000000000 0.000081346713527 0.000000000000000
119.55914116109 0.000000000000000 0.000081344341493 0.000000000000000
119.52913509486 0.000000000000000 0.000081338984510 0.000000000000000
119.49912902863 0.000000000000000 0.000081333650679 0.000000000000000
119.46912296240 0.000000000000000 0.000081328339930 0.000000000000000
119.43911689617 0.000000000000000 0.000081323052196 0.000000000000000
119.36950054780 0.000000000000000 0.000081310872559 0.000000000000000
119.29988419943 0.000000000000000 0.000081298815741 0.000000000000000
119.23026785105 0.000000000000000 0.000081286881037 0.000000000000000
119.16065150268 0.000000000000000 0.000081275067750 0.000000000000000
119.02780339082 0.000000000000000 0.000081252859036 0.000000000000000
118.92005034446 0.000000000000000 0.000081235165245 0.000000000000000
118.81229729809 0.000000000000000 0.000081217755150 0.000000000000000
118.73708013590 0.000000000000000 0.000081205768860 0.000000000000000
118.66186297370 0.000000000000000 0.000081193918836 0.000000000000000
118.61024197458 0.000000000000000 0.000081185864694 0.000000000000000
118.55862097546 0.000000000000000 0.000081177874121 0.000000000000000
118.52335486019 0.000000000000000 0.000081172451601 0.000000000000000
118.48808874491 0.000000000000000 0.000081167058576 0.000000000000000
118.46402952677 0.000000000000000 0.000081163396246 0.000000000000000
118.43997030862 0.000000000000000 0.000081159747603 0.000000000000000
118.42351891491 0.000000000000000 0.000081157260585 0.000000000000000
118.40706752120 0.000000000000000 0.000081154779970 0.000000000000000
118.39571261126 0.000000000000000 0.000081153071568 0.000000000000000
118.38435770133 0.000000000000000 0.000081151366235 0.000000000000000
118.37631480106 0.000000000000000 0.000081150160181 0.000000000000000
118.36827190079 0.000000000000000 0.000081148955691 0.000000000000000
118.36212390275 0.000000000000000 0.000081148036047 0.000000000000000
118.35597590470 0.000000000000000 0.000081147117348 0.000000000000000
118.34982790665 0.000000000000000 0.000081146199624 0.000000000000000
118.34527828767 0.000000000000000 0.000081145521142 0.000000000000000
118.34072866868 0.000000000000000 0.000081144843228 0.000000000000000
118.33617904970 0.000000000000000 0.000081144165890 0.000000000000000
118.33162943072 0.000000000000000 0.000081143489117 0.000000000000000
118.32707981173 0.000000000000000 0.000081142812895 0.000000000000000
118.32253019275 0.000000000000000 0.000081142137206 0.000000000000000
118.31798057377 0.000000000000000 0.000081141462038 0.000000000000000
118.30888133580 0.000000000000000 0.000081140113230 0.000000000000000
118.29978209783 0.000000000000000 0.000081138766420 0.000000000000000
118.29068285986 0.000000000000000 0.000081137421585 0.000000000000000
118.28158362190 0.000000000000000 0.000081136078709 0.000000000000000
118.26848250620 0.000000000000000 0.000081134148654 0.000000000000000
118.25538139050 0.000000000000000 0.000081132222619 0.000000000000000
118.24228027481 0.000000000000000 0.000081130300592 0.000000000000000
118.22917915911 0.000000000000000 0.000081128382561 0.000000000000000
118.20046391090 0.000000000000000 0.000081124192526 0.000000000000000
118.17174866268 0.000000000000000 0.000081120021569 0.000000000000000
118.14303341446 0.000000000000000 0.000081115869626 0.000000000000000
118.11431816625 0.000000000000000 0.000081111736634 0.000000000000000
118.04824577368 0.000000000000000 0.000081102298483 0.000000000000000
117.98217338111 0.000000000000000 0.000081092959693 0.000000000000000
117.91610098854 0.000000000000000 0.000081083719610 0.000000000000000
117.85002859597 0.000000000000000 0.000081074577595 0.000000000000000
117.71404695736 0.000000000000000 0.000081056068594 0.000000000000000
117.60254601442 0.000000000000000 0.000081041195864 0.000000000000000
117.49104507147 0.000000000000000 0.000081026593991 0.000000000000000
117.41318529103 0.000000000000000 0.000081016556730 0.000000000000000
117.33532551060 0.000000000000000 0.000081006649155 0.000000000000000
117.28187631747 0.000000000000000 0.000080999922379 0.000000000000000
117.22842712435 0.000000000000000 0.000080993255971 0.000000000000000
117.19190335735 0.000000000000000 0.000080988735144 0.000000000000000
117.15537959034 0.000000000000000 0.000080984242285 0.000000000000000
117.13045578706 0.000000000000000 0.000080981192373 0.000000000000000
117.10553198378 0.000000000000000 0.000080978155428 0.000000000000000
117.08848248781 0.000000000000000 0.000080976085423 0.000000000000000
117.07143299185 0.000000000000000 0.000080974021482 0.000000000000000
117.05965581768 0.000000000000000 0.000080972599331 0.000000000000000
117.04787864351 0.000000000000000 0.000080971180086 0.000000000000000
117.03952065538 0.000000000000000 0.000080970174652 0.000000000000000
117.03116266726 0.000000000000000 0.000080969170700 0.000000000000000
117.02473491499 0.000000000000000 0.000080968399626 0.000000000000000
117.01830716272 0.000000000000000 0.000080967629456 0.000000000000000
117.01187941045 0.000000000000000 0.000080966860214 0.000000000000000
117.00719930450 0.000000000000000 0.000080966300723 0.000000000000000
117.00251919855 0.000000000000000 0.000080965741752 0.000000000000000
116.99783909260 0.000000000000000 0.000080965183304 0.000000000000000
116.99315898665 0.000000000000000 0.000080964625371 0.000000000000000
116.98847888070 0.000000000000000 0.000080964067943 0.000000000000000
116.98379877475 0.000000000000000 0.000080963511005 0.000000000000000
116.97911866880 0.000000000000000 0.000080962954547 0.000000000000000
116.96975845690 0.000000000000000 0.000080961843046 0.000000000000000
116.96039824500 0.000000000000000 0.000080960733398 0.000000000000000
116.95103803310 0.000000000000000 0.000080959625583 0.000000000000000
116.94167782120 0.000000000000000 0.000080958519588 0.000000000000000
116.92811875371 0.000000000000000 0.000080956920673 0.000000000000000
116.91455968622 0.000000000000000 0.000080955325540 0.000000000000000
116.90100061874 0.000000000000000 0.000080953734179 0.000000000000000
116.88744155125 0.000000000000000 0.000080952146577 0.000000000000000
116.85786736703 0.000000000000000 0.000080948696802 0.000000000000000
116.82829318282 0.000000000000000 0.000080945264792 0.000000000000000
116.79871899860 0.000000000000000 0.000080941850476 0.000000000000000
116.76914481439 0.000000000000000 0.000080938453789 0.000000000000000
116.70125854281 0.000000000000000 0.000080930723176 0.000000000000000
116.63337227124 0.000000000000000 0.000080923084377 0.000000000000000
116.56548599966 0.000000000000000 0.000080915536669 0.000000000000000
116.49759972809 0.000000000000000 0.000080908079342 0.000000000000000
116.36271255536 0.000000000000000 0.000080893527376 0.000000000000000
116.25268624734 0.000000000000000 0.000080881915845 0.000000000000000
116.14265993932 0.000000000000000 0.000080870533338 0.000000000000000
116.06586771607 0.000000000000000 0.000080862723158 0.000000000000000
115.98907549282 0.000000000000000 0.000080855022188 0.000000000000000
115.93637726246 0.000000000000000 0.000080849800141 0.000000000000000
115.88367903209 0.000000000000000 0.000080844628783 0.000000000000000
115.84767183321 0.000000000000000 0.000080841124343 0.000000000000000
115.81166463433 0.000000000000000 0.000080837643346 0.000000000000000
115.78708558677 0.000000000000000 0.000080835280588 0.000000000000000
115.76250653921 0.000000000000000 0.000080832928693 0.000000000000000
115.74567395344 0.000000000000000 0.000080831324294 0.000000000000000
115.72884136767 0.000000000000000 0.000080829724983 0.000000000000000
115.71717950372 0.000000000000000 0.000080828619942 0.000000000000000
115.70551763976 0.000000000000000 0.000080827517353 0.000000000000000
115.69717599413 0.000000000000000 0.000080826730188 0.000000000000000
115.68883434851 0.000000000000000 0.000080825944294 0.000000000000000
115.68224257958 0.000000000000000 0.000080825324169 0.000000000000000
115.67565081064 0.000000000000000 0.000080824704861 0.000000000000000
115.66905904171 0.000000000000000 0.000080824086389 0.000000000000000
115.66812685233 0.000000000000000 0.000080823998996 0.000000000000000
115.66719466296 0.000000000000000 0.000080823911619 0.000000000000000
115.66626247358 0.000000000000000 0.000080823824261 0.000000000000000
115.66439809483 0.000000000000000 0.000080823649595 0.000000000000000
115.66253371608 0.000000000000000 0.000080823474999 0.000000000000000
115.66066933733 0.000000000000000 0.000080823300474 0.000000000000000
115.65880495858 0.000000000000000 0.000080823126018 0.000000000000000
115.65201462351 0.000000000000000 0.000080822491212 0.000000000000000
115.64703491018 0.000000000000000 0.000080822026249 0.000000000000000
115.64205519685 0.000000000000000 0.000080821561760 0.000000000000000
115.63707548351 0.000000000000000 0.000080821097734 0.000000000000000
115.63209577018 0.000000000000000 0.000080820634166 0.000000000000000
115.62302224272 0.000000000000000 0.000080819790660 0.000000000000000
115.61394871526 0.000000000000000 0.000080818948638 0.000000000000000
115.60487518781 0.000000000000000 0.000080818108087 0.000000000000000
115.59580166035 0.000000000000000 0.000080817269000 0.000000000000000
115.58075575563 0.000000000000000 0.000080815880823 0.000000000000000
115.56570985092 0.000000000000000 0.000080814496636 0.000000000000000
115.55066394621 0.000000000000000 0.000080813116426 0.000000000000000
115.53561804150 0.000000000000000 0.000080811740180 0.000000000000000
115.50329177048 0.000000000000000 0.000080808796667 0.000000000000000
115.47096549945 0.000000000000000 0.000080805871313 0.000000000000000
115.43863922843 0.000000000000000 0.000080802964033 0.000000000000000
115.40631295741 0.000000000000000 0.000080800074746 0.000000000000000
115.33152333965 0.000000000000000 0.000080793458665 0.000000000000000
115.25673372190 0.000000000000000 0.000080786937506 0.000000000000000
115.18194410415 0.000000000000000 0.000080780510326 0.000000000000000
115.10715448640 0.000000000000000 0.000080774176193 0.000000000000000
114.97711204356 0.000000000000000 0.000080763381369 0.000000000000000
114.84706960072 0.000000000000000 0.000080752860292 0.000000000000000
114.74048067879 0.000000000000000 0.000080744437569 0.000000000000000
114.65489479872 0.000000000000000 0.000080737803635 0.000000000000000
114.58635715103 0.000000000000000 0.000080732573122 0.000000000000000
114.53156699486 0.000000000000000 0.000080728443727 0.000000000000000
114.48778933793 0.000000000000000 0.000080725177266 0.000000000000000
114.45280980025 0.000000000000000 0.000080722588199 0.000000000000000
114.42483578465 0.000000000000000 0.000080720530978 0.000000000000000
114.40241840900 0.000000000000000 0.000080718890920 0.000000000000000
114.38438283003 0.000000000000000 0.000080717576933 0.000000000000000
114.36976733252 0.000000000000000 0.000080716515718 0.000000000000000
114.35776304898 0.000000000000000 0.000080715646517 0.000000000000000
114.34575876543 0.000000000000000 0.000080714779513 0.000000000000000
114.33637216601 0.000000000000000 0.000080714103120 0.000000000000000
114.32698556658 0.000000000000000 0.000080713428121 0.000000000000000
114.32510824670 0.000000000000000 0.000080713293293 0.000000000000000
114.32323092681 0.000000000000000 0.000080713158522 0.000000000000000
114.32135360693 0.000000000000000 0.000080713023810 0.000000000000000
114.31947628704 0.000000000000000 0.000080712889157 0.000000000000000
114.31572164727 0.000000000000000 0.000080712620026 0.000000000000000
114.31196700750 0.000000000000000 0.000080712351127 0.000000000000000
114.30821236773 0.000000000000000 0.000080712082459 0.000000000000000
114.30445772796 0.000000000000000 0.000080711814019 0.000000000000000
114.29774341531 0.000000000000000 0.000080711334529 0.000000000000000
114.29102910265 0.000000000000000 0.000080710855740 0.000000000000000
114.28431479000 0.000000000000000 0.000080710377641 0.000000000000000
114.27610883572 0.000000000000000 0.000080709794257 0.000000000000000
114.26790288144 0.000000000000000 0.000080709211883 0.000000000000000
114.25969692715 0.000000000000000 0.000080708630515 0.000000000000000
114.25149097287 0.000000000000000 0.000080708050148 0.000000000000000
114.23555353958 0.000000000000000 0.000080706925819 0.000000000000000
114.21961610630 0.000000000000000 0.000080705805234 0.000000000000000
114.20367867302 0.000000000000000 0.000080704688381 0.000000000000000
114.18774123973 0.000000000000000 0.000080703575246 0.000000000000000
114.15432897467 0.000000000000000 0.000080701253617 0.000000000000000
114.12091670961 0.000000000000000 0.000080698948189 0.000000000000000
114.08750444456 0.000000000000000 0.000080696658872 0.000000000000000
114.05409217950 0.000000000000000 0.000080694385583 0.000000000000000
113.97664377732 0.000000000000000 0.000080689177362 0.000000000000000
113.89919537513 0.000000000000000 0.000080684053803 0.000000000000000
113.82174697295 0.000000000000000 0.000080679013915 0.000000000000000
113.74429857077 0.000000000000000 0.000080674056719 0.000000000000000
113.61516356336 0.000000000000000 0.000080665972501 0.000000000000000
113.48602855594 0.000000000000000 0.000080658111054 0.000000000000000
113.38279149523 0.000000000000000 0.000080651983529 0.000000000000000
113.30014737754 0.000000000000000 0.000080647177413 0.000000000000000
113.23408952269 0.000000000000000 0.000080643398448 0.000000000000000
113.18129207678 0.000000000000000 0.000080640417650 0.000000000000000
113.13910894211 0.000000000000000 0.000080638061179 0.000000000000000
113.10539341191 0.000000000000000 0.000080636193650 0.000000000000000
113.07841283379 0.000000000000000 0.000080634709315 0.000000000000000
113.05676500151 0.000000000000000 0.000080633524860 0.000000000000000
113.03931020622 0.000000000000000 0.000080632574034 0.000000000000000
113.02510889681 0.000000000000000 0.000080631803210 0.000000000000000
113.01335491782 0.000000000000000 0.000080631167111 0.000000000000000
113.00160093882 0.000000000000000 0.000080630532733 0.000000000000000
112.98984695983 0.000000000000000 0.000080629900103 0.000000000000000
112.98833361625 0.000000000000000 0.000080629818780 0.000000000000000
112.98682027268 0.000000000000000 0.000080629737487 0.000000000000000
112.98530692910 0.000000000000000 0.000080629656224 0.000000000000000
112.98379358552 0.000000000000000 0.000080629574992 0.000000000000000
112.98076689837 0.000000000000000 0.000080629412618 0.000000000000000
112.97774021122 0.000000000000000 0.000080629250366 0.000000000000000
112.97471352406 0.000000000000000 0.000080629088237 0.000000000000000
112.97168683691 0.000000000000000 0.000080628926230 0.000000000000000
112.96866014976 0.000000000000000 0.000080628764344 0.000000000000000
112.96338065048 0.000000000000000 0.000080628482252 0.000000000000000
112.95810115120 0.000000000000000 0.000080628200520 0.000000000000000
112.95282165192 0.000000000000000 0.000080627919142 0.000000000000000
112.94754215264 0.000000000000000 0.000080627638114 0.000000000000000
112.94226265336 0.000000000000000 0.000080627357432 0.000000000000000
112.93118005191 0.000000000000000 0.000080626769348 0.000000000000000
112.92009745046 0.000000000000000 0.000080626182764 0.000000000000000
112.90901484901 0.000000000000000 0.000080625597671 0.000000000000000
112.89793224756 0.000000000000000 0.000080625014062 0.000000000000000
112.88684964611 0.000000000000000 0.000080624431931 0.000000000000000
112.86705087893 0.000000000000000 0.000080623395635 0.000000000000000
112.84725211176 0.000000000000000 0.000080622364021 0.000000000000000
112.82745334458 0.000000000000000 0.000080621337069 0.000000000000000
112.80765457741 0.000000000000000 0.000080620314760 0.000000000000000
112.76226922478 0.000000000000000 0.000080617988721 0.000000000000000
112.71688387216 0.000000000000000 0.000080615686798 0.000000000000000
112.67149851953 0.000000000000000 0.000080613408799 0.000000000000000
112.62611316691 0.000000000000000 0.000080611154538 0.000000000000000
112.51865130783 0.000000000000000 0.000080605910548 0.000000000000000
112.41118944875 0.000000000000000 0.000080600796181 0.000000000000000
112.30372758968 0.000000000000000 0.000080595809057 0.000000000000000
112.19626573060 0.000000000000000 0.000080590946831 0.000000000000000
112.10796633858 0.000000000000000 0.000080587043483 0.000000000000000
112.01966694656 0.000000000000000 0.000080583221643 0.000000000000000
111.95824008020 0.000000000000000 0.000080580610337 0.000000000000000
111.89681321384 0.000000000000000 0.000080578037465 0.000000000000000
111.85476148206 0.000000000000000 0.000080576298077 0.000000000000000
111.81270975027 0.000000000000000 0.000080574576385 0.000000000000000
111.78398508047 0.000000000000000 0.000080573410443 0.000000000000000
111.75526041066 0.000000000000000 0.000080572252663 0.000000000000000
111.73558615552 0.000000000000000 0.000080571464362 0.000000000000000
111.71591190037 0.000000000000000 0.000080570679866 0.000000000000000
111.70229045017 0.000000000000000 0.000080570138946 0.000000000000000
111.68866899996 0.000000000000000 0.000080569599847 0.000000000000000
111.67895044090 0.000000000000000 0.000080569216327 0.000000000000000
111.66923188183 0.000000000000000 0.000080568833740 0.000000000000000
111.66162687259 0.000000000000000 0.000080568535009 0.000000000000000
111.65402186336 0.000000000000000 0.000080568236858 0.000000000000000
111.64641685412 0.000000000000000 0.000080567939295 0.000000000000000
111.64105897624 0.000000000000000 0.000080567730015 0.000000000000000
111.63570109836 0.000000000000000 0.000080567521036 0.000000000000000
111.63034322047 0.000000000000000 0.000080567312358 0.000000000000000
111.62498534259 0.000000000000000 0.000080567103977 0.000000000000000
111.61962746471 0.000000000000000 0.000080566895890 0.000000000000000
111.61426958682 0.000000000000000 0.000080566688092 0.000000000000000
111.60891170894 0.000000000000000 0.000080566480580 0.000000000000000
111.59819595318 0.000000000000000 0.000080566066404 0.000000000000000
111.58748019741 0.000000000000000 0.000080565653345 0.000000000000000
111.57676444165 0.000000000000000 0.000080565241395 0.000000000000000
111.56604868588 0.000000000000000 0.000080564830550 0.000000000000000
111.55022353307 0.000000000000000 0.000080564225816 0.000000000000000
111.53439838025 0.000000000000000 0.000080563623467 0.000000000000000
111.51857322744 0.000000000000000 0.000080563023493 0.000000000000000
111.50274807462 0.000000000000000 0.000080562425884 0.000000000000000
111.46858615964 0.000000000000000 0.000080561143848 0.000000000000000
111.43442424465 0.000000000000000 0.000080559872719 0.000000000000000
111.40026232966 0.000000000000000 0.000080558612424 0.000000000000000
111.36610041468 0.000000000000000 0.000080557362889 0.000000000000000
111.28800832462 0.000000000000000 0.000080554546558 0.000000000000000
111.20991623457 0.000000000000000 0.000080551785244 0.000000000000000
111.13182414452 0.000000000000000 0.000080549078121 0.000000000000000
111.05373205447 0.000000000000000 0.000080546424374 0.000000000000000
110.92648636934 0.000000000000000 0.000080542212537 0.000000000000000
110.79924068421 0.000000000000000 0.000080538136858 0.000000000000000
110.69822383692 0.000000000000000 0.000080534996016 0.000000000000000
110.61743577328 0.000000000000000 0.000080532543262 0.000000000000000
110.55290160540 0.000000000000000 0.000080530621181 0.000000000000000
110.50132226792 0.000000000000000 0.000080529108408 0.000000000000000
110.46010334815 0.000000000000000 0.000080527914229 0.000000000000000
110.42713837928 0.000000000000000 0.000080526968591 0.000000000000000
110.40072777929 0.000000000000000 0.000080526216958 0.000000000000000
110.37949305987 0.000000000000000 0.000080525616476 0.000000000000000
110.36230794028 0.000000000000000 0.000080525133014 0.000000000000000
110.34823069091 0.000000000000000 0.000080524738654 0.000000000000000
110.33415344155 0.000000000000000 0.000080524345800 0.000000000000000
110.32346957601 0.000000000000000 0.000080524048658 0.000000000000000
110.31278571047 0.000000000000000 0.000080523752400 0.000000000000000
110.31089208594 0.000000000000000 0.000080523699985 0.000000000000000
110.30899846141 0.000000000000000 0.000080523647598 0.000000000000000
110.30710483688 0.000000000000000 0.000080523595239 0.000000000000000
110.30521121235 0.000000000000000 0.000080523542909 0.000000000000000
110.30142396329 0.000000000000000 0.000080523438336 0.000000000000000
110.29763671423 0.000000000000000 0.000080523333877 0.000000000000000
110.29384946517 0.000000000000000 0.000080523229533 0.000000000000000
110.29006221611 0.000000000000000 0.000080523125303 0.000000000000000
110.28627496705 0.000000000000000 0.000080523021185 0.000000000000000
110.27883546654 0.000000000000000 0.000080522816983 0.000000000000000
110.27139596603 0.000000000000000 0.000080522613205 0.000000000000000
110.26395646552 0.000000000000000 0.000080522409846 0.000000000000000
110.25651696501 0.000000000000000 0.000080522206902 0.000000000000000
110.24907746450 0.000000000000000 0.000080522004371 0.000000000000000
110.23550940685 0.000000000000000 0.000080521636056 0.000000000000000
110.22194134921 0.000000000000000 0.000080521269101 0.000000000000000
110.20837329156 0.000000000000000 0.000080520903500 0.000000000000000
110.19480523392 0.000000000000000 0.000080520539245 0.000000000000000
110.18123717628 0.000000000000000 0.000080520176334 0.000000000000000
110.15322708584 0.000000000000000 0.000080519431362 0.000000000000000
110.12521699541 0.000000000000000 0.000080518692055 0.000000000000000
110.09720690497 0.000000000000000 0.000080517958376 0.000000000000000
110.06919681454 0.000000000000000 0.000080517232842 0.000000000000000
110.00402252138 0.000000000000000 0.000080515569419 0.000000000000000
109.93884822823 0.000000000000000 0.000080513925247 0.000000000000000
109.87367393507 0.000000000000000 0.000080512311520 0.000000000000000
109.80849964192 0.000000000000000 0.000080510726642 0.000000000000000
109.67390144517 0.000000000000000 0.000080507543124 0.000000000000000
109.56362616079 0.000000000000000 0.000080505022841 0.000000000000000
109.45335087640 0.000000000000000 0.000080502579743 0.000000000000000
109.37648277943 0.000000000000000 0.000080500921431 0.000000000000000
109.29961468247 0.000000000000000 0.000080499299107 0.000000000000000
109.24689992464 0.000000000000000 0.000080498207035 0.000000000000000
109.19418516682 0.000000000000000 0.000080497131411 0.000000000000000
109.15815707682 0.000000000000000 0.000080496405636 0.000000000000000
109.12212898683 0.000000000000000 0.000080495687398 0.000000000000000
109.09748713909 0.000000000000000 0.000080495200461 0.000000000000000
109.07284529136 0.000000000000000 0.000080494717006 0.000000000000000
109.05587523193 0.000000000000000 0.000080494386082 0.000000000000000
109.03890517250 0.000000000000000 0.000080494056797 0.000000000000000
109.02697884377 0.000000000000000 0.000080493826361 0.000000000000000
109.01505251504 0.000000000000000 0.000080493596733 0.000000000000000
109.00617192455 0.000000000000000 0.000080493426273 0.000000000000000
108.99729133406 0.000000000000000 0.000080493256265 0.000000000000000
108.98841074356 0.000000000000000 0.000080493086711 0.000000000000000
108.97953015307 0.000000000000000 0.000080492917618 0.000000000000000
108.97803193358 0.000000000000000 0.000080492889137 0.000000000000000
108.97653371409 0.000000000000000 0.000080492860669 0.000000000000000
108.97503549460 0.000000000000000 0.000080492832214 0.000000000000000
108.97203905562 0.000000000000000 0.000080492775345 0.000000000000000
108.96904261664 0.000000000000000 0.000080492718529 0.000000000000000
108.96604617765 0.000000000000000 0.000080492661770 0.000000000000000
108.96304973867 0.000000000000000 0.000080492605065 0.000000000000000
108.95739051045 0.000000000000000 0.000080492498103 0.000000000000000
108.95173128224 0.000000000000000 0.000080492391327 0.000000000000000
108.94607205402 0.000000000000000 0.000080492284734 0.000000000000000
108.94041282580 0.000000000000000 0.000080492178322 0.000000000000000
108.92798285619 0.000000000000000 0.000080491945232 0.000000000000000
108.91555288659 0.000000000000000 0.000080491713004 0.000000000000000
108.90312291699 0.000000000000000 0.000080491481632 0.000000000000000
108.89069294738 0.000000000000000 0.000080491251112 0.000000000000000
108.87246009226 0.000000000000000 0.000080490914507 0.000000000000000
108.85422723714 0.000000000000000 0.000080490579716 0.000000000000000
108.83599438202 0.000000000000000 0.000080490246730 0.000000000000000
108.81776152690 0.000000000000000 0.000080489915540 0.000000000000000
108.77785993749 0.000000000000000 0.000080489196975 0.000000000000000
108.73795834808 0.000000000000000 0.000080488486887 0.000000000000000
108.69805675867 0.000000000000000 0.000080487785195 0.000000000000000
108.65815516927 0.000000000000000 0.000080487091818 0.000000000000000
108.56620558250 0.000000000000000 0.000080485525216 0.000000000000000
108.47425599574 0.000000000000000 0.000080484001384 0.000000000000000
108.38230640898 0.000000000000000 0.000080482519381 0.000000000000000
108.29035682221 0.000000000000000 0.000080481078280 0.000000000000000
108.17488519987 0.000000000000000 0.000080479325066 0.000000000000000
108.05941357753 0.000000000000000 0.000080477633164 0.000000000000000
107.97524028054 0.000000000000000 0.000080476437498 0.000000000000000
107.90854750216 0.000000000000000 0.000080475512191 0.000000000000000
107.85564187650 0.000000000000000 0.000080474791807 0.000000000000000
107.81335330280 0.000000000000000 0.000080474224552 0.000000000000000
107.77953679162 0.000000000000000 0.000080473776358 0.000000000000000
107.75242217636 0.000000000000000 0.000080473420439 0.000000000000000
107.73059425076 0.000000000000000 0.000080473136133 0.000000000000000
107.71288914488 0.000000000000000 0.000080472906974 0.000000000000000
107.69832523968 0.000000000000000 0.000080472719442 0.000000000000000
107.68376133449 0.000000000000000 0.000080472532785 0.000000000000000
107.67219210771 0.000000000000000 0.000080472385137 0.000000000000000
107.66062288094 0.000000000000000 0.000080472238049 0.000000000000000
107.65830903559 0.000000000000000 0.000080472208699 0.000000000000000
107.65599519023 0.000000000000000 0.000080472179372 0.000000000000000
107.65368134488 0.000000000000000 0.000080472150068 0.000000000000000
107.65136749952 0.000000000000000 0.000080472120787 0.000000000000000
107.64673980882 0.000000000000000 0.000080472062294 0.000000000000000
107.64211211811 0.000000000000000 0.000080472003892 0.000000000000000
107.63748442740 0.000000000000000 0.000080471945580 0.000000000000000
107.63285673669 0.000000000000000 0.000080471887358 0.000000000000000
107.62407099816 0.000000000000000 0.000080471777067 0.000000000000000
107.61528525963 0.000000000000000 0.000080471667092 0.000000000000000
107.60649952110 0.000000000000000 0.000080471557432 0.000000000000000
107.59639998504 0.000000000000000 0.000080471431759 0.000000000000000
107.58630044897 0.000000000000000 0.000080471306495 0.000000000000000
107.57620091291 0.000000000000000 0.000080471181639 0.000000000000000
107.56610137685 0.000000000000000 0.000080471057189 0.000000000000000
107.54576311282 0.000000000000000 0.000080470807800 0.000000000000000
107.52542484878 0.000000000000000 0.000080470560041 0.000000000000000
107.50508658475 0.000000000000000 0.000080470313903 0.000000000000000
107.48474832071 0.000000000000000 0.000080470069375 0.000000000000000
107.44206526446 0.000000000000000 0.000080469561394 0.000000000000000
107.39938220821 0.000000000000000 0.000080469060388 0.000000000000000
107.35669915196 0.000000000000000 0.000080468566276 0.000000000000000
107.31401609571 0.000000000000000 0.000080468078981 0.000000000000000
107.21458120117 0.000000000000000 0.000080466969782 0.000000000000000
107.11514630663 0.000000000000000 0.000080465896200 0.000000000000000
107.01571141209 0.000000000000000 0.000080464857297 0.000000000000000
106.91627651755 0.000000000000000 0.000080463852156 0.000000000000000
106.81684162301 0.000000000000000 0.000080462879878 0.000000000000000
106.74072410993 0.000000000000000 0.000080462157259 0.000000000000000
106.66460659684 0.000000000000000 0.000080461452997 0.000000000000000
106.61203534330 0.000000000000000 0.000080460977113 0.000000000000000
106.55946408976 0.000000000000000 0.000080460509684 0.000000000000000
106.52349958576 0.000000000000000 0.000080460194719 0.000000000000000
106.48753508176 0.000000000000000 0.000080459883619 0.000000000000000
106.46290653167 0.000000000000000 0.000080459672786 0.000000000000000
106.43827798158 0.000000000000000 0.000080459463738 0.000000000000000
106.42126804567 0.000000000000000 0.000080459320392 0.000000000000000
106.40425810976 0.000000000000000 0.000080459177889 0.000000000000000
106.39221657133 0.000000000000000 0.000080459077518 0.000000000000000
106.38017503289 0.000000000000000 0.000080458977568 0.000000000000000
106.37100743829 0.000000000000000 0.000080458901755 0.000000000000000
106.36183984369 0.000000000000000 0.000080458826187 0.000000000000000
106.35267224909 0.000000000000000 0.000080458750866 0.000000000000000
106.34578263721 0.000000000000000 0.000080458694424 0.000000000000000
106.33889302533 0.000000000000000 0.000080458638123 0.000000000000000
106.33200341344 0.000000000000000 0.000080458581965 0.000000000000000
106.32511380156 0.000000000000000 0.000080458525947 0.000000000000000
106.31822418968 0.000000000000000 0.000080458470068 0.000000000000000
106.31133457779 0.000000000000000 0.000080458414327 0.000000000000000
106.30444496591 0.000000000000000 0.000080458358724 0.000000000000000
106.29066574214 0.000000000000000 0.000080458247923 0.000000000000000
106.27688651838 0.000000000000000 0.000080458137659 0.000000000000000
106.26310729461 0.000000000000000 0.000080458027931 0.000000000000000
106.24932807084 0.000000000000000 0.000080457918733 0.000000000000000
106.22957577306 0.000000000000000 0.000080457763121 0.000000000000000
106.20982347527 0.000000000000000 0.000080457608589 0.000000000000000
106.19007117749 0.000000000000000 0.000080457455129 0.000000000000000
106.17031887971 0.000000000000000 0.000080457302736 0.000000000000000
106.12684208906 0.000000000000000 0.000080456971033 0.000000000000000
106.08336529841 0.000000000000000 0.000080456644405 0.000000000000000
106.03988850776 0.000000000000000 0.000080456322794 0.000000000000000
105.99641171711 0.000000000000000 0.000080456006139 0.000000000000000
105.89615855419 0.000000000000000 0.000080455294548 0.000000000000000
105.79590539128 0.000000000000000 0.000080454608341 0.000000000000000
105.69565222836 0.000000000000000 0.000080453946902 0.000000000000000
105.59539906544 0.000000000000000 0.000080453309700 0.000000000000000
105.49514590252 0.000000000000000 0.000080452696340 0.000000000000000
105.42181118119 0.000000000000000 0.000080452262666 0.000000000000000
105.34847645986 0.000000000000000 0.000080451841782 0.000000000000000
105.29801298385 0.000000000000000 0.000080451559785 0.000000000000000
105.24754950784 0.000000000000000 0.000080451284358 0.000000000000000
105.21302715238 0.000000000000000 0.000080451100027 0.000000000000000
105.17850479692 0.000000000000000 0.000080450919458 0.000000000000000
105.15483540374 0.000000000000000 0.000080450798180 0.000000000000000
105.13116601055 0.000000000000000 0.000080450679435 0.000000000000000
105.11476351003 0.000000000000000 0.000080450599011 0.000000000000000
105.09836100952 0.000000000000000 0.000080450520628 0.000000000000000
105.08664520987 0.000000000000000 0.000080450466314 0.000000000000000
105.07492941022 0.000000000000000 0.000080450413968 0.000000000000000
105.06573938817 0.000000000000000 0.000080450374831 0.000000000000000
105.05654936611 0.000000000000000 0.000080450338140 0.000000000000000
105.04735934406 0.000000000000000 0.000080450304941 0.000000000000000
105.04089987036 0.000000000000000 0.000080450284389 0.000000000000000
105.03444039665 0.000000000000000 0.000080450266547 0.000000000000000
105.02798092295 0.000000000000000 0.000080450251449 0.000000000000000
105.02152144925 0.000000000000000 0.000080450238795 0.000000000000000
105.01506197554 0.000000000000000 0.000080450228116 0.000000000000000
105.00860250184 0.000000000000000 0.000080450218957 0.000000000000000
105.00214302814 0.000000000000000 0.000080450210960 0.000000000000000
104.98922408073 0.000000000000000 0.000080450197498 0.000000000000000
104.97630513333 0.000000000000000 0.000080450186300 0.000000000000000
104.96338618592 0.000000000000000 0.000080450176621 0.000000000000000
104.95046723851 0.000000000000000 0.000080450168027 0.000000000000000
104.93134863162 0.000000000000000 0.000080450156750 0.000000000000000
104.91223002473 0.000000000000000 0.000080450146701 0.000000000000000
104.89311141783 0.000000000000000 0.000080450137553 0.000000000000000
104.87399281094 0.000000000000000 0.000080450129095 0.000000000000000
104.83276905043 0.000000000000000 0.000080450112609 0.000000000000000
104.79154528991 0.000000000000000 0.000080450097790 0.000000000000000
104.75032152940 0.000000000000000 0.000080450084156 0.000000000000000
104.70909776888 0.000000000000000 0.000080450071411 0.000000000000000
104.61491673393 0.000000000000000 0.000080450044751 0.000000000000000
104.52073569897 0.000000000000000 0.000080450020414 0.000000000000000
104.42655466401 0.000000000000000 0.000080449997720 0.000000000000000
104.33237362906 0.000000000000000 0.000080449976267 0.000000000000000
104.08123903409 0.000000000000000 0.000080449923195 0.000000000000000
103.83010443913 0.000000000000000 0.000080449874704 0.000000000000000
103.57896984416 0.000000000000000 0.000080449829433 0.000000000000000
102.91216359302 0.000000000000000 0.000080449719635 0.000000000000000
102.24535734187 0.000000000000000 0.000080449621206 0.000000000000000
101.57855109072 0.000000000000000 0.000080449530941 0.000000000000000
99.56338596782 0.000000000000000 0.000080449291453 0.000000000000000
97.54822084491 0.000000000000000 0.000080449089760 0.000000000000000
95.53305572201 0.000000000000000 0.000080448914624 0.000000000000000
88.18994350895 0.000000000000000 0.000080448412170 0.000000000000000
80.84683129589 0.000000000000000 0.000080448058025 0.000000000000000
73.50371908283 0.000000000000000 0.000080447793932 0.000000000000000
39.82747789876 0.000000000000000 0.000080447522194 0.000000000000000
10.00000000000 0.000000000000000 0.000080447512133 0.000000000000000


==> anc/appendix_1e-4_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000100000000000 0.000000000000000
3999.99935379753 0.000000000000000 0.000100000000000 0.000000000000000
3999.99870759505 0.000000000000000 0.000100000000000 0.000000000000000
3998.67266605705 0.000000000000000 0.000100000000000 0.000000000000000
3997.34662451904 0.000000000000000 0.000100000000000 0.000000000000000
3996.02058298104 0.000000000000000 0.000100000000000 0.000000000000000
3987.40972690568 0.000000000000000 0.000100000000000 0.000000000000000
3978.79887083032 0.000000000000000 0.000100000000000 0.000000000000000
3970.18801475497 0.000000000000000 0.000100000000000 0.000000000000000
3961.57715867961 0.000000000000000 0.000100000000000 0.000000000000000
3939.53832642988 0.000000000000000 0.000100000000000 0.000000000000000
3917.49949418014 0.000000000000000 0.000100000000000 0.000000000000000
3895.46066193041 0.000000000000000 0.000100000000000 0.000000000000000
3873.42182968068 0.000000000000000 0.000100000000000 0.000000000000000
3851.38299743094 0.000000000000000 0.000100000000000 0.000000000000000
3823.10331814135 0.000000000000000 0.000100000000000 0.000000000000000
3794.82363885176 0.000000000000000 0.000100000000000 0.000000000000000
3766.54395956216 0.000000000000000 0.000100000000000 0.000000000000000
3738.26428027257 0.000000000000000 0.000100000000000 0.000000000000000
3709.98460098298 0.000000000000000 0.000100000000000 0.000000000000000
3675.71818532496 0.000000000000000 0.000100000000000 0.000000000000000
3641.45176966694 0.000000000000000 0.000100000000000 0.000000000000000
3607.18535400893 0.000000000000000 0.000100000000000 0.000000000000000
3572.91893835091 0.000000000000000 0.000100000000000 0.000000000000000
3538.65252269289 0.000000000000000 0.000100000000000 0.000000000000000
3504.38610703488 0.000000000000000 0.000100000000000 0.000000000000000
3470.11969137686 0.000000000000000 0.000100000000000 0.000000000000000
3441.67919616075 0.000000000000000 0.000100000000000 0.000000000000000
3413.23870094464 0.000000000000000 0.000100000000000 0.000000000000000
3384.79820572852 0.000000000000000 0.000100000000000 0.000000000000000
3356.35771051241 0.000000000000000 0.000100000000000 0.000000000000000
3327.91721529630 0.000000000000000 0.000100000000000 0.000000000000000
3299.47672008018 0.000000000000000 0.000100000000000 0.000000000000000
3271.03622486407 0.000000000000000 0.000100000000000 0.000000000000000
3242.59572964796 0.000000000000000 0.000100000000000 0.000000000000000
3214.15523443184 0.000000000000000 0.000100000000000 0.000000000000000
3185.71473921573 0.000000000000000 0.000100000000000 0.000000000000000
3157.27424399962 0.000000000000000 0.000100000000000 0.000000000000000
3128.83374878350 0.000000000000000 0.000100000000000 0.000000000000000
3100.39325356739 0.000000000000000 0.000100000000000 0.000000000000000
3071.95275835128 0.000000000000000 0.000100000000000 0.000000000000000
3043.51226313517 0.000000000000000 0.000100000000000 0.000000000000000
3015.07176791905 0.000000000000000 0.000100000000000 0.000000000000000
2986.63127270294 0.000000000000000 0.000100000000000 0.000000000000000
2958.19077748683 0.000000000000000 0.000100000000000 0.000000000000000
2929.75028227071 0.000000000000000 0.000100000000000 0.000000000000000
2901.30978705460 0.000000000000000 0.000100000000000 0.000000000000000
2877.65384890775 0.000000000000000 0.000100000000000 0.000000000000000
2858.94161796234 0.000000000000000 0.000100000000000 0.000000000000000
2840.22938701693 0.000000000000000 0.000100000000000 0.000000000000000
2821.51715607153 0.000000000000000 0.000100000000000 0.000000000000000
2802.80492512612 0.000000000000000 0.000100000000000 0.000000000000000
2780.55572383465 0.000000000000000 0.000100000000000 0.000000000000000
2762.48331803500 0.000000000000000 0.000100000000000 0.000000000000000
2744.41091223536 0.000000000000000 0.000100000000000 0.000000000000000
2726.33850643571 0.000000000000000 0.000100000000000 0.000000000000000
2708.26610063606 0.000000000000000 0.000100000000000 0.000000000000000
2690.19369483642 0.000000000000000 0.000100000000000 0.000000000000000
2672.12128903677 0.000000000000000 0.000100000000000 0.000000000000000
2654.04888323712 0.000000000000000 0.000100000000000 0.000000000000000
2631.29234000140 0.000000000000000 0.000100000000000 0.000000000000000
2614.20231104493 0.000000000000000 0.000100000000000 0.000000000000000
2597.11228208847 0.000000000000000 0.000100000000000 0.000000000000000
2580.02225313201 0.000000000000000 0.000099999999999 0.000000000000000
2562.93222417554 0.000000000000000 0.000099999999999 0.000000000000000
2542.95088491198 0.000000000000000 0.000099999999999 0.000000000000000
2526.51147187945 0.000000000000000 0.000099999999999 0.000000000000000
2510.07205884692 0.000000000000000 0.000099999999999 0.000000000000000
2493.63264581440 0.000000000000000 0.000099999999999 0.000000000000000
2477.19323278187 0.000000000000000 0.000099999999999 0.000000000000000
2460.75381974935 0.000000000000000 0.000099999999999 0.000000000000000
2444.31440671682 0.000000000000000 0.000099999999999 0.000000000000000
2427.87499368429 0.000000000000000 0.000099999999999 0.000000000000000
2407.05934608644 0.000000000000000 0.000099999999999 0.000000000000000
2391.44935065918 0.000000000000000 0.000099999999999 0.000000000000000
2375.83935523193 0.000000000000000 0.000099999999999 0.000000000000000
2360.22935980467 0.000000000000000 0.000099999999999 0.000000000000000
2344.61936437741 0.000000000000000 0.000099999999999 0.000000000000000
2326.35380697277 0.000000000000000 0.000099999999999 0.000000000000000
2311.39222670399 0.000000000000000 0.000099999999999 0.000000000000000
2296.43064643521 0.000000000000000 0.000099999999999 0.000000000000000
2281.46906616643 0.000000000000000 0.000099999999999 0.000000000000000
2266.50748589764 0.000000000000000 0.000099999999999 0.000000000000000
2251.54590562886 0.000000000000000 0.000099999999999 0.000000000000000
2236.58432536008 0.000000000000000 0.000099999999999 0.000000000000000
2221.62274509130 0.000000000000000 0.000099999999999 0.000000000000000
2202.48882206809 0.000000000000000 0.000099999999998 0.000000000000000
2188.10295052078 0.000000000000000 0.000099999999998 0.000000000000000
2173.71707897346 0.000000000000000 0.000099999999998 0.000000000000000
2159.33120742615 0.000000000000000 0.000099999999998 0.000000000000000
2144.94533587883 0.000000000000000 0.000099999999998 0.000000000000000
2128.02742380942 0.000000000000000 0.000099999999998 0.000000000000000
2114.35881315596 0.000000000000000 0.000099999999998 0.000000000000000
2100.69020250250 0.000000000000000 0.000099999999998 0.000000000000000
2087.02159184904 0.000000000000000 0.000099999999998 0.000000000000000
2073.35298119559 0.000000000000000 0.000099999999998 0.000000000000000
2058.29420389981 0.000000000000000 0.000099999999998 0.000000000000000
2043.23542660403 0.000000000000000 0.000099999999997 0.000000000000000
2028.17664930826 0.000000000000000 0.000099999999997 0.000000000000000
2013.11787201248 0.000000000000000 0.000099999999997 0.000000000000000
1998.05909471670 0.000000000000000 0.000099999999997 0.000000000000000
1983.00031742093 0.000000000000000 0.000099999999997 0.000000000000000
1967.94154012515 0.000000000000000 0.000099999999997 0.000000000000000
1950.92459949737 0.000000000000000 0.000099999999997 0.000000000000000
1938.28479820280 0.000000000000000 0.000099999999997 0.000000000000000
1925.64499690823 0.000000000000000 0.000099999999996 0.000000000000000
1913.00519561367 0.000000000000000 0.000099999999996 0.000000000000000
1900.36539431910 0.000000000000000 0.000099999999996 0.000000000000000
1885.67344099183 0.000000000000000 0.000099999999996 0.000000000000000
1870.98148766457 0.000000000000000 0.000099999999996 0.000000000000000
1856.28953433730 0.000000000000000 0.000099999999996 0.000000000000000
1841.59758101004 0.000000000000000 0.000099999999995 0.000000000000000
1829.52527333779 0.000000000000000 0.000099999999995 0.000000000000000
1817.45296566554 0.000000000000000 0.000099999999995 0.000000000000000
1805.38065799329 0.000000000000000 0.000099999999995 0.000000000000000
1793.30835032104 0.000000000000000 0.000099999999995 0.000000000000000
1778.75880552570 0.000000000000000 0.000099999999994 0.000000000000000
1767.25585708226 0.000000000000000 0.000099999999994 0.000000000000000
1755.75290863882 0.000000000000000 0.000099999999994 0.000000000000000
1744.24996019538 0.000000000000000 0.000099999999994 0.000000000000000
1732.74701175194 0.000000000000000 0.000099999999994 0.000000000000000
1719.83358768673 0.000000000000000 0.000099999999993 0.000000000000000
1706.92016362151 0.000000000000000 0.000099999999993 0.000000000000000
1694.00673955630 0.000000000000000 0.000099999999993 0.000000000000000
1681.09331549108 0.000000000000000 0.000099999999992 0.000000000000000
1668.17989142587 0.000000000000000 0.000099999999992 0.000000000000000
1655.26646736066 0.000000000000000 0.000099999999992 0.000000000000000
1642.35304329544 0.000000000000000 0.000099999999992 0.000000000000000
1628.10694786102 0.000000000000000 0.000099999999991 0.000000000000000
1617.49040436715 0.000000000000000 0.000099999999991 0.000000000000000
1606.87386087327 0.000000000000000 0.000099999999991 0.000000000000000
1596.25731737940 0.000000000000000 0.000099999999990 0.000000000000000
1585.64077388552 0.000000000000000 0.000099999999990 0.000000000000000
1573.30385296375 0.000000000000000 0.000099999999990 0.000000000000000
1560.96693204198 0.000000000000000 0.000099999999989 0.000000000000000
1548.63001112022 0.000000000000000 0.000099999999989 0.000000000000000
1536.29309019845 0.000000000000000 0.000099999999989 0.000000000000000
1526.19931375554 0.000000000000000 0.000099999999988 0.000000000000000
1516.10553731263 0.000000000000000 0.000099999999988 0.000000000000000
1506.01176086973 0.000000000000000 0.000099999999988 0.000000000000000
1495.91798442682 0.000000000000000 0.000099999999987 0.000000000000000
1483.78933373794 0.000000000000000 0.000099999999987 0.000000000000000
1474.11889193308 0.000000000000000 0.000099999999987 0.000000000000000
1464.44845012822 0.000000000000000 0.000099999999986 0.000000000000000
1454.77800832336 0.000000000000000 0.000099999999986 0.000000000000000
1445.10756651850 0.000000000000000 0.000099999999986 0.000000000000000
1434.34941942878 0.000000000000000 0.000099999999985 0.000000000000000
1423.59127233907 0.000000000000000 0.000099999999985 0.000000000000000
1412.83312524935 0.000000000000000 0.000099999999984 0.000000000000000
1402.07497815964 0.000000000000000 0.000099999999984 0.000000000000000
1391.31683106992 0.000000000000000 0.000099999999983 0.000000000000000
1380.55868398021 0.000000000000000 0.000099999999983 0.000000000000000
1369.80053689049 0.000000000000000 0.000099999999982 0.000000000000000
1357.88587683044 0.000000000000000 0.000099999999982 0.000000000000000
1348.98488176183 0.000000000000000 0.000099999999982 0.000000000000000
1340.08388669321 0.000000000000000 0.000099999999981 0.000000000000000
1331.18289162460 0.000000000000000 0.000099999999981 0.000000000000000
1322.28189655598 0.000000000000000 0.000099999999980 0.000000000000000
1311.89212894208 0.000000000000000 0.000099999999980 0.000000000000000
1301.50236132819 0.000000000000000 0.000099999999979 0.000000000000000
1291.11259371429 0.000000000000000 0.000099999999979 0.000000000000000
1280.72282610039 0.000000000000000 0.000099999999978 0.000000000000000
1272.22939942494 0.000000000000000 0.000099999999978 0.000000000000000
1263.73597274949 0.000000000000000 0.000099999999977 0.000000000000000
1255.24254607404 0.000000000000000 0.000099999999977 0.000000000000000
1246.74911939859 0.000000000000000 0.000099999999977 0.000000000000000
1236.45311158054 0.000000000000000 0.000099999999976 0.000000000000000
1228.39412413009 0.000000000000000 0.000099999999976 0.000000000000000
1220.33513667964 0.000000000000000 0.000099999999975 0.000000000000000
1212.27614922918 0.000000000000000 0.000099999999975 0.000000000000000
1204.21716177873 0.000000000000000 0.000099999999974 0.000000000000000
1194.97144370449 0.000000000000000 0.000099999999974 0.000000000000000
1185.72572563025 0.000000000000000 0.000099999999973 0.000000000000000
1176.48000755601 0.000000000000000 0.000099999999973 0.000000000000000
1167.23428948177 0.000000000000000 0.000099999999972 0.000000000000000
1159.59183036809 0.000000000000000 0.000099999999972 0.000000000000000
1151.94937125442 0.000000000000000 0.000099999999971 0.000000000000000
1144.30691214074 0.000000000000000 0.000099999999971 0.000000000000000
1136.66445302706 0.000000000000000 0.000099999999971 0.000000000000000
1127.44766796396 0.000000000000000 0.000099999999970 0.000000000000000
1120.12075406716 0.000000000000000 0.000099999999970 0.000000000000000
1112.79384017036 0.000000000000000 0.000099999999969 0.000000000000000
1105.46692627355 0.000000000000000 0.000099999999969 0.000000000000000
1098.14001237675 0.000000000000000 0.000099999999968 0.000000000000000
1089.66211375792 0.000000000000000 0.000099999999968 0.000000000000000
1081.18421513909 0.000000000000000 0.000099999999967 0.000000000000000
1072.70631652026 0.000000000000000 0.000099999999967 0.000000000000000
1064.22841790142 0.000000000000000 0.000099999999966 0.000000000000000
1057.25649040164 0.000000000000000 0.000099999999966 0.000000000000000
1050.28456290185 0.000000000000000 0.000099999999965 0.000000000000000
1043.31263540206 0.000000000000000 0.000099999999965 0.000000000000000
1036.34070790228 0.000000000000000 0.000099999999965 0.000000000000000
1027.90601799961 0.000000000000000 0.000099999999964 0.000000000000000
1021.25305773389 0.000000000000000 0.000099999999964 0.000000000000000
1014.60009746818 0.000000000000000 0.000099999999963 0.000000000000000
1007.94713720246 0.000000000000000 0.000099999999963 0.000000000000000
1001.29417693675 0.000000000000000 0.000099999999962 0.000000000000000
993.51402668320 0.000000000000000 0.000099999999962 0.000000000000000
985.73387642966 0.000000000000000 0.000099999999961 0.000000000000000
977.95372617611 0.000000000000000 0.000099999999961 0.000000000000000
970.17357592257 0.000000000000000 0.000099999999960 0.000000000000000
963.77704462519 0.000000000000000 0.000099999999960 0.000000000000000
957.38051332781 0.000000000000000 0.000099999999959 0.000000000000000
950.98398203044 0.000000000000000 0.000099999999959 0.000000000000000
944.58745073306 0.000000000000000 0.000099999999958 0.000000000000000
936.77228886073 0.000000000000000 0.000099999999957 0.000000000000000
930.72740658403 0.000000000000000 0.000099999999957 0.000000000000000
924.68252430734 0.000000000000000 0.000099999999956 0.000000000000000
918.63764203065 0.000000000000000 0.000099999999956 0.000000000000000
912.59275975395 0.000000000000000 0.000099999999955 0.000000000000000
905.51361042584 0.000000000000000 0.000099999999955 0.000000000000000
898.43446109773 0.000000000000000 0.000099999999954 0.000000000000000
891.35531176961 0.000000000000000 0.000099999999953 0.000000000000000
884.27616244150 0.000000000000000 0.000099999999953 0.000000000000000
877.19701311339 0.000000000000000 0.000099999999952 0.000000000000000
871.42240609278 0.000000000000000 0.000099999999951 0.000000000000000
865.64779907217 0.000000000000000 0.000099999999951 0.000000000000000
859.87319205156 0.000000000000000 0.000099999999950 0.000000000000000
854.09858503095 0.000000000000000 0.000099999999950 0.000000000000000
848.32397801035 0.000000000000000 0.000099999999949 0.000000000000000
842.54937098974 0.000000000000000 0.000099999999948 0.000000000000000
836.77476396913 0.000000000000000 0.000099999999948 0.000000000000000
828.56543991761 0.000000000000000 0.000099999999946 0.000000000000000
822.96621899530 0.000000000000000 0.000099999999946 0.000000000000000
817.36699807299 0.000000000000000 0.000099999999945 0.000000000000000
811.76777715068 0.000000000000000 0.000099999999944 0.000000000000000
806.16855622837 0.000000000000000 0.000099999999943 0.000000000000000
799.72362582663 0.000000000000000 0.000099999999942 0.000000000000000
794.50090763900 0.000000000000000 0.000099999999942 0.000000000000000
789.27818945138 0.000000000000000 0.000099999999941 0.000000000000000
784.05547126376 0.000000000000000 0.000099999999940 0.000000000000000
778.83275307613 0.000000000000000 0.000099999999939 0.000000000000000
772.76454072647 0.000000000000000 0.000099999999938 0.000000000000000
766.69632837681 0.000000000000000 0.000099999999937 0.000000000000000
760.62811602715 0.000000000000000 0.000099999999935 0.000000000000000
754.55990367748 0.000000000000000 0.000099999999934 0.000000000000000
748.49169132782 0.000000000000000 0.000099999999933 0.000000000000000
742.42347897816 0.000000000000000 0.000099999999931 0.000000000000000
736.35526662850 0.000000000000000 0.000099999999930 0.000000000000000
729.65529778224 0.000000000000000 0.000099999999928 0.000000000000000
722.95532893598 0.000000000000000 0.000099999999926 0.000000000000000
716.25536008972 0.000000000000000 0.000099999999925 0.000000000000000
709.55539124346 0.000000000000000 0.000099999999923 0.000000000000000
702.13856421805 0.000000000000000 0.000099999999920 0.000000000000000
700.65519881297 0.000000000000000 0.000099999999920 0.000000000000000
699.17183340789 0.000000000000000 0.000099999999919 0.000000000000000
697.68846800280 0.000000000000000 0.000099999999919 0.000000000000000
694.72173719264 0.000000000000000 0.000099999999918 0.000000000000000
691.75500638248 0.000000000000000 0.000099999999917 0.000000000000000
688.78827557231 0.000000000000000 0.000099999999916 0.000000000000000
685.82154476215 0.000000000000000 0.000099999999915 0.000000000000000
678.09711486075 0.000000000000000 0.000099999999912 0.000000000000000
672.79730037245 0.000000000000000 0.000099999999910 0.000000000000000
667.49748588415 0.000000000000000 0.000099999999907 0.000000000000000
662.19767139584 0.000000000000000 0.000099999999905 0.000000000000000
653.46449890497 0.000000000000000 0.000099999999901 0.000000000000000
646.70432050994 0.000000000000000 0.000099999999897 0.000000000000000
639.94414211492 0.000000000000000 0.000099999999894 0.000000000000000
633.18396371989 0.000000000000000 0.000099999999890 0.000000000000000
621.11261419964 0.000000000000000 0.000099999999882 0.000000000000000
609.04126467939 0.000000000000000 0.000099999999873 0.000000000000000
596.96991515914 0.000000000000000 0.000099999999863 0.000000000000000
581.09569294302 0.000000000000000 0.000099999999848 0.000000000000000
565.22147072690 0.000000000000000 0.000099999999831 0.000000000000000
549.34724851078 0.000000000000000 0.000099999999809 0.000000000000000
528.82454377102 0.000000000000000 0.000099999999775 0.000000000000000
508.30183903125 0.000000000000000 0.000099999999732 0.000000000000000
487.77913429149 0.000000000000000 0.000099999999675 0.000000000000000
467.25642955173 0.000000000000000 0.000099999999601 0.000000000000000
446.73372481197 0.000000000000000 0.000099999999503 0.000000000000000
429.78534976335 0.000000000000000 0.000099999999396 0.000000000000000
412.83697471474 0.000000000000000 0.000099999999258 0.000000000000000
395.88859966613 0.000000000000000 0.000099999999077 0.000000000000000
383.23209887263 0.000000000000000 0.000099999998904 0.000000000000000
370.57559807914 0.000000000000000 0.000099999998689 0.000000000000000
360.44264725844 0.000000000000000 0.000099999998477 0.000000000000000
350.30969643774 0.000000000000000 0.000099999998222 0.000000000000000
342.46409809343 0.000000000000000 0.000099999997987 0.000000000000000
334.61849974912 0.000000000000000 0.000099999997714 0.000000000000000
328.79806669918 0.000000000000000 0.000099999997481 0.000000000000000
322.97763364924 0.000000000000000 0.000099999997218 0.000000000000000
318.71570319887 0.000000000000000 0.000099999997001 0.000000000000000
314.45377274851 0.000000000000000 0.000099999996762 0.000000000000000
311.37037348651 0.000000000000000 0.000099999996574 0.000000000000000
308.28697422452 0.000000000000000 0.000099999996370 0.000000000000000
306.09558252729 0.000000000000000 0.000099999996215 0.000000000000000
303.90419083007 0.000000000000000 0.000099999996052 0.000000000000000
302.36811420338 0.000000000000000 0.000099999995931 0.000000000000000
300.83203757669 0.000000000000000 0.000099999995806 0.000000000000000
299.76694717208 0.000000000000000 0.000099999995716 0.000000000000000
298.70185676747 0.000000000000000 0.000099999995623 0.000000000000000
297.96945468632 0.000000000000000 0.000099999995557 0.000000000000000
297.23705260518 0.000000000000000 0.000099999995489 0.000000000000000
296.73655149838 0.000000000000000 0.000099999995442 0.000000000000000
296.23605039159 0.000000000000000 0.000099999995393 0.000000000000000
295.89556083398 0.000000000000000 0.000099999995359 0.000000000000000
295.55507127637 0.000000000000000 0.000099999995324 0.000000000000000
295.32418076028 0.000000000000000 0.000099999995300 0.000000000000000
295.09329024419 0.000000000000000 0.000099999995275 0.000000000000000
294.93707561830 0.000000000000000 0.000099999995258 0.000000000000000
294.78086099240 0.000000000000000 0.000099999995240 0.000000000000000
294.67533826609 0.000000000000000 0.000099999995227 0.000000000000000
294.56981553979 0.000000000000000 0.000099999995213 0.000000000000000
294.49861386830 0.000000000000000 0.000099999995204 0.000000000000000
294.42741219681 0.000000000000000 0.000099999995194 0.000000000000000
294.37940506756 0.000000000000000 0.000099999995186 0.000000000000000
294.33139793831 0.000000000000000 0.000099999995178 0.000000000000000
294.29904563262 0.000000000000000 0.000099999995173 0.000000000000000
294.26669332693 0.000000000000000 0.000099999995166 0.000000000000000
294.24489707612 0.000000000000000 0.000099999995161 0.000000000000000
294.22310082531 0.000000000000000 0.000099999995156 0.000000000000000
294.20841722648 0.000000000000000 0.000099999995152 0.000000000000000
294.19373362765 0.000000000000000 0.000099999995147 0.000000000000000
294.18383906765 0.000000000000000 0.000099999995143 0.000000000000000
294.17394450765 0.000000000000000 0.000099999995139 0.000000000000000
294.16727137726 0.000000000000000 0.000099999995135 0.000000000000000
294.16059824688 0.000000000000000 0.000099999995131 0.000000000000000
294.15608835238 0.000000000000000 0.000099999995128 0.000000000000000
294.15157845788 0.000000000000000 0.000099999995124 0.000000000000000
294.14851585113 0.000000000000000 0.000099999995121 0.000000000000000
294.14545324437 0.000000000000000 0.000099999995118 0.000000000000000
294.14335016758 0.000000000000000 0.000099999995115 0.000000000000000
294.14124709079 0.000000000000000 0.000099999995111 0.000000000000000
294.13976324465 0.000000000000000 0.000099999995108 0.000000000000000
294.13827939851 0.000000000000000 0.000099999995104 0.000000000000000
294.13714899831 0.000000000000000 0.000099999995100 0.000000000000000
294.13601859812 0.000000000000000 0.000099999995096 0.000000000000000
294.13488819792 0.000000000000000 0.000099999995090 0.000000000000000
294.13405243556 0.000000000000000 0.000099999995084 0.000000000000000
294.13321667320 0.000000000000000 0.000099999995078 0.000000000000000
294.13238091084 0.000000000000000 0.000099999995070 0.000000000000000
294.13154514848 0.000000000000000 0.000099999995060 0.000000000000000
294.13070938611 0.000000000000000 0.000099999995050 0.000000000000000
294.12987362375 0.000000000000000 0.000099999995039 0.000000000000000
294.12903786139 0.000000000000000 0.000099999995028 0.000000000000000
294.12736633667 0.000000000000000 0.000099999995004 0.000000000000000
294.12569481194 0.000000000000000 0.000099999994979 0.000000000000000
294.12402328722 0.000000000000000 0.000099999994954 0.000000000000000
294.12235176249 0.000000000000000 0.000099999994927 0.000000000000000
294.11994402488 0.000000000000000 0.000099999994889 0.000000000000000
294.11753628727 0.000000000000000 0.000099999994851 0.000000000000000
294.11512854965 0.000000000000000 0.000099999994812 0.000000000000000
294.11272081204 0.000000000000000 0.000099999994773 0.000000000000000
294.10743565174 0.000000000000000 0.000099999994686 0.000000000000000
294.10215049144 0.000000000000000 0.000099999994599 0.000000000000000
294.09686533114 0.000000000000000 0.000099999994511 0.000000000000000
294.09158017083 0.000000000000000 0.000099999994423 0.000000000000000
294.07940208636 0.000000000000000 0.000099999994220 0.000000000000000
294.06722400188 0.000000000000000 0.000099999994015 0.000000000000000
294.05504591740 0.000000000000000 0.000099999993810 0.000000000000000
294.04286783292 0.000000000000000 0.000099999993604 0.000000000000000
294.00972618105 0.000000000000000 0.000099999993042 0.000000000000000
293.97658452918 0.000000000000000 0.000099999992478 0.000000000000000
293.94344287731 0.000000000000000 0.000099999991913 0.000000000000000
293.85383113613 0.000000000000000 0.000099999990378 0.000000000000000
293.76421939494 0.000000000000000 0.000099999988834 0.000000000000000
293.67460765376 0.000000000000000 0.000099999987283 0.000000000000000
293.39599249288 0.000000000000000 0.000099999982415 0.000000000000000
293.11737733201 0.000000000000000 0.000099999977481 0.000000000000000
292.83876217114 0.000000000000000 0.000099999972480 0.000000000000000
292.46864580278 0.000000000000000 0.000099999965736 0.000000000000000
292.09852943443 0.000000000000000 0.000099999958873 0.000000000000000
291.81290767254 0.000000000000000 0.000099999953497 0.000000000000000
291.52728591065 0.000000000000000 0.000099999948050 0.000000000000000
291.33193699676 0.000000000000000 0.000099999944283 0.000000000000000
291.13658808288 0.000000000000000 0.000099999940482 0.000000000000000
291.00442029668 0.000000000000000 0.000099999937892 0.000000000000000
290.87225251049 0.000000000000000 0.000099999935286 0.000000000000000
290.78301424927 0.000000000000000 0.000099999933517 0.000000000000000
290.69377598804 0.000000000000000 0.000099999931742 0.000000000000000
290.63358445724 0.000000000000000 0.000099999930540 0.000000000000000
290.57339292644 0.000000000000000 0.000099999929335 0.000000000000000
290.53282002667 0.000000000000000 0.000099999928521 0.000000000000000
290.49224712690 0.000000000000000 0.000099999927706 0.000000000000000
290.46490957256 0.000000000000000 0.000099999927155 0.000000000000000
290.43757201821 0.000000000000000 0.000099999926604 0.000000000000000
290.41915587109 0.000000000000000 0.000099999926233 0.000000000000000
290.40073972397 0.000000000000000 0.000099999925861 0.000000000000000
290.38833287990 0.000000000000000 0.000099999925610 0.000000000000000
290.37592603583 0.000000000000000 0.000099999925359 0.000000000000000
290.36756384829 0.000000000000000 0.000099999925190 0.000000000000000
290.35920166075 0.000000000000000 0.000099999925021 0.000000000000000
290.35355862945 0.000000000000000 0.000099999924907 0.000000000000000
290.34791559814 0.000000000000000 0.000099999924793 0.000000000000000
290.34409646239 0.000000000000000 0.000099999924715 0.000000000000000
290.34027732663 0.000000000000000 0.000099999924638 0.000000000000000
290.33767527663 0.000000000000000 0.000099999924585 0.000000000000000
290.33507322664 0.000000000000000 0.000099999924533 0.000000000000000
290.33327243345 0.000000000000000 0.000099999924496 0.000000000000000
290.33147164027 0.000000000000000 0.000099999924460 0.000000000000000
290.33017501884 0.000000000000000 0.000099999924433 0.000000000000000
290.32887839741 0.000000000000000 0.000099999924407 0.000000000000000
290.32781590537 0.000000000000000 0.000099999924386 0.000000000000000
290.32675341333 0.000000000000000 0.000099999924364 0.000000000000000
290.32569092129 0.000000000000000 0.000099999924343 0.000000000000000
290.32547842288 0.000000000000000 0.000099999924338 0.000000000000000
290.32526592447 0.000000000000000 0.000099999924334 0.000000000000000
290.32505342606 0.000000000000000 0.000099999924330 0.000000000000000
290.32462842925 0.000000000000000 0.000099999924321 0.000000000000000
290.32420343243 0.000000000000000 0.000099999924313 0.000000000000000
290.32377843562 0.000000000000000 0.000099999924304 0.000000000000000
290.32335343880 0.000000000000000 0.000099999924296 0.000000000000000
290.32252787944 0.000000000000000 0.000099999924279 0.000000000000000
290.32170232008 0.000000000000000 0.000099999924262 0.000000000000000
290.32087676072 0.000000000000000 0.000099999924246 0.000000000000000
290.32005120136 0.000000000000000 0.000099999924229 0.000000000000000
290.31922564200 0.000000000000000 0.000099999924212 0.000000000000000
290.31623401870 0.000000000000000 0.000099999924152 0.000000000000000
290.31412226674 0.000000000000000 0.000099999924110 0.000000000000000
290.31201051478 0.000000000000000 0.000099999924067 0.000000000000000
290.30989876282 0.000000000000000 0.000099999924025 0.000000000000000
290.30778701086 0.000000000000000 0.000099999923982 0.000000000000000
290.30567525890 0.000000000000000 0.000099999923939 0.000000000000000
290.30145175498 0.000000000000000 0.000099999923854 0.000000000000000
290.29722825106 0.000000000000000 0.000099999923769 0.000000000000000
290.29300474713 0.000000000000000 0.000099999923684 0.000000000000000
290.28878124321 0.000000000000000 0.000099999923599 0.000000000000000
290.27827952357 0.000000000000000 0.000099999923387 0.000000000000000
290.26777780394 0.000000000000000 0.000099999923176 0.000000000000000
290.25727608430 0.000000000000000 0.000099999922964 0.000000000000000
290.24677436466 0.000000000000000 0.000099999922752 0.000000000000000
290.21934820894 0.000000000000000 0.000099999922198 0.000000000000000
290.19192205321 0.000000000000000 0.000099999921643 0.000000000000000
290.16449589749 0.000000000000000 0.000099999921087 0.000000000000000
290.09203880283 0.000000000000000 0.000099999919617 0.000000000000000
290.01958170817 0.000000000000000 0.000099999918141 0.000000000000000
289.94712461351 0.000000000000000 0.000099999916660 0.000000000000000
289.72927487904 0.000000000000000 0.000099999912178 0.000000000000000
289.51142514457 0.000000000000000 0.000099999907650 0.000000000000000
289.29357541009 0.000000000000000 0.000099999903076 0.000000000000000
288.90799488535 0.000000000000000 0.000099999894866 0.000000000000000
288.52241436060 0.000000000000000 0.000099999886507 0.000000000000000
288.20872855882 0.000000000000000 0.000099999879594 0.000000000000000
287.89504275704 0.000000000000000 0.000099999872580 0.000000000000000
287.67956494483 0.000000000000000 0.000099999867702 0.000000000000000
287.46408713261 0.000000000000000 0.000099999862775 0.000000000000000
287.31823133127 0.000000000000000 0.000099999859411 0.000000000000000
287.17237552992 0.000000000000000 0.000099999856025 0.000000000000000
287.07388246991 0.000000000000000 0.000099999853726 0.000000000000000
286.97538940989 0.000000000000000 0.000099999851416 0.000000000000000
286.90895133569 0.000000000000000 0.000099999849852 0.000000000000000
286.84251326149 0.000000000000000 0.000099999848283 0.000000000000000
286.79772853277 0.000000000000000 0.000099999847222 0.000000000000000
286.75294380405 0.000000000000000 0.000099999846160 0.000000000000000
286.72276835696 0.000000000000000 0.000099999845443 0.000000000000000
286.69259290987 0.000000000000000 0.000099999844725 0.000000000000000
286.67226568924 0.000000000000000 0.000099999844241 0.000000000000000
286.65193846861 0.000000000000000 0.000099999843756 0.000000000000000
286.63824544091 0.000000000000000 0.000099999843429 0.000000000000000
286.62455241320 0.000000000000000 0.000099999843102 0.000000000000000
286.61532536310 0.000000000000000 0.000099999842882 0.000000000000000
286.60609831300 0.000000000000000 0.000099999842661 0.000000000000000
286.59987470827 0.000000000000000 0.000099999842512 0.000000000000000
286.59365110355 0.000000000000000 0.000099999842363 0.000000000000000
286.58944367927 0.000000000000000 0.000099999842263 0.000000000000000
286.58523625498 0.000000000000000 0.000099999842162 0.000000000000000
286.58237683193 0.000000000000000 0.000099999842094 0.000000000000000
286.57951740888 0.000000000000000 0.000099999842025 0.000000000000000
286.57755019752 0.000000000000000 0.000099999841978 0.000000000000000
286.57558298615 0.000000000000000 0.000099999841931 0.000000000000000
286.57418836790 0.000000000000000 0.000099999841898 0.000000000000000
286.57279374965 0.000000000000000 0.000099999841864 0.000000000000000
286.57171456926 0.000000000000000 0.000099999841839 0.000000000000000
286.57063538888 0.000000000000000 0.000099999841813 0.000000000000000
286.56955620850 0.000000000000000 0.000099999841787 0.000000000000000
286.56878742699 0.000000000000000 0.000099999841769 0.000000000000000
286.56801864549 0.000000000000000 0.000099999841750 0.000000000000000
286.56724986398 0.000000000000000 0.000099999841732 0.000000000000000
286.56648108247 0.000000000000000 0.000099999841714 0.000000000000000
286.56571230097 0.000000000000000 0.000099999841695 0.000000000000000
286.56494351946 0.000000000000000 0.000099999841677 0.000000000000000
286.56417473796 0.000000000000000 0.000099999841659 0.000000000000000
286.56263717495 0.000000000000000 0.000099999841622 0.000000000000000
286.56109961194 0.000000000000000 0.000099999841586 0.000000000000000
286.55956204892 0.000000000000000 0.000099999841549 0.000000000000000
286.55802448591 0.000000000000000 0.000099999841512 0.000000000000000
286.55577276774 0.000000000000000 0.000099999841459 0.000000000000000
286.55352104956 0.000000000000000 0.000099999841405 0.000000000000000
286.55126933138 0.000000000000000 0.000099999841352 0.000000000000000
286.54901761321 0.000000000000000 0.000099999841298 0.000000000000000
286.54413092407 0.000000000000000 0.000099999841182 0.000000000000000
286.53924423494 0.000000000000000 0.000099999841065 0.000000000000000
286.53435754580 0.000000000000000 0.000099999840949 0.000000000000000
286.52947085667 0.000000000000000 0.000099999840833 0.000000000000000
286.51826986919 0.000000000000000 0.000099999840566 0.000000000000000
286.50706888171 0.000000000000000 0.000099999840299 0.000000000000000
286.49586789423 0.000000000000000 0.000099999840032 0.000000000000000
286.48466690675 0.000000000000000 0.000099999839764 0.000000000000000
286.45454301427 0.000000000000000 0.000099999839045 0.000000000000000
286.42441912179 0.000000000000000 0.000099999838325 0.000000000000000
286.39429522931 0.000000000000000 0.000099999837603 0.000000000000000
286.31363065833 0.000000000000000 0.000099999835667 0.000000000000000
286.23296608734 0.000000000000000 0.000099999833723 0.000000000000000
286.15230151635 0.000000000000000 0.000099999831772 0.000000000000000
285.90481305059 0.000000000000000 0.000099999825740 0.000000000000000
285.65732458482 0.000000000000000 0.000099999819638 0.000000000000000
285.40983611906 0.000000000000000 0.000099999813465 0.000000000000000
285.04090989942 0.000000000000000 0.000099999804129 0.000000000000000
284.67198367978 0.000000000000000 0.000099999794629 0.000000000000000
284.38084822092 0.000000000000000 0.000099999787015 0.000000000000000
284.08971276206 0.000000000000000 0.000099999779295 0.000000000000000
283.89033590657 0.000000000000000 0.000099999773947 0.000000000000000
283.69095905107 0.000000000000000 0.000099999768548 0.000000000000000
283.55609730719 0.000000000000000 0.000099999764867 0.000000000000000
283.42123556331 0.000000000000000 0.000099999761163 0.000000000000000
283.33020164257 0.000000000000000 0.000099999758649 0.000000000000000
283.23916772183 0.000000000000000 0.000099999756125 0.000000000000000
283.17777689212 0.000000000000000 0.000099999754416 0.000000000000000
283.11638606241 0.000000000000000 0.000099999752703 0.000000000000000
283.07501067738 0.000000000000000 0.000099999751545 0.000000000000000
283.03363529235 0.000000000000000 0.000099999750385 0.000000000000000
283.00576006768 0.000000000000000 0.000099999749603 0.000000000000000
282.97788484301 0.000000000000000 0.000099999748819 0.000000000000000
282.95910820715 0.000000000000000 0.000099999748291 0.000000000000000
282.94033157130 0.000000000000000 0.000099999747762 0.000000000000000
282.92768307398 0.000000000000000 0.000099999747405 0.000000000000000
282.91503457666 0.000000000000000 0.000099999747049 0.000000000000000
282.90651066426 0.000000000000000 0.000099999746808 0.000000000000000
282.89798675186 0.000000000000000 0.000099999746567 0.000000000000000
282.89223599342 0.000000000000000 0.000099999746405 0.000000000000000
282.88648523499 0.000000000000000 0.000099999746243 0.000000000000000
282.88259517404 0.000000000000000 0.000099999746133 0.000000000000000
282.87870511310 0.000000000000000 0.000099999746023 0.000000000000000
282.87605774345 0.000000000000000 0.000099999745948 0.000000000000000
282.87341037381 0.000000000000000 0.000099999745873 0.000000000000000
282.87158310999 0.000000000000000 0.000099999745822 0.000000000000000
282.86975584618 0.000000000000000 0.000099999745770 0.000000000000000
282.86844944444 0.000000000000000 0.000099999745733 0.000000000000000
282.86714304270 0.000000000000000 0.000099999745696 0.000000000000000
282.86610152272 0.000000000000000 0.000099999745667 0.000000000000000
282.86506000274 0.000000000000000 0.000099999745637 0.000000000000000
282.86401848276 0.000000000000000 0.000099999745608 0.000000000000000
282.86385759556 0.000000000000000 0.000099999745604 0.000000000000000
282.86369670835 0.000000000000000 0.000099999745599 0.000000000000000
282.86353582115 0.000000000000000 0.000099999745594 0.000000000000000
282.86321404675 0.000000000000000 0.000099999745585 0.000000000000000
282.86289227235 0.000000000000000 0.000099999745576 0.000000000000000
282.86257049795 0.000000000000000 0.000099999745567 0.000000000000000
282.86224872355 0.000000000000000 0.000099999745558 0.000000000000000
282.86143463625 0.000000000000000 0.000099999745535 0.000000000000000
282.86062054895 0.000000000000000 0.000099999745512 0.000000000000000
282.85980646164 0.000000000000000 0.000099999745489 0.000000000000000
282.85899237434 0.000000000000000 0.000099999745467 0.000000000000000
282.85707717224 0.000000000000000 0.000099999745413 0.000000000000000
282.85549813722 0.000000000000000 0.000099999745368 0.000000000000000
282.85391910219 0.000000000000000 0.000099999745324 0.000000000000000
282.85234006717 0.000000000000000 0.000099999745280 0.000000000000000
282.85076103214 0.000000000000000 0.000099999745235 0.000000000000000
282.84790481069 0.000000000000000 0.000099999745155 0.000000000000000
282.84504858924 0.000000000000000 0.000099999745075 0.000000000000000
282.84219236780 0.000000000000000 0.000099999744994 0.000000000000000
282.83933614635 0.000000000000000 0.000099999744914 0.000000000000000
282.83309496149 0.000000000000000 0.000099999744739 0.000000000000000
282.82685377662 0.000000000000000 0.000099999744563 0.000000000000000
282.82061259176 0.000000000000000 0.000099999744387 0.000000000000000
282.81437140690 0.000000000000000 0.000099999744212 0.000000000000000
282.79950118792 0.000000000000000 0.000099999743793 0.000000000000000
282.78463096894 0.000000000000000 0.000099999743374 0.000000000000000
282.76976074996 0.000000000000000 0.000099999742955 0.000000000000000
282.73352826758 0.000000000000000 0.000099999741932 0.000000000000000
282.69729578519 0.000000000000000 0.000099999740908 0.000000000000000
282.66106330281 0.000000000000000 0.000099999739882 0.000000000000000
282.56335486693 0.000000000000000 0.000099999737107 0.000000000000000
282.46564643105 0.000000000000000 0.000099999734318 0.000000000000000
282.36793799518 0.000000000000000 0.000099999731517 0.000000000000000
282.05648216443 0.000000000000000 0.000099999722502 0.000000000000000
281.74502633368 0.000000000000000 0.000099999713353 0.000000000000000
281.43357050293 0.000000000000000 0.000099999704068 0.000000000000000
281.20451261544 0.000000000000000 0.000099999697151 0.000000000000000
280.97545472795 0.000000000000000 0.000099999690157 0.000000000000000
280.79289186779 0.000000000000000 0.000099999684528 0.000000000000000
280.61032900762 0.000000000000000 0.000099999678849 0.000000000000000
280.46526892359 0.000000000000000 0.000099999674301 0.000000000000000
280.32020883957 0.000000000000000 0.000099999669722 0.000000000000000
280.20503058105 0.000000000000000 0.000099999666063 0.000000000000000
280.08985232254 0.000000000000000 0.000099999662384 0.000000000000000
279.99845678127 0.000000000000000 0.000099999659450 0.000000000000000
279.90706124001 0.000000000000000 0.000099999656503 0.000000000000000
279.83457327035 0.000000000000000 0.000099999654157 0.000000000000000
279.76208530069 0.000000000000000 0.000099999651802 0.000000000000000
279.70461591840 0.000000000000000 0.000099999649930 0.000000000000000
279.64714653611 0.000000000000000 0.000099999648052 0.000000000000000
279.60159830166 0.000000000000000 0.000099999646560 0.000000000000000
279.55605006722 0.000000000000000 0.000099999645065 0.000000000000000
279.51995904393 0.000000000000000 0.000099999643878 0.000000000000000
279.48386802065 0.000000000000000 0.000099999642689 0.000000000000000
279.45527614607 0.000000000000000 0.000099999641746 0.000000000000000
279.42668427149 0.000000000000000 0.000099999640801 0.000000000000000
279.40403671608 0.000000000000000 0.000099999640052 0.000000000000000
279.38138916066 0.000000000000000 0.000099999639302 0.000000000000000
279.36345205291 0.000000000000000 0.000099999638708 0.000000000000000
279.34551494516 0.000000000000000 0.000099999638113 0.000000000000000
279.33130959190 0.000000000000000 0.000099999637641 0.000000000000000
279.31710423864 0.000000000000000 0.000099999637169 0.000000000000000
279.30585463968 0.000000000000000 0.000099999636795 0.000000000000000
279.29460504071 0.000000000000000 0.000099999636421 0.000000000000000
279.28569607724 0.000000000000000 0.000099999636125 0.000000000000000
279.27678711376 0.000000000000000 0.000099999635828 0.000000000000000
279.26973128074 0.000000000000000 0.000099999635593 0.000000000000000
279.26267544772 0.000000000000000 0.000099999635358 0.000000000000000
279.25708640878 0.000000000000000 0.000099999635172 0.000000000000000
279.25149736985 0.000000000000000 0.000099999634986 0.000000000000000
279.24706894923 0.000000000000000 0.000099999634838 0.000000000000000
279.24264052861 0.000000000000000 0.000099999634690 0.000000000000000
279.23913002807 0.000000000000000 0.000099999634573 0.000000000000000
279.23561952754 0.000000000000000 0.000099999634456 0.000000000000000
279.23283447751 0.000000000000000 0.000099999634363 0.000000000000000
279.23004942749 0.000000000000000 0.000099999634270 0.000000000000000
279.22783705771 0.000000000000000 0.000099999634197 0.000000000000000
279.22562468793 0.000000000000000 0.000099999634123 0.000000000000000
279.22386354157 0.000000000000000 0.000099999634064 0.000000000000000
279.22210239522 0.000000000000000 0.000099999634005 0.000000000000000
279.22069561308 0.000000000000000 0.000099999633958 0.000000000000000
279.21928883094 0.000000000000000 0.000099999633911 0.000000000000000
279.21815869470 0.000000000000000 0.000099999633874 0.000000000000000
279.21702855847 0.000000000000000 0.000099999633836 0.000000000000000
279.21611187732 0.000000000000000 0.000099999633805 0.000000000000000
279.21519519616 0.000000000000000 0.000099999633775 0.000000000000000
279.21443893958 0.000000000000000 0.000099999633750 0.000000000000000
279.21368268301 0.000000000000000 0.000099999633724 0.000000000000000
279.21292642643 0.000000000000000 0.000099999633699 0.000000000000000
279.21204924864 0.000000000000000 0.000099999633670 0.000000000000000
279.21117207085 0.000000000000000 0.000099999633641 0.000000000000000
279.21029489306 0.000000000000000 0.000099999633611 0.000000000000000
279.21014452214 0.000000000000000 0.000099999633606 0.000000000000000
279.20999415123 0.000000000000000 0.000099999633601 0.000000000000000
279.20984378031 0.000000000000000 0.000099999633596 0.000000000000000
279.20954303848 0.000000000000000 0.000099999633586 0.000000000000000
279.20924229665 0.000000000000000 0.000099999633576 0.000000000000000
279.20894155482 0.000000000000000 0.000099999633566 0.000000000000000
279.20864081299 0.000000000000000 0.000099999633556 0.000000000000000
279.20754936002 0.000000000000000 0.000099999633520 0.000000000000000
279.20676687539 0.000000000000000 0.000099999633494 0.000000000000000
279.20598439077 0.000000000000000 0.000099999633468 0.000000000000000
279.20520190614 0.000000000000000 0.000099999633442 0.000000000000000
279.20441942152 0.000000000000000 0.000099999633416 0.000000000000000
279.20300690377 0.000000000000000 0.000099999633369 0.000000000000000
279.20159438603 0.000000000000000 0.000099999633322 0.000000000000000
279.20018186828 0.000000000000000 0.000099999633275 0.000000000000000
279.19876935054 0.000000000000000 0.000099999633228 0.000000000000000
279.19640471474 0.000000000000000 0.000099999633150 0.000000000000000
279.19404007895 0.000000000000000 0.000099999633071 0.000000000000000
279.19167544316 0.000000000000000 0.000099999632993 0.000000000000000
279.18931080737 0.000000000000000 0.000099999632914 0.000000000000000
279.18423002767 0.000000000000000 0.000099999632746 0.000000000000000
279.17914924797 0.000000000000000 0.000099999632577 0.000000000000000
279.17406846827 0.000000000000000 0.000099999632408 0.000000000000000
279.16898768857 0.000000000000000 0.000099999632239 0.000000000000000
279.15721328843 0.000000000000000 0.000099999631848 0.000000000000000
279.14543888829 0.000000000000000 0.000099999631456 0.000000000000000
279.13366448816 0.000000000000000 0.000099999631064 0.000000000000000
279.12189008802 0.000000000000000 0.000099999630672 0.000000000000000
279.08970792039 0.000000000000000 0.000099999629600 0.000000000000000
279.05752575275 0.000000000000000 0.000099999628526 0.000000000000000
279.02534358512 0.000000000000000 0.000099999627450 0.000000000000000
278.93797511187 0.000000000000000 0.000099999624521 0.000000000000000
278.85060663861 0.000000000000000 0.000099999621580 0.000000000000000
278.76323816536 0.000000000000000 0.000099999618626 0.000000000000000
278.49011486414 0.000000000000000 0.000099999609313 0.000000000000000
278.21699156292 0.000000000000000 0.000099999599878 0.000000000000000
277.94386826170 0.000000000000000 0.000099999590317 0.000000000000000
277.59647842317 0.000000000000000 0.000099999577972 0.000000000000000
277.24908858465 0.000000000000000 0.000099999565416 0.000000000000000
276.98402544483 0.000000000000000 0.000099999555692 0.000000000000000
276.71896230501 0.000000000000000 0.000099999545841 0.000000000000000
276.53801432848 0.000000000000000 0.000099999539042 0.000000000000000
276.35706635194 0.000000000000000 0.000099999532184 0.000000000000000
276.23474112101 0.000000000000000 0.000099999527512 0.000000000000000
276.11241589008 0.000000000000000 0.000099999522813 0.000000000000000
276.02986488640 0.000000000000000 0.000099999519626 0.000000000000000
275.94731388272 0.000000000000000 0.000099999516426 0.000000000000000
275.89165122278 0.000000000000000 0.000099999514262 0.000000000000000
275.83598856284 0.000000000000000 0.000099999512091 0.000000000000000
275.79847639842 0.000000000000000 0.000099999510625 0.000000000000000
275.76096423400 0.000000000000000 0.000099999509156 0.000000000000000
275.73569238313 0.000000000000000 0.000099999508165 0.000000000000000
275.71042053227 0.000000000000000 0.000099999507173 0.000000000000000
275.69339732366 0.000000000000000 0.000099999506503 0.000000000000000
275.67637411506 0.000000000000000 0.000099999505834 0.000000000000000
275.66490608482 0.000000000000000 0.000099999505383 0.000000000000000
275.65343805459 0.000000000000000 0.000099999504931 0.000000000000000
275.64570851034 0.000000000000000 0.000099999504626 0.000000000000000
275.63797896610 0.000000000000000 0.000099999504322 0.000000000000000
275.63276237506 0.000000000000000 0.000099999504116 0.000000000000000
275.62754578402 0.000000000000000 0.000099999503910 0.000000000000000
275.62401438538 0.000000000000000 0.000099999503771 0.000000000000000
275.62048298675 0.000000000000000 0.000099999503632 0.000000000000000
275.61807555752 0.000000000000000 0.000099999503537 0.000000000000000
275.61566812830 0.000000000000000 0.000099999503442 0.000000000000000
275.61399964582 0.000000000000000 0.000099999503376 0.000000000000000
275.61233116334 0.000000000000000 0.000099999503310 0.000000000000000
275.61112516622 0.000000000000000 0.000099999503263 0.000000000000000
275.60991916910 0.000000000000000 0.000099999503215 0.000000000000000
275.60891489185 0.000000000000000 0.000099999503176 0.000000000000000
275.60791061459 0.000000000000000 0.000099999503136 0.000000000000000
275.60709310572 0.000000000000000 0.000099999503104 0.000000000000000
275.60692960394 0.000000000000000 0.000099999503097 0.000000000000000
275.60676610217 0.000000000000000 0.000099999503091 0.000000000000000
275.60660260039 0.000000000000000 0.000099999503084 0.000000000000000
275.60627559685 0.000000000000000 0.000099999503072 0.000000000000000
275.60594859330 0.000000000000000 0.000099999503059 0.000000000000000
275.60562158975 0.000000000000000 0.000099999503046 0.000000000000000
275.60529458620 0.000000000000000 0.000099999503033 0.000000000000000
275.60457323840 0.000000000000000 0.000099999503005 0.000000000000000
275.60385189061 0.000000000000000 0.000099999502976 0.000000000000000
275.60313054281 0.000000000000000 0.000099999502948 0.000000000000000
275.60240919502 0.000000000000000 0.000099999502920 0.000000000000000
275.60029801793 0.000000000000000 0.000099999502837 0.000000000000000
275.59873506383 0.000000000000000 0.000099999502775 0.000000000000000
275.59717210973 0.000000000000000 0.000099999502714 0.000000000000000
275.59560915563 0.000000000000000 0.000099999502653 0.000000000000000
275.59404620153 0.000000000000000 0.000099999502591 0.000000000000000
275.59118005205 0.000000000000000 0.000099999502479 0.000000000000000
275.58831390257 0.000000000000000 0.000099999502366 0.000000000000000
275.58544775308 0.000000000000000 0.000099999502254 0.000000000000000
275.58258160360 0.000000000000000 0.000099999502141 0.000000000000000
275.57630230378 0.000000000000000 0.000099999501895 0.000000000000000
275.57002300396 0.000000000000000 0.000099999501648 0.000000000000000
275.56374370413 0.000000000000000 0.000099999501401 0.000000000000000
275.55746440431 0.000000000000000 0.000099999501155 0.000000000000000
275.54239795261 0.000000000000000 0.000099999500562 0.000000000000000
275.52733150091 0.000000000000000 0.000099999499969 0.000000000000000
275.51226504921 0.000000000000000 0.000099999499376 0.000000000000000
275.47536273098 0.000000000000000 0.000099999497921 0.000000000000000
275.43846041276 0.000000000000000 0.000099999496464 0.000000000000000
275.40155809453 0.000000000000000 0.000099999495004 0.000000000000000
275.30133358411 0.000000000000000 0.000099999491025 0.000000000000000
275.20110907368 0.000000000000000 0.000099999487027 0.000000000000000
275.10088456326 0.000000000000000 0.000099999483009 0.000000000000000
274.77853126079 0.000000000000000 0.000099999469953 0.000000000000000
274.45617795832 0.000000000000000 0.000099999456689 0.000000000000000
274.20892757909 0.000000000000000 0.000099999446370 0.000000000000000
273.96167719987 0.000000000000000 0.000099999435925 0.000000000000000
273.76472769550 0.000000000000000 0.000099999427512 0.000000000000000
273.56777819112 0.000000000000000 0.000099999419016 0.000000000000000
273.41120617334 0.000000000000000 0.000099999412202 0.000000000000000
273.25463415555 0.000000000000000 0.000099999405335 0.000000000000000
273.13026127709 0.000000000000000 0.000099999399842 0.000000000000000
273.00588839862 0.000000000000000 0.000099999394314 0.000000000000000
272.90715883205 0.000000000000000 0.000099999389902 0.000000000000000
272.80842926549 0.000000000000000 0.000099999385467 0.000000000000000
272.73009818066 0.000000000000000 0.000099999381934 0.000000000000000
272.65176709582 0.000000000000000 0.000099999378386 0.000000000000000
272.58964713155 0.000000000000000 0.000099999375563 0.000000000000000
272.52752716727 0.000000000000000 0.000099999372731 0.000000000000000
272.47828072007 0.000000000000000 0.000099999370480 0.000000000000000
272.42903427288 0.000000000000000 0.000099999368223 0.000000000000000
272.39000457622 0.000000000000000 0.000099999366431 0.000000000000000
272.35097487957 0.000000000000000 0.000099999364635 0.000000000000000
272.32004937757 0.000000000000000 0.000099999363209 0.000000000000000
272.28912387558 0.000000000000000 0.000099999361782 0.000000000000000
272.26462419098 0.000000000000000 0.000099999360649 0.000000000000000
272.24012450638 0.000000000000000 0.000099999359515 0.000000000000000
272.22071812715 0.000000000000000 0.000099999358616 0.000000000000000
272.20131174793 0.000000000000000 0.000099999357716 0.000000000000000
272.18594133682 0.000000000000000 0.000099999357002 0.000000000000000
272.17057092571 0.000000000000000 0.000099999356288 0.000000000000000
272.15839785775 0.000000000000000 0.000099999355723 0.000000000000000
272.14622478978 0.000000000000000 0.000099999355156 0.000000000000000
272.13658413120 0.000000000000000 0.000099999354708 0.000000000000000
272.12694347262 0.000000000000000 0.000099999354259 0.000000000000000
272.11930813135 0.000000000000000 0.000099999353903 0.000000000000000
272.11167279008 0.000000000000000 0.000099999353547 0.000000000000000
272.10562499943 0.000000000000000 0.000099999353265 0.000000000000000
272.09957720878 0.000000000000000 0.000099999352983 0.000000000000000
272.09478586196 0.000000000000000 0.000099999352760 0.000000000000000
272.08999451513 0.000000000000000 0.000099999352537 0.000000000000000
272.08619715942 0.000000000000000 0.000099999352359 0.000000000000000
272.08239980371 0.000000000000000 0.000099999352182 0.000000000000000
272.07938833888 0.000000000000000 0.000099999352042 0.000000000000000
272.07637687406 0.000000000000000 0.000099999351901 0.000000000000000
272.07398618914 0.000000000000000 0.000099999351789 0.000000000000000
272.07159550422 0.000000000000000 0.000099999351678 0.000000000000000
272.06969443688 0.000000000000000 0.000099999351589 0.000000000000000
272.06779336954 0.000000000000000 0.000099999351500 0.000000000000000
272.06627748753 0.000000000000000 0.000099999351430 0.000000000000000
272.06476160552 0.000000000000000 0.000099999351359 0.000000000000000
272.06354738913 0.000000000000000 0.000099999351302 0.000000000000000
272.06233317273 0.000000000000000 0.000099999351245 0.000000000000000
272.06135320781 0.000000000000000 0.000099999351200 0.000000000000000
272.06037324289 0.000000000000000 0.000099999351154 0.000000000000000
272.05957195964 0.000000000000000 0.000099999351116 0.000000000000000
272.05877067639 0.000000000000000 0.000099999351079 0.000000000000000
272.05796939314 0.000000000000000 0.000099999351042 0.000000000000000
272.05706755062 0.000000000000000 0.000099999351000 0.000000000000000
272.05616570811 0.000000000000000 0.000099999350957 0.000000000000000
272.05526386559 0.000000000000000 0.000099999350915 0.000000000000000
272.05436202307 0.000000000000000 0.000099999350873 0.000000000000000
272.05385062036 0.000000000000000 0.000099999350850 0.000000000000000
272.05333921764 0.000000000000000 0.000099999350826 0.000000000000000
272.05282781493 0.000000000000000 0.000099999350802 0.000000000000000
272.05202344623 0.000000000000000 0.000099999350764 0.000000000000000
272.05121907753 0.000000000000000 0.000099999350727 0.000000000000000
272.05041470883 0.000000000000000 0.000099999350690 0.000000000000000
272.04961034013 0.000000000000000 0.000099999350652 0.000000000000000
272.04790231195 0.000000000000000 0.000099999350573 0.000000000000000
272.04619428378 0.000000000000000 0.000099999350493 0.000000000000000
272.04448625561 0.000000000000000 0.000099999350414 0.000000000000000
272.04277822744 0.000000000000000 0.000099999350335 0.000000000000000
272.04039652197 0.000000000000000 0.000099999350224 0.000000000000000
272.03801481650 0.000000000000000 0.000099999350113 0.000000000000000
272.03563311103 0.000000000000000 0.000099999350003 0.000000000000000
272.03325140557 0.000000000000000 0.000099999349892 0.000000000000000
272.02791517419 0.000000000000000 0.000099999349644 0.000000000000000
272.02257894282 0.000000000000000 0.000099999349396 0.000000000000000
272.01724271145 0.000000000000000 0.000099999349148 0.000000000000000
272.01190648007 0.000000000000000 0.000099999348899 0.000000000000000
271.99949742687 0.000000000000000 0.000099999348322 0.000000000000000
271.98708837368 0.000000000000000 0.000099999347744 0.000000000000000
271.97467932048 0.000000000000000 0.000099999347166 0.000000000000000
271.96227026728 0.000000000000000 0.000099999346587 0.000000000000000
271.92778375943 0.000000000000000 0.000099999344978 0.000000000000000
271.89329725158 0.000000000000000 0.000099999343365 0.000000000000000
271.85881074373 0.000000000000000 0.000099999341750 0.000000000000000
271.76392724898 0.000000000000000 0.000099999337293 0.000000000000000
271.66904375422 0.000000000000000 0.000099999332814 0.000000000000000
271.57416025947 0.000000000000000 0.000099999328314 0.000000000000000
271.27205175409 0.000000000000000 0.000099999313843 0.000000000000000
270.96994324870 0.000000000000000 0.000099999299150 0.000000000000000
270.72086631346 0.000000000000000 0.000099999286868 0.000000000000000
270.47178937822 0.000000000000000 0.000099999274429 0.000000000000000
270.27366406792 0.000000000000000 0.000099999264422 0.000000000000000
270.07553875762 0.000000000000000 0.000099999254314 0.000000000000000
269.91798247974 0.000000000000000 0.000099999246202 0.000000000000000
269.76042620186 0.000000000000000 0.000099999238025 0.000000000000000
269.63524128300 0.000000000000000 0.000099999231481 0.000000000000000
269.51005636413 0.000000000000000 0.000099999224895 0.000000000000000
269.41066111321 0.000000000000000 0.000099999219635 0.000000000000000
269.31126586229 0.000000000000000 0.000099999214349 0.000000000000000
269.23239214298 0.000000000000000 0.000099999210136 0.000000000000000
269.15351842367 0.000000000000000 0.000099999205905 0.000000000000000
269.09095825070 0.000000000000000 0.000099999202538 0.000000000000000
269.02839807772 0.000000000000000 0.000099999199159 0.000000000000000
268.97879596604 0.000000000000000 0.000099999196473 0.000000000000000
268.92919385435 0.000000000000000 0.000099999193780 0.000000000000000
268.88987778744 0.000000000000000 0.000099999191641 0.000000000000000
268.85056172053 0.000000000000000 0.000099999189497 0.000000000000000
268.81940631020 0.000000000000000 0.000099999187795 0.000000000000000
268.78825089987 0.000000000000000 0.000099999186091 0.000000000000000
268.76356708846 0.000000000000000 0.000099999184739 0.000000000000000
268.73888327706 0.000000000000000 0.000099999183385 0.000000000000000
268.71932974241 0.000000000000000 0.000099999182311 0.000000000000000
268.69977620777 0.000000000000000 0.000099999181236 0.000000000000000
268.68428839856 0.000000000000000 0.000099999180384 0.000000000000000
268.66880058935 0.000000000000000 0.000099999179531 0.000000000000000
268.65653400936 0.000000000000000 0.000099999178855 0.000000000000000
268.64426742937 0.000000000000000 0.000099999178179 0.000000000000000
268.63455239075 0.000000000000000 0.000099999177643 0.000000000000000
268.62483735213 0.000000000000000 0.000099999177107 0.000000000000000
268.61714292996 0.000000000000000 0.000099999176682 0.000000000000000
268.60944850779 0.000000000000000 0.000099999176257 0.000000000000000
268.60335385690 0.000000000000000 0.000099999175921 0.000000000000000
268.59725920601 0.000000000000000 0.000099999175584 0.000000000000000
268.59243075567 0.000000000000000 0.000099999175317 0.000000000000000
268.58760230533 0.000000000000000 0.000099999175050 0.000000000000000
268.58377563760 0.000000000000000 0.000099999174838 0.000000000000000
268.57994896986 0.000000000000000 0.000099999174627 0.000000000000000
268.57691442326 0.000000000000000 0.000099999174459 0.000000000000000
268.57387987665 0.000000000000000 0.000099999174291 0.000000000000000
268.57147110643 0.000000000000000 0.000099999174158 0.000000000000000
268.56906233622 0.000000000000000 0.000099999174024 0.000000000000000
268.56714721326 0.000000000000000 0.000099999173918 0.000000000000000
268.56523209030 0.000000000000000 0.000099999173812 0.000000000000000
268.56370543666 0.000000000000000 0.000099999173728 0.000000000000000
268.56217878301 0.000000000000000 0.000099999173643 0.000000000000000
268.56095652382 0.000000000000000 0.000099999173576 0.000000000000000
268.55973426463 0.000000000000000 0.000099999173508 0.000000000000000
268.55874861126 0.000000000000000 0.000099999173453 0.000000000000000
268.55776295790 0.000000000000000 0.000099999173399 0.000000000000000
268.55695817738 0.000000000000000 0.000099999173354 0.000000000000000
268.55615339686 0.000000000000000 0.000099999173310 0.000000000000000
268.55534861634 0.000000000000000 0.000099999173265 0.000000000000000
268.55444693441 0.000000000000000 0.000099999173215 0.000000000000000
268.55354525247 0.000000000000000 0.000099999173165 0.000000000000000
268.55264357054 0.000000000000000 0.000099999173116 0.000000000000000
268.55174188860 0.000000000000000 0.000099999173066 0.000000000000000
268.55119500501 0.000000000000000 0.000099999173036 0.000000000000000
268.55064812141 0.000000000000000 0.000099999173005 0.000000000000000
268.55010123781 0.000000000000000 0.000099999172975 0.000000000000000
268.54929362131 0.000000000000000 0.000099999172931 0.000000000000000
268.54848600481 0.000000000000000 0.000099999172886 0.000000000000000
268.54767838831 0.000000000000000 0.000099999172842 0.000000000000000
268.54687077181 0.000000000000000 0.000099999172797 0.000000000000000
268.54530729383 0.000000000000000 0.000099999172711 0.000000000000000
268.54374381585 0.000000000000000 0.000099999172625 0.000000000000000
268.54218033786 0.000000000000000 0.000099999172539 0.000000000000000
268.54061685988 0.000000000000000 0.000099999172452 0.000000000000000
268.53831635798 0.000000000000000 0.000099999172326 0.000000000000000
268.53601585608 0.000000000000000 0.000099999172199 0.000000000000000
268.53371535418 0.000000000000000 0.000099999172072 0.000000000000000
268.53141485228 0.000000000000000 0.000099999171945 0.000000000000000
268.52633964180 0.000000000000000 0.000099999171666 0.000000000000000
268.52126443131 0.000000000000000 0.000099999171386 0.000000000000000
268.51618922083 0.000000000000000 0.000099999171106 0.000000000000000
268.51111401034 0.000000000000000 0.000099999170826 0.000000000000000
268.49934441625 0.000000000000000 0.000099999170177 0.000000000000000
268.48757482216 0.000000000000000 0.000099999169527 0.000000000000000
268.47580522807 0.000000000000000 0.000099999168877 0.000000000000000
268.46403563398 0.000000000000000 0.000099999168227 0.000000000000000
268.43161032501 0.000000000000000 0.000099999166433 0.000000000000000
268.39918501603 0.000000000000000 0.000099999164636 0.000000000000000
268.36675970706 0.000000000000000 0.000099999162836 0.000000000000000
268.27818130341 0.000000000000000 0.000099999157905 0.000000000000000
268.18960289976 0.000000000000000 0.000099999152951 0.000000000000000
268.10102449610 0.000000000000000 0.000099999147975 0.000000000000000
267.82173944057 0.000000000000000 0.000099999132137 0.000000000000000
267.54245438503 0.000000000000000 0.000099999116072 0.000000000000000
267.26316932949 0.000000000000000 0.000099999099775 0.000000000000000
266.93691768077 0.000000000000000 0.000099999080437 0.000000000000000
266.61066603206 0.000000000000000 0.000099999060769 0.000000000000000
266.36651867308 0.000000000000000 0.000099999045832 0.000000000000000
266.12237131409 0.000000000000000 0.000099999030704 0.000000000000000
265.95587544668 0.000000000000000 0.000099999020277 0.000000000000000
265.78937957926 0.000000000000000 0.000099999009759 0.000000000000000
265.67678806954 0.000000000000000 0.000099999002595 0.000000000000000
265.56419655981 0.000000000000000 0.000099998995389 0.000000000000000
265.48818700544 0.000000000000000 0.000099998990500 0.000000000000000
265.41217745107 0.000000000000000 0.000099998985593 0.000000000000000
265.36091018023 0.000000000000000 0.000099998982272 0.000000000000000
265.30964290939 0.000000000000000 0.000099998978942 0.000000000000000
265.27508456843 0.000000000000000 0.000099998976692 0.000000000000000
265.24052622746 0.000000000000000 0.000099998974439 0.000000000000000
265.21723987588 0.000000000000000 0.000099998972918 0.000000000000000
265.19395352429 0.000000000000000 0.000099998971396 0.000000000000000
265.17826523040 0.000000000000000 0.000099998970369 0.000000000000000
265.16257693652 0.000000000000000 0.000099998969341 0.000000000000000
265.15200658018 0.000000000000000 0.000099998968648 0.000000000000000
265.14143622384 0.000000000000000 0.000099998967955 0.000000000000000
265.13431039493 0.000000000000000 0.000099998967488 0.000000000000000
265.12718456603 0.000000000000000 0.000099998967020 0.000000000000000
265.12237398224 0.000000000000000 0.000099998966704 0.000000000000000
265.11756339846 0.000000000000000 0.000099998966389 0.000000000000000
265.11430495019 0.000000000000000 0.000099998966175 0.000000000000000
265.11104650192 0.000000000000000 0.000099998965961 0.000000000000000
265.10882232696 0.000000000000000 0.000099998965814 0.000000000000000
265.10659815199 0.000000000000000 0.000099998965668 0.000000000000000
265.10505203915 0.000000000000000 0.000099998965567 0.000000000000000
265.10350592631 0.000000000000000 0.000099998965465 0.000000000000000
265.10237918189 0.000000000000000 0.000099998965391 0.000000000000000
265.10125243747 0.000000000000000 0.000099998965317 0.000000000000000
265.10012569305 0.000000000000000 0.000099998965243 0.000000000000000
265.09899894863 0.000000000000000 0.000099998965169 0.000000000000000
265.09828177841 0.000000000000000 0.000099998965122 0.000000000000000
265.09756460818 0.000000000000000 0.000099998965075 0.000000000000000
265.09684743796 0.000000000000000 0.000099998965028 0.000000000000000
265.09613026774 0.000000000000000 0.000099998964982 0.000000000000000
265.09541309752 0.000000000000000 0.000099998964935 0.000000000000000
265.09469592730 0.000000000000000 0.000099998964888 0.000000000000000
265.09397875708 0.000000000000000 0.000099998964841 0.000000000000000
265.09254441663 0.000000000000000 0.000099998964747 0.000000000000000
265.09111007619 0.000000000000000 0.000099998964653 0.000000000000000
265.08967573575 0.000000000000000 0.000099998964559 0.000000000000000
265.08824139531 0.000000000000000 0.000099998964466 0.000000000000000
265.08607705692 0.000000000000000 0.000099998964324 0.000000000000000
265.08391271854 0.000000000000000 0.000099998964183 0.000000000000000
265.08174838015 0.000000000000000 0.000099998964041 0.000000000000000
265.07958404176 0.000000000000000 0.000099998963900 0.000000000000000
265.07487863359 0.000000000000000 0.000099998963592 0.000000000000000
265.07017322542 0.000000000000000 0.000099998963284 0.000000000000000
265.06546781725 0.000000000000000 0.000099998962976 0.000000000000000
265.06076240908 0.000000000000000 0.000099998962668 0.000000000000000
265.04992098628 0.000000000000000 0.000099998961959 0.000000000000000
265.03907956347 0.000000000000000 0.000099998961249 0.000000000000000
265.02823814067 0.000000000000000 0.000099998960538 0.000000000000000
265.01739671786 0.000000000000000 0.000099998959827 0.000000000000000
264.98796930174 0.000000000000000 0.000099998957896 0.000000000000000
264.95854188562 0.000000000000000 0.000099998955961 0.000000000000000
264.92911446950 0.000000000000000 0.000099998954024 0.000000000000000
264.84970660032 0.000000000000000 0.000099998948782 0.000000000000000
264.77029873113 0.000000000000000 0.000099998943518 0.000000000000000
264.69089086195 0.000000000000000 0.000099998938233 0.000000000000000
264.44469313457 0.000000000000000 0.000099998921707 0.000000000000000
264.19849540718 0.000000000000000 0.000099998904969 0.000000000000000
263.95229767980 0.000000000000000 0.000099998888014 0.000000000000000
263.62056940722 0.000000000000000 0.000099998864820 0.000000000000000
263.28884113463 0.000000000000000 0.000099998841218 0.000000000000000
263.03215305098 0.000000000000000 0.000099998822669 0.000000000000000
262.77546496732 0.000000000000000 0.000099998803867 0.000000000000000
262.59985802329 0.000000000000000 0.000099998790856 0.000000000000000
262.42425107925 0.000000000000000 0.000099998777724 0.000000000000000
262.30541589821 0.000000000000000 0.000099998768769 0.000000000000000
262.18658071717 0.000000000000000 0.000099998759757 0.000000000000000
262.10632519572 0.000000000000000 0.000099998753639 0.000000000000000
262.02606967427 0.000000000000000 0.000099998747495 0.000000000000000
261.97192409541 0.000000000000000 0.000099998743335 0.000000000000000
261.91777851655 0.000000000000000 0.000099998739164 0.000000000000000
261.88127314904 0.000000000000000 0.000099998736345 0.000000000000000
261.84476778153 0.000000000000000 0.000099998733520 0.000000000000000
261.82016643140 0.000000000000000 0.000099998731614 0.000000000000000
261.79556508126 0.000000000000000 0.000099998729705 0.000000000000000
261.77898975365 0.000000000000000 0.000099998728417 0.000000000000000
261.76241442603 0.000000000000000 0.000099998727129 0.000000000000000
261.75124641005 0.000000000000000 0.000099998726260 0.000000000000000
261.74007839407 0.000000000000000 0.000099998725391 0.000000000000000
261.73255045255 0.000000000000000 0.000099998724804 0.000000000000000
261.72502251103 0.000000000000000 0.000099998724218 0.000000000000000
261.71994202952 0.000000000000000 0.000099998723822 0.000000000000000
261.71486154800 0.000000000000000 0.000099998723426 0.000000000000000
261.71142284555 0.000000000000000 0.000099998723158 0.000000000000000
261.70798414310 0.000000000000000 0.000099998722890 0.000000000000000
261.70564101713 0.000000000000000 0.000099998722707 0.000000000000000
261.70329789116 0.000000000000000 0.000099998722524 0.000000000000000
261.70167594490 0.000000000000000 0.000099998722398 0.000000000000000
261.70005399863 0.000000000000000 0.000099998722271 0.000000000000000
261.69888555619 0.000000000000000 0.000099998722180 0.000000000000000
261.69771711374 0.000000000000000 0.000099998722089 0.000000000000000
261.69675776848 0.000000000000000 0.000099998722014 0.000000000000000
261.69579842321 0.000000000000000 0.000099998721940 0.000000000000000
261.69483907795 0.000000000000000 0.000099998721865 0.000000000000000
261.69464720889 0.000000000000000 0.000099998721850 0.000000000000000
261.69445533984 0.000000000000000 0.000099998721835 0.000000000000000
261.69426347079 0.000000000000000 0.000099998721820 0.000000000000000
261.69387973268 0.000000000000000 0.000099998721790 0.000000000000000
261.69349599458 0.000000000000000 0.000099998721760 0.000000000000000
261.69311225647 0.000000000000000 0.000099998721731 0.000000000000000
261.69272851837 0.000000000000000 0.000099998721701 0.000000000000000
261.69197032940 0.000000000000000 0.000099998721642 0.000000000000000
261.69121214043 0.000000000000000 0.000099998721583 0.000000000000000
261.69045395147 0.000000000000000 0.000099998721524 0.000000000000000
261.68969576250 0.000000000000000 0.000099998721465 0.000000000000000
261.68893757353 0.000000000000000 0.000099998721406 0.000000000000000
261.68648076291 0.000000000000000 0.000099998721216 0.000000000000000
261.68459469484 0.000000000000000 0.000099998721069 0.000000000000000
261.68270862676 0.000000000000000 0.000099998720923 0.000000000000000
261.68082255869 0.000000000000000 0.000099998720776 0.000000000000000
261.67893649061 0.000000000000000 0.000099998720630 0.000000000000000
261.67705042253 0.000000000000000 0.000099998720483 0.000000000000000
261.67327828638 0.000000000000000 0.000099998720191 0.000000000000000
261.66950615023 0.000000000000000 0.000099998719898 0.000000000000000
261.66573401408 0.000000000000000 0.000099998719605 0.000000000000000
261.66196187793 0.000000000000000 0.000099998719312 0.000000000000000
261.65264615927 0.000000000000000 0.000099998718588 0.000000000000000
261.64333044062 0.000000000000000 0.000099998717863 0.000000000000000
261.63401472196 0.000000000000000 0.000099998717139 0.000000000000000
261.62469900331 0.000000000000000 0.000099998716414 0.000000000000000
261.60045117765 0.000000000000000 0.000099998714525 0.000000000000000
261.57620335200 0.000000000000000 0.000099998712635 0.000000000000000
261.55195552635 0.000000000000000 0.000099998710741 0.000000000000000
261.48810440343 0.000000000000000 0.000099998705745 0.000000000000000
261.42425328052 0.000000000000000 0.000099998700731 0.000000000000000
261.36040215761 0.000000000000000 0.000099998695701 0.000000000000000
261.16926894053 0.000000000000000 0.000099998680542 0.000000000000000
260.97813572345 0.000000000000000 0.000099998665230 0.000000000000000
260.78700250637 0.000000000000000 0.000099998649762 0.000000000000000
260.44190692426 0.000000000000000 0.000099998621434 0.000000000000000
260.09681134215 0.000000000000000 0.000099998592580 0.000000000000000
259.81505002050 0.000000000000000 0.000099998568624 0.000000000000000
259.53328869884 0.000000000000000 0.000099998544303 0.000000000000000
259.33956004735 0.000000000000000 0.000099998527366 0.000000000000000
259.14583139586 0.000000000000000 0.000099998510253 0.000000000000000
259.01460374538 0.000000000000000 0.000099998498560 0.000000000000000
258.88337609490 0.000000000000000 0.000099998486784 0.000000000000000
258.79470537940 0.000000000000000 0.000099998478781 0.000000000000000
258.70603466389 0.000000000000000 0.000099998470739 0.000000000000000
258.64619048710 0.000000000000000 0.000099998465290 0.000000000000000
258.58634631031 0.000000000000000 0.000099998459824 0.000000000000000
258.54598904156 0.000000000000000 0.000099998456128 0.000000000000000
258.50563177280 0.000000000000000 0.000099998452424 0.000000000000000
258.47843024591 0.000000000000000 0.000099998449924 0.000000000000000
258.45122871902 0.000000000000000 0.000099998447419 0.000000000000000
258.43289998978 0.000000000000000 0.000099998445729 0.000000000000000
258.41457126053 0.000000000000000 0.000099998444038 0.000000000000000
258.40222195378 0.000000000000000 0.000099998442898 0.000000000000000
258.38987264703 0.000000000000000 0.000099998441757 0.000000000000000
258.38154972394 0.000000000000000 0.000099998440987 0.000000000000000
258.37322680085 0.000000000000000 0.000099998440217 0.000000000000000
258.36761225913 0.000000000000000 0.000099998439698 0.000000000000000
258.36199771741 0.000000000000000 0.000099998439178 0.000000000000000
258.35820151965 0.000000000000000 0.000099998438827 0.000000000000000
258.35440532189 0.000000000000000 0.000099998438475 0.000000000000000
258.35182488863 0.000000000000000 0.000099998438236 0.000000000000000
258.34924445537 0.000000000000000 0.000099998437997 0.000000000000000
258.34746857309 0.000000000000000 0.000099998437833 0.000000000000000
258.34569269081 0.000000000000000 0.000099998437669 0.000000000000000
258.34443271295 0.000000000000000 0.000099998437552 0.000000000000000
258.34317273508 0.000000000000000 0.000099998437435 0.000000000000000
258.34219523514 0.000000000000000 0.000099998437345 0.000000000000000
258.34121773520 0.000000000000000 0.000099998437254 0.000000000000000
258.34024023525 0.000000000000000 0.000099998437164 0.000000000000000
258.33954695530 0.000000000000000 0.000099998437100 0.000000000000000
258.33885367536 0.000000000000000 0.000099998437036 0.000000000000000
258.33816039541 0.000000000000000 0.000099998436972 0.000000000000000
258.33746711546 0.000000000000000 0.000099998436908 0.000000000000000
258.33677383552 0.000000000000000 0.000099998436844 0.000000000000000
258.33608055557 0.000000000000000 0.000099998436780 0.000000000000000
258.33538727562 0.000000000000000 0.000099998436716 0.000000000000000
258.33400071573 0.000000000000000 0.000099998436588 0.000000000000000
258.33261415584 0.000000000000000 0.000099998436460 0.000000000000000
258.33122759594 0.000000000000000 0.000099998436332 0.000000000000000
258.32984103605 0.000000000000000 0.000099998436205 0.000000000000000
258.32780471894 0.000000000000000 0.000099998436017 0.000000000000000
258.32576840183 0.000000000000000 0.000099998435829 0.000000000000000
258.32373208473 0.000000000000000 0.000099998435641 0.000000000000000
258.32169576762 0.000000000000000 0.000099998435454 0.000000000000000
258.31728322250 0.000000000000000 0.000099998435047 0.000000000000000
258.31287067737 0.000000000000000 0.000099998434640 0.000000000000000
258.30845813225 0.000000000000000 0.000099998434233 0.000000000000000
258.30404558713 0.000000000000000 0.000099998433825 0.000000000000000
258.29393777658 0.000000000000000 0.000099998432893 0.000000000000000
258.28382996603 0.000000000000000 0.000099998431959 0.000000000000000
258.27372215548 0.000000000000000 0.000099998431025 0.000000000000000
258.26361434493 0.000000000000000 0.000099998430091 0.000000000000000
258.23647050710 0.000000000000000 0.000099998427579 0.000000000000000
258.20932666926 0.000000000000000 0.000099998425064 0.000000000000000
258.18218283143 0.000000000000000 0.000099998422545 0.000000000000000
258.10958659027 0.000000000000000 0.000099998415790 0.000000000000000
258.03699034911 0.000000000000000 0.000099998409010 0.000000000000000
257.96439410795 0.000000000000000 0.000099998402203 0.000000000000000
257.74203764196 0.000000000000000 0.000099998381189 0.000000000000000
257.51968117598 0.000000000000000 0.000099998359924 0.000000000000000
257.29732471000 0.000000000000000 0.000099998338404 0.000000000000000
256.96942941122 0.000000000000000 0.000099998306196 0.000000000000000
256.64153411244 0.000000000000000 0.000099998273411 0.000000000000000
256.38297857489 0.000000000000000 0.000099998247145 0.000000000000000
256.12442303735 0.000000000000000 0.000099998220508 0.000000000000000
255.94718136869 0.000000000000000 0.000099998202031 0.000000000000000
255.76993970003 0.000000000000000 0.000099998183376 0.000000000000000
255.64993219560 0.000000000000000 0.000099998170643 0.000000000000000
255.52992469118 0.000000000000000 0.000099998157826 0.000000000000000
255.44885089192 0.000000000000000 0.000099998149121 0.000000000000000
255.36777709265 0.000000000000000 0.000099998140378 0.000000000000000
255.31306706651 0.000000000000000 0.000099998134456 0.000000000000000
255.25835704037 0.000000000000000 0.000099998128516 0.000000000000000
255.22146530468 0.000000000000000 0.000099998124502 0.000000000000000
255.18457356899 0.000000000000000 0.000099998120479 0.000000000000000
255.15970917688 0.000000000000000 0.000099998117763 0.000000000000000
255.13484478477 0.000000000000000 0.000099998115044 0.000000000000000
255.11809110375 0.000000000000000 0.000099998113209 0.000000000000000
255.10133742272 0.000000000000000 0.000099998111373 0.000000000000000
255.09004890180 0.000000000000000 0.000099998110135 0.000000000000000
255.07876038088 0.000000000000000 0.000099998108897 0.000000000000000
255.07115134714 0.000000000000000 0.000099998108061 0.000000000000000
255.06354231341 0.000000000000000 0.000099998107226 0.000000000000000
255.05840760923 0.000000000000000 0.000099998106662 0.000000000000000
255.05327290506 0.000000000000000 0.000099998106097 0.000000000000000
255.04979841233 0.000000000000000 0.000099998105715 0.000000000000000
255.04632391961 0.000000000000000 0.000099998105333 0.000000000000000
255.04395789109 0.000000000000000 0.000099998105073 0.000000000000000
255.04159186256 0.000000000000000 0.000099998104813 0.000000000000000
255.03995654565 0.000000000000000 0.000099998104634 0.000000000000000
255.03832122873 0.000000000000000 0.000099998104454 0.000000000000000
255.03714793520 0.000000000000000 0.000099998104325 0.000000000000000
255.03597464167 0.000000000000000 0.000099998104196 0.000000000000000
255.03502680695 0.000000000000000 0.000099998104092 0.000000000000000
255.03407897223 0.000000000000000 0.000099998103988 0.000000000000000
255.03313113751 0.000000000000000 0.000099998103883 0.000000000000000
255.03296284845 0.000000000000000 0.000099998103865 0.000000000000000
255.03279455939 0.000000000000000 0.000099998103847 0.000000000000000
255.03262627033 0.000000000000000 0.000099998103828 0.000000000000000
255.03228969221 0.000000000000000 0.000099998103791 0.000000000000000
255.03195311409 0.000000000000000 0.000099998103754 0.000000000000000
255.03161653597 0.000000000000000 0.000099998103717 0.000000000000000
255.03127995784 0.000000000000000 0.000099998103680 0.000000000000000
255.03060958471 0.000000000000000 0.000099998103607 0.000000000000000
255.02993921158 0.000000000000000 0.000099998103534 0.000000000000000
255.02926883845 0.000000000000000 0.000099998103460 0.000000000000000
255.02859846532 0.000000000000000 0.000099998103387 0.000000000000000
255.02696552471 0.000000000000000 0.000099998103208 0.000000000000000
255.02533258409 0.000000000000000 0.000099998103029 0.000000000000000
255.02369964347 0.000000000000000 0.000099998102850 0.000000000000000
255.02206670285 0.000000000000000 0.000099998102672 0.000000000000000
255.01984965309 0.000000000000000 0.000099998102429 0.000000000000000
255.01763260334 0.000000000000000 0.000099998102186 0.000000000000000
255.01541555358 0.000000000000000 0.000099998101944 0.000000000000000
255.01319850383 0.000000000000000 0.000099998101701 0.000000000000000
255.00822452255 0.000000000000000 0.000099998101156 0.000000000000000
255.00325054128 0.000000000000000 0.000099998100611 0.000000000000000
254.99827656000 0.000000000000000 0.000099998100066 0.000000000000000
254.99330257872 0.000000000000000 0.000099998099521 0.000000000000000
254.98177252849 0.000000000000000 0.000099998098257 0.000000000000000
254.97024247825 0.000000000000000 0.000099998096993 0.000000000000000
254.95871242801 0.000000000000000 0.000099998095727 0.000000000000000
254.94718237778 0.000000000000000 0.000099998094461 0.000000000000000
254.91530341609 0.000000000000000 0.000099998090956 0.000000000000000
254.88342445440 0.000000000000000 0.000099998087445 0.000000000000000
254.85154549271 0.000000000000000 0.000099998083928 0.000000000000000
254.76422174202 0.000000000000000 0.000099998074263 0.000000000000000
254.67689799134 0.000000000000000 0.000099998064553 0.000000000000000
254.58957424066 0.000000000000000 0.000099998054798 0.000000000000000
254.31320762234 0.000000000000000 0.000099998023616 0.000000000000000
254.03684100402 0.000000000000000 0.000099997991964 0.000000000000000
253.76047438570 0.000000000000000 0.000099997959832 0.000000000000000
253.55643316381 0.000000000000000 0.000099997935796 0.000000000000000
253.35239194192 0.000000000000000 0.000099997911489 0.000000000000000
253.18961380550 0.000000000000000 0.000099997891903 0.000000000000000
253.02683566907 0.000000000000000 0.000099997872140 0.000000000000000
252.89737336825 0.000000000000000 0.000099997856296 0.000000000000000
252.76791106743 0.000000000000000 0.000099997840339 0.000000000000000
252.66503061362 0.000000000000000 0.000099997827578 0.000000000000000
252.56215015981 0.000000000000000 0.000099997814744 0.000000000000000
252.48045224621 0.000000000000000 0.000099997804501 0.000000000000000
252.39875433260 0.000000000000000 0.000099997794212 0.000000000000000
252.33391566421 0.000000000000000 0.000099997786014 0.000000000000000
252.26907699582 0.000000000000000 0.000099997777786 0.000000000000000
252.21764319565 0.000000000000000 0.000099997771239 0.000000000000000
252.16620939547 0.000000000000000 0.000099997764673 0.000000000000000
252.12542509361 0.000000000000000 0.000099997759454 0.000000000000000
252.08464079175 0.000000000000000 0.000099997754223 0.000000000000000
252.05231126061 0.000000000000000 0.000099997750069 0.000000000000000
252.01998172947 0.000000000000000 0.000099997745907 0.000000000000000
251.99436081076 0.000000000000000 0.000099997742603 0.000000000000000
251.96873989206 0.000000000000000 0.000099997739295 0.000000000000000
251.94843961189 0.000000000000000 0.000099997736670 0.000000000000000
251.92813933172 0.000000000000000 0.000099997734043 0.000000000000000
251.91205726181 0.000000000000000 0.000099997731960 0.000000000000000
251.89597519190 0.000000000000000 0.000099997729874 0.000000000000000
251.88323623776 0.000000000000000 0.000099997728221 0.000000000000000
251.87049728362 0.000000000000000 0.000099997726567 0.000000000000000
251.86040713892 0.000000000000000 0.000099997725256 0.000000000000000
251.85031699423 0.000000000000000 0.000099997723944 0.000000000000000
251.84232499299 0.000000000000000 0.000099997722905 0.000000000000000
251.83433299176 0.000000000000000 0.000099997721865 0.000000000000000
251.82800250391 0.000000000000000 0.000099997721041 0.000000000000000
251.82167201606 0.000000000000000 0.000099997720216 0.000000000000000
251.81665688146 0.000000000000000 0.000099997719563 0.000000000000000
251.81164174685 0.000000000000000 0.000099997718910 0.000000000000000
251.80766753172 0.000000000000000 0.000099997718392 0.000000000000000
251.80369331660 0.000000000000000 0.000099997717874 0.000000000000000
251.80054241309 0.000000000000000 0.000099997717463 0.000000000000000
251.79739150958 0.000000000000000 0.000099997717052 0.000000000000000
251.79489129118 0.000000000000000 0.000099997716726 0.000000000000000
251.79239107277 0.000000000000000 0.000099997716400 0.000000000000000
251.79040447234 0.000000000000000 0.000099997716141 0.000000000000000
251.78841787191 0.000000000000000 0.000099997715882 0.000000000000000
251.78683586968 0.000000000000000 0.000099997715676 0.000000000000000
251.78525386745 0.000000000000000 0.000099997715469 0.000000000000000
251.78398946525 0.000000000000000 0.000099997715304 0.000000000000000
251.78272506305 0.000000000000000 0.000099997715139 0.000000000000000
251.78170837175 0.000000000000000 0.000099997715007 0.000000000000000
251.78069168044 0.000000000000000 0.000099997714874 0.000000000000000
251.77986573108 0.000000000000000 0.000099997714766 0.000000000000000
251.77903978172 0.000000000000000 0.000099997714659 0.000000000000000
251.77835646668 0.000000000000000 0.000099997714570 0.000000000000000
251.77767315163 0.000000000000000 0.000099997714480 0.000000000000000
251.77698983658 0.000000000000000 0.000099997714391 0.000000000000000
251.77618917599 0.000000000000000 0.000099997714287 0.000000000000000
251.77538851540 0.000000000000000 0.000099997714183 0.000000000000000
251.77458785482 0.000000000000000 0.000099997714078 0.000000000000000
251.77443202430 0.000000000000000 0.000099997714058 0.000000000000000
251.77427619378 0.000000000000000 0.000099997714038 0.000000000000000
251.77412036327 0.000000000000000 0.000099997714017 0.000000000000000
251.77380870223 0.000000000000000 0.000099997713977 0.000000000000000
251.77349704120 0.000000000000000 0.000099997713936 0.000000000000000
251.77318538016 0.000000000000000 0.000099997713896 0.000000000000000
251.77287371913 0.000000000000000 0.000099997713855 0.000000000000000
251.77214732068 0.000000000000000 0.000099997713761 0.000000000000000
251.77142092223 0.000000000000000 0.000099997713666 0.000000000000000
251.77069452378 0.000000000000000 0.000099997713572 0.000000000000000
251.76996812533 0.000000000000000 0.000099997713477 0.000000000000000
251.76814714967 0.000000000000000 0.000099997713241 0.000000000000000
251.76669977544 0.000000000000000 0.000099997713053 0.000000000000000
251.76525240120 0.000000000000000 0.000099997712865 0.000000000000000
251.76380502696 0.000000000000000 0.000099997712677 0.000000000000000
251.76235765273 0.000000000000000 0.000099997712489 0.000000000000000
251.75972425755 0.000000000000000 0.000099997712147 0.000000000000000
251.75709086238 0.000000000000000 0.000099997711804 0.000000000000000
251.75445746720 0.000000000000000 0.000099997711462 0.000000000000000
251.75182407203 0.000000000000000 0.000099997711120 0.000000000000000
251.74606366815 0.000000000000000 0.000099997710371 0.000000000000000
251.74030326427 0.000000000000000 0.000099997709622 0.000000000000000
251.73454286038 0.000000000000000 0.000099997708873 0.000000000000000
251.72878245650 0.000000000000000 0.000099997708124 0.000000000000000
251.71501783252 0.000000000000000 0.000099997706333 0.000000000000000
251.70125320854 0.000000000000000 0.000099997704540 0.000000000000000
251.68748858456 0.000000000000000 0.000099997702746 0.000000000000000
251.65387804277 0.000000000000000 0.000099997698360 0.000000000000000
251.62026750097 0.000000000000000 0.000099997693965 0.000000000000000
251.58665695918 0.000000000000000 0.000099997689563 0.000000000000000
251.49575484592 0.000000000000000 0.000099997677617 0.000000000000000
251.40485273265 0.000000000000000 0.000099997665612 0.000000000000000
251.31395061939 0.000000000000000 0.000099997653547 0.000000000000000
251.02313478967 0.000000000000000 0.000099997614544 0.000000000000000
250.73231895995 0.000000000000000 0.000099997574914 0.000000000000000
250.50959116591 0.000000000000000 0.000099997544131 0.000000000000000
250.28686337187 0.000000000000000 0.000099997512966 0.000000000000000
250.10924627100 0.000000000000000 0.000099997487838 0.000000000000000
249.93162917013 0.000000000000000 0.000099997462460 0.000000000000000
249.79029523323 0.000000000000000 0.000099997442088 0.000000000000000
249.64896129634 0.000000000000000 0.000099997421555 0.000000000000000
249.53660336905 0.000000000000000 0.000099997405117 0.000000000000000
249.42424544177 0.000000000000000 0.000099997388576 0.000000000000000
249.33499308325 0.000000000000000 0.000099997375363 0.000000000000000
249.24574072472 0.000000000000000 0.000099997362085 0.000000000000000
249.17488810693 0.000000000000000 0.000099997351498 0.000000000000000
249.10403548914 0.000000000000000 0.000099997340869 0.000000000000000
249.04781909110 0.000000000000000 0.000099997332406 0.000000000000000
248.99160269305 0.000000000000000 0.000099997323916 0.000000000000000
248.94701828039 0.000000000000000 0.000099997317165 0.000000000000000
248.90243386774 0.000000000000000 0.000099997310397 0.000000000000000
248.86708700295 0.000000000000000 0.000099997305019 0.000000000000000
248.83174013815 0.000000000000000 0.000099997299631 0.000000000000000
248.80372480708 0.000000000000000 0.000099997295354 0.000000000000000
248.77570947601 0.000000000000000 0.000099997291069 0.000000000000000
248.75351001544 0.000000000000000 0.000099997287669 0.000000000000000
248.73131055488 0.000000000000000 0.000099997284266 0.000000000000000
248.71372271397 0.000000000000000 0.000099997281566 0.000000000000000
248.69613487305 0.000000000000000 0.000099997278864 0.000000000000000
248.68220247372 0.000000000000000 0.000099997276721 0.000000000000000
248.66827007438 0.000000000000000 0.000099997274577 0.000000000000000
248.65723431621 0.000000000000000 0.000099997272877 0.000000000000000
248.64619855804 0.000000000000000 0.000099997271177 0.000000000000000
248.63745752576 0.000000000000000 0.000099997269829 0.000000000000000
248.62871649348 0.000000000000000 0.000099997268481 0.000000000000000
248.62179286627 0.000000000000000 0.000099997267413 0.000000000000000
248.61486923905 0.000000000000000 0.000099997266344 0.000000000000000
248.60938457334 0.000000000000000 0.000099997265497 0.000000000000000
248.60389990763 0.000000000000000 0.000099997264650 0.000000000000000
248.59955417510 0.000000000000000 0.000099997263978 0.000000000000000
248.59520844256 0.000000000000000 0.000099997263307 0.000000000000000
248.59176376007 0.000000000000000 0.000099997262774 0.000000000000000
248.58831907759 0.000000000000000 0.000099997262242 0.000000000000000
248.58558677383 0.000000000000000 0.000099997261819 0.000000000000000
248.58285447007 0.000000000000000 0.000099997261397 0.000000000000000
248.58068480120 0.000000000000000 0.000099997261061 0.000000000000000
248.57851513232 0.000000000000000 0.000099997260726 0.000000000000000
248.57678909183 0.000000000000000 0.000099997260459 0.000000000000000
248.57506305135 0.000000000000000 0.000099997260192 0.000000000000000
248.57368582077 0.000000000000000 0.000099997259979 0.000000000000000
248.57230859018 0.000000000000000 0.000099997259766 0.000000000000000
248.57120424402 0.000000000000000 0.000099997259595 0.000000000000000
248.57009989787 0.000000000000000 0.000099997259424 0.000000000000000
248.56920699344 0.000000000000000 0.000099997259286 0.000000000000000
248.56831408902 0.000000000000000 0.000099997259148 0.000000000000000
248.56758166925 0.000000000000000 0.000099997259034 0.000000000000000
248.56684924947 0.000000000000000 0.000099997258921 0.000000000000000
248.56611682970 0.000000000000000 0.000099997258808 0.000000000000000
248.56528397515 0.000000000000000 0.000099997258679 0.000000000000000
248.56445112060 0.000000000000000 0.000099997258550 0.000000000000000
248.56361826605 0.000000000000000 0.000099997258422 0.000000000000000
248.56278541150 0.000000000000000 0.000099997258293 0.000000000000000
248.56263417133 0.000000000000000 0.000099997258270 0.000000000000000
248.56248293116 0.000000000000000 0.000099997258246 0.000000000000000
248.56233169098 0.000000000000000 0.000099997258223 0.000000000000000
248.56202921064 0.000000000000000 0.000099997258176 0.000000000000000
248.56172673029 0.000000000000000 0.000099997258130 0.000000000000000
248.56142424994 0.000000000000000 0.000099997258083 0.000000000000000
248.56112176960 0.000000000000000 0.000099997258036 0.000000000000000
248.56042385956 0.000000000000000 0.000099997257929 0.000000000000000
248.55972594952 0.000000000000000 0.000099997257821 0.000000000000000
248.55902803948 0.000000000000000 0.000099997257713 0.000000000000000
248.55833012943 0.000000000000000 0.000099997257606 0.000000000000000
248.55763221939 0.000000000000000 0.000099997257498 0.000000000000000
248.55605294783 0.000000000000000 0.000099997257255 0.000000000000000
248.55447367626 0.000000000000000 0.000099997257012 0.000000000000000
248.55289440470 0.000000000000000 0.000099997256768 0.000000000000000
248.55131513313 0.000000000000000 0.000099997256525 0.000000000000000
248.54973586156 0.000000000000000 0.000099997256282 0.000000000000000
248.54697710482 0.000000000000000 0.000099997255857 0.000000000000000
248.54421834807 0.000000000000000 0.000099997255432 0.000000000000000
248.54145959132 0.000000000000000 0.000099997255006 0.000000000000000
248.53870083457 0.000000000000000 0.000099997254581 0.000000000000000
248.53228984539 0.000000000000000 0.000099997253593 0.000000000000000
248.52587885621 0.000000000000000 0.000099997252604 0.000000000000000
248.51946786702 0.000000000000000 0.000099997251615 0.000000000000000
248.51305687784 0.000000000000000 0.000099997250626 0.000000000000000
248.49749411757 0.000000000000000 0.000099997248223 0.000000000000000
248.48193135730 0.000000000000000 0.000099997245819 0.000000000000000
248.46636859703 0.000000000000000 0.000099997243412 0.000000000000000
248.42769632237 0.000000000000000 0.000099997237422 0.000000000000000
248.38902404771 0.000000000000000 0.000099997231420 0.000000000000000
248.35035177305 0.000000000000000 0.000099997225405 0.000000000000000
248.24334380969 0.000000000000000 0.000099997208695 0.000000000000000
248.13633584633 0.000000000000000 0.000099997191886 0.000000000000000
248.02932788297 0.000000000000000 0.000099997174978 0.000000000000000
247.74663068598 0.000000000000000 0.000099997129824 0.000000000000000
247.46393348900 0.000000000000000 0.000099997083955 0.000000000000000
247.25182027613 0.000000000000000 0.000099997049062 0.000000000000000
247.03970706326 0.000000000000000 0.000099997013752 0.000000000000000
246.87048685448 0.000000000000000 0.000099996985281 0.000000000000000
246.70126664569 0.000000000000000 0.000099996956538 0.000000000000000
246.56662982299 0.000000000000000 0.000099996933474 0.000000000000000
246.43199300028 0.000000000000000 0.000099996910235 0.000000000000000
246.32496772127 0.000000000000000 0.000099996891636 0.000000000000000
246.21794244227 0.000000000000000 0.000099996872925 0.000000000000000
246.13293142986 0.000000000000000 0.000099996857983 0.000000000000000
246.04792041744 0.000000000000000 0.000099996842970 0.000000000000000
245.98043804114 0.000000000000000 0.000099996831001 0.000000000000000
245.91295566484 0.000000000000000 0.000099996818987 0.000000000000000
245.85941529984 0.000000000000000 0.000099996809423 0.000000000000000
245.80587493485 0.000000000000000 0.000099996799830 0.000000000000000
245.76341404696 0.000000000000000 0.000099996792202 0.000000000000000
245.72095315908 0.000000000000000 0.000099996784556 0.000000000000000
245.68729055326 0.000000000000000 0.000099996778481 0.000000000000000
245.65362794744 0.000000000000000 0.000099996772395 0.000000000000000
245.62694793931 0.000000000000000 0.000099996767563 0.000000000000000
245.60026793118 0.000000000000000 0.000099996762724 0.000000000000000
245.57912680113 0.000000000000000 0.000099996758885 0.000000000000000
245.55798567108 0.000000000000000 0.000099996755041 0.000000000000000
245.54123639778 0.000000000000000 0.000099996751992 0.000000000000000
245.52448712448 0.000000000000000 0.000099996748941 0.000000000000000
245.51121900932 0.000000000000000 0.000099996746522 0.000000000000000
245.49795089416 0.000000000000000 0.000099996744101 0.000000000000000
245.48744124916 0.000000000000000 0.000099996742182 0.000000000000000
245.47693160416 0.000000000000000 0.000099996740262 0.000000000000000
245.46860716930 0.000000000000000 0.000099996738740 0.000000000000000
245.46028273445 0.000000000000000 0.000099996737218 0.000000000000000
245.45368891366 0.000000000000000 0.000099996736012 0.000000000000000
245.44709509287 0.000000000000000 0.000099996734805 0.000000000000000
245.44187145470 0.000000000000000 0.000099996733849 0.000000000000000
245.43664781654 0.000000000000000 0.000099996732892 0.000000000000000
245.43250860190 0.000000000000000 0.000099996732134 0.000000000000000
245.42836938726 0.000000000000000 0.000099996731376 0.000000000000000
245.42508801024 0.000000000000000 0.000099996730775 0.000000000000000
245.42180663322 0.000000000000000 0.000099996730173 0.000000000000000
245.41920335929 0.000000000000000 0.000099996729696 0.000000000000000
245.41660008536 0.000000000000000 0.000099996729219 0.000000000000000
245.41453223088 0.000000000000000 0.000099996728840 0.000000000000000
245.41246437639 0.000000000000000 0.000099996728461 0.000000000000000
245.41081849889 0.000000000000000 0.000099996728159 0.000000000000000
245.40917262139 0.000000000000000 0.000099996727857 0.000000000000000
245.40785826490 0.000000000000000 0.000099996727616 0.000000000000000
245.40654390840 0.000000000000000 0.000099996727375 0.000000000000000
245.40548852640 0.000000000000000 0.000099996727181 0.000000000000000
245.40443314441 0.000000000000000 0.000099996726988 0.000000000000000
245.40357782421 0.000000000000000 0.000099996726831 0.000000000000000
245.40272250402 0.000000000000000 0.000099996726674 0.000000000000000
245.40201796769 0.000000000000000 0.000099996726545 0.000000000000000
245.40131343137 0.000000000000000 0.000099996726416 0.000000000000000
245.40060889504 0.000000000000000 0.000099996726287 0.000000000000000
245.39979624652 0.000000000000000 0.000099996726138 0.000000000000000
245.39898359800 0.000000000000000 0.000099996725989 0.000000000000000
245.39817094948 0.000000000000000 0.000099996725840 0.000000000000000
245.39751152340 0.000000000000000 0.000099996725719 0.000000000000000
245.39685209732 0.000000000000000 0.000099996725598 0.000000000000000
245.39619267124 0.000000000000000 0.000099996725478 0.000000000000000
245.39553324516 0.000000000000000 0.000099996725357 0.000000000000000
245.39487381908 0.000000000000000 0.000099996725237 0.000000000000000
245.39421439300 0.000000000000000 0.000099996725116 0.000000000000000
245.39355496692 0.000000000000000 0.000099996724996 0.000000000000000
245.39223611476 0.000000000000000 0.000099996724755 0.000000000000000
245.39091726260 0.000000000000000 0.000099996724514 0.000000000000000
245.38959841044 0.000000000000000 0.000099996724273 0.000000000000000
245.38827955828 0.000000000000000 0.000099996724032 0.000000000000000
245.38633803961 0.000000000000000 0.000099996723678 0.000000000000000
245.38439652093 0.000000000000000 0.000099996723323 0.000000000000000
245.38245500225 0.000000000000000 0.000099996722968 0.000000000000000
245.38051348357 0.000000000000000 0.000099996722614 0.000000000000000
245.37633706729 0.000000000000000 0.000099996721851 0.000000000000000
245.37216065101 0.000000000000000 0.000099996721087 0.000000000000000
245.36798423473 0.000000000000000 0.000099996720324 0.000000000000000
245.36380781844 0.000000000000000 0.000099996719561 0.000000000000000
245.35428248908 0.000000000000000 0.000099996717819 0.000000000000000
245.34475715972 0.000000000000000 0.000099996716076 0.000000000000000
245.33523183036 0.000000000000000 0.000099996714333 0.000000000000000
245.32570650100 0.000000000000000 0.000099996712588 0.000000000000000
245.30036141950 0.000000000000000 0.000099996707942 0.000000000000000
245.27501633800 0.000000000000000 0.000099996703289 0.000000000000000
245.24967125650 0.000000000000000 0.000099996698630 0.000000000000000
245.18239485233 0.000000000000000 0.000099996686231 0.000000000000000
245.11511844816 0.000000000000000 0.000099996673785 0.000000000000000
245.04784204399 0.000000000000000 0.000099996661293 0.000000000000000
244.84389279549 0.000000000000000 0.000099996623135 0.000000000000000
244.63994354698 0.000000000000000 0.000099996584538 0.000000000000000
244.43599429847 0.000000000000000 0.000099996545496 0.000000000000000
244.12505593826 0.000000000000000 0.000099996485104 0.000000000000000
243.81411757805 0.000000000000000 0.000099996423637 0.000000000000000
243.56728763450 0.000000000000000 0.000099996374064 0.000000000000000
243.32045769095 0.000000000000000 0.000099996323791 0.000000000000000
243.15110906353 0.000000000000000 0.000099996288889 0.000000000000000
242.98176043610 0.000000000000000 0.000099996253649 0.000000000000000
242.86706027589 0.000000000000000 0.000099996229587 0.000000000000000
242.75236011567 0.000000000000000 0.000099996205369 0.000000000000000
242.67485472147 0.000000000000000 0.000099996188914 0.000000000000000
242.59734932728 0.000000000000000 0.000099996172388 0.000000000000000
242.54503867562 0.000000000000000 0.000099996161192 0.000000000000000
242.49272802396 0.000000000000000 0.000099996149964 0.000000000000000
242.45744978658 0.000000000000000 0.000099996142373 0.000000000000000
242.42217154919 0.000000000000000 0.000099996134767 0.000000000000000
242.39839229097 0.000000000000000 0.000099996129631 0.000000000000000
242.37461303275 0.000000000000000 0.000099996124489 0.000000000000000
242.35858917887 0.000000000000000 0.000099996121020 0.000000000000000
242.34256532499 0.000000000000000 0.000099996117547 0.000000000000000
242.33176762942 0.000000000000000 0.000099996115206 0.000000000000000
242.32096993386 0.000000000000000 0.000099996112863 0.000000000000000
242.31369088603 0.000000000000000 0.000099996111283 0.000000000000000
242.30641183821 0.000000000000000 0.000099996109702 0.000000000000000
242.30149879358 0.000000000000000 0.000099996108635 0.000000000000000
242.29658574895 0.000000000000000 0.000099996107567 0.000000000000000
242.29325982929 0.000000000000000 0.000099996106845 0.000000000000000
242.28993390964 0.000000000000000 0.000099996106122 0.000000000000000
242.28766691788 0.000000000000000 0.000099996105629 0.000000000000000
242.28539992611 0.000000000000000 0.000099996105136 0.000000000000000
242.28382956827 0.000000000000000 0.000099996104795 0.000000000000000
242.28225921043 0.000000000000000 0.000099996104453 0.000000000000000
242.28112581880 0.000000000000000 0.000099996104207 0.000000000000000
242.27999242718 0.000000000000000 0.000099996103961 0.000000000000000
242.27905469973 0.000000000000000 0.000099996103757 0.000000000000000
242.27811697228 0.000000000000000 0.000099996103553 0.000000000000000
242.27733814445 0.000000000000000 0.000099996103384 0.000000000000000
242.27718237889 0.000000000000000 0.000099996103350 0.000000000000000
242.27702661332 0.000000000000000 0.000099996103317 0.000000000000000
242.27687084776 0.000000000000000 0.000099996103283 0.000000000000000
242.27655931663 0.000000000000000 0.000099996103215 0.000000000000000
242.27624778550 0.000000000000000 0.000099996103148 0.000000000000000
242.27593625437 0.000000000000000 0.000099996103080 0.000000000000000
242.27562472324 0.000000000000000 0.000099996103012 0.000000000000000
242.27494972041 0.000000000000000 0.000099996102866 0.000000000000000
242.27427471757 0.000000000000000 0.000099996102720 0.000000000000000
242.27359971473 0.000000000000000 0.000099996102574 0.000000000000000
242.27292471190 0.000000000000000 0.000099996102427 0.000000000000000
242.27099637872 0.000000000000000 0.000099996102010 0.000000000000000
242.26954049797 0.000000000000000 0.000099996101695 0.000000000000000
242.26808461723 0.000000000000000 0.000099996101379 0.000000000000000
242.26662873648 0.000000000000000 0.000099996101064 0.000000000000000
242.26517285573 0.000000000000000 0.000099996100749 0.000000000000000
242.26251003799 0.000000000000000 0.000099996100172 0.000000000000000
242.25984722025 0.000000000000000 0.000099996099596 0.000000000000000
242.25718440251 0.000000000000000 0.000099996099019 0.000000000000000
242.25452158477 0.000000000000000 0.000099996098442 0.000000000000000
242.24869033459 0.000000000000000 0.000099996097179 0.000000000000000
242.24285908441 0.000000000000000 0.000099996095915 0.000000000000000
242.23702783424 0.000000000000000 0.000099996094651 0.000000000000000
242.23119658406 0.000000000000000 0.000099996093386 0.000000000000000
242.21722335916 0.000000000000000 0.000099996090354 0.000000000000000
242.20325013426 0.000000000000000 0.000099996087320 0.000000000000000
242.18927690936 0.000000000000000 0.000099996084284 0.000000000000000
242.15508555009 0.000000000000000 0.000099996076844 0.000000000000000
242.12089419082 0.000000000000000 0.000099996069390 0.000000000000000
242.08670283155 0.000000000000000 0.000099996061921 0.000000000000000
241.99396585126 0.000000000000000 0.000099996041592 0.000000000000000
241.90122887097 0.000000000000000 0.000099996021156 0.000000000000000
241.80849189068 0.000000000000000 0.000099996000613 0.000000000000000
241.52989696514 0.000000000000000 0.000099995938241 0.000000000000000
241.25130203961 0.000000000000000 0.000099995874869 0.000000000000000
241.04091252064 0.000000000000000 0.000099995826337 0.000000000000000
240.83052300167 0.000000000000000 0.000099995777214 0.000000000000000
240.66264933220 0.000000000000000 0.000099995737588 0.000000000000000
240.49477566273 0.000000000000000 0.000099995697577 0.000000000000000
240.36116953747 0.000000000000000 0.000099995665455 0.000000000000000
240.22756341222 0.000000000000000 0.000099995633084 0.000000000000000
240.12132912756 0.000000000000000 0.000099995607166 0.000000000000000
240.01509484289 0.000000000000000 0.000099995581089 0.000000000000000
239.93069230195 0.000000000000000 0.000099995560256 0.000000000000000
239.84628976101 0.000000000000000 0.000099995539322 0.000000000000000
239.77927664035 0.000000000000000 0.000099995522628 0.000000000000000
239.71226351969 0.000000000000000 0.000099995505869 0.000000000000000
239.65908599172 0.000000000000000 0.000099995492524 0.000000000000000
239.60590846375 0.000000000000000 0.000099995479138 0.000000000000000
239.56372885204 0.000000000000000 0.000099995468492 0.000000000000000
239.52154924032 0.000000000000000 0.000099995457820 0.000000000000000
239.48810522294 0.000000000000000 0.000099995449339 0.000000000000000
239.45466120555 0.000000000000000 0.000099995440842 0.000000000000000
239.42815146212 0.000000000000000 0.000099995434096 0.000000000000000
239.40164171868 0.000000000000000 0.000099995427339 0.000000000000000
239.38063349307 0.000000000000000 0.000099995421977 0.000000000000000
239.35962526746 0.000000000000000 0.000099995416609 0.000000000000000
239.34297993246 0.000000000000000 0.000099995412350 0.000000000000000
239.32633459746 0.000000000000000 0.000099995408088 0.000000000000000
239.31314790201 0.000000000000000 0.000099995404709 0.000000000000000
239.29996120656 0.000000000000000 0.000099995401327 0.000000000000000
239.28951543079 0.000000000000000 0.000099995398646 0.000000000000000
239.27906965502 0.000000000000000 0.000099995395964 0.000000000000000
239.27079537857 0.000000000000000 0.000099995393838 0.000000000000000
239.26252110212 0.000000000000000 0.000099995391711 0.000000000000000
239.25596670460 0.000000000000000 0.000099995390026 0.000000000000000
239.24941230709 0.000000000000000 0.000099995388339 0.000000000000000
239.24421966872 0.000000000000000 0.000099995387003 0.000000000000000
239.23902703035 0.000000000000000 0.000099995385667 0.000000000000000
239.23491219122 0.000000000000000 0.000099995384607 0.000000000000000
239.23079735209 0.000000000000000 0.000099995383547 0.000000000000000
239.22753512838 0.000000000000000 0.000099995382707 0.000000000000000
239.22427290466 0.000000000000000 0.000099995381867 0.000000000000000
239.22168465470 0.000000000000000 0.000099995381200 0.000000000000000
239.21909640473 0.000000000000000 0.000099995380533 0.000000000000000
239.21704029539 0.000000000000000 0.000099995380003 0.000000000000000
239.21498418605 0.000000000000000 0.000099995379473 0.000000000000000
239.21334743358 0.000000000000000 0.000099995379051 0.000000000000000
239.21171068111 0.000000000000000 0.000099995378629 0.000000000000000
239.21040333325 0.000000000000000 0.000099995378292 0.000000000000000
239.20909598539 0.000000000000000 0.000099995377955 0.000000000000000
239.20804586836 0.000000000000000 0.000099995377685 0.000000000000000
239.20699575133 0.000000000000000 0.000099995377414 0.000000000000000
239.20614420142 0.000000000000000 0.000099995377194 0.000000000000000
239.20529265150 0.000000000000000 0.000099995376975 0.000000000000000
239.20459048942 0.000000000000000 0.000099995376794 0.000000000000000
239.20388832733 0.000000000000000 0.000099995376613 0.000000000000000
239.20318616524 0.000000000000000 0.000099995376432 0.000000000000000
239.20237329076 0.000000000000000 0.000099995376222 0.000000000000000
239.20156041627 0.000000000000000 0.000099995376013 0.000000000000000
239.20074754179 0.000000000000000 0.000099995375804 0.000000000000000
239.20061105613 0.000000000000000 0.000099995375769 0.000000000000000
239.20047457046 0.000000000000000 0.000099995375733 0.000000000000000
239.20033808480 0.000000000000000 0.000099995375698 0.000000000000000
239.20006511348 0.000000000000000 0.000099995375628 0.000000000000000
239.19979214216 0.000000000000000 0.000099995375558 0.000000000000000
239.19951917084 0.000000000000000 0.000099995375488 0.000000000000000
239.19932244657 0.000000000000000 0.000099995375437 0.000000000000000
239.19912572231 0.000000000000000 0.000099995375386 0.000000000000000
239.19873227378 0.000000000000000 0.000099995375285 0.000000000000000
239.19833882525 0.000000000000000 0.000099995375184 0.000000000000000
239.19794537672 0.000000000000000 0.000099995375083 0.000000000000000
239.19697177511 0.000000000000000 0.000099995374833 0.000000000000000
239.19599817351 0.000000000000000 0.000099995374583 0.000000000000000
239.19502457191 0.000000000000000 0.000099995374332 0.000000000000000
239.19384975274 0.000000000000000 0.000099995374031 0.000000000000000
239.19267493358 0.000000000000000 0.000099995373729 0.000000000000000
239.19150011442 0.000000000000000 0.000099995373427 0.000000000000000
239.19032529526 0.000000000000000 0.000099995373126 0.000000000000000
239.18815077899 0.000000000000000 0.000099995372567 0.000000000000000
239.18597626272 0.000000000000000 0.000099995372009 0.000000000000000
239.18380174645 0.000000000000000 0.000099995371450 0.000000000000000
239.18162723018 0.000000000000000 0.000099995370892 0.000000000000000
239.17703930834 0.000000000000000 0.000099995369713 0.000000000000000
239.17245138650 0.000000000000000 0.000099995368534 0.000000000000000
239.16786346466 0.000000000000000 0.000099995367355 0.000000000000000
239.16327554282 0.000000000000000 0.000099995366176 0.000000000000000
239.15264886703 0.000000000000000 0.000099995363443 0.000000000000000
239.14202219124 0.000000000000000 0.000099995360708 0.000000000000000
239.13139551545 0.000000000000000 0.000099995357972 0.000000000000000
239.12076883966 0.000000000000000 0.000099995355234 0.000000000000000
239.09188872127 0.000000000000000 0.000099995347785 0.000000000000000
239.06300860288 0.000000000000000 0.000099995340324 0.000000000000000
239.03412848449 0.000000000000000 0.000099995332851 0.000000000000000
238.95607595595 0.000000000000000 0.000099995312591 0.000000000000000
238.87802342740 0.000000000000000 0.000099995292240 0.000000000000000
238.79997089885 0.000000000000000 0.000099995271798 0.000000000000000
238.55748631105 0.000000000000000 0.000099995207698 0.000000000000000
238.31500172325 0.000000000000000 0.000099995142692 0.000000000000000
238.07251713545 0.000000000000000 0.000099995076761 0.000000000000000
237.78643012079 0.000000000000000 0.000099994997767 0.000000000000000
237.50034310613 0.000000000000000 0.000099994917435 0.000000000000000
237.28529177569 0.000000000000000 0.000099994856155 0.000000000000000
237.07024044524 0.000000000000000 0.000099994794095 0.000000000000000
236.92335646638 0.000000000000000 0.000099994751254 0.000000000000000
236.77647248752 0.000000000000000 0.000099994708041 0.000000000000000
236.67703809786 0.000000000000000 0.000099994678576 0.000000000000000
236.57760370819 0.000000000000000 0.000099994648938 0.000000000000000
236.51042301193 0.000000000000000 0.000099994628816 0.000000000000000
236.44324231567 0.000000000000000 0.000099994608615 0.000000000000000
236.39790278753 0.000000000000000 0.000099994594936 0.000000000000000
236.35256325938 0.000000000000000 0.000099994581221 0.000000000000000
236.32198683535 0.000000000000000 0.000099994571952 0.000000000000000
236.29141041131 0.000000000000000 0.000099994562666 0.000000000000000
236.27079994052 0.000000000000000 0.000099994556397 0.000000000000000
236.25018946974 0.000000000000000 0.000099994550121 0.000000000000000
236.23629985325 0.000000000000000 0.000099994545887 0.000000000000000
236.22241023677 0.000000000000000 0.000099994541649 0.000000000000000
236.21304899444 0.000000000000000 0.000099994538792 0.000000000000000
236.20368775211 0.000000000000000 0.000099994535933 0.000000000000000
236.19737450018 0.000000000000000 0.000099994534004 0.000000000000000
236.19106124824 0.000000000000000 0.000099994532074 0.000000000000000
236.18679623689 0.000000000000000 0.000099994530770 0.000000000000000
236.18253122553 0.000000000000000 0.000099994529465 0.000000000000000
236.17963816075 0.000000000000000 0.000099994528581 0.000000000000000
236.17674509596 0.000000000000000 0.000099994527696 0.000000000000000
236.17476397416 0.000000000000000 0.000099994527090 0.000000000000000
236.17278285236 0.000000000000000 0.000099994526484 0.000000000000000
236.17139496080 0.000000000000000 0.000099994526059 0.000000000000000
236.17000706923 0.000000000000000 0.000099994525634 0.000000000000000
236.16897287676 0.000000000000000 0.000099994525318 0.000000000000000
236.16793868429 0.000000000000000 0.000099994525002 0.000000000000000
236.16690449182 0.000000000000000 0.000099994524686 0.000000000000000
236.16605942778 0.000000000000000 0.000099994524428 0.000000000000000
236.16589041497 0.000000000000000 0.000099994524376 0.000000000000000
236.16572140216 0.000000000000000 0.000099994524324 0.000000000000000
236.16555238936 0.000000000000000 0.000099994524273 0.000000000000000
236.16521436374 0.000000000000000 0.000099994524169 0.000000000000000
236.16487633813 0.000000000000000 0.000099994524066 0.000000000000000
236.16453831251 0.000000000000000 0.000099994523963 0.000000000000000
236.16420028690 0.000000000000000 0.000099994523860 0.000000000000000
236.16352326102 0.000000000000000 0.000099994523653 0.000000000000000
236.16284623514 0.000000000000000 0.000099994523447 0.000000000000000
236.16216920926 0.000000000000000 0.000099994523240 0.000000000000000
236.16149218338 0.000000000000000 0.000099994523034 0.000000000000000
236.15979462774 0.000000000000000 0.000099994522517 0.000000000000000
236.15809707211 0.000000000000000 0.000099994521999 0.000000000000000
236.15639951647 0.000000000000000 0.000099994521482 0.000000000000000
236.15470196084 0.000000000000000 0.000099994520964 0.000000000000000
236.15244305303 0.000000000000000 0.000099994520276 0.000000000000000
236.15018414522 0.000000000000000 0.000099994519587 0.000000000000000
236.14792523741 0.000000000000000 0.000099994518899 0.000000000000000
236.14566632960 0.000000000000000 0.000099994518210 0.000000000000000
236.14055976544 0.000000000000000 0.000099994516653 0.000000000000000
236.13545320129 0.000000000000000 0.000099994515096 0.000000000000000
236.13034663714 0.000000000000000 0.000099994513538 0.000000000000000
236.12524007299 0.000000000000000 0.000099994511979 0.000000000000000
236.11337819603 0.000000000000000 0.000099994508358 0.000000000000000
236.10151631908 0.000000000000000 0.000099994504734 0.000000000000000
236.08965444213 0.000000000000000 0.000099994501107 0.000000000000000
236.07779256517 0.000000000000000 0.000099994497479 0.000000000000000
236.04481529988 0.000000000000000 0.000099994487377 0.000000000000000
236.01183803458 0.000000000000000 0.000099994477256 0.000000000000000
235.97886076928 0.000000000000000 0.000099994467115 0.000000000000000
235.88811860577 0.000000000000000 0.000099994439111 0.000000000000000
235.79737644225 0.000000000000000 0.000099994410958 0.000000000000000
235.70663427873 0.000000000000000 0.000099994382655 0.000000000000000
235.43628013717 0.000000000000000 0.000099994297425 0.000000000000000
235.16592599562 0.000000000000000 0.000099994210821 0.000000000000000
234.96170445229 0.000000000000000 0.000099994144474 0.000000000000000
234.75748290897 0.000000000000000 0.000099994077315 0.000000000000000
234.59445849039 0.000000000000000 0.000099994023113 0.000000000000000
234.43143407181 0.000000000000000 0.000099993968380 0.000000000000000
234.30163455032 0.000000000000000 0.000099993924418 0.000000000000000
234.17183502883 0.000000000000000 0.000099993880113 0.000000000000000
234.06858957062 0.000000000000000 0.000099993844625 0.000000000000000
233.96534411241 0.000000000000000 0.000099993808917 0.000000000000000
233.88328930485 0.000000000000000 0.000099993780380 0.000000000000000
233.80123449729 0.000000000000000 0.000099993751702 0.000000000000000
233.73606658855 0.000000000000000 0.000099993728826 0.000000000000000
233.67089867982 0.000000000000000 0.000099993705860 0.000000000000000
233.61917234331 0.000000000000000 0.000099993687567 0.000000000000000
233.56744600680 0.000000000000000 0.000099993669218 0.000000000000000
233.52640846982 0.000000000000000 0.000099993654620 0.000000000000000
233.48537093285 0.000000000000000 0.000099993639987 0.000000000000000
233.45282631069 0.000000000000000 0.000099993628356 0.000000000000000
233.42028168854 0.000000000000000 0.000099993616703 0.000000000000000
233.39448066861 0.000000000000000 0.000099993607448 0.000000000000000
233.36867964869 0.000000000000000 0.000099993598179 0.000000000000000
233.34823021438 0.000000000000000 0.000099993590823 0.000000000000000
233.32778078008 0.000000000000000 0.000099993583457 0.000000000000000
233.31157624317 0.000000000000000 0.000099993577615 0.000000000000000
233.29537170626 0.000000000000000 0.000099993571766 0.000000000000000
233.28253287747 0.000000000000000 0.000099993567128 0.000000000000000
233.26969404868 0.000000000000000 0.000099993562487 0.000000000000000
233.25952289087 0.000000000000000 0.000099993558808 0.000000000000000
233.24935173306 0.000000000000000 0.000099993555126 0.000000000000000
233.24129429673 0.000000000000000 0.000099993552208 0.000000000000000
233.23323686041 0.000000000000000 0.000099993549289 0.000000000000000
233.22685369408 0.000000000000000 0.000099993546975 0.000000000000000
233.22047052774 0.000000000000000 0.000099993544660 0.000000000000000
233.21541308834 0.000000000000000 0.000099993542826 0.000000000000000
233.21035564893 0.000000000000000 0.000099993540991 0.000000000000000
233.20634751544 0.000000000000000 0.000099993539536 0.000000000000000
233.20233938195 0.000000000000000 0.000099993538081 0.000000000000000
233.19916130453 0.000000000000000 0.000099993536927 0.000000000000000
233.19598322710 0.000000000000000 0.000099993535773 0.000000000000000
233.19346123120 0.000000000000000 0.000099993534857 0.000000000000000
233.19093923530 0.000000000000000 0.000099993533941 0.000000000000000
233.18893515115 0.000000000000000 0.000099993533213 0.000000000000000
233.18693106700 0.000000000000000 0.000099993532485 0.000000000000000
233.18533497318 0.000000000000000 0.000099993531905 0.000000000000000
233.18373887936 0.000000000000000 0.000099993531325 0.000000000000000
233.18246303660 0.000000000000000 0.000099993530861 0.000000000000000
233.18118719384 0.000000000000000 0.000099993530398 0.000000000000000
233.18016109411 0.000000000000000 0.000099993530025 0.000000000000000
233.17913499439 0.000000000000000 0.000099993529652 0.000000000000000
233.17830113044 0.000000000000000 0.000099993529349 0.000000000000000
233.17746726650 0.000000000000000 0.000099993529046 0.000000000000000
233.17677701165 0.000000000000000 0.000099993528795 0.000000000000000
233.17608675681 0.000000000000000 0.000099993528544 0.000000000000000
233.17539650197 0.000000000000000 0.000099993528294 0.000000000000000
233.17458604017 0.000000000000000 0.000099993527999 0.000000000000000
233.17377557837 0.000000000000000 0.000099993527705 0.000000000000000
233.17296511657 0.000000000000000 0.000099993527411 0.000000000000000
233.17280302421 0.000000000000000 0.000099993527352 0.000000000000000
233.17264093185 0.000000000000000 0.000099993527293 0.000000000000000
233.17247883949 0.000000000000000 0.000099993527234 0.000000000000000
233.17215465477 0.000000000000000 0.000099993527117 0.000000000000000
233.17183047005 0.000000000000000 0.000099993526999 0.000000000000000
233.17150628533 0.000000000000000 0.000099993526882 0.000000000000000
233.17118210061 0.000000000000000 0.000099993526764 0.000000000000000
233.17046511874 0.000000000000000 0.000099993526504 0.000000000000000
233.16974813688 0.000000000000000 0.000099993526244 0.000000000000000
233.16903115501 0.000000000000000 0.000099993525985 0.000000000000000
233.16831417314 0.000000000000000 0.000099993525725 0.000000000000000
233.16656427562 0.000000000000000 0.000099993525091 0.000000000000000
233.16510833106 0.000000000000000 0.000099993524564 0.000000000000000
233.16365238650 0.000000000000000 0.000099993524037 0.000000000000000
233.16219644195 0.000000000000000 0.000099993523510 0.000000000000000
233.16074049739 0.000000000000000 0.000099993522983 0.000000000000000
233.15811407372 0.000000000000000 0.000099993522032 0.000000000000000
233.15548765006 0.000000000000000 0.000099993521081 0.000000000000000
233.15286122640 0.000000000000000 0.000099993520129 0.000000000000000
233.15023480273 0.000000000000000 0.000099993519178 0.000000000000000
233.14449721454 0.000000000000000 0.000099993517100 0.000000000000000
233.13875962635 0.000000000000000 0.000099993515020 0.000000000000000
233.13302203816 0.000000000000000 0.000099993512940 0.000000000000000
233.12728444996 0.000000000000000 0.000099993510860 0.000000000000000
233.11362842858 0.000000000000000 0.000099993505905 0.000000000000000
233.09997240720 0.000000000000000 0.000099993500946 0.000000000000000
233.08631638582 0.000000000000000 0.000099993495983 0.000000000000000
233.05306830987 0.000000000000000 0.000099993483884 0.000000000000000
233.01982023392 0.000000000000000 0.000099993471761 0.000000000000000
232.98657215797 0.000000000000000 0.000099993459614 0.000000000000000
232.89700969681 0.000000000000000 0.000099993426773 0.000000000000000
232.80744723564 0.000000000000000 0.000099993393756 0.000000000000000
232.71788477447 0.000000000000000 0.000099993360562 0.000000000000000
232.45159651530 0.000000000000000 0.000099993260804 0.000000000000000
232.18530825614 0.000000000000000 0.000099993159432 0.000000000000000
231.98408387403 0.000000000000000 0.000099993081744 0.000000000000000
231.78285949191 0.000000000000000 0.000099993003099 0.000000000000000
231.62217792747 0.000000000000000 0.000099992939598 0.000000000000000
231.46149636303 0.000000000000000 0.000099992875471 0.000000000000000
231.33353022644 0.000000000000000 0.000099992823949 0.000000000000000
231.20556408984 0.000000000000000 0.000099992772022 0.000000000000000
231.10375630737 0.000000000000000 0.000099992730418 0.000000000000000
231.00194852491 0.000000000000000 0.000099992688555 0.000000000000000
230.92102293522 0.000000000000000 0.000099992655092 0.000000000000000
230.84009734553 0.000000000000000 0.000099992621463 0.000000000000000
230.77581768352 0.000000000000000 0.000099992594632 0.000000000000000
230.71153802151 0.000000000000000 0.000099992567696 0.000000000000000
230.66051126591 0.000000000000000 0.000099992546238 0.000000000000000
230.60948451032 0.000000000000000 0.000099992524713 0.000000000000000
230.56899854106 0.000000000000000 0.000099992507587 0.000000000000000
230.52851257180 0.000000000000000 0.000099992490419 0.000000000000000
230.49640319144 0.000000000000000 0.000099992476773 0.000000000000000
230.46429381109 0.000000000000000 0.000099992463099 0.000000000000000
230.43883647324 0.000000000000000 0.000099992452240 0.000000000000000
230.41337913539 0.000000000000000 0.000099992441364 0.000000000000000
230.39320122686 0.000000000000000 0.000099992432731 0.000000000000000
230.37302331833 0.000000000000000 0.000099992424088 0.000000000000000
230.35703338388 0.000000000000000 0.000099992417231 0.000000000000000
230.34104344943 0.000000000000000 0.000099992410367 0.000000000000000
230.32837427883 0.000000000000000 0.000099992404924 0.000000000000000
230.31570510824 0.000000000000000 0.000099992399477 0.000000000000000
230.30566809719 0.000000000000000 0.000099992395159 0.000000000000000
230.29563108613 0.000000000000000 0.000099992390838 0.000000000000000
230.28767972050 0.000000000000000 0.000099992387413 0.000000000000000
230.27972835486 0.000000000000000 0.000099992383987 0.000000000000000
230.27342904821 0.000000000000000 0.000099992381271 0.000000000000000
230.26712974156 0.000000000000000 0.000099992378554 0.000000000000000
230.26213857907 0.000000000000000 0.000099992376401 0.000000000000000
230.25714741658 0.000000000000000 0.000099992374247 0.000000000000000
230.25319162962 0.000000000000000 0.000099992372540 0.000000000000000
230.24923584266 0.000000000000000 0.000099992370832 0.000000000000000
230.24609906235 0.000000000000000 0.000099992369477 0.000000000000000
230.24296228203 0.000000000000000 0.000099992368122 0.000000000000000
230.24047280346 0.000000000000000 0.000099992367047 0.000000000000000
230.23798332490 0.000000000000000 0.000099992365971 0.000000000000000
230.23600476156 0.000000000000000 0.000099992365117 0.000000000000000
230.23402619822 0.000000000000000 0.000099992364262 0.000000000000000
230.23245002176 0.000000000000000 0.000099992363580 0.000000000000000
230.23087384530 0.000000000000000 0.000099992362899 0.000000000000000
230.22961339065 0.000000000000000 0.000099992362355 0.000000000000000
230.22835293600 0.000000000000000 0.000099992361810 0.000000000000000
230.22733849654 0.000000000000000 0.000099992361371 0.000000000000000
230.22632405709 0.000000000000000 0.000099992360933 0.000000000000000
230.22549866456 0.000000000000000 0.000099992360576 0.000000000000000
230.22467327203 0.000000000000000 0.000099992360219 0.000000000000000
230.22398850682 0.000000000000000 0.000099992359924 0.000000000000000
230.22330374162 0.000000000000000 0.000099992359628 0.000000000000000
230.22261897641 0.000000000000000 0.000099992359332 0.000000000000000
230.22180811985 0.000000000000000 0.000099992358981 0.000000000000000
230.22099726328 0.000000000000000 0.000099992358631 0.000000000000000
230.22018640671 0.000000000000000 0.000099992358281 0.000000000000000
230.22002423540 0.000000000000000 0.000099992358211 0.000000000000000
230.21986206408 0.000000000000000 0.000099992358141 0.000000000000000
230.21969989277 0.000000000000000 0.000099992358071 0.000000000000000
230.21937555014 0.000000000000000 0.000099992357931 0.000000000000000
230.21905120752 0.000000000000000 0.000099992357791 0.000000000000000
230.21872686489 0.000000000000000 0.000099992357651 0.000000000000000
230.21840252226 0.000000000000000 0.000099992357512 0.000000000000000
230.21770158852 0.000000000000000 0.000099992357209 0.000000000000000
230.21700065477 0.000000000000000 0.000099992356907 0.000000000000000
230.21629972103 0.000000000000000 0.000099992356605 0.000000000000000
230.21559878728 0.000000000000000 0.000099992356303 0.000000000000000
230.21387787837 0.000000000000000 0.000099992355562 0.000000000000000
230.21215696946 0.000000000000000 0.000099992354821 0.000000000000000
230.21043606055 0.000000000000000 0.000099992354080 0.000000000000000
230.20871515163 0.000000000000000 0.000099992353339 0.000000000000000
230.20644031084 0.000000000000000 0.000099992352359 0.000000000000000
230.20416547005 0.000000000000000 0.000099992351379 0.000000000000000
230.20189062927 0.000000000000000 0.000099992350399 0.000000000000000
230.19961578848 0.000000000000000 0.000099992349419 0.000000000000000
230.19447252714 0.000000000000000 0.000099992347203 0.000000000000000
230.18932926580 0.000000000000000 0.000099992344986 0.000000000000000
230.18418600445 0.000000000000000 0.000099992342769 0.000000000000000
230.17904274311 0.000000000000000 0.000099992340551 0.000000000000000
230.16710687320 0.000000000000000 0.000099992335401 0.000000000000000
230.15517100328 0.000000000000000 0.000099992330247 0.000000000000000
230.14323513337 0.000000000000000 0.000099992325090 0.000000000000000
230.13129926345 0.000000000000000 0.000099992319929 0.000000000000000
230.09816926092 0.000000000000000 0.000099992305584 0.000000000000000
230.06503925838 0.000000000000000 0.000099992291211 0.000000000000000
230.03190925585 0.000000000000000 0.000099992276809 0.000000000000000
229.94087108273 0.000000000000000 0.000099992237083 0.000000000000000
229.84983290961 0.000000000000000 0.000099992197136 0.000000000000000
229.75879473648 0.000000000000000 0.000099992156966 0.000000000000000
229.49765490651 0.000000000000000 0.000099992040482 0.000000000000000
229.23651507654 0.000000000000000 0.000099991922106 0.000000000000000
229.03952131852 0.000000000000000 0.000099991831531 0.000000000000000
228.84252756051 0.000000000000000 0.000099991739839 0.000000000000000
228.68524104475 0.000000000000000 0.000099991665816 0.000000000000000
228.52795452899 0.000000000000000 0.000099991591062 0.000000000000000
228.40271051725 0.000000000000000 0.000099991531008 0.000000000000000
228.27746650550 0.000000000000000 0.000099991470481 0.000000000000000
228.17783850241 0.000000000000000 0.000099991421993 0.000000000000000
228.07821049931 0.000000000000000 0.000099991373201 0.000000000000000
227.99902832131 0.000000000000000 0.000099991334205 0.000000000000000
227.91984614330 0.000000000000000 0.000099991295014 0.000000000000000
227.85695917882 0.000000000000000 0.000099991263750 0.000000000000000
227.79407221434 0.000000000000000 0.000099991232362 0.000000000000000
227.74415668519 0.000000000000000 0.000099991207361 0.000000000000000
227.69424115604 0.000000000000000 0.000099991182281 0.000000000000000
227.65464085967 0.000000000000000 0.000099991162328 0.000000000000000
227.61504056330 0.000000000000000 0.000099991142326 0.000000000000000
227.58363638406 0.000000000000000 0.000099991126428 0.000000000000000
227.55223220482 0.000000000000000 0.000099991110499 0.000000000000000
227.52733587259 0.000000000000000 0.000099991097849 0.000000000000000
227.50243954037 0.000000000000000 0.000099991085179 0.000000000000000
227.48270757538 0.000000000000000 0.000099991075123 0.000000000000000
227.46297561040 0.000000000000000 0.000099991065055 0.000000000000000
227.44733991002 0.000000000000000 0.000099991057068 0.000000000000000
227.43170420965 0.000000000000000 0.000099991049074 0.000000000000000
227.41931624943 0.000000000000000 0.000099991042734 0.000000000000000
227.40692828922 0.000000000000000 0.000099991036390 0.000000000000000
227.39711439224 0.000000000000000 0.000099991031360 0.000000000000000
227.38730049527 0.000000000000000 0.000099991026327 0.000000000000000
227.37952605485 0.000000000000000 0.000099991022339 0.000000000000000
227.37175161443 0.000000000000000 0.000099991018348 0.000000000000000
227.36559252982 0.000000000000000 0.000099991015185 0.000000000000000
227.35943344521 0.000000000000000 0.000099991012021 0.000000000000000
227.35455334853 0.000000000000000 0.000099991009513 0.000000000000000
227.34967325186 0.000000000000000 0.000099991007004 0.000000000000000
227.34580537137 0.000000000000000 0.000099991005015 0.000000000000000
227.34193749089 0.000000000000000 0.000099991003026 0.000000000000000
227.33887021633 0.000000000000000 0.000099991001448 0.000000000000000
227.33580294178 0.000000000000000 0.000099990999870 0.000000000000000
227.33336833769 0.000000000000000 0.000099990998617 0.000000000000000
227.33093373360 0.000000000000000 0.000099990997364 0.000000000000000
227.32899839142 0.000000000000000 0.000099990996368 0.000000000000000
227.32706304925 0.000000000000000 0.000099990995372 0.000000000000000
227.32552078222 0.000000000000000 0.000099990994578 0.000000000000000
227.32397851519 0.000000000000000 0.000099990993784 0.000000000000000
227.32274448106 0.000000000000000 0.000099990993149 0.000000000000000
227.32151044694 0.000000000000000 0.000099990992513 0.000000000000000
227.32051632324 0.000000000000000 0.000099990992001 0.000000000000000
227.31952219954 0.000000000000000 0.000099990991490 0.000000000000000
227.31871199187 0.000000000000000 0.000099990991073 0.000000000000000
227.31790178419 0.000000000000000 0.000099990990655 0.000000000000000
227.31722754975 0.000000000000000 0.000099990990308 0.000000000000000
227.31655331532 0.000000000000000 0.000099990989961 0.000000000000000
227.31587908089 0.000000000000000 0.000099990989614 0.000000000000000
227.31507091278 0.000000000000000 0.000099990989198 0.000000000000000
227.31426274468 0.000000000000000 0.000099990988783 0.000000000000000
227.31345457657 0.000000000000000 0.000099990988367 0.000000000000000
227.31329294295 0.000000000000000 0.000099990988284 0.000000000000000
227.31313130933 0.000000000000000 0.000099990988201 0.000000000000000
227.31296967570 0.000000000000000 0.000099990988118 0.000000000000000
227.31264640846 0.000000000000000 0.000099990987951 0.000000000000000
227.31232314122 0.000000000000000 0.000099990987785 0.000000000000000
227.31199987398 0.000000000000000 0.000099990987619 0.000000000000000
227.31167660673 0.000000000000000 0.000099990987453 0.000000000000000
227.31099155459 0.000000000000000 0.000099990987101 0.000000000000000
227.31030650245 0.000000000000000 0.000099990986750 0.000000000000000
227.30962145031 0.000000000000000 0.000099990986398 0.000000000000000
227.30893639817 0.000000000000000 0.000099990986047 0.000000000000000
227.30714610618 0.000000000000000 0.000099990985128 0.000000000000000
227.30566826018 0.000000000000000 0.000099990984370 0.000000000000000
227.30419041417 0.000000000000000 0.000099990983611 0.000000000000000
227.30271256817 0.000000000000000 0.000099990982853 0.000000000000000
227.30123472217 0.000000000000000 0.000099990982095 0.000000000000000
227.29856475795 0.000000000000000 0.000099990980725 0.000000000000000
227.29589479374 0.000000000000000 0.000099990979355 0.000000000000000
227.29322482953 0.000000000000000 0.000099990977985 0.000000000000000
227.29055486532 0.000000000000000 0.000099990976614 0.000000000000000
227.28471870718 0.000000000000000 0.000099990973618 0.000000000000000
227.27888254905 0.000000000000000 0.000099990970620 0.000000000000000
227.27304639091 0.000000000000000 0.000099990967622 0.000000000000000
227.26721023277 0.000000000000000 0.000099990964622 0.000000000000000
227.25330301734 0.000000000000000 0.000099990957471 0.000000000000000
227.23939580190 0.000000000000000 0.000099990950313 0.000000000000000
227.22548858646 0.000000000000000 0.000099990943149 0.000000000000000
227.19159853295 0.000000000000000 0.000099990925666 0.000000000000000
227.15770847944 0.000000000000000 0.000099990908145 0.000000000000000
227.12381842593 0.000000000000000 0.000099990890588 0.000000000000000
227.03241476660 0.000000000000000 0.000099990843049 0.000000000000000
226.94101110727 0.000000000000000 0.000099990795237 0.000000000000000
226.84960744795 0.000000000000000 0.000099990747149 0.000000000000000
226.59431740638 0.000000000000000 0.000099990611356 0.000000000000000
226.33902736482 0.000000000000000 0.000099990473345 0.000000000000000
226.14676555297 0.000000000000000 0.000099990367915 0.000000000000000
225.95450374111 0.000000000000000 0.000099990261179 0.000000000000000
225.80103312539 0.000000000000000 0.000099990175028 0.000000000000000
225.64756250967 0.000000000000000 0.000099990088021 0.000000000000000
225.52538746195 0.000000000000000 0.000099990018139 0.000000000000000
225.40321241422 0.000000000000000 0.000099989947704 0.000000000000000
225.30604647565 0.000000000000000 0.000099989891289 0.000000000000000
225.20888053708 0.000000000000000 0.000099989834518 0.000000000000000
225.13166927013 0.000000000000000 0.000099989789152 0.000000000000000
225.05445800319 0.000000000000000 0.000099989743558 0.000000000000000
224.99314585169 0.000000000000000 0.000099989707191 0.000000000000000
224.93183370019 0.000000000000000 0.000099989670680 0.000000000000000
224.88317450686 0.000000000000000 0.000099989641600 0.000000000000000
224.83451531353 0.000000000000000 0.000099989612429 0.000000000000000
224.79591594664 0.000000000000000 0.000099989589223 0.000000000000000
224.75731657975 0.000000000000000 0.000099989565960 0.000000000000000
224.72670895254 0.000000000000000 0.000099989547471 0.000000000000000
224.69610132532 0.000000000000000 0.000099989528947 0.000000000000000
224.67183830216 0.000000000000000 0.000099989514236 0.000000000000000
224.64757527900 0.000000000000000 0.000099989499502 0.000000000000000
224.62834643610 0.000000000000000 0.000099989487809 0.000000000000000
224.60911759319 0.000000000000000 0.000099989476102 0.000000000000000
224.59388132267 0.000000000000000 0.000099989466815 0.000000000000000
224.57864505214 0.000000000000000 0.000099989457519 0.000000000000000
224.56657401889 0.000000000000000 0.000099989450147 0.000000000000000
224.55450298563 0.000000000000000 0.000099989442770 0.000000000000000
224.54494042775 0.000000000000000 0.000099989436922 0.000000000000000
224.53537786987 0.000000000000000 0.000099989431071 0.000000000000000
224.52780266249 0.000000000000000 0.000099989426433 0.000000000000000
224.52022745512 0.000000000000000 0.000099989421792 0.000000000000000
224.51422622850 0.000000000000000 0.000099989418115 0.000000000000000
224.50822500187 0.000000000000000 0.000099989414436 0.000000000000000
224.50346991934 0.000000000000000 0.000099989411520 0.000000000000000
224.49871483680 0.000000000000000 0.000099989408603 0.000000000000000
224.49494590127 0.000000000000000 0.000099989406290 0.000000000000000
224.49117696575 0.000000000000000 0.000099989403977 0.000000000000000
224.48818794036 0.000000000000000 0.000099989402142 0.000000000000000
224.48519891497 0.000000000000000 0.000099989400307 0.000000000000000
224.48282611990 0.000000000000000 0.000099989398850 0.000000000000000
224.48045332482 0.000000000000000 0.000099989397393 0.000000000000000
224.47856671449 0.000000000000000 0.000099989396234 0.000000000000000
224.47668010415 0.000000000000000 0.000099989395075 0.000000000000000
224.47517613866 0.000000000000000 0.000099989394151 0.000000000000000
224.47367217317 0.000000000000000 0.000099989393227 0.000000000000000
224.47246807565 0.000000000000000 0.000099989392488 0.000000000000000
224.47126397813 0.000000000000000 0.000099989391748 0.000000000000000
224.47029300273 0.000000000000000 0.000099989391151 0.000000000000000
224.46932202734 0.000000000000000 0.000099989390555 0.000000000000000
224.46852930376 0.000000000000000 0.000099989390068 0.000000000000000
224.46773658018 0.000000000000000 0.000099989389581 0.000000000000000
224.46694385660 0.000000000000000 0.000099989389094 0.000000000000000
224.46605599489 0.000000000000000 0.000099989388548 0.000000000000000
224.46516813317 0.000000000000000 0.000099989388003 0.000000000000000
224.46428027146 0.000000000000000 0.000099989387458 0.000000000000000
224.46339240975 0.000000000000000 0.000099989386913 0.000000000000000
224.46287094518 0.000000000000000 0.000099989386593 0.000000000000000
224.46234948062 0.000000000000000 0.000099989386273 0.000000000000000
224.46182801606 0.000000000000000 0.000099989385954 0.000000000000000
224.46098588062 0.000000000000000 0.000099989385438 0.000000000000000
224.46030693765 0.000000000000000 0.000099989385022 0.000000000000000
224.45962799469 0.000000000000000 0.000099989384606 0.000000000000000
224.45894905172 0.000000000000000 0.000099989384190 0.000000000000000
224.45827010875 0.000000000000000 0.000099989383774 0.000000000000000
224.45694349666 0.000000000000000 0.000099989382962 0.000000000000000
224.45561688457 0.000000000000000 0.000099989382149 0.000000000000000
224.45429027248 0.000000000000000 0.000099989381337 0.000000000000000
224.45296366039 0.000000000000000 0.000099989380525 0.000000000000000
224.45074908611 0.000000000000000 0.000099989379169 0.000000000000000
224.44853451183 0.000000000000000 0.000099989377813 0.000000000000000
224.44631993756 0.000000000000000 0.000099989376456 0.000000000000000
224.44410536328 0.000000000000000 0.000099989375100 0.000000000000000
224.43935538857 0.000000000000000 0.000099989372190 0.000000000000000
224.43460541386 0.000000000000000 0.000099989369279 0.000000000000000
224.42985543915 0.000000000000000 0.000099989366368 0.000000000000000
224.42510546444 0.000000000000000 0.000099989363455 0.000000000000000
224.41411681673 0.000000000000000 0.000099989356715 0.000000000000000
224.40312816902 0.000000000000000 0.000099989349969 0.000000000000000
224.39213952131 0.000000000000000 0.000099989343219 0.000000000000000
224.38115087360 0.000000000000000 0.000099989336465 0.000000000000000
224.35122156637 0.000000000000000 0.000099989318043 0.000000000000000
224.32129225914 0.000000000000000 0.000099989299586 0.000000000000000
224.29136295191 0.000000000000000 0.000099989281094 0.000000000000000
224.21034985933 0.000000000000000 0.000099989230858 0.000000000000000
224.12933676675 0.000000000000000 0.000099989180359 0.000000000000000
224.04832367417 0.000000000000000 0.000099989129594 0.000000000000000
223.79610043586 0.000000000000000 0.000099988969812 0.000000000000000
223.54387719754 0.000000000000000 0.000099988807369 0.000000000000000
223.35261858138 0.000000000000000 0.000099988682380 0.000000000000000
223.16135996521 0.000000000000000 0.000099988555799 0.000000000000000
223.00874029281 0.000000000000000 0.000099988453632 0.000000000000000
222.85612062041 0.000000000000000 0.000099988350422 0.000000000000000
222.73463687668 0.000000000000000 0.000099988267515 0.000000000000000
222.61315313296 0.000000000000000 0.000099988183933 0.000000000000000
222.51654617613 0.000000000000000 0.000099988116981 0.000000000000000
222.41993921931 0.000000000000000 0.000099988049594 0.000000000000000
222.34317793860 0.000000000000000 0.000099987995740 0.000000000000000
222.26641665789 0.000000000000000 0.000099987941609 0.000000000000000
222.20546547641 0.000000000000000 0.000099987898428 0.000000000000000
222.14451429494 0.000000000000000 0.000099987855071 0.000000000000000
222.09614385641 0.000000000000000 0.000099987820537 0.000000000000000
222.04777341788 0.000000000000000 0.000099987785891 0.000000000000000
222.00940452678 0.000000000000000 0.000099987758329 0.000000000000000
221.97103563568 0.000000000000000 0.000099987730696 0.000000000000000
221.94061164503 0.000000000000000 0.000099987708735 0.000000000000000
221.91018765438 0.000000000000000 0.000099987686729 0.000000000000000
221.88607074479 0.000000000000000 0.000099987669253 0.000000000000000
221.86195383520 0.000000000000000 0.000099987651749 0.000000000000000
221.84284112281 0.000000000000000 0.000099987637857 0.000000000000000
221.82372841043 0.000000000000000 0.000099987623948 0.000000000000000
221.80858436037 0.000000000000000 0.000099987612914 0.000000000000000
221.79344031030 0.000000000000000 0.000099987601869 0.000000000000000
221.78144246056 0.000000000000000 0.000099987593110 0.000000000000000
221.76944461082 0.000000000000000 0.000099987584345 0.000000000000000
221.75994009831 0.000000000000000 0.000099987577396 0.000000000000000
221.75043558581 0.000000000000000 0.000099987570443 0.000000000000000
221.74290639788 0.000000000000000 0.000099987564932 0.000000000000000
221.73537720995 0.000000000000000 0.000099987559418 0.000000000000000
221.72941245665 0.000000000000000 0.000099987555048 0.000000000000000
221.72344770334 0.000000000000000 0.000099987550677 0.000000000000000
221.71872152114 0.000000000000000 0.000099987547211 0.000000000000000
221.71399533893 0.000000000000000 0.000099987543745 0.000000000000000
221.71024929904 0.000000000000000 0.000099987540997 0.000000000000000
221.70650325915 0.000000000000000 0.000099987538248 0.000000000000000
221.70353237010 0.000000000000000 0.000099987536068 0.000000000000000
221.70056148104 0.000000000000000 0.000099987533887 0.000000000000000
221.69820305129 0.000000000000000 0.000099987532156 0.000000000000000
221.69584462153 0.000000000000000 0.000099987530424 0.000000000000000
221.69396938921 0.000000000000000 0.000099987529047 0.000000000000000
221.69209415689 0.000000000000000 0.000099987527669 0.000000000000000
221.69059920305 0.000000000000000 0.000099987526571 0.000000000000000
221.68910424920 0.000000000000000 0.000099987525473 0.000000000000000
221.68790728798 0.000000000000000 0.000099987524594 0.000000000000000
221.68671032675 0.000000000000000 0.000099987523715 0.000000000000000
221.68574499859 0.000000000000000 0.000099987523006 0.000000000000000
221.68477967043 0.000000000000000 0.000099987522297 0.000000000000000
221.68399140356 0.000000000000000 0.000099987521718 0.000000000000000
221.68320313670 0.000000000000000 0.000099987521139 0.000000000000000
221.68241486984 0.000000000000000 0.000099987520560 0.000000000000000
221.68153146039 0.000000000000000 0.000099987519911 0.000000000000000
221.68064805095 0.000000000000000 0.000099987519262 0.000000000000000
221.67976464151 0.000000000000000 0.000099987518614 0.000000000000000
221.67888123207 0.000000000000000 0.000099987517965 0.000000000000000
221.67832616904 0.000000000000000 0.000099987517558 0.000000000000000
221.67787812714 0.000000000000000 0.000099987517230 0.000000000000000
221.67743008524 0.000000000000000 0.000099987516901 0.000000000000000
221.67698204334 0.000000000000000 0.000099987516573 0.000000000000000
221.67638961052 0.000000000000000 0.000099987516139 0.000000000000000
221.67579717769 0.000000000000000 0.000099987515705 0.000000000000000
221.67520474486 0.000000000000000 0.000099987515271 0.000000000000000
221.67461231204 0.000000000000000 0.000099987514837 0.000000000000000
221.67283092992 0.000000000000000 0.000099987513532 0.000000000000000
221.67137472201 0.000000000000000 0.000099987512466 0.000000000000000
221.66991851410 0.000000000000000 0.000099987511399 0.000000000000000
221.66846230619 0.000000000000000 0.000099987510333 0.000000000000000
221.66700609828 0.000000000000000 0.000099987509267 0.000000000000000
221.66441221360 0.000000000000000 0.000099987507367 0.000000000000000
221.66181832892 0.000000000000000 0.000099987505468 0.000000000000000
221.65922444424 0.000000000000000 0.000099987503568 0.000000000000000
221.65663055955 0.000000000000000 0.000099987501668 0.000000000000000
221.65097177822 0.000000000000000 0.000099987497521 0.000000000000000
221.64531299690 0.000000000000000 0.000099987493373 0.000000000000000
221.63965421557 0.000000000000000 0.000099987489224 0.000000000000000
221.63399543424 0.000000000000000 0.000099987485073 0.000000000000000
221.62059507470 0.000000000000000 0.000099987475238 0.000000000000000
221.60719471515 0.000000000000000 0.000099987465394 0.000000000000000
221.59379435561 0.000000000000000 0.000099987455541 0.000000000000000
221.56128932894 0.000000000000000 0.000099987431605 0.000000000000000
221.52878430227 0.000000000000000 0.000099987407617 0.000000000000000
221.49627927560 0.000000000000000 0.000099987383577 0.000000000000000
221.40916045636 0.000000000000000 0.000099987318888 0.000000000000000
221.32204163712 0.000000000000000 0.000099987253819 0.000000000000000
221.23492281788 0.000000000000000 0.000099987188368 0.000000000000000
220.99195470269 0.000000000000000 0.000099987003773 0.000000000000000
220.74898658751 0.000000000000000 0.000099986816104 0.000000000000000
220.56614446551 0.000000000000000 0.000099986672808 0.000000000000000
220.38330234352 0.000000000000000 0.000099986527701 0.000000000000000
220.23740776417 0.000000000000000 0.000099986410598 0.000000000000000
220.09151318483 0.000000000000000 0.000099986292310 0.000000000000000
219.97540605168 0.000000000000000 0.000099986197315 0.000000000000000
219.85929891853 0.000000000000000 0.000099986101554 0.000000000000000
219.76698169403 0.000000000000000 0.000099986024861 0.000000000000000
219.67466446952 0.000000000000000 0.000099985947675 0.000000000000000
219.60132033945 0.000000000000000 0.000099985885999 0.000000000000000
219.52797620938 0.000000000000000 0.000099985824007 0.000000000000000
219.46974362624 0.000000000000000 0.000099985774563 0.000000000000000
219.41151104309 0.000000000000000 0.000099985724918 0.000000000000000
219.36530124647 0.000000000000000 0.000099985685379 0.000000000000000
219.31909144986 0.000000000000000 0.000099985645714 0.000000000000000
219.28243835383 0.000000000000000 0.000099985614161 0.000000000000000
219.24578525780 0.000000000000000 0.000099985582527 0.000000000000000
219.21672290992 0.000000000000000 0.000099985557388 0.000000000000000
219.18766056205 0.000000000000000 0.000099985532198 0.000000000000000
219.16462367256 0.000000000000000 0.000099985512194 0.000000000000000
219.14158678308 0.000000000000000 0.000099985492158 0.000000000000000
219.12333034923 0.000000000000000 0.000099985476257 0.000000000000000
219.10507391538 0.000000000000000 0.000099985460336 0.000000000000000
219.09060851595 0.000000000000000 0.000099985447707 0.000000000000000
219.07614311653 0.000000000000000 0.000099985435065 0.000000000000000
219.06468297884 0.000000000000000 0.000099985425041 0.000000000000000
219.05322284115 0.000000000000000 0.000099985415009 0.000000000000000
219.04414426153 0.000000000000000 0.000099985407055 0.000000000000000
219.03506568190 0.000000000000000 0.000099985399097 0.000000000000000
219.02787380197 0.000000000000000 0.000099985392790 0.000000000000000
219.02068192204 0.000000000000000 0.000099985386479 0.000000000000000
219.01498422402 0.000000000000000 0.000099985381477 0.000000000000000
219.00928652600 0.000000000000000 0.000099985376473 0.000000000000000
219.00477171431 0.000000000000000 0.000099985372507 0.000000000000000
219.00025690262 0.000000000000000 0.000099985368539 0.000000000000000
218.99667809235 0.000000000000000 0.000099985365393 0.000000000000000
218.99309928208 0.000000000000000 0.000099985362247 0.000000000000000
218.99026062246 0.000000000000000 0.000099985359750 0.000000000000000
218.98742196283 0.000000000000000 0.000099985357254 0.000000000000000
218.98516799264 0.000000000000000 0.000099985355271 0.000000000000000
218.98291402245 0.000000000000000 0.000099985353288 0.000000000000000
218.98112118914 0.000000000000000 0.000099985351710 0.000000000000000
218.97932835583 0.000000000000000 0.000099985350133 0.000000000000000
218.97789823328 0.000000000000000 0.000099985348874 0.000000000000000
218.97646811073 0.000000000000000 0.000099985347615 0.000000000000000
218.97532192111 0.000000000000000 0.000099985346607 0.000000000000000
218.97417573148 0.000000000000000 0.000099985345598 0.000000000000000
218.97324979814 0.000000000000000 0.000099985344783 0.000000000000000
218.97232386480 0.000000000000000 0.000099985343968 0.000000000000000
218.97156553503 0.000000000000000 0.000099985343300 0.000000000000000
218.97080720526 0.000000000000000 0.000099985342633 0.000000000000000
218.97004887549 0.000000000000000 0.000099985341965 0.000000000000000
218.96919099334 0.000000000000000 0.000099985341210 0.000000000000000
218.96833311119 0.000000000000000 0.000099985340456 0.000000000000000
218.96747522904 0.000000000000000 0.000099985339701 0.000000000000000
218.96661734689 0.000000000000000 0.000099985338947 0.000000000000000
218.96644577046 0.000000000000000 0.000099985338796 0.000000000000000
218.96627419403 0.000000000000000 0.000099985338645 0.000000000000000
218.96610261760 0.000000000000000 0.000099985338494 0.000000000000000
218.96575946473 0.000000000000000 0.000099985338193 0.000000000000000
218.96541631187 0.000000000000000 0.000099985337891 0.000000000000000
218.96507315901 0.000000000000000 0.000099985337590 0.000000000000000
218.96473000615 0.000000000000000 0.000099985337288 0.000000000000000
218.96397273985 0.000000000000000 0.000099985336624 0.000000000000000
218.96321547355 0.000000000000000 0.000099985335959 0.000000000000000
218.96245820724 0.000000000000000 0.000099985335294 0.000000000000000
218.96170094094 0.000000000000000 0.000099985334630 0.000000000000000
218.96094367464 0.000000000000000 0.000099985333965 0.000000000000000
218.95820894367 0.000000000000000 0.000099985331566 0.000000000000000
218.95630588751 0.000000000000000 0.000099985329896 0.000000000000000
218.95440283136 0.000000000000000 0.000099985328226 0.000000000000000
218.95249977520 0.000000000000000 0.000099985326556 0.000000000000000
218.95059671904 0.000000000000000 0.000099985324886 0.000000000000000
218.94869366288 0.000000000000000 0.000099985323216 0.000000000000000
218.94488755056 0.000000000000000 0.000099985319875 0.000000000000000
218.94108143825 0.000000000000000 0.000099985316533 0.000000000000000
218.93727532593 0.000000000000000 0.000099985313191 0.000000000000000
218.93346921361 0.000000000000000 0.000099985309847 0.000000000000000
218.92398513846 0.000000000000000 0.000099985301512 0.000000000000000
218.91450106331 0.000000000000000 0.000099985293172 0.000000000000000
218.90501698816 0.000000000000000 0.000099985284827 0.000000000000000
218.89553291301 0.000000000000000 0.000099985276476 0.000000000000000
218.87075540395 0.000000000000000 0.000099985254633 0.000000000000000
218.84597789489 0.000000000000000 0.000099985232754 0.000000000000000
218.82120038583 0.000000000000000 0.000099985210836 0.000000000000000
218.75570941002 0.000000000000000 0.000099985152723 0.000000000000000
218.69021843420 0.000000000000000 0.000099985094343 0.000000000000000
218.62472745839 0.000000000000000 0.000099985035697 0.000000000000000
218.42770936001 0.000000000000000 0.000099984857632 0.000000000000000
218.23069126163 0.000000000000000 0.000099984677077 0.000000000000000
218.03367316326 0.000000000000000 0.000099984493983 0.000000000000000
217.78182729531 0.000000000000000 0.000099984256168 0.000000000000000
217.52998142736 0.000000000000000 0.000099984014020 0.000000000000000
217.33713309253 0.000000000000000 0.000099983825609 0.000000000000000
217.14428475770 0.000000000000000 0.000099983634556 0.000000000000000
217.01237528237 0.000000000000000 0.000099983502332 0.000000000000000
216.88046580704 0.000000000000000 0.000099983368840 0.000000000000000
216.79115496769 0.000000000000000 0.000099983277730 0.000000000000000
216.70184412834 0.000000000000000 0.000099983186029 0.000000000000000
216.64149940974 0.000000000000000 0.000099983123733 0.000000000000000
216.58115469113 0.000000000000000 0.000099983061164 0.000000000000000
216.54042640377 0.000000000000000 0.000099983018779 0.000000000000000
216.49969811642 0.000000000000000 0.000099982976269 0.000000000000000
216.47222987235 0.000000000000000 0.000099982947529 0.000000000000000
216.44476162828 0.000000000000000 0.000099982918732 0.000000000000000
216.42624498938 0.000000000000000 0.000099982899287 0.000000000000000
216.40772835047 0.000000000000000 0.000099982879816 0.000000000000000
216.39524849515 0.000000000000000 0.000099982866678 0.000000000000000
216.38276863982 0.000000000000000 0.000099982853529 0.000000000000000
216.37435594605 0.000000000000000 0.000099982844658 0.000000000000000
216.36594325227 0.000000000000000 0.000099982835783 0.000000000000000
216.36026749989 0.000000000000000 0.000099982829792 0.000000000000000
216.35459174750 0.000000000000000 0.000099982823798 0.000000000000000
216.35075417950 0.000000000000000 0.000099982819745 0.000000000000000
216.34691661150 0.000000000000000 0.000099982815690 0.000000000000000
216.34430858646 0.000000000000000 0.000099982812934 0.000000000000000
216.34170056142 0.000000000000000 0.000099982810178 0.000000000000000
216.33990680909 0.000000000000000 0.000099982808282 0.000000000000000
216.33811305676 0.000000000000000 0.000099982806386 0.000000000000000
216.33684258666 0.000000000000000 0.000099982805043 0.000000000000000
216.33557211656 0.000000000000000 0.000099982803700 0.000000000000000
216.33459229091 0.000000000000000 0.000099982802665 0.000000000000000
216.33361246526 0.000000000000000 0.000099982801630 0.000000000000000
216.33263263961 0.000000000000000 0.000099982800595 0.000000000000000
216.33192971337 0.000000000000000 0.000099982799853 0.000000000000000
216.33122678713 0.000000000000000 0.000099982799111 0.000000000000000
216.33052386089 0.000000000000000 0.000099982798369 0.000000000000000
216.32982093465 0.000000000000000 0.000099982797628 0.000000000000000
216.32911800841 0.000000000000000 0.000099982796887 0.000000000000000
216.32841508217 0.000000000000000 0.000099982796146 0.000000000000000
216.32771215593 0.000000000000000 0.000099982795405 0.000000000000000
216.32630630345 0.000000000000000 0.000099982793923 0.000000000000000
216.32490045098 0.000000000000000 0.000099982792442 0.000000000000000
216.32349459850 0.000000000000000 0.000099982790960 0.000000000000000
216.32208874602 0.000000000000000 0.000099982789479 0.000000000000000
216.32003812434 0.000000000000000 0.000099982787318 0.000000000000000
216.31798750265 0.000000000000000 0.000099982785157 0.000000000000000
216.31593688097 0.000000000000000 0.000099982782995 0.000000000000000
216.31388625928 0.000000000000000 0.000099982780834 0.000000000000000
216.30942735689 0.000000000000000 0.000099982776132 0.000000000000000
216.30496845450 0.000000000000000 0.000099982771430 0.000000000000000
216.30050955212 0.000000000000000 0.000099982766726 0.000000000000000
216.29605064973 0.000000000000000 0.000099982762020 0.000000000000000
216.28582332047 0.000000000000000 0.000099982751222 0.000000000000000
216.27559599121 0.000000000000000 0.000099982740416 0.000000000000000
216.26536866195 0.000000000000000 0.000099982729602 0.000000000000000
216.25514133269 0.000000000000000 0.000099982718781 0.000000000000000
216.22759233123 0.000000000000000 0.000099982689591 0.000000000000000
216.20004332978 0.000000000000000 0.000099982660343 0.000000000000000
216.17249432832 0.000000000000000 0.000099982631037 0.000000000000000
216.09863139832 0.000000000000000 0.000099982552173 0.000000000000000
216.02476846833 0.000000000000000 0.000099982472885 0.000000000000000
215.95090553833 0.000000000000000 0.000099982393168 0.000000000000000
215.72390743490 0.000000000000000 0.000099982145451 0.000000000000000
215.49690933146 0.000000000000000 0.000099981893553 0.000000000000000
215.32059256344 0.000000000000000 0.000099981694951 0.000000000000000
215.14427579543 0.000000000000000 0.000099981493721 0.000000000000000
215.00367775881 0.000000000000000 0.000099981331344 0.000000000000000
214.86307972220 0.000000000000000 0.000099981167245 0.000000000000000
214.75116442676 0.000000000000000 0.000099981035377 0.000000000000000
214.63924913133 0.000000000000000 0.000099980902392 0.000000000000000
214.55024745672 0.000000000000000 0.000099980795831 0.000000000000000
214.46124578211 0.000000000000000 0.000099980688550 0.000000000000000
214.39052214574 0.000000000000000 0.000099980602786 0.000000000000000
214.31979850938 0.000000000000000 0.000099980516562 0.000000000000000
214.26363620682 0.000000000000000 0.000099980447761 0.000000000000000
214.20747390425 0.000000000000000 0.000099980378667 0.000000000000000
214.16289937979 0.000000000000000 0.000099980323619 0.000000000000000
214.11832485533 0.000000000000000 0.000099980268386 0.000000000000000
214.08296337233 0.000000000000000 0.000099980224435 0.000000000000000
214.04760188933 0.000000000000000 0.000099980180368 0.000000000000000
214.01955977779 0.000000000000000 0.000099980145337 0.000000000000000
213.99151766624 0.000000000000000 0.000099980110232 0.000000000000000
213.96928675444 0.000000000000000 0.000099980082349 0.000000000000000
213.94705584264 0.000000000000000 0.000099980054420 0.000000000000000
213.92943622619 0.000000000000000 0.000099980032250 0.000000000000000
213.91181660974 0.000000000000000 0.000099980010050 0.000000000000000
213.89785446027 0.000000000000000 0.000099979992438 0.000000000000000
213.88389231079 0.000000000000000 0.000099979974807 0.000000000000000
213.87282994191 0.000000000000000 0.000099979960825 0.000000000000000
213.86176757303 0.000000000000000 0.000099979946831 0.000000000000000
213.85300344445 0.000000000000000 0.000099979935737 0.000000000000000
213.84423931588 0.000000000000000 0.000099979924634 0.000000000000000
213.83729606114 0.000000000000000 0.000099979915834 0.000000000000000
213.83035280639 0.000000000000000 0.000099979907028 0.000000000000000
213.82485171552 0.000000000000000 0.000099979900049 0.000000000000000
213.81935062464 0.000000000000000 0.000099979893066 0.000000000000000
213.81499130425 0.000000000000000 0.000099979887531 0.000000000000000
213.81063198387 0.000000000000000 0.000099979881994 0.000000000000000
213.80717615904 0.000000000000000 0.000099979877604 0.000000000000000
213.80372033422 0.000000000000000 0.000099979873212 0.000000000000000
213.80097895512 0.000000000000000 0.000099979869728 0.000000000000000
213.79823757603 0.000000000000000 0.000099979866242 0.000000000000000
213.79606055387 0.000000000000000 0.000099979863474 0.000000000000000
213.79388353171 0.000000000000000 0.000099979860706 0.000000000000000
213.79215155703 0.000000000000000 0.000099979858503 0.000000000000000
213.79041958235 0.000000000000000 0.000099979856300 0.000000000000000
213.78903757725 0.000000000000000 0.000099979854542 0.000000000000000
213.78765557215 0.000000000000000 0.000099979852784 0.000000000000000
213.78654739338 0.000000000000000 0.000099979851374 0.000000000000000
213.78543921461 0.000000000000000 0.000099979849964 0.000000000000000
213.78454324020 0.000000000000000 0.000099979848824 0.000000000000000
213.78364726580 0.000000000000000 0.000099979847684 0.000000000000000
213.78291239609 0.000000000000000 0.000099979846749 0.000000000000000
213.78217752638 0.000000000000000 0.000099979845814 0.000000000000000
213.78144265668 0.000000000000000 0.000099979844879 0.000000000000000
213.78060733402 0.000000000000000 0.000099979843817 0.000000000000000
213.77977201137 0.000000000000000 0.000099979842754 0.000000000000000
213.77893668871 0.000000000000000 0.000099979841692 0.000000000000000
213.77810136606 0.000000000000000 0.000099979840631 0.000000000000000
213.77794821711 0.000000000000000 0.000099979840436 0.000000000000000
213.77779506816 0.000000000000000 0.000099979840241 0.000000000000000
213.77764191922 0.000000000000000 0.000099979840047 0.000000000000000
213.77733562132 0.000000000000000 0.000099979839658 0.000000000000000
213.77702932342 0.000000000000000 0.000099979839269 0.000000000000000
213.77672302553 0.000000000000000 0.000099979838880 0.000000000000000
213.77641672763 0.000000000000000 0.000099979838491 0.000000000000000
213.77571331971 0.000000000000000 0.000099979837598 0.000000000000000
213.77500991179 0.000000000000000 0.000099979836705 0.000000000000000
213.77430650387 0.000000000000000 0.000099979835813 0.000000000000000
213.77360309595 0.000000000000000 0.000099979834920 0.000000000000000
213.77289968803 0.000000000000000 0.000099979834028 0.000000000000000
213.77128172155 0.000000000000000 0.000099979831976 0.000000000000000
213.76966375508 0.000000000000000 0.000099979829923 0.000000000000000
213.76804578861 0.000000000000000 0.000099979827871 0.000000000000000
213.76642782213 0.000000000000000 0.000099979825818 0.000000000000000
213.76480985566 0.000000000000000 0.000099979823765 0.000000000000000
213.76199912945 0.000000000000000 0.000099979820199 0.000000000000000
213.75918840324 0.000000000000000 0.000099979816632 0.000000000000000
213.75637767703 0.000000000000000 0.000099979813064 0.000000000000000
213.75356695082 0.000000000000000 0.000099979809496 0.000000000000000
213.74701332046 0.000000000000000 0.000099979801173 0.000000000000000
213.74045969011 0.000000000000000 0.000099979792846 0.000000000000000
213.73390605975 0.000000000000000 0.000099979784515 0.000000000000000
213.72735242940 0.000000000000000 0.000099979776181 0.000000000000000
213.71138276909 0.000000000000000 0.000099979755854 0.000000000000000
213.69541310879 0.000000000000000 0.000099979735503 0.000000000000000
213.67944344849 0.000000000000000 0.000099979715127 0.000000000000000
213.63963803383 0.000000000000000 0.000099979664233 0.000000000000000
213.59983261918 0.000000000000000 0.000099979613185 0.000000000000000
213.56002720453 0.000000000000000 0.000099979561983 0.000000000000000
213.44942751422 0.000000000000000 0.000099979418898 0.000000000000000
213.33882782391 0.000000000000000 0.000099979274600 0.000000000000000
213.22822813360 0.000000000000000 0.000099979129071 0.000000000000000
213.01807849603 0.000000000000000 0.000099978849116 0.000000000000000
212.80792885845 0.000000000000000 0.000099978564561 0.000000000000000
212.59777922088 0.000000000000000 0.000099978275306 0.000000000000000
212.38762958331 0.000000000000000 0.000099977981248 0.000000000000000
212.21454743129 0.000000000000000 0.000099977735382 0.000000000000000
212.04146527927 0.000000000000000 0.000099977486136 0.000000000000000
211.92237325016 0.000000000000000 0.000099977312648 0.000000000000000
211.80328122105 0.000000000000000 0.000099977137517 0.000000000000000
211.72259403252 0.000000000000000 0.000099977017920 0.000000000000000
211.64190684400 0.000000000000000 0.000099976897557 0.000000000000000
211.58737505017 0.000000000000000 0.000099976815774 0.000000000000000
211.53284325633 0.000000000000000 0.000099976733637 0.000000000000000
211.49603154036 0.000000000000000 0.000099976677989 0.000000000000000
211.45921982440 0.000000000000000 0.000099976622179 0.000000000000000
211.43438934191 0.000000000000000 0.000099976584442 0.000000000000000
211.40955885943 0.000000000000000 0.000099976546631 0.000000000000000
211.39281814721 0.000000000000000 0.000099976521097 0.000000000000000
211.37607743499 0.000000000000000 0.000099976495529 0.000000000000000
211.36479288709 0.000000000000000 0.000099976478275 0.000000000000000
211.35350833918 0.000000000000000 0.000099976461006 0.000000000000000
211.34589981371 0.000000000000000 0.000099976449354 0.000000000000000
211.33829128825 0.000000000000000 0.000099976437696 0.000000000000000
211.33315612251 0.000000000000000 0.000099976429823 0.000000000000000
211.32802095677 0.000000000000000 0.000099976421948 0.000000000000000
211.32454615065 0.000000000000000 0.000099976416617 0.000000000000000
211.32107134453 0.000000000000000 0.000099976411285 0.000000000000000
211.31870571743 0.000000000000000 0.000099976407655 0.000000000000000
211.31634009033 0.000000000000000 0.000099976404024 0.000000000000000
211.31470638799 0.000000000000000 0.000099976401516 0.000000000000000
211.31307268564 0.000000000000000 0.000099976399008 0.000000000000000
211.31190328545 0.000000000000000 0.000099976397213 0.000000000000000
211.31073388526 0.000000000000000 0.000099976395418 0.000000000000000
211.30979779353 0.000000000000000 0.000099976393981 0.000000000000000
211.30886170181 0.000000000000000 0.000099976392545 0.000000000000000
211.30792561008 0.000000000000000 0.000099976391109 0.000000000000000
211.30777571999 0.000000000000000 0.000099976390879 0.000000000000000
211.30762582991 0.000000000000000 0.000099976390649 0.000000000000000
211.30747593982 0.000000000000000 0.000099976390420 0.000000000000000
211.30717615965 0.000000000000000 0.000099976389960 0.000000000000000
211.30687637947 0.000000000000000 0.000099976389500 0.000000000000000
211.30657659930 0.000000000000000 0.000099976389041 0.000000000000000
211.30627681913 0.000000000000000 0.000099976388582 0.000000000000000
211.30557434338 0.000000000000000 0.000099976387505 0.000000000000000
211.30487186764 0.000000000000000 0.000099976386430 0.000000000000000
211.30416939189 0.000000000000000 0.000099976385354 0.000000000000000
211.30346691614 0.000000000000000 0.000099976384279 0.000000000000000
211.30305115364 0.000000000000000 0.000099976383642 0.000000000000000
211.30263539114 0.000000000000000 0.000099976383006 0.000000000000000
211.30221962864 0.000000000000000 0.000099976382369 0.000000000000000
211.30180386614 0.000000000000000 0.000099976381733 0.000000000000000
211.30097234114 0.000000000000000 0.000099976380460 0.000000000000000
211.30014081614 0.000000000000000 0.000099976379187 0.000000000000000
211.29930929114 0.000000000000000 0.000099976377914 0.000000000000000
211.29847776613 0.000000000000000 0.000099976376642 0.000000000000000
211.29636110797 0.000000000000000 0.000099976373401 0.000000000000000
211.29424444981 0.000000000000000 0.000099976370161 0.000000000000000
211.29212779165 0.000000000000000 0.000099976366920 0.000000000000000
211.29001113349 0.000000000000000 0.000099976363679 0.000000000000000
211.28574974061 0.000000000000000 0.000099976357152 0.000000000000000
211.28148834774 0.000000000000000 0.000099976350623 0.000000000000000
211.27722695487 0.000000000000000 0.000099976344092 0.000000000000000
211.27296556199 0.000000000000000 0.000099976337559 0.000000000000000
211.26310476710 0.000000000000000 0.000099976322433 0.000000000000000
211.25324397220 0.000000000000000 0.000099976307296 0.000000000000000
211.24338317730 0.000000000000000 0.000099976292148 0.000000000000000
211.23352238241 0.000000000000000 0.000099976276987 0.000000000000000
211.20709871439 0.000000000000000 0.000099976236305 0.000000000000000
211.18067504636 0.000000000000000 0.000099976195537 0.000000000000000
211.15425137834 0.000000000000000 0.000099976154685 0.000000000000000
211.08361700941 0.000000000000000 0.000099976045057 0.000000000000000
211.01298264049 0.000000000000000 0.000099975934811 0.000000000000000
210.94234827156 0.000000000000000 0.000099975823942 0.000000000000000
210.72704234980 0.000000000000000 0.000099975482080 0.000000000000000
210.51173642804 0.000000000000000 0.000099975134228 0.000000000000000
210.34901399321 0.000000000000000 0.000099974867274 0.000000000000000
210.18629155838 0.000000000000000 0.000099974596754 0.000000000000000
210.05642840646 0.000000000000000 0.000099974378264 0.000000000000000
209.92656525454 0.000000000000000 0.000099974157433 0.000000000000000
209.82318556211 0.000000000000000 0.000099973979944 0.000000000000000
209.71980586968 0.000000000000000 0.000099973800937 0.000000000000000
209.63758439960 0.000000000000000 0.000099973657473 0.000000000000000
209.55536292951 0.000000000000000 0.000099973513032 0.000000000000000
209.49002172160 0.000000000000000 0.000099973397544 0.000000000000000
209.42468051369 0.000000000000000 0.000099973281430 0.000000000000000
209.37278884375 0.000000000000000 0.000099973188769 0.000000000000000
209.32089717381 0.000000000000000 0.000099973095709 0.000000000000000
209.27970973282 0.000000000000000 0.000099973021561 0.000000000000000
209.23852229182 0.000000000000000 0.000099972947160 0.000000000000000
209.20584622458 0.000000000000000 0.000099972887953 0.000000000000000
209.17317015734 0.000000000000000 0.000099972828586 0.000000000000000
209.14725655030 0.000000000000000 0.000099972781391 0.000000000000000
209.12134294327 0.000000000000000 0.000099972734095 0.000000000000000
209.10079872131 0.000000000000000 0.000099972696527 0.000000000000000
209.08025449935 0.000000000000000 0.000099972658894 0.000000000000000
209.06397119954 0.000000000000000 0.000099972629022 0.000000000000000
209.04768789973 0.000000000000000 0.000099972599109 0.000000000000000
209.03478429467 0.000000000000000 0.000099972575377 0.000000000000000
209.02188068961 0.000000000000000 0.000099972551619 0.000000000000000
209.01165670438 0.000000000000000 0.000099972532777 0.000000000000000
209.00143271914 0.000000000000000 0.000099972513919 0.000000000000000
208.99333250922 0.000000000000000 0.000099972498967 0.000000000000000
208.98523229931 0.000000000000000 0.000099972484005 0.000000000000000
208.97881472870 0.000000000000000 0.000099972472144 0.000000000000000
208.97239715809 0.000000000000000 0.000099972460277 0.000000000000000
208.96731223233 0.000000000000000 0.000099972450869 0.000000000000000
208.96222730657 0.000000000000000 0.000099972441458 0.000000000000000
208.95819738373 0.000000000000000 0.000099972433997 0.000000000000000
208.95416746090 0.000000000000000 0.000099972426534 0.000000000000000
208.95097228532 0.000000000000000 0.000099972420614 0.000000000000000
208.94777710974 0.000000000000000 0.000099972414693 0.000000000000000
208.94524189596 0.000000000000000 0.000099972409995 0.000000000000000
208.94270668218 0.000000000000000 0.000099972405295 0.000000000000000
208.94069262479 0.000000000000000 0.000099972401561 0.000000000000000
208.93867856740 0.000000000000000 0.000099972397826 0.000000000000000
208.93707526980 0.000000000000000 0.000099972394852 0.000000000000000
208.93547197220 0.000000000000000 0.000099972391879 0.000000000000000
208.93419137574 0.000000000000000 0.000099972389503 0.000000000000000
208.93291077927 0.000000000000000 0.000099972387128 0.000000000000000
208.93188222819 0.000000000000000 0.000099972385220 0.000000000000000
208.93085367711 0.000000000000000 0.000099972383311 0.000000000000000
208.93001975155 0.000000000000000 0.000099972381764 0.000000000000000
208.92918582598 0.000000000000000 0.000099972380217 0.000000000000000
208.92849842055 0.000000000000000 0.000099972378942 0.000000000000000
208.92781101512 0.000000000000000 0.000099972377667 0.000000000000000
208.92712360969 0.000000000000000 0.000099972376392 0.000000000000000
208.92632879140 0.000000000000000 0.000099972374917 0.000000000000000
208.92553397310 0.000000000000000 0.000099972373443 0.000000000000000
208.92473915480 0.000000000000000 0.000099972371970 0.000000000000000
208.92460739747 0.000000000000000 0.000099972371726 0.000000000000000
208.92447564013 0.000000000000000 0.000099972371481 0.000000000000000
208.92434388280 0.000000000000000 0.000099972371237 0.000000000000000
208.92408036813 0.000000000000000 0.000099972370749 0.000000000000000
208.92381685346 0.000000000000000 0.000099972370261 0.000000000000000
208.92355333879 0.000000000000000 0.000099972369772 0.000000000000000
208.92339288158 0.000000000000000 0.000099972369475 0.000000000000000
208.92323242438 0.000000000000000 0.000099972369178 0.000000000000000
208.92291150997 0.000000000000000 0.000099972368584 0.000000000000000
208.92259059556 0.000000000000000 0.000099972367989 0.000000000000000
208.92226968115 0.000000000000000 0.000099972367395 0.000000000000000
208.92150706715 0.000000000000000 0.000099972365984 0.000000000000000
208.92074445315 0.000000000000000 0.000099972364572 0.000000000000000
208.91998183915 0.000000000000000 0.000099972363161 0.000000000000000
208.91795534321 0.000000000000000 0.000099972359412 0.000000000000000
208.91662245660 0.000000000000000 0.000099972356946 0.000000000000000
208.91528957000 0.000000000000000 0.000099972354480 0.000000000000000
208.91395668339 0.000000000000000 0.000099972352014 0.000000000000000
208.91262379678 0.000000000000000 0.000099972349547 0.000000000000000
208.91000154985 0.000000000000000 0.000099972344695 0.000000000000000
208.90737930291 0.000000000000000 0.000099972339841 0.000000000000000
208.90475705598 0.000000000000000 0.000099972334987 0.000000000000000
208.90213480904 0.000000000000000 0.000099972330132 0.000000000000000
208.89645726397 0.000000000000000 0.000099972319616 0.000000000000000
208.89077971890 0.000000000000000 0.000099972309096 0.000000000000000
208.88510217383 0.000000000000000 0.000099972298572 0.000000000000000
208.87942462875 0.000000000000000 0.000099972288042 0.000000000000000
208.86582052599 0.000000000000000 0.000099972262792 0.000000000000000
208.85221642322 0.000000000000000 0.000099972237514 0.000000000000000
208.83861232045 0.000000000000000 0.000099972212208 0.000000000000000
208.80536629750 0.000000000000000 0.000099972150246 0.000000000000000
208.77212027455 0.000000000000000 0.000099972088112 0.000000000000000
208.73887425160 0.000000000000000 0.000099972025808 0.000000000000000
208.64883840480 0.000000000000000 0.000099971856210 0.000000000000000
208.55880255800 0.000000000000000 0.000099971685334 0.000000000000000
208.46876671119 0.000000000000000 0.000099971513168 0.000000000000000
208.27004900897 0.000000000000000 0.000099971128533 0.000000000000000
208.07133130675 0.000000000000000 0.000099970737392 0.000000000000000
207.92365836655 0.000000000000000 0.000099970442427 0.000000000000000
207.77598542635 0.000000000000000 0.000099970143729 0.000000000000000
207.65812117455 0.000000000000000 0.000099969902608 0.000000000000000
207.54025692276 0.000000000000000 0.000099969659041 0.000000000000000
207.44645770187 0.000000000000000 0.000099969463437 0.000000000000000
207.35265848097 0.000000000000000 0.000099969266252 0.000000000000000
207.27807536827 0.000000000000000 0.000099969108324 0.000000000000000
207.20349225556 0.000000000000000 0.000099968949379 0.000000000000000
207.14423384756 0.000000000000000 0.000099968822364 0.000000000000000
207.08497543956 0.000000000000000 0.000099968694698 0.000000000000000
207.03792298379 0.000000000000000 0.000099968592864 0.000000000000000
206.99087052802 0.000000000000000 0.000099968490616 0.000000000000000
206.95352972049 0.000000000000000 0.000099968409177 0.000000000000000
206.91618891296 0.000000000000000 0.000099968327475 0.000000000000000
206.88656831851 0.000000000000000 0.000099968262478 0.000000000000000
206.85694772405 0.000000000000000 0.000099968197314 0.000000000000000
206.83345969872 0.000000000000000 0.000099968145524 0.000000000000000
206.80997167338 0.000000000000000 0.000099968093629 0.000000000000000
206.79135202080 0.000000000000000 0.000099968052415 0.000000000000000
206.77273236823 0.000000000000000 0.000099968011136 0.000000000000000
206.75797545469 0.000000000000000 0.000099967978373 0.000000000000000
206.74321854115 0.000000000000000 0.000099967945569 0.000000000000000
206.73152507330 0.000000000000000 0.000099967919545 0.000000000000000
206.71983160544 0.000000000000000 0.000099967893495 0.000000000000000
206.71056671826 0.000000000000000 0.000099967872836 0.000000000000000
206.70130183107 0.000000000000000 0.000099967852162 0.000000000000000
206.69396152880 0.000000000000000 0.000099967835770 0.000000000000000
206.68662122654 0.000000000000000 0.000099967819368 0.000000000000000
206.68080556322 0.000000000000000 0.000099967806366 0.000000000000000
206.67498989990 0.000000000000000 0.000099967793357 0.000000000000000
206.67038157853 0.000000000000000 0.000099967783045 0.000000000000000
206.66577325716 0.000000000000000 0.000099967772728 0.000000000000000
206.66212057271 0.000000000000000 0.000099967764548 0.000000000000000
206.65846788827 0.000000000000000 0.000099967756365 0.000000000000000
206.65557114328 0.000000000000000 0.000099967749875 0.000000000000000
206.65267439830 0.000000000000000 0.000099967743382 0.000000000000000
206.65037508652 0.000000000000000 0.000099967738228 0.000000000000000
206.64807577474 0.000000000000000 0.000099967733073 0.000000000000000
206.64624796294 0.000000000000000 0.000099967728974 0.000000000000000
206.64442015115 0.000000000000000 0.000099967724875 0.000000000000000
206.64296359444 0.000000000000000 0.000099967721607 0.000000000000000
206.64150703774 0.000000000000000 0.000099967718340 0.000000000000000
206.64034163941 0.000000000000000 0.000099967715726 0.000000000000000
206.63917624108 0.000000000000000 0.000099967713111 0.000000000000000
206.63823750500 0.000000000000000 0.000099967711005 0.000000000000000
206.63729876892 0.000000000000000 0.000099967708899 0.000000000000000
206.63653385256 0.000000000000000 0.000099967707183 0.000000000000000
206.63576893619 0.000000000000000 0.000099967705467 0.000000000000000
206.63513263696 0.000000000000000 0.000099967704039 0.000000000000000
206.63449633772 0.000000000000000 0.000099967702612 0.000000000000000
206.63386003849 0.000000000000000 0.000099967701184 0.000000000000000
206.63309856840 0.000000000000000 0.000099967699476 0.000000000000000
206.63233709831 0.000000000000000 0.000099967697769 0.000000000000000
206.63157562822 0.000000000000000 0.000099967696061 0.000000000000000
206.63142333420 0.000000000000000 0.000099967695720 0.000000000000000
206.63127104018 0.000000000000000 0.000099967695379 0.000000000000000
206.63111874616 0.000000000000000 0.000099967695037 0.000000000000000
206.63081415813 0.000000000000000 0.000099967694355 0.000000000000000
206.63050957009 0.000000000000000 0.000099967693673 0.000000000000000
206.63020498206 0.000000000000000 0.000099967692990 0.000000000000000
206.62990039402 0.000000000000000 0.000099967692308 0.000000000000000
206.62925355355 0.000000000000000 0.000099967690860 0.000000000000000
206.62860671308 0.000000000000000 0.000099967689412 0.000000000000000
206.62795987261 0.000000000000000 0.000099967687964 0.000000000000000
206.62731303214 0.000000000000000 0.000099967686516 0.000000000000000
206.62559536631 0.000000000000000 0.000099967682673 0.000000000000000
206.62420089835 0.000000000000000 0.000099967679552 0.000000000000000
206.62280643040 0.000000000000000 0.000099967676432 0.000000000000000
206.62141196245 0.000000000000000 0.000099967673311 0.000000000000000
206.62001749450 0.000000000000000 0.000099967670191 0.000000000000000
206.61749291406 0.000000000000000 0.000099967664540 0.000000000000000
206.61496833363 0.000000000000000 0.000099967658889 0.000000000000000
206.61244375319 0.000000000000000 0.000099967653236 0.000000000000000
206.60991917276 0.000000000000000 0.000099967647583 0.000000000000000
206.60439924367 0.000000000000000 0.000099967635217 0.000000000000000
206.59887931459 0.000000000000000 0.000099967622847 0.000000000000000
206.59335938551 0.000000000000000 0.000099967610470 0.000000000000000
206.58783945642 0.000000000000000 0.000099967598088 0.000000000000000
206.57467428083 0.000000000000000 0.000099967568533 0.000000000000000
206.56150910524 0.000000000000000 0.000099967538945 0.000000000000000
206.54834392965 0.000000000000000 0.000099967509324 0.000000000000000
206.51624174926 0.000000000000000 0.000099967436955 0.000000000000000
206.48413956888 0.000000000000000 0.000099967364386 0.000000000000000
206.45203738849 0.000000000000000 0.000099967291615 0.000000000000000
206.36538158796 0.000000000000000 0.000099967094168 0.000000000000000
206.27872578743 0.000000000000000 0.000099966895231 0.000000000000000
206.19206998691 0.000000000000000 0.000099966694788 0.000000000000000
206.00145742355 0.000000000000000 0.000099966248492 0.000000000000000
205.81084486020 0.000000000000000 0.000099965794662 0.000000000000000
205.66924164249 0.000000000000000 0.000099965452546 0.000000000000000
205.52763842479 0.000000000000000 0.000099965106110 0.000000000000000
205.41462715193 0.000000000000000 0.000099964826482 0.000000000000000
205.30161587907 0.000000000000000 0.000099964544026 0.000000000000000
205.21168554590 0.000000000000000 0.000099964317215 0.000000000000000
205.12175521274 0.000000000000000 0.000099964088576 0.000000000000000
205.05025321897 0.000000000000000 0.000099963905472 0.000000000000000
204.97875122521 0.000000000000000 0.000099963721194 0.000000000000000
204.92194426895 0.000000000000000 0.000099963573946 0.000000000000000
204.86513731269 0.000000000000000 0.000099963425947 0.000000000000000
204.82003375229 0.000000000000000 0.000099963307901 0.000000000000000
204.77493019190 0.000000000000000 0.000099963189378 0.000000000000000
204.73913768004 0.000000000000000 0.000099963094981 0.000000000000000
204.70334516818 0.000000000000000 0.000099963000282 0.000000000000000
204.67495388861 0.000000000000000 0.000099962924948 0.000000000000000
204.64656260904 0.000000000000000 0.000099962849422 0.000000000000000
204.62405014386 0.000000000000000 0.000099962789399 0.000000000000000
204.60153767868 0.000000000000000 0.000099962729255 0.000000000000000
204.58369188010 0.000000000000000 0.000099962681492 0.000000000000000
204.56584608151 0.000000000000000 0.000099962633652 0.000000000000000
204.55170279621 0.000000000000000 0.000099962595684 0.000000000000000
204.53755951091 0.000000000000000 0.000099962557668 0.000000000000000
204.52635246750 0.000000000000000 0.000099962527510 0.000000000000000
204.51514542409 0.000000000000000 0.000099962497322 0.000000000000000
204.50626602118 0.000000000000000 0.000099962473383 0.000000000000000
204.49738661827 0.000000000000000 0.000099962449424 0.000000000000000
204.49035173170 0.000000000000000 0.000099962430429 0.000000000000000
204.48331684513 0.000000000000000 0.000099962411422 0.000000000000000
204.47774310384 0.000000000000000 0.000099962396355 0.000000000000000
204.47216936256 0.000000000000000 0.000099962381280 0.000000000000000
204.46775262407 0.000000000000000 0.000099962369329 0.000000000000000
204.46333588559 0.000000000000000 0.000099962357374 0.000000000000000
204.45983487877 0.000000000000000 0.000099962347894 0.000000000000000
204.45633387195 0.000000000000000 0.000099962338411 0.000000000000000
204.45355717027 0.000000000000000 0.000099962330888 0.000000000000000
204.45078046860 0.000000000000000 0.000099962323364 0.000000000000000
204.44857611748 0.000000000000000 0.000099962317389 0.000000000000000
204.44637176637 0.000000000000000 0.000099962311413 0.000000000000000
204.44461901680 0.000000000000000 0.000099962306661 0.000000000000000
204.44286626724 0.000000000000000 0.000099962301908 0.000000000000000
204.44146896834 0.000000000000000 0.000099962298118 0.000000000000000
204.44007166945 0.000000000000000 0.000099962294329 0.000000000000000
204.43895294328 0.000000000000000 0.000099962291294 0.000000000000000
204.43783421710 0.000000000000000 0.000099962288260 0.000000000000000
204.43693206902 0.000000000000000 0.000099962285812 0.000000000000000
204.43602992094 0.000000000000000 0.000099962283365 0.000000000000000
204.43529338359 0.000000000000000 0.000099962281367 0.000000000000000
204.43455684625 0.000000000000000 0.000099962279369 0.000000000000000
204.43382030891 0.000000000000000 0.000099962277371 0.000000000000000
204.43299539176 0.000000000000000 0.000099962275133 0.000000000000000
204.43217047462 0.000000000000000 0.000099962272896 0.000000000000000
204.43134555747 0.000000000000000 0.000099962270659 0.000000000000000
204.43052064032 0.000000000000000 0.000099962268423 0.000000000000000
204.43003741735 0.000000000000000 0.000099962267114 0.000000000000000
204.42955419438 0.000000000000000 0.000099962265805 0.000000000000000
204.42907097140 0.000000000000000 0.000099962264496 0.000000000000000
204.42828329308 0.000000000000000 0.000099962262363 0.000000000000000
204.42765174867 0.000000000000000 0.000099962260654 0.000000000000000
204.42702020425 0.000000000000000 0.000099962258944 0.000000000000000
204.42638865983 0.000000000000000 0.000099962257235 0.000000000000000
204.42575711541 0.000000000000000 0.000099962255526 0.000000000000000
204.42452452248 0.000000000000000 0.000099962252191 0.000000000000000
204.42329192954 0.000000000000000 0.000099962248856 0.000000000000000
204.42205933661 0.000000000000000 0.000099962245521 0.000000000000000
204.42082674368 0.000000000000000 0.000099962242185 0.000000000000000
204.41876816809 0.000000000000000 0.000099962236614 0.000000000000000
204.41670959250 0.000000000000000 0.000099962231043 0.000000000000000
204.41465101691 0.000000000000000 0.000099962225470 0.000000000000000
204.41259244132 0.000000000000000 0.000099962219897 0.000000000000000
204.40817721250 0.000000000000000 0.000099962207940 0.000000000000000
204.40376198367 0.000000000000000 0.000099962195979 0.000000000000000
204.39934675484 0.000000000000000 0.000099962184014 0.000000000000000
204.39493152602 0.000000000000000 0.000099962172044 0.000000000000000
204.38471705670 0.000000000000000 0.000099962144334 0.000000000000000
204.37450258738 0.000000000000000 0.000099962116600 0.000000000000000
204.36428811806 0.000000000000000 0.000099962088840 0.000000000000000
204.35407364874 0.000000000000000 0.000099962061056 0.000000000000000
204.32625260299 0.000000000000000 0.000099961985251 0.000000000000000
204.29843155723 0.000000000000000 0.000099961909257 0.000000000000000
204.27061051147 0.000000000000000 0.000099961833074 0.000000000000000
204.19530422523 0.000000000000000 0.000099961625904 0.000000000000000
204.11999793898 0.000000000000000 0.000099961417324 0.000000000000000
204.04469165274 0.000000000000000 0.000099961207321 0.000000000000000
203.85908574339 0.000000000000000 0.000099960683555 0.000000000000000
203.67347983404 0.000000000000000 0.000099960150859 0.000000000000000
203.53470984765 0.000000000000000 0.000099959746634 0.000000000000000
203.39593986125 0.000000000000000 0.000099959337223 0.000000000000000
203.28520890302 0.000000000000000 0.000099959006761 0.000000000000000
203.17447794479 0.000000000000000 0.000099958672903 0.000000000000000
203.08636260338 0.000000000000000 0.000099958404778 0.000000000000000
202.99824726198 0.000000000000000 0.000099958134457 0.000000000000000
202.92818928070 0.000000000000000 0.000099957917952 0.000000000000000
202.85813129943 0.000000000000000 0.000099957700036 0.000000000000000
202.80247247889 0.000000000000000 0.000099957525896 0.000000000000000
202.74681365835 0.000000000000000 0.000099957350854 0.000000000000000
202.70262245566 0.000000000000000 0.000099957211231 0.000000000000000
202.65843125297 0.000000000000000 0.000099957071034 0.000000000000000
202.62336336063 0.000000000000000 0.000099956959371 0.000000000000000
202.58829546829 0.000000000000000 0.000099956847344 0.000000000000000
202.56047943194 0.000000000000000 0.000099956758224 0.000000000000000
202.53266339560 0.000000000000000 0.000099956668873 0.000000000000000
202.51060740119 0.000000000000000 0.000099956597861 0.000000000000000
202.48855140678 0.000000000000000 0.000099956526704 0.000000000000000
202.47106769861 0.000000000000000 0.000099956470194 0.000000000000000
202.45358399045 0.000000000000000 0.000099956413592 0.000000000000000
202.43972783963 0.000000000000000 0.000099956368669 0.000000000000000
202.42587168882 0.000000000000000 0.000099956323689 0.000000000000000
202.41489228016 0.000000000000000 0.000099956288006 0.000000000000000
202.40391287151 0.000000000000000 0.000099956252287 0.000000000000000
202.39521389357 0.000000000000000 0.000099956223961 0.000000000000000
202.38651491563 0.000000000000000 0.000099956195613 0.000000000000000
202.37962301050 0.000000000000000 0.000099956173137 0.000000000000000
202.37273110538 0.000000000000000 0.000099956150647 0.000000000000000
202.36727065857 0.000000000000000 0.000099956132818 0.000000000000000
202.36181021177 0.000000000000000 0.000099956114981 0.000000000000000
202.35748323854 0.000000000000000 0.000099956100839 0.000000000000000
202.35315626531 0.000000000000000 0.000099956086692 0.000000000000000
202.34972638119 0.000000000000000 0.000099956075475 0.000000000000000
202.34629649707 0.000000000000000 0.000099956064254 0.000000000000000
202.34357615255 0.000000000000000 0.000099956055351 0.000000000000000
202.34085580804 0.000000000000000 0.000099956046447 0.000000000000000
202.33869612402 0.000000000000000 0.000099956039377 0.000000000000000
202.33653644000 0.000000000000000 0.000099956032305 0.000000000000000
202.33481910701 0.000000000000000 0.000099956026681 0.000000000000000
202.33310177403 0.000000000000000 0.000099956021056 0.000000000000000
202.33173257634 0.000000000000000 0.000099956016570 0.000000000000000
202.33036337865 0.000000000000000 0.000099956012085 0.000000000000000
202.32926697302 0.000000000000000 0.000099956008493 0.000000000000000
202.32817056739 0.000000000000000 0.000099956004900 0.000000000000000
202.32728617466 0.000000000000000 0.000099956002002 0.000000000000000
202.32640178192 0.000000000000000 0.000099955999104 0.000000000000000
202.32567939048 0.000000000000000 0.000099955996737 0.000000000000000
202.32495699904 0.000000000000000 0.000099955994370 0.000000000000000
202.32423460761 0.000000000000000 0.000099955992003 0.000000000000000
202.32342430237 0.000000000000000 0.000099955989348 0.000000000000000
202.32261399714 0.000000000000000 0.000099955986694 0.000000000000000
202.32180369191 0.000000000000000 0.000099955984040 0.000000000000000
202.32099338667 0.000000000000000 0.000099955981387 0.000000000000000
202.32050585811 0.000000000000000 0.000099955979791 0.000000000000000
202.32001832955 0.000000000000000 0.000099955978195 0.000000000000000
202.31953080099 0.000000000000000 0.000099955976600 0.000000000000000
202.31881103089 0.000000000000000 0.000099955974246 0.000000000000000
202.31809126079 0.000000000000000 0.000099955971892 0.000000000000000
202.31737149069 0.000000000000000 0.000099955969539 0.000000000000000
202.31665172058 0.000000000000000 0.000099955967186 0.000000000000000
202.31521760002 0.000000000000000 0.000099955962498 0.000000000000000
202.31378347945 0.000000000000000 0.000099955957811 0.000000000000000
202.31234935889 0.000000000000000 0.000099955953123 0.000000000000000
202.31091523833 0.000000000000000 0.000099955948435 0.000000000000000
202.30883527112 0.000000000000000 0.000099955941635 0.000000000000000
202.30675530392 0.000000000000000 0.000099955934833 0.000000000000000
202.30467533671 0.000000000000000 0.000099955928031 0.000000000000000
202.30259536951 0.000000000000000 0.000099955921228 0.000000000000000
202.29799147958 0.000000000000000 0.000099955906165 0.000000000000000
202.29338758966 0.000000000000000 0.000099955891097 0.000000000000000
202.28878369973 0.000000000000000 0.000099955876022 0.000000000000000
202.28417980980 0.000000000000000 0.000099955860941 0.000000000000000
202.27350159497 0.000000000000000 0.000099955825938 0.000000000000000
202.26282338014 0.000000000000000 0.000099955790901 0.000000000000000
202.25214516531 0.000000000000000 0.000099955755829 0.000000000000000
202.24146695048 0.000000000000000 0.000099955720723 0.000000000000000
202.21201696618 0.000000000000000 0.000099955623724 0.000000000000000
202.18256698188 0.000000000000000 0.000099955526459 0.000000000000000
202.15311699758 0.000000000000000 0.000099955428928 0.000000000000000
202.07260052628 0.000000000000000 0.000099955160907 0.000000000000000
201.99208405498 0.000000000000000 0.000099954890865 0.000000000000000
201.91156758368 0.000000000000000 0.000099954618778 0.000000000000000
201.73706573125 0.000000000000000 0.000099954021960 0.000000000000000
201.56256387883 0.000000000000000 0.000099953415225 0.000000000000000
201.43309626350 0.000000000000000 0.000099952958545 0.000000000000000
201.30362864818 0.000000000000000 0.000099952496203 0.000000000000000
201.20032630731 0.000000000000000 0.000099952123183 0.000000000000000
201.09702396644 0.000000000000000 0.000099951746461 0.000000000000000
201.01483923856 0.000000000000000 0.000099951444080 0.000000000000000
200.93265451067 0.000000000000000 0.000099951139307 0.000000000000000
200.86732485758 0.000000000000000 0.000099950895321 0.000000000000000
200.80199520449 0.000000000000000 0.000099950649800 0.000000000000000
200.75010190022 0.000000000000000 0.000099950453676 0.000000000000000
200.69820859595 0.000000000000000 0.000099950256572 0.000000000000000
200.65701324392 0.000000000000000 0.000099950099401 0.000000000000000
200.61581789190 0.000000000000000 0.000099949941607 0.000000000000000
200.58313152953 0.000000000000000 0.000099949815961 0.000000000000000
200.55044516717 0.000000000000000 0.000099949689920 0.000000000000000
200.52452097633 0.000000000000000 0.000099949589673 0.000000000000000
200.49859678549 0.000000000000000 0.000099949489176 0.000000000000000
200.47804273922 0.000000000000000 0.000099949409320 0.000000000000000
200.45748869295 0.000000000000000 0.000099949329305 0.000000000000000
200.44119678303 0.000000000000000 0.000099949265771 0.000000000000000
200.42490487312 0.000000000000000 0.000099949202137 0.000000000000000
200.41199400395 0.000000000000000 0.000099949151639 0.000000000000000
200.39908313479 0.000000000000000 0.000099949101078 0.000000000000000
200.38885319900 0.000000000000000 0.000099949060972 0.000000000000000
200.37862326322 0.000000000000000 0.000099949020826 0.000000000000000
200.37051831132 0.000000000000000 0.000099948988992 0.000000000000000
200.36241335943 0.000000000000000 0.000099948957134 0.000000000000000
200.35599212880 0.000000000000000 0.000099948931876 0.000000000000000
200.34957089817 0.000000000000000 0.000099948906602 0.000000000000000
200.34448327421 0.000000000000000 0.000099948886567 0.000000000000000
200.33939565026 0.000000000000000 0.000099948866522 0.000000000000000
200.33536389221 0.000000000000000 0.000099948850631 0.000000000000000
200.33133213416 0.000000000000000 0.000099948834733 0.000000000000000
200.32813591680 0.000000000000000 0.000099948822126 0.000000000000000
200.32493969945 0.000000000000000 0.000099948809515 0.000000000000000
200.32240420235 0.000000000000000 0.000099948799509 0.000000000000000
200.31986870525 0.000000000000000 0.000099948789500 0.000000000000000
200.31785512802 0.000000000000000 0.000099948781550 0.000000000000000
200.31584155079 0.000000000000000 0.000099948773599 0.000000000000000
200.31423955074 0.000000000000000 0.000099948767271 0.000000000000000
200.31263755069 0.000000000000000 0.000099948760944 0.000000000000000
200.31135918918 0.000000000000000 0.000099948755894 0.000000000000000
200.31008082767 0.000000000000000 0.000099948750843 0.000000000000000
200.30905567117 0.000000000000000 0.000099948746793 0.000000000000000
200.30803051468 0.000000000000000 0.000099948742742 0.000000000000000
200.30720155019 0.000000000000000 0.000099948739467 0.000000000000000
200.30637258569 0.000000000000000 0.000099948736191 0.000000000000000
200.30569251294 0.000000000000000 0.000099948733504 0.000000000000000
200.30501244018 0.000000000000000 0.000099948730816 0.000000000000000
200.30433236743 0.000000000000000 0.000099948728129 0.000000000000000
200.30355872282 0.000000000000000 0.000099948725073 0.000000000000000
200.30278507821 0.000000000000000 0.000099948722016 0.000000000000000
200.30201143361 0.000000000000000 0.000099948718961 0.000000000000000
200.30123778900 0.000000000000000 0.000099948715906 0.000000000000000
200.30109817394 0.000000000000000 0.000099948715355 0.000000000000000
200.30095855889 0.000000000000000 0.000099948714804 0.000000000000000
200.30081894383 0.000000000000000 0.000099948714253 0.000000000000000
200.30053971372 0.000000000000000 0.000099948713151 0.000000000000000
200.30026048361 0.000000000000000 0.000099948712049 0.000000000000000
200.29998125350 0.000000000000000 0.000099948710947 0.000000000000000
200.29970202339 0.000000000000000 0.000099948709846 0.000000000000000
200.29905565504 0.000000000000000 0.000099948707297 0.000000000000000
200.29840928669 0.000000000000000 0.000099948704748 0.000000000000000
200.29776291834 0.000000000000000 0.000099948702199 0.000000000000000
200.29711654999 0.000000000000000 0.000099948699651 0.000000000000000
200.29647018164 0.000000000000000 0.000099948697103 0.000000000000000
200.29502400175 0.000000000000000 0.000099948691402 0.000000000000000
200.29357782187 0.000000000000000 0.000099948685701 0.000000000000000
200.29213164198 0.000000000000000 0.000099948679999 0.000000000000000
200.29068546209 0.000000000000000 0.000099948674297 0.000000000000000
200.28923928221 0.000000000000000 0.000099948668595 0.000000000000000
200.28670357528 0.000000000000000 0.000099948658595 0.000000000000000
200.28416786835 0.000000000000000 0.000099948648593 0.000000000000000
200.28163216142 0.000000000000000 0.000099948638589 0.000000000000000
200.27909645450 0.000000000000000 0.000099948628582 0.000000000000000
200.27321839326 0.000000000000000 0.000099948605378 0.000000000000000
200.26734033201 0.000000000000000 0.000099948582161 0.000000000000000
200.26146227077 0.000000000000000 0.000099948558931 0.000000000000000
200.25558420953 0.000000000000000 0.000099948535689 0.000000000000000
200.24135768414 0.000000000000000 0.000099948479382 0.000000000000000
200.22713115874 0.000000000000000 0.000099948423000 0.000000000000000
200.21290463335 0.000000000000000 0.000099948366541 0.000000000000000
200.17763806402 0.000000000000000 0.000099948226250 0.000000000000000
200.14237149468 0.000000000000000 0.000099948085485 0.000000000000000
200.10710492535 0.000000000000000 0.000099947944242 0.000000000000000
200.00984150411 0.000000000000000 0.000099947552200 0.000000000000000
199.91257808287 0.000000000000000 0.000099947156454 0.000000000000000
199.81531466163 0.000000000000000 0.000099946756955 0.000000000000000
199.63114660027 0.000000000000000 0.000099945990069 0.000000000000000
199.44697853891 0.000000000000000 0.000099945209229 0.000000000000000
199.26281047754 0.000000000000000 0.000099944414124 0.000000000000000
199.11907301385 0.000000000000000 0.000099943783457 0.000000000000000
198.97533555016 0.000000000000000 0.000099943143764 0.000000000000000
198.87688917130 0.000000000000000 0.000099942700356 0.000000000000000
198.77844279243 0.000000000000000 0.000099942252602 0.000000000000000
198.71179098800 0.000000000000000 0.000099941946968 0.000000000000000
198.64513918356 0.000000000000000 0.000099941639308 0.000000000000000
198.60010953118 0.000000000000000 0.000099941430302 0.000000000000000
198.55507987881 0.000000000000000 0.000099941220362 0.000000000000000
198.52469085413 0.000000000000000 0.000099941078151 0.000000000000000
198.49430182946 0.000000000000000 0.000099940935512 0.000000000000000
198.47380767189 0.000000000000000 0.000099940839075 0.000000000000000
198.45331351432 0.000000000000000 0.000099940742442 0.000000000000000
198.43949798130 0.000000000000000 0.000099940677190 0.000000000000000
198.42568244828 0.000000000000000 0.000099940611849 0.000000000000000
198.41636981571 0.000000000000000 0.000099940567755 0.000000000000000
198.40705718314 0.000000000000000 0.000099940523621 0.000000000000000
198.40077718426 0.000000000000000 0.000099940493837 0.000000000000000
198.39449718539 0.000000000000000 0.000099940464034 0.000000000000000
198.39025652294 0.000000000000000 0.000099940443900 0.000000000000000
198.38601586048 0.000000000000000 0.000099940423757 0.000000000000000
198.38314275870 0.000000000000000 0.000099940410106 0.000000000000000
198.38026965692 0.000000000000000 0.000099940396452 0.000000000000000
198.37830792278 0.000000000000000 0.000099940387127 0.000000000000000
198.37634618864 0.000000000000000 0.000099940377801 0.000000000000000
198.37498177979 0.000000000000000 0.000099940371314 0.000000000000000
198.37361737094 0.000000000000000 0.000099940364827 0.000000000000000
198.37262174710 0.000000000000000 0.000099940360094 0.000000000000000
198.37162612326 0.000000000000000 0.000099940355360 0.000000000000000
198.37063049941 0.000000000000000 0.000099940350628 0.000000000000000
198.36963487557 0.000000000000000 0.000099940345897 0.000000000000000
198.36902016020 0.000000000000000 0.000099940342976 0.000000000000000
198.36840544483 0.000000000000000 0.000099940340057 0.000000000000000
198.36779072946 0.000000000000000 0.000099940337139 0.000000000000000
198.36717601409 0.000000000000000 0.000099940334221 0.000000000000000
198.36656129872 0.000000000000000 0.000099940331304 0.000000000000000
198.36594658335 0.000000000000000 0.000099940328387 0.000000000000000
198.36533186798 0.000000000000000 0.000099940325471 0.000000000000000
198.36410243724 0.000000000000000 0.000099940319639 0.000000000000000
198.36287300650 0.000000000000000 0.000099940313806 0.000000000000000
198.36164357577 0.000000000000000 0.000099940307974 0.000000000000000
198.36041414503 0.000000000000000 0.000099940302141 0.000000000000000
198.35856095751 0.000000000000000 0.000099940293349 0.000000000000000
198.35670776998 0.000000000000000 0.000099940284555 0.000000000000000
198.35485458246 0.000000000000000 0.000099940275760 0.000000000000000
198.35300139494 0.000000000000000 0.000099940266964 0.000000000000000
198.34900143117 0.000000000000000 0.000099940247973 0.000000000000000
198.34500146739 0.000000000000000 0.000099940228975 0.000000000000000
198.34100150362 0.000000000000000 0.000099940209970 0.000000000000000
198.33700153985 0.000000000000000 0.000099940190957 0.000000000000000
198.32783139628 0.000000000000000 0.000099940147343 0.000000000000000
198.31866125271 0.000000000000000 0.000099940103690 0.000000000000000
198.30949110914 0.000000000000000 0.000099940059998 0.000000000000000
198.30032096557 0.000000000000000 0.000099940016267 0.000000000000000
198.27568690327 0.000000000000000 0.000099939898594 0.000000000000000
198.25105284098 0.000000000000000 0.000099939780635 0.000000000000000
198.22641877868 0.000000000000000 0.000099939662389 0.000000000000000
198.16051308011 0.000000000000000 0.000099939344608 0.000000000000000
198.09460738154 0.000000000000000 0.000099939024739 0.000000000000000
198.02870168297 0.000000000000000 0.000099938702761 0.000000000000000
197.86616659347 0.000000000000000 0.000099937899555 0.000000000000000
197.70363150398 0.000000000000000 0.000099937083127 0.000000000000000
197.58220072726 0.000000000000000 0.000099936464380 0.000000000000000
197.46076995055 0.000000000000000 0.000099935837982 0.000000000000000
197.36392381354 0.000000000000000 0.000099935332845 0.000000000000000
197.26707767653 0.000000000000000 0.000099934822711 0.000000000000000
197.19004783374 0.000000000000000 0.000099934413356 0.000000000000000
197.11301799095 0.000000000000000 0.000099934000775 0.000000000000000
197.05179985185 0.000000000000000 0.000099933670567 0.000000000000000
196.99058171275 0.000000000000000 0.000099933338290 0.000000000000000
196.94196426660 0.000000000000000 0.000099933072926 0.000000000000000
196.89334682046 0.000000000000000 0.000099932806242 0.000000000000000
196.85475906234 0.000000000000000 0.000099932593631 0.000000000000000
196.81617130421 0.000000000000000 0.000099932380181 0.000000000000000
196.78555887418 0.000000000000000 0.000099932210249 0.000000000000000
196.75494644416 0.000000000000000 0.000099932039786 0.000000000000000
196.73067054512 0.000000000000000 0.000099931904228 0.000000000000000
196.70639464609 0.000000000000000 0.000099931768335 0.000000000000000
196.68714978166 0.000000000000000 0.000099931660366 0.000000000000000
196.66790491724 0.000000000000000 0.000099931552185 0.000000000000000
196.65265227977 0.000000000000000 0.000099931466294 0.000000000000000
196.63739964231 0.000000000000000 0.000099931380271 0.000000000000000
196.62531339567 0.000000000000000 0.000099931312010 0.000000000000000
196.61322714903 0.000000000000000 0.000099931243666 0.000000000000000
196.60365125503 0.000000000000000 0.000099931189458 0.000000000000000
196.59407536102 0.000000000000000 0.000099931135197 0.000000000000000
196.58648897470 0.000000000000000 0.000099931092172 0.000000000000000
196.57890258838 0.000000000000000 0.000099931049114 0.000000000000000
196.57289238267 0.000000000000000 0.000099931014978 0.000000000000000
196.56688217696 0.000000000000000 0.000099930980822 0.000000000000000
196.56212024830 0.000000000000000 0.000099930953745 0.000000000000000
196.55735831963 0.000000000000000 0.000099930926655 0.000000000000000
196.55358457303 0.000000000000000 0.000099930905178 0.000000000000000
196.54981082643 0.000000000000000 0.000099930883692 0.000000000000000
196.54681894560 0.000000000000000 0.000099930866653 0.000000000000000
196.54382706477 0.000000000000000 0.000099930849608 0.000000000000000
196.54145334299 0.000000000000000 0.000099930836082 0.000000000000000
196.53907962121 0.000000000000000 0.000099930822553 0.000000000000000
196.53719406780 0.000000000000000 0.000099930811804 0.000000000000000
196.53530851440 0.000000000000000 0.000099930801053 0.000000000000000
196.53380776173 0.000000000000000 0.000099930792495 0.000000000000000
196.53230700905 0.000000000000000 0.000099930783935 0.000000000000000
196.53110862847 0.000000000000000 0.000099930777100 0.000000000000000
196.52991024789 0.000000000000000 0.000099930770264 0.000000000000000
196.52894813559 0.000000000000000 0.000099930764775 0.000000000000000
196.52798602328 0.000000000000000 0.000099930759286 0.000000000000000
196.52720651819 0.000000000000000 0.000099930754839 0.000000000000000
196.52642701310 0.000000000000000 0.000099930750392 0.000000000000000
196.52578528032 0.000000000000000 0.000099930746730 0.000000000000000
196.52514354755 0.000000000000000 0.000099930743069 0.000000000000000
196.52450181477 0.000000000000000 0.000099930739408 0.000000000000000
196.52376308073 0.000000000000000 0.000099930735194 0.000000000000000
196.52302434668 0.000000000000000 0.000099930730980 0.000000000000000
196.52228561263 0.000000000000000 0.000099930726767 0.000000000000000
196.52168419411 0.000000000000000 0.000099930723338 0.000000000000000
196.52108277559 0.000000000000000 0.000099930719910 0.000000000000000
196.52048135706 0.000000000000000 0.000099930716484 0.000000000000000
196.51987993854 0.000000000000000 0.000099930713058 0.000000000000000
196.51927852001 0.000000000000000 0.000099930709633 0.000000000000000
196.51867710149 0.000000000000000 0.000099930706208 0.000000000000000
196.51807568297 0.000000000000000 0.000099930702783 0.000000000000000
196.51687284592 0.000000000000000 0.000099930695935 0.000000000000000
196.51567000887 0.000000000000000 0.000099930689087 0.000000000000000
196.51446717182 0.000000000000000 0.000099930682239 0.000000000000000
196.51326433477 0.000000000000000 0.000099930675391 0.000000000000000
196.51149892404 0.000000000000000 0.000099930665338 0.000000000000000
196.50973351331 0.000000000000000 0.000099930655285 0.000000000000000
196.50796810258 0.000000000000000 0.000099930645230 0.000000000000000
196.50620269185 0.000000000000000 0.000099930635173 0.000000000000000
196.50240088181 0.000000000000000 0.000099930613511 0.000000000000000
196.49859907177 0.000000000000000 0.000099930591841 0.000000000000000
196.49479726173 0.000000000000000 0.000099930570163 0.000000000000000
196.49099545169 0.000000000000000 0.000099930548477 0.000000000000000
196.48232212189 0.000000000000000 0.000099930498974 0.000000000000000
196.47364879209 0.000000000000000 0.000099930449427 0.000000000000000
196.46497546229 0.000000000000000 0.000099930399837 0.000000000000000
196.45630213249 0.000000000000000 0.000099930350204 0.000000000000000
196.43320764956 0.000000000000000 0.000099930217833 0.000000000000000
196.41011316663 0.000000000000000 0.000099930085152 0.000000000000000
196.38701868370 0.000000000000000 0.000099929952158 0.000000000000000
196.32568198287 0.000000000000000 0.000099929597413 0.000000000000000
196.26434528205 0.000000000000000 0.000099929240436 0.000000000000000
196.20300858122 0.000000000000000 0.000099928881207 0.000000000000000
196.04694989129 0.000000000000000 0.000099927956912 0.000000000000000
195.89089120137 0.000000000000000 0.000099927017595 0.000000000000000
195.77414775303 0.000000000000000 0.000099926304916 0.000000000000000
195.65740430469 0.000000000000000 0.000099925583526 0.000000000000000
195.56431011945 0.000000000000000 0.000099925001947 0.000000000000000
195.47121593421 0.000000000000000 0.000099924414685 0.000000000000000
195.39717401677 0.000000000000000 0.000099923943513 0.000000000000000
195.32313209933 0.000000000000000 0.000099923468674 0.000000000000000
195.26428897231 0.000000000000000 0.000099923088674 0.000000000000000
195.20544584528 0.000000000000000 0.000099922706324 0.000000000000000
195.15871341390 0.000000000000000 0.000099922400983 0.000000000000000
195.11198098251 0.000000000000000 0.000099922094144 0.000000000000000
195.07488767807 0.000000000000000 0.000099921849523 0.000000000000000
195.03779437364 0.000000000000000 0.000099921603949 0.000000000000000
195.00836580777 0.000000000000000 0.000099921408440 0.000000000000000
194.97893724190 0.000000000000000 0.000099921212327 0.000000000000000
194.95559863925 0.000000000000000 0.000099921056369 0.000000000000000
194.93226003660 0.000000000000000 0.000099920900029 0.000000000000000
194.91375697146 0.000000000000000 0.000099920775810 0.000000000000000
194.89525390633 0.000000000000000 0.000099920651350 0.000000000000000
194.88058820156 0.000000000000000 0.000099920552531 0.000000000000000
194.86592249679 0.000000000000000 0.000099920453560 0.000000000000000
194.85430057679 0.000000000000000 0.000099920375023 0.000000000000000
194.84267865678 0.000000000000000 0.000099920296390 0.000000000000000
194.83347006142 0.000000000000000 0.000099920234018 0.000000000000000
194.82426146605 0.000000000000000 0.000099920171587 0.000000000000000
194.81696560950 0.000000000000000 0.000099920122080 0.000000000000000
194.80966975295 0.000000000000000 0.000099920072536 0.000000000000000
194.80388934295 0.000000000000000 0.000099920033257 0.000000000000000
194.79810893294 0.000000000000000 0.000099919993954 0.000000000000000
194.79352875079 0.000000000000000 0.000099919962795 0.000000000000000
194.78894856864 0.000000000000000 0.000099919931622 0.000000000000000
194.78531855043 0.000000000000000 0.000099919906905 0.000000000000000
194.78168853222 0.000000000000000 0.000099919882179 0.000000000000000
194.77881029138 0.000000000000000 0.000099919862567 0.000000000000000
194.77593205054 0.000000000000000 0.000099919842950 0.000000000000000
194.77364814631 0.000000000000000 0.000099919827380 0.000000000000000
194.77136424209 0.000000000000000 0.000099919811806 0.000000000000000
194.76954963160 0.000000000000000 0.000099919799430 0.000000000000000
194.76773502111 0.000000000000000 0.000099919787052 0.000000000000000
194.76629023796 0.000000000000000 0.000099919777195 0.000000000000000
194.76484545482 0.000000000000000 0.000099919767337 0.000000000000000
194.76369113631 0.000000000000000 0.000099919759460 0.000000000000000
194.76253681779 0.000000000000000 0.000099919751582 0.000000000000000
194.76160924921 0.000000000000000 0.000099919745251 0.000000000000000
194.76068168063 0.000000000000000 0.000099919738920 0.000000000000000
194.75992901739 0.000000000000000 0.000099919733783 0.000000000000000
194.75917635416 0.000000000000000 0.000099919728646 0.000000000000000
194.75855502469 0.000000000000000 0.000099919724405 0.000000000000000
194.75793369522 0.000000000000000 0.000099919720164 0.000000000000000
194.75731236575 0.000000000000000 0.000099919715923 0.000000000000000
194.75659020099 0.000000000000000 0.000099919710994 0.000000000000000
194.75586803624 0.000000000000000 0.000099919706066 0.000000000000000
194.75514587148 0.000000000000000 0.000099919701139 0.000000000000000
194.75501943535 0.000000000000000 0.000099919700277 0.000000000000000
194.75489299921 0.000000000000000 0.000099919699414 0.000000000000000
194.75476656307 0.000000000000000 0.000099919698552 0.000000000000000
194.75451369079 0.000000000000000 0.000099919696827 0.000000000000000
194.75426081851 0.000000000000000 0.000099919695103 0.000000000000000
194.75400794623 0.000000000000000 0.000099919693379 0.000000000000000
194.75375507395 0.000000000000000 0.000099919691655 0.000000000000000
194.75294491292 0.000000000000000 0.000099919686133 0.000000000000000
194.75230778437 0.000000000000000 0.000099919681791 0.000000000000000
194.75167065582 0.000000000000000 0.000099919677450 0.000000000000000
194.75103352727 0.000000000000000 0.000099919673110 0.000000000000000
194.75039639873 0.000000000000000 0.000099919668770 0.000000000000000
194.74922237597 0.000000000000000 0.000099919660773 0.000000000000000
194.74804835321 0.000000000000000 0.000099919652775 0.000000000000000
194.74687433046 0.000000000000000 0.000099919644778 0.000000000000000
194.74570030770 0.000000000000000 0.000099919636780 0.000000000000000
194.74376747877 0.000000000000000 0.000099919623611 0.000000000000000
194.74183464984 0.000000000000000 0.000099919610440 0.000000000000000
194.73990182091 0.000000000000000 0.000099919597267 0.000000000000000
194.73796899197 0.000000000000000 0.000099919584091 0.000000000000000
194.73381238330 0.000000000000000 0.000099919555749 0.000000000000000
194.72965577463 0.000000000000000 0.000099919527395 0.000000000000000
194.72549916595 0.000000000000000 0.000099919499030 0.000000000000000
194.72134255728 0.000000000000000 0.000099919470652 0.000000000000000
194.71172576071 0.000000000000000 0.000099919404952 0.000000000000000
194.70210896414 0.000000000000000 0.000099919339187 0.000000000000000
194.69249216757 0.000000000000000 0.000099919273356 0.000000000000000
194.68287537100 0.000000000000000 0.000099919207459 0.000000000000000
194.65666040283 0.000000000000000 0.000099919027493 0.000000000000000
194.63044543466 0.000000000000000 0.000099918847035 0.000000000000000
194.60423046649 0.000000000000000 0.000099918666082 0.000000000000000
194.53322529868 0.000000000000000 0.000099918173451 0.000000000000000
194.46222013086 0.000000000000000 0.000099917677133 0.000000000000000
194.39121496304 0.000000000000000 0.000099917177092 0.000000000000000
194.24624919488 0.000000000000000 0.000099916144460 0.000000000000000
194.10128342673 0.000000000000000 0.000099915095845 0.000000000000000
193.99413345982 0.000000000000000 0.000099914310328 0.000000000000000
193.88698349291 0.000000000000000 0.000099913515792 0.000000000000000
193.80147323862 0.000000000000000 0.000099912875171 0.000000000000000
193.71596298434 0.000000000000000 0.000099912228671 0.000000000000000
193.64792410881 0.000000000000000 0.000099911710026 0.000000000000000
193.57988523328 0.000000000000000 0.000099911187593 0.000000000000000
193.52579103036 0.000000000000000 0.000099910769513 0.000000000000000
193.47169682743 0.000000000000000 0.000099910349007 0.000000000000000
193.42872006590 0.000000000000000 0.000099910013185 0.000000000000000
193.38574330437 0.000000000000000 0.000099909675816 0.000000000000000
193.35161971063 0.000000000000000 0.000099909406838 0.000000000000000
193.31749611688 0.000000000000000 0.000099909136878 0.000000000000000
193.29041566495 0.000000000000000 0.000099908921937 0.000000000000000
193.26333521303 0.000000000000000 0.000099908706373 0.000000000000000
193.24185325899 0.000000000000000 0.000099908534930 0.000000000000000
193.22037130494 0.000000000000000 0.000099908363094 0.000000000000000
193.20333635825 0.000000000000000 0.000099908226550 0.000000000000000
193.18630141157 0.000000000000000 0.000099908089757 0.000000000000000
193.17279667342 0.000000000000000 0.000099907981136 0.000000000000000
193.15929193528 0.000000000000000 0.000099907872359 0.000000000000000
193.14858814692 0.000000000000000 0.000099907786031 0.000000000000000
193.13788435856 0.000000000000000 0.000099907699605 0.000000000000000
193.12940188522 0.000000000000000 0.000099907631045 0.000000000000000
193.12091941187 0.000000000000000 0.000099907562424 0.000000000000000
193.11419782969 0.000000000000000 0.000099907508003 0.000000000000000
193.10747624751 0.000000000000000 0.000099907453545 0.000000000000000
193.10214999969 0.000000000000000 0.000099907410363 0.000000000000000
193.09682375186 0.000000000000000 0.000099907367158 0.000000000000000
193.09260269597 0.000000000000000 0.000099907332901 0.000000000000000
193.08838164008 0.000000000000000 0.000099907298628 0.000000000000000
193.08503552452 0.000000000000000 0.000099907271449 0.000000000000000
193.08168940896 0.000000000000000 0.000099907244260 0.000000000000000
193.07903549629 0.000000000000000 0.000099907222690 0.000000000000000
193.07638158361 0.000000000000000 0.000099907201113 0.000000000000000
193.07427478635 0.000000000000000 0.000099907183981 0.000000000000000
193.07216798908 0.000000000000000 0.000099907166845 0.000000000000000
193.07049300324 0.000000000000000 0.000099907153219 0.000000000000000
193.06881801741 0.000000000000000 0.000099907139590 0.000000000000000
193.06748303291 0.000000000000000 0.000099907128727 0.000000000000000
193.06614804842 0.000000000000000 0.000099907117862 0.000000000000000
193.06507968250 0.000000000000000 0.000099907109167 0.000000000000000
193.06401131659 0.000000000000000 0.000099907100470 0.000000000000000
193.06315044798 0.000000000000000 0.000099907093463 0.000000000000000
193.06228957937 0.000000000000000 0.000099907086455 0.000000000000000
193.06158771898 0.000000000000000 0.000099907080741 0.000000000000000
193.06088585860 0.000000000000000 0.000099907075027 0.000000000000000
193.06030142381 0.000000000000000 0.000099907070270 0.000000000000000
193.05971698902 0.000000000000000 0.000099907065512 0.000000000000000
193.05913255423 0.000000000000000 0.000099907060754 0.000000000000000
193.05843033595 0.000000000000000 0.000099907055039 0.000000000000000
193.05772811767 0.000000000000000 0.000099907049324 0.000000000000000
193.05702589938 0.000000000000000 0.000099907043610 0.000000000000000
193.05688545573 0.000000000000000 0.000099907042468 0.000000000000000
193.05674501207 0.000000000000000 0.000099907041325 0.000000000000000
193.05660456841 0.000000000000000 0.000099907040183 0.000000000000000
193.05632368110 0.000000000000000 0.000099907037898 0.000000000000000
193.05604279379 0.000000000000000 0.000099907035614 0.000000000000000
193.05576190647 0.000000000000000 0.000099907033330 0.000000000000000
193.05548101916 0.000000000000000 0.000099907031046 0.000000000000000
193.05488702202 0.000000000000000 0.000099907026218 0.000000000000000
193.05429302489 0.000000000000000 0.000099907021390 0.000000000000000
193.05369902775 0.000000000000000 0.000099907016563 0.000000000000000
193.05310503062 0.000000000000000 0.000099907011737 0.000000000000000
193.05158062552 0.000000000000000 0.000099906999351 0.000000000000000
193.05005622042 0.000000000000000 0.000099906986965 0.000000000000000
193.04853181531 0.000000000000000 0.000099906974578 0.000000000000000
193.04700741021 0.000000000000000 0.000099906962189 0.000000000000000
193.04499765770 0.000000000000000 0.000099906945855 0.000000000000000
193.04298790518 0.000000000000000 0.000099906929518 0.000000000000000
193.04097815266 0.000000000000000 0.000099906913177 0.000000000000000
193.03896840014 0.000000000000000 0.000099906896834 0.000000000000000
193.03441222266 0.000000000000000 0.000099906859771 0.000000000000000
193.02985604518 0.000000000000000 0.000099906822691 0.000000000000000
193.02529986771 0.000000000000000 0.000099906785593 0.000000000000000
193.02074369023 0.000000000000000 0.000099906748479 0.000000000000000
193.01015565753 0.000000000000000 0.000099906662160 0.000000000000000
192.99956762483 0.000000000000000 0.000099906575745 0.000000000000000
192.98897959214 0.000000000000000 0.000099906489234 0.000000000000000
192.97839155944 0.000000000000000 0.000099906402626 0.000000000000000
192.94891342776 0.000000000000000 0.000099906160986 0.000000000000000
192.91943529609 0.000000000000000 0.000099905918587 0.000000000000000
192.88995716441 0.000000000000000 0.000099905675426 0.000000000000000
192.80875120101 0.000000000000000 0.000099905001590 0.000000000000000
192.72754523762 0.000000000000000 0.000099904321868 0.000000000000000
192.64633927422 0.000000000000000 0.000099903636194 0.000000000000000
192.49448031440 0.000000000000000 0.000099902337771 0.000000000000000
192.34262135458 0.000000000000000 0.000099901017866 0.000000000000000
192.19076239476 0.000000000000000 0.000099899676077 0.000000000000000
192.06665773297 0.000000000000000 0.000099898562984 0.000000000000000
191.94255307117 0.000000000000000 0.000099897434791 0.000000000000000
191.85710643660 0.000000000000000 0.000099896649137 0.000000000000000
191.77165980203 0.000000000000000 0.000099895856162 0.000000000000000
191.71370580795 0.000000000000000 0.000099895314127 0.000000000000000
191.65575181388 0.000000000000000 0.000099894768676 0.000000000000000
191.61654868749 0.000000000000000 0.000099894397756 0.000000000000000
191.57734556109 0.000000000000000 0.000099894025259 0.000000000000000
191.55086230657 0.000000000000000 0.000099893772727 0.000000000000000
191.52437905205 0.000000000000000 0.000099893519472 0.000000000000000
191.50650482687 0.000000000000000 0.000099893348133 0.000000000000000
191.48863060170 0.000000000000000 0.000099893176465 0.000000000000000
191.47657345372 0.000000000000000 0.000099893060478 0.000000000000000
191.46451630574 0.000000000000000 0.000099892944341 0.000000000000000
191.45638421809 0.000000000000000 0.000099892865927 0.000000000000000
191.44825213044 0.000000000000000 0.000099892787444 0.000000000000000
191.44276467114 0.000000000000000 0.000099892734447 0.000000000000000
191.43727721184 0.000000000000000 0.000099892681420 0.000000000000000
191.43356814603 0.000000000000000 0.000099892645560 0.000000000000000
191.42985908023 0.000000000000000 0.000099892609688 0.000000000000000
191.42734159185 0.000000000000000 0.000099892585333 0.000000000000000
191.42482410346 0.000000000000000 0.000099892560972 0.000000000000000
191.42309846873 0.000000000000000 0.000099892544271 0.000000000000000
191.42137283399 0.000000000000000 0.000099892527567 0.000000000000000
191.42016138631 0.000000000000000 0.000099892515840 0.000000000000000
191.41894993862 0.000000000000000 0.000099892504113 0.000000000000000
191.41804182715 0.000000000000000 0.000099892495322 0.000000000000000
191.41713371567 0.000000000000000 0.000099892486532 0.000000000000000
191.41622560420 0.000000000000000 0.000099892477743 0.000000000000000
191.41550861639 0.000000000000000 0.000099892470806 0.000000000000000
191.41536521883 0.000000000000000 0.000099892469419 0.000000000000000
191.41522182127 0.000000000000000 0.000099892468032 0.000000000000000
191.41507842371 0.000000000000000 0.000099892466645 0.000000000000000
191.41479162859 0.000000000000000 0.000099892463871 0.000000000000000
191.41450483347 0.000000000000000 0.000099892461097 0.000000000000000
191.41421803834 0.000000000000000 0.000099892458324 0.000000000000000
191.41393124322 0.000000000000000 0.000099892455551 0.000000000000000
191.41332841030 0.000000000000000 0.000099892449724 0.000000000000000
191.41272557737 0.000000000000000 0.000099892443898 0.000000000000000
191.41212274444 0.000000000000000 0.000099892438072 0.000000000000000
191.41151991152 0.000000000000000 0.000099892432247 0.000000000000000
191.40990823717 0.000000000000000 0.000099892416674 0.000000000000000
191.40861266700 0.000000000000000 0.000099892404155 0.000000000000000
191.40731709683 0.000000000000000 0.000099892391636 0.000000000000000
191.40602152666 0.000000000000000 0.000099892379115 0.000000000000000
191.40472595649 0.000000000000000 0.000099892366594 0.000000000000000
191.40237675010 0.000000000000000 0.000099892343886 0.000000000000000
191.40002754371 0.000000000000000 0.000099892321172 0.000000000000000
191.39767833732 0.000000000000000 0.000099892298454 0.000000000000000
191.39532913094 0.000000000000000 0.000099892275731 0.000000000000000
191.39019183824 0.000000000000000 0.000099892226020 0.000000000000000
191.38505454554 0.000000000000000 0.000099892176283 0.000000000000000
191.37991725285 0.000000000000000 0.000099892126519 0.000000000000000
191.37477996015 0.000000000000000 0.000099892076728 0.000000000000000
191.36252070721 0.000000000000000 0.000099891957801 0.000000000000000
191.35026145428 0.000000000000000 0.000099891838718 0.000000000000000
191.33800220134 0.000000000000000 0.000099891719479 0.000000000000000
191.30809775872 0.000000000000000 0.000099891427953 0.000000000000000
191.27819331609 0.000000000000000 0.000099891135486 0.000000000000000
191.24828887347 0.000000000000000 0.000099890842073 0.000000000000000
191.16752662351 0.000000000000000 0.000099890044890 0.000000000000000
191.08676437355 0.000000000000000 0.000099889240692 0.000000000000000
191.00600212359 0.000000000000000 0.000099888429400 0.000000000000000
190.85457035553 0.000000000000000 0.000099886888835 0.000000000000000
190.70313858747 0.000000000000000 0.000099885322546 0.000000000000000
190.55170681941 0.000000000000000 0.000099883730057 0.000000000000000
190.43432767707 0.000000000000000 0.000099882477346 0.000000000000000
190.31694853473 0.000000000000000 0.000099881208397 0.000000000000000
190.23639824405 0.000000000000000 0.000099880328090 0.000000000000000
190.15584795337 0.000000000000000 0.000099879439974 0.000000000000000
190.10119511544 0.000000000000000 0.000099878832915 0.000000000000000
190.04654227752 0.000000000000000 0.000099878222214 0.000000000000000
190.00955466605 0.000000000000000 0.000099877806832 0.000000000000000
189.97256705459 0.000000000000000 0.000099877389768 0.000000000000000
189.94757117625 0.000000000000000 0.000099877106965 0.000000000000000
189.92257529791 0.000000000000000 0.000099876823391 0.000000000000000
189.90570008300 0.000000000000000 0.000099876631508 0.000000000000000
189.88882486809 0.000000000000000 0.000099876439272 0.000000000000000
189.87743886180 0.000000000000000 0.000099876309368 0.000000000000000
189.86605285552 0.000000000000000 0.000099876179304 0.000000000000000
189.85837155275 0.000000000000000 0.000099876091469 0.000000000000000
189.85069024999 0.000000000000000 0.000099876003562 0.000000000000000
189.84550526479 0.000000000000000 0.000099875944183 0.000000000000000
189.84032027959 0.000000000000000 0.000099875884772 0.000000000000000
189.83681361987 0.000000000000000 0.000099875844574 0.000000000000000
189.83330696016 0.000000000000000 0.000099875804361 0.000000000000000
189.83092398913 0.000000000000000 0.000099875777027 0.000000000000000
189.82854101810 0.000000000000000 0.000099875749687 0.000000000000000
189.82690314937 0.000000000000000 0.000099875730892 0.000000000000000
189.82526528063 0.000000000000000 0.000099875712095 0.000000000000000
189.82410766907 0.000000000000000 0.000099875698810 0.000000000000000
189.82295005750 0.000000000000000 0.000099875685524 0.000000000000000
189.82206383423 0.000000000000000 0.000099875675353 0.000000000000000
189.82117761095 0.000000000000000 0.000099875665182 0.000000000000000
189.82029138768 0.000000000000000 0.000099875655014 0.000000000000000
189.81964430510 0.000000000000000 0.000099875647591 0.000000000000000
189.81899722252 0.000000000000000 0.000099875640171 0.000000000000000
189.81835013995 0.000000000000000 0.000099875632752 0.000000000000000
189.81770305737 0.000000000000000 0.000099875625335 0.000000000000000
189.81705597479 0.000000000000000 0.000099875617920 0.000000000000000
189.81640889222 0.000000000000000 0.000099875610506 0.000000000000000
189.81576180964 0.000000000000000 0.000099875603092 0.000000000000000
189.81446764449 0.000000000000000 0.000099875588265 0.000000000000000
189.81317347933 0.000000000000000 0.000099875573438 0.000000000000000
189.81187931418 0.000000000000000 0.000099875558610 0.000000000000000
189.81058514902 0.000000000000000 0.000099875543781 0.000000000000000
189.80871278471 0.000000000000000 0.000099875522325 0.000000000000000
189.80684042039 0.000000000000000 0.000099875500865 0.000000000000000
189.80496805608 0.000000000000000 0.000099875479401 0.000000000000000
189.80309569176 0.000000000000000 0.000099875457934 0.000000000000000
189.79900301734 0.000000000000000 0.000099875410996 0.000000000000000
189.79491034291 0.000000000000000 0.000099875364038 0.000000000000000
189.79081766849 0.000000000000000 0.000099875317060 0.000000000000000
189.78672499406 0.000000000000000 0.000099875270063 0.000000000000000
189.77731615699 0.000000000000000 0.000099875161940 0.000000000000000
189.76790731992 0.000000000000000 0.000099875053707 0.000000000000000
189.75849848285 0.000000000000000 0.000099874945366 0.000000000000000
189.74908964578 0.000000000000000 0.000099874836914 0.000000000000000
189.72361400709 0.000000000000000 0.000099874542710 0.000000000000000
189.69813836840 0.000000000000000 0.000099874247691 0.000000000000000
189.67266272971 0.000000000000000 0.000099873951853 0.000000000000000
189.60407236379 0.000000000000000 0.000099873151242 0.000000000000000
189.53548199788 0.000000000000000 0.000099872344611 0.000000000000000
189.46689163197 0.000000000000000 0.000099871531900 0.000000000000000
189.33647923995 0.000000000000000 0.000099869969684 0.000000000000000
189.20606684792 0.000000000000000 0.000099868384911 0.000000000000000
189.10971573153 0.000000000000000 0.000099867199354 0.000000000000000
189.01336461514 0.000000000000000 0.000099866001136 0.000000000000000
188.93627680759 0.000000000000000 0.000099865033266 0.000000000000000
188.85918900004 0.000000000000000 0.000099864057127 0.000000000000000
188.79772035770 0.000000000000000 0.000099863272800 0.000000000000000
188.73625171536 0.000000000000000 0.000099862483137 0.000000000000000
188.68729176437 0.000000000000000 0.000099861850328 0.000000000000000
188.63833181339 0.000000000000000 0.000099861214096 0.000000000000000
188.59937364635 0.000000000000000 0.000099860705381 0.000000000000000
188.56041547932 0.000000000000000 0.000099860194479 0.000000000000000
188.52944196543 0.000000000000000 0.000099859786724 0.000000000000000
188.49846845155 0.000000000000000 0.000099859377579 0.000000000000000
188.47386062790 0.000000000000000 0.000099859051527 0.000000000000000
188.44925280425 0.000000000000000 0.000099858724594 0.000000000000000
188.42971406559 0.000000000000000 0.000099858464378 0.000000000000000
188.41017532693 0.000000000000000 0.000099858203603 0.000000000000000
188.39466914788 0.000000000000000 0.000099857996252 0.000000000000000
188.37916296883 0.000000000000000 0.000099857788549 0.000000000000000
188.36686203038 0.000000000000000 0.000099857623528 0.000000000000000
188.35456109192 0.000000000000000 0.000099857458286 0.000000000000000
188.34480592559 0.000000000000000 0.000099857327083 0.000000000000000
188.33505075926 0.000000000000000 0.000099857195741 0.000000000000000
188.32731626780 0.000000000000000 0.000099857091506 0.000000000000000
188.31958177634 0.000000000000000 0.000099856987183 0.000000000000000
188.31345022619 0.000000000000000 0.000099856904418 0.000000000000000
188.30731867603 0.000000000000000 0.000099856821598 0.000000000000000
188.30245797475 0.000000000000000 0.000099856755905 0.000000000000000
188.29759727347 0.000000000000000 0.000099856690178 0.000000000000000
188.29374354036 0.000000000000000 0.000099856638042 0.000000000000000
188.28988980726 0.000000000000000 0.000099856585885 0.000000000000000
188.28683341530 0.000000000000000 0.000099856544504 0.000000000000000
188.28377702335 0.000000000000000 0.000099856503110 0.000000000000000
188.28135143574 0.000000000000000 0.000099856470250 0.000000000000000
188.27892584813 0.000000000000000 0.000099856437381 0.000000000000000
188.27699869452 0.000000000000000 0.000099856411261 0.000000000000000
188.27507154091 0.000000000000000 0.000099856385136 0.000000000000000
188.27353747712 0.000000000000000 0.000099856364336 0.000000000000000
188.27200341333 0.000000000000000 0.000099856343534 0.000000000000000
188.27077838442 0.000000000000000 0.000099856326920 0.000000000000000
188.26955335552 0.000000000000000 0.000099856310304 0.000000000000000
188.26856993016 0.000000000000000 0.000099856296964 0.000000000000000
188.26758650480 0.000000000000000 0.000099856283624 0.000000000000000
188.26678994809 0.000000000000000 0.000099856272817 0.000000000000000
188.26599339137 0.000000000000000 0.000099856262011 0.000000000000000
188.26533801723 0.000000000000000 0.000099856253119 0.000000000000000
188.26468264308 0.000000000000000 0.000099856244228 0.000000000000000
188.26402726893 0.000000000000000 0.000099856235337 0.000000000000000
188.26327458196 0.000000000000000 0.000099856225126 0.000000000000000
188.26252189498 0.000000000000000 0.000099856214915 0.000000000000000
188.26176920800 0.000000000000000 0.000099856204707 0.000000000000000
188.26115382259 0.000000000000000 0.000099856196363 0.000000000000000
188.26053843718 0.000000000000000 0.000099856188021 0.000000000000000
188.25992305177 0.000000000000000 0.000099856179680 0.000000000000000
188.25930766636 0.000000000000000 0.000099856171342 0.000000000000000
188.25869228096 0.000000000000000 0.000099856163006 0.000000000000000
188.25807689555 0.000000000000000 0.000099856154670 0.000000000000000
188.25746151014 0.000000000000000 0.000099856146335 0.000000000000000
188.25623073932 0.000000000000000 0.000099856129665 0.000000000000000
188.25499996850 0.000000000000000 0.000099856112996 0.000000000000000
188.25376919769 0.000000000000000 0.000099856096326 0.000000000000000
188.25253842687 0.000000000000000 0.000099856079655 0.000000000000000
188.25073842184 0.000000000000000 0.000099856055271 0.000000000000000
188.24893841682 0.000000000000000 0.000099856030883 0.000000000000000
188.24713841179 0.000000000000000 0.000099856006491 0.000000000000000
188.24533840677 0.000000000000000 0.000099855982095 0.000000000000000
188.24145605107 0.000000000000000 0.000099855929462 0.000000000000000
188.23757369538 0.000000000000000 0.000099855876808 0.000000000000000
188.23369133969 0.000000000000000 0.000099855824133 0.000000000000000
188.22980898400 0.000000000000000 0.000099855771436 0.000000000000000
188.22094742822 0.000000000000000 0.000099855651073 0.000000000000000
188.21208587244 0.000000000000000 0.000099855530595 0.000000000000000
188.20322431666 0.000000000000000 0.000099855410002 0.000000000000000
188.19436276088 0.000000000000000 0.000099855289293 0.000000000000000
188.17073901838 0.000000000000000 0.000099854966930 0.000000000000000
188.14711527587 0.000000000000000 0.000099854643736 0.000000000000000
188.12349153337 0.000000000000000 0.000099854319709 0.000000000000000
188.06069258934 0.000000000000000 0.000099853454263 0.000000000000000
187.99789364532 0.000000000000000 0.000099852582845 0.000000000000000
187.93509470130 0.000000000000000 0.000099851705401 0.000000000000000
187.80592233127 0.000000000000000 0.000099849881387 0.000000000000000
187.67674996124 0.000000000000000 0.000099848031237 0.000000000000000
187.58067568370 0.000000000000000 0.000099846637969 0.000000000000000
187.48460140616 0.000000000000000 0.000099845229843 0.000000000000000
187.40767819700 0.000000000000000 0.000099844091591 0.000000000000000
187.33075498784 0.000000000000000 0.000099842943626 0.000000000000000
187.26937032568 0.000000000000000 0.000099842020532 0.000000000000000
187.20798566353 0.000000000000000 0.000099841091163 0.000000000000000
187.15906096107 0.000000000000000 0.000099840345920 0.000000000000000
187.11013625861 0.000000000000000 0.000099839596646 0.000000000000000
187.07118493492 0.000000000000000 0.000099838997220 0.000000000000000
187.03223361122 0.000000000000000 0.000099838395218 0.000000000000000
187.00125138617 0.000000000000000 0.000099837914535 0.000000000000000
186.97026916113 0.000000000000000 0.000099837432213 0.000000000000000
186.94564500252 0.000000000000000 0.000099837047699 0.000000000000000
186.92102084390 0.000000000000000 0.000099836662145 0.000000000000000
186.90146288866 0.000000000000000 0.000099836355172 0.000000000000000
186.88190493342 0.000000000000000 0.000099836047541 0.000000000000000
186.86637936544 0.000000000000000 0.000099835802867 0.000000000000000
186.85085379746 0.000000000000000 0.000099835557776 0.000000000000000
186.83853473598 0.000000000000000 0.000099835363008 0.000000000000000
186.82621567451 0.000000000000000 0.000099835167978 0.000000000000000
186.81644431412 0.000000000000000 0.000099835013095 0.000000000000000
186.80667295373 0.000000000000000 0.000099834858047 0.000000000000000
186.79892440306 0.000000000000000 0.000099834734979 0.000000000000000
186.79117585238 0.000000000000000 0.000099834611808 0.000000000000000
186.78503232699 0.000000000000000 0.000099834514076 0.000000000000000
186.77888880159 0.000000000000000 0.000099834416279 0.000000000000000
186.77401802506 0.000000000000000 0.000099834338697 0.000000000000000
186.76914724854 0.000000000000000 0.000099834261073 0.000000000000000
186.76528509709 0.000000000000000 0.000099834199495 0.000000000000000
186.76142294564 0.000000000000000 0.000099834137892 0.000000000000000
186.75835953231 0.000000000000000 0.000099834089011 0.000000000000000
186.75529611898 0.000000000000000 0.000099834040114 0.000000000000000
186.75286465244 0.000000000000000 0.000099834001293 0.000000000000000
186.75043318589 0.000000000000000 0.000099833962463 0.000000000000000
186.74850105610 0.000000000000000 0.000099833931599 0.000000000000000
186.74656892632 0.000000000000000 0.000099833900731 0.000000000000000
186.74503056526 0.000000000000000 0.000099833876149 0.000000000000000
186.74349220421 0.000000000000000 0.000099833851563 0.000000000000000
186.74226334315 0.000000000000000 0.000099833831922 0.000000000000000
186.74103448208 0.000000000000000 0.000099833812278 0.000000000000000
186.74004747180 0.000000000000000 0.000099833796499 0.000000000000000
186.73906046153 0.000000000000000 0.000099833780719 0.000000000000000
186.73826031539 0.000000000000000 0.000099833767926 0.000000000000000
186.73746016926 0.000000000000000 0.000099833755133 0.000000000000000
186.73680084287 0.000000000000000 0.000099833744591 0.000000000000000
186.73614151648 0.000000000000000 0.000099833734048 0.000000000000000
186.73548219009 0.000000000000000 0.000099833723507 0.000000000000000
186.73472099875 0.000000000000000 0.000099833711336 0.000000000000000
186.73395980741 0.000000000000000 0.000099833699167 0.000000000000000
186.73319861608 0.000000000000000 0.000099833687001 0.000000000000000
186.73257787170 0.000000000000000 0.000099833677081 0.000000000000000
186.73215535954 0.000000000000000 0.000099833670330 0.000000000000000
186.73173284738 0.000000000000000 0.000099833663581 0.000000000000000
186.73131033522 0.000000000000000 0.000099833656832 0.000000000000000
186.73068642727 0.000000000000000 0.000099833646869 0.000000000000000
186.73006251933 0.000000000000000 0.000099833636908 0.000000000000000
186.72943861138 0.000000000000000 0.000099833626947 0.000000000000000
186.72881470344 0.000000000000000 0.000099833616987 0.000000000000000
186.72716169358 0.000000000000000 0.000099833590601 0.000000000000000
186.72582323610 0.000000000000000 0.000099833569234 0.000000000000000
186.72448477863 0.000000000000000 0.000099833547867 0.000000000000000
186.72314632115 0.000000000000000 0.000099833526498 0.000000000000000
186.72180786368 0.000000000000000 0.000099833505126 0.000000000000000
186.71940266128 0.000000000000000 0.000099833466716 0.000000000000000
186.71699745888 0.000000000000000 0.000099833428296 0.000000000000000
186.71459225649 0.000000000000000 0.000099833389868 0.000000000000000
186.71218705409 0.000000000000000 0.000099833351431 0.000000000000000
186.70693631690 0.000000000000000 0.000099833267486 0.000000000000000
186.70168557971 0.000000000000000 0.000099833183495 0.000000000000000
186.69643484252 0.000000000000000 0.000099833099458 0.000000000000000
186.69118410532 0.000000000000000 0.000099833015373 0.000000000000000
186.67871264428 0.000000000000000 0.000099832815466 0.000000000000000
186.66624118324 0.000000000000000 0.000099832615290 0.000000000000000
186.65376972220 0.000000000000000 0.000099832414843 0.000000000000000
186.62345348649 0.000000000000000 0.000099831926451 0.000000000000000
186.59313725079 0.000000000000000 0.000099831436444 0.000000000000000
186.56282101508 0.000000000000000 0.000099830944813 0.000000000000000
186.48133807970 0.000000000000000 0.000099829615314 0.000000000000000
186.39985514432 0.000000000000000 0.000099828273901 0.000000000000000
186.31837220894 0.000000000000000 0.000099826920447 0.000000000000000
186.16684147580 0.000000000000000 0.000099824371075 0.000000000000000
186.01531074265 0.000000000000000 0.000099821778834 0.000000000000000
185.89012038844 0.000000000000000 0.000099819604342 0.000000000000000
185.76493003422 0.000000000000000 0.000099817399686 0.000000000000000
185.67826808933 0.000000000000000 0.000099815855661 0.000000000000000
185.59160614443 0.000000000000000 0.000099814296874 0.000000000000000
185.53260060629 0.000000000000000 0.000099813227035 0.000000000000000
185.47359506815 0.000000000000000 0.000099812150263 0.000000000000000
185.43356633012 0.000000000000000 0.000099811415827 0.000000000000000
185.39353759209 0.000000000000000 0.000099810678176 0.000000000000000
185.36643936359 0.000000000000000 0.000099810176977 0.000000000000000
185.33934113510 0.000000000000000 0.000099809674299 0.000000000000000
185.32102332081 0.000000000000000 0.000099809333659 0.000000000000000
185.30270550653 0.000000000000000 0.000099808992341 0.000000000000000
185.29033487465 0.000000000000000 0.000099808761454 0.000000000000000
185.27796424277 0.000000000000000 0.000099808530259 0.000000000000000
185.26961342279 0.000000000000000 0.000099808374016 0.000000000000000
185.26126260281 0.000000000000000 0.000099808217633 0.000000000000000
185.25562350716 0.000000000000000 0.000099808111953 0.000000000000000
185.24998441151 0.000000000000000 0.000099808006211 0.000000000000000
185.24617016251 0.000000000000000 0.000099807934652 0.000000000000000
185.24235591351 0.000000000000000 0.000099807863066 0.000000000000000
185.23976460351 0.000000000000000 0.000099807814417 0.000000000000000
185.23717329350 0.000000000000000 0.000099807765756 0.000000000000000
185.23539405407 0.000000000000000 0.000099807732339 0.000000000000000
185.23361481464 0.000000000000000 0.000099807698917 0.000000000000000
185.23236094517 0.000000000000000 0.000099807675362 0.000000000000000
185.23110707571 0.000000000000000 0.000099807651807 0.000000000000000
185.23015635760 0.000000000000000 0.000099807633946 0.000000000000000
185.22920563949 0.000000000000000 0.000099807616087 0.000000000000000
185.22825492138 0.000000000000000 0.000099807598231 0.000000000000000
185.22753995398 0.000000000000000 0.000099807584805 0.000000000000000
185.22739696050 0.000000000000000 0.000099807582120 0.000000000000000
185.22725396702 0.000000000000000 0.000099807579435 0.000000000000000
185.22711097354 0.000000000000000 0.000099807576751 0.000000000000000
185.22682498658 0.000000000000000 0.000099807571382 0.000000000000000
185.22653899962 0.000000000000000 0.000099807566014 0.000000000000000
185.22625301266 0.000000000000000 0.000099807560647 0.000000000000000
185.22596702570 0.000000000000000 0.000099807555280 0.000000000000000
185.22532682522 0.000000000000000 0.000099807543268 0.000000000000000
185.22468662473 0.000000000000000 0.000099807531258 0.000000000000000
185.22404642424 0.000000000000000 0.000099807519249 0.000000000000000
185.22340622375 0.000000000000000 0.000099807507241 0.000000000000000
185.22157000412 0.000000000000000 0.000099807472800 0.000000000000000
185.22017665356 0.000000000000000 0.000099807446665 0.000000000000000
185.21878330300 0.000000000000000 0.000099807420528 0.000000000000000
185.21738995244 0.000000000000000 0.000099807394388 0.000000000000000
185.21599660188 0.000000000000000 0.000099807368246 0.000000000000000
185.21345330805 0.000000000000000 0.000099807320520 0.000000000000000
185.21091001421 0.000000000000000 0.000099807272783 0.000000000000000
185.20836672038 0.000000000000000 0.000099807225033 0.000000000000000
185.20582342655 0.000000000000000 0.000099807177272 0.000000000000000
185.20025620735 0.000000000000000 0.000099807072680 0.000000000000000
185.19468898816 0.000000000000000 0.000099806968027 0.000000000000000
185.18912176896 0.000000000000000 0.000099806863312 0.000000000000000
185.18355454977 0.000000000000000 0.000099806758536 0.000000000000000
185.17022997251 0.000000000000000 0.000099806507510 0.000000000000000
185.15690539526 0.000000000000000 0.000099806256124 0.000000000000000
185.14358081801 0.000000000000000 0.000099806004378 0.000000000000000
185.11100749518 0.000000000000000 0.000099805387426 0.000000000000000
185.07843417235 0.000000000000000 0.000099804768295 0.000000000000000
185.04586084951 0.000000000000000 0.000099804146972 0.000000000000000
184.95763563999 0.000000000000000 0.000099802453014 0.000000000000000
184.86941043046 0.000000000000000 0.000099800742716 0.000000000000000
184.78118522093 0.000000000000000 0.000099799015895 0.000000000000000
184.63469726800 0.000000000000000 0.000099796111781 0.000000000000000
184.48820931508 0.000000000000000 0.000099793160820 0.000000000000000
184.36917419751 0.000000000000000 0.000099790727885 0.000000000000000
184.25013907995 0.000000000000000 0.000099788263148 0.000000000000000
184.16780209721 0.000000000000000 0.000099786539482 0.000000000000000
184.08546511448 0.000000000000000 0.000099784800311 0.000000000000000
184.02938709683 0.000000000000000 0.000099783606863 0.000000000000000
183.97330907918 0.000000000000000 0.000099782406139 0.000000000000000
183.93525553918 0.000000000000000 0.000099781587189 0.000000000000000
183.89720199918 0.000000000000000 0.000099780764864 0.000000000000000
183.87143540408 0.000000000000000 0.000099780206136 0.000000000000000
183.84566880898 0.000000000000000 0.000099779645855 0.000000000000000
183.82824818756 0.000000000000000 0.000099779266172 0.000000000000000
183.81082756614 0.000000000000000 0.000099778885778 0.000000000000000
183.79906095109 0.000000000000000 0.000099778628442 0.000000000000000
183.78729433604 0.000000000000000 0.000099778370783 0.000000000000000
183.77934965235 0.000000000000000 0.000099778196632 0.000000000000000
183.77140496865 0.000000000000000 0.000099778022334 0.000000000000000
183.76603830032 0.000000000000000 0.000099777904513 0.000000000000000
183.76067163200 0.000000000000000 0.000099777786627 0.000000000000000
183.75703917257 0.000000000000000 0.000099777706798 0.000000000000000
183.75340671314 0.000000000000000 0.000099777626941 0.000000000000000
183.75093522723 0.000000000000000 0.000099777572591 0.000000000000000
183.74846374133 0.000000000000000 0.000099777518229 0.000000000000000
183.74676091831 0.000000000000000 0.000099777480768 0.000000000000000
183.74505809529 0.000000000000000 0.000099777443303 0.000000000000000
183.74384755732 0.000000000000000 0.000099777416668 0.000000000000000
183.74263701935 0.000000000000000 0.000099777390032 0.000000000000000
183.74169245693 0.000000000000000 0.000099777369248 0.000000000000000
183.74074789451 0.000000000000000 0.000099777348467 0.000000000000000
183.73980333209 0.000000000000000 0.000099777327689 0.000000000000000
183.73913891806 0.000000000000000 0.000099777313077 0.000000000000000
183.73847450403 0.000000000000000 0.000099777298469 0.000000000000000
183.73781008999 0.000000000000000 0.000099777283864 0.000000000000000
183.73714567596 0.000000000000000 0.000099777269262 0.000000000000000
183.73648126193 0.000000000000000 0.000099777254662 0.000000000000000
183.73581684790 0.000000000000000 0.000099777240064 0.000000000000000
183.73515243386 0.000000000000000 0.000099777225467 0.000000000000000
183.73382360580 0.000000000000000 0.000099777196273 0.000000000000000
183.73249477773 0.000000000000000 0.000099777167079 0.000000000000000
183.73116594967 0.000000000000000 0.000099777137884 0.000000000000000
183.72983712160 0.000000000000000 0.000099777108686 0.000000000000000
183.72787368484 0.000000000000000 0.000099777065538 0.000000000000000
183.72591024809 0.000000000000000 0.000099777022384 0.000000000000000
183.72394681133 0.000000000000000 0.000099776979222 0.000000000000000
183.72198337457 0.000000000000000 0.000099776936051 0.000000000000000
183.71774158949 0.000000000000000 0.000099776842759 0.000000000000000
183.71349980441 0.000000000000000 0.000099776749426 0.000000000000000
183.70925801933 0.000000000000000 0.000099776656053 0.000000000000000
183.70501623425 0.000000000000000 0.000099776562639 0.000000000000000
183.69531154441 0.000000000000000 0.000099776348762 0.000000000000000
183.68560685458 0.000000000000000 0.000099776134666 0.000000000000000
183.67590216474 0.000000000000000 0.000099775920348 0.000000000000000
183.66619747491 0.000000000000000 0.000099775705810 0.000000000000000
183.64021356415 0.000000000000000 0.000099775130294 0.000000000000000
183.61422965340 0.000000000000000 0.000099774553177 0.000000000000000
183.58824574265 0.000000000000000 0.000099773974450 0.000000000000000
183.51892743679 0.000000000000000 0.000099772422631 0.000000000000000
183.44960913093 0.000000000000000 0.000099770859208 0.000000000000000
183.38029082508 0.000000000000000 0.000099769284078 0.000000000000000
183.25273853316 0.000000000000000 0.000099766354805 0.000000000000000
183.12518624125 0.000000000000000 0.000099763384955 0.000000000000000
182.99763394933 0.000000000000000 0.000099760373975 0.000000000000000
182.87008165742 0.000000000000000 0.000099757321319 0.000000000000000
182.77295393219 0.000000000000000 0.000099754968531 0.000000000000000
182.67582620696 0.000000000000000 0.000099752591062 0.000000000000000
182.60904876652 0.000000000000000 0.000099750942074 0.000000000000000
182.54227132607 0.000000000000000 0.000099749281260 0.000000000000000
182.49684934441 0.000000000000000 0.000099748144786 0.000000000000000
182.45142736274 0.000000000000000 0.000099747002795 0.000000000000000
182.42062765013 0.000000000000000 0.000099746225286 0.000000000000000
182.38982793751 0.000000000000000 0.000099745445229 0.000000000000000
182.36898372718 0.000000000000000 0.000099744915865 0.000000000000000
182.34813951686 0.000000000000000 0.000099744385330 0.000000000000000
182.33405123312 0.000000000000000 0.000099744026087 0.000000000000000
182.31996294938 0.000000000000000 0.000099743666311 0.000000000000000
182.31044767609 0.000000000000000 0.000099743423015 0.000000000000000
182.30093240280 0.000000000000000 0.000099743179476 0.000000000000000
182.29450559387 0.000000000000000 0.000099743014849 0.000000000000000
182.28807878495 0.000000000000000 0.000099742850113 0.000000000000000
182.28373261223 0.000000000000000 0.000099742738648 0.000000000000000
182.27938643952 0.000000000000000 0.000099742627134 0.000000000000000
182.27643658357 0.000000000000000 0.000099742551421 0.000000000000000
182.27348672762 0.000000000000000 0.000099742475686 0.000000000000000
182.27146656573 0.000000000000000 0.000099742423810 0.000000000000000
182.26944640384 0.000000000000000 0.000099742371925 0.000000000000000
182.26803234843 0.000000000000000 0.000099742335604 0.000000000000000
182.26661829303 0.000000000000000 0.000099742299280 0.000000000000000
182.26556822951 0.000000000000000 0.000099742272306 0.000000000000000
182.26451816598 0.000000000000000 0.000099742245333 0.000000000000000
182.26346810246 0.000000000000000 0.000099742218363 0.000000000000000
182.26241803894 0.000000000000000 0.000099742191399 0.000000000000000
182.26223875210 0.000000000000000 0.000099742186796 0.000000000000000
182.26205946526 0.000000000000000 0.000099742182193 0.000000000000000
182.26188017842 0.000000000000000 0.000099742177591 0.000000000000000
182.26152160474 0.000000000000000 0.000099742168387 0.000000000000000
182.26116303107 0.000000000000000 0.000099742159184 0.000000000000000
182.26080445739 0.000000000000000 0.000099742149983 0.000000000000000
182.26044588372 0.000000000000000 0.000099742140782 0.000000000000000
182.25976921462 0.000000000000000 0.000099742123421 0.000000000000000
182.25909254551 0.000000000000000 0.000099742106063 0.000000000000000
182.25841587641 0.000000000000000 0.000099742088706 0.000000000000000
182.25773920731 0.000000000000000 0.000099742071350 0.000000000000000
182.25706253821 0.000000000000000 0.000099742053994 0.000000000000000
182.25551641217 0.000000000000000 0.000099742014337 0.000000000000000
182.25397028613 0.000000000000000 0.000099741974677 0.000000000000000
182.25242416010 0.000000000000000 0.000099741935014 0.000000000000000
182.25087803406 0.000000000000000 0.000099741895346 0.000000000000000
182.24933190802 0.000000000000000 0.000099741855674 0.000000000000000
182.24662527692 0.000000000000000 0.000099741786210 0.000000000000000
182.24391864583 0.000000000000000 0.000099741716729 0.000000000000000
182.24121201473 0.000000000000000 0.000099741647230 0.000000000000000
182.23850538364 0.000000000000000 0.000099741577712 0.000000000000000
182.23225364521 0.000000000000000 0.000099741417069 0.000000000000000
182.22600190679 0.000000000000000 0.000099741256323 0.000000000000000
182.21975016836 0.000000000000000 0.000099741095473 0.000000000000000
182.21349842994 0.000000000000000 0.000099740934519 0.000000000000000
182.19845991382 0.000000000000000 0.000099740546914 0.000000000000000
182.18342139770 0.000000000000000 0.000099740158698 0.000000000000000
182.16838288157 0.000000000000000 0.000099739769869 0.000000000000000
182.13128258569 0.000000000000000 0.000099738807979 0.000000000000000
182.09418228981 0.000000000000000 0.000099737842319 0.000000000000000
182.05708199393 0.000000000000000 0.000099736872869 0.000000000000000
181.95544185029 0.000000000000000 0.000099734197367 0.000000000000000
181.85380170664 0.000000000000000 0.000099731492927 0.000000000000000
181.75216156300 0.000000000000000 0.000099728759210 0.000000000000000
181.61352551973 0.000000000000000 0.000099724982730 0.000000000000000
181.47488947646 0.000000000000000 0.000099721150365 0.000000000000000
181.36601209424 0.000000000000000 0.000099718100983 0.000000000000000
181.25713471203 0.000000000000000 0.000099715016352 0.000000000000000
181.18196283131 0.000000000000000 0.000099712865900 0.000000000000000
181.10679095060 0.000000000000000 0.000099710698394 0.000000000000000
181.05557109889 0.000000000000000 0.000099709211704 0.000000000000000
181.00435124718 0.000000000000000 0.000099707717025 0.000000000000000
180.96957916873 0.000000000000000 0.000099706697754 0.000000000000000
180.93480709029 0.000000000000000 0.000099705674782 0.000000000000000
180.91125441069 0.000000000000000 0.000099704979772 0.000000000000000
180.88770173110 0.000000000000000 0.000099704283060 0.000000000000000
180.87177333710 0.000000000000000 0.000099703810917 0.000000000000000
180.85584494309 0.000000000000000 0.000099703337996 0.000000000000000
180.84508294274 0.000000000000000 0.000099703018027 0.000000000000000
180.83432094239 0.000000000000000 0.000099702697705 0.000000000000000
180.82705133324 0.000000000000000 0.000099702481131 0.000000000000000
180.81978172410 0.000000000000000 0.000099702264397 0.000000000000000
180.81486703911 0.000000000000000 0.000099702117783 0.000000000000000
180.80995235413 0.000000000000000 0.000099701971098 0.000000000000000
180.80662009857 0.000000000000000 0.000099701871602 0.000000000000000
180.80328784301 0.000000000000000 0.000099701772076 0.000000000000000
180.80101190262 0.000000000000000 0.000099701704083 0.000000000000000
180.79873596222 0.000000000000000 0.000099701636078 0.000000000000000
180.79715358385 0.000000000000000 0.000099701588789 0.000000000000000
180.79557120548 0.000000000000000 0.000099701541497 0.000000000000000
180.79441878880 0.000000000000000 0.000099701507054 0.000000000000000
180.79326637211 0.000000000000000 0.000099701472612 0.000000000000000
180.79211395542 0.000000000000000 0.000099701438171 0.000000000000000
180.79096153874 0.000000000000000 0.000099701403738 0.000000000000000
180.79021965646 0.000000000000000 0.000099701381576 0.000000000000000
180.78947777418 0.000000000000000 0.000099701359420 0.000000000000000
180.78873589190 0.000000000000000 0.000099701337269 0.000000000000000
180.78799400962 0.000000000000000 0.000099701315122 0.000000000000000
180.78725212734 0.000000000000000 0.000099701292978 0.000000000000000
180.78651024505 0.000000000000000 0.000099701270837 0.000000000000000
180.78576836277 0.000000000000000 0.000099701248696 0.000000000000000
180.78428459821 0.000000000000000 0.000099701204415 0.000000000000000
180.78280083365 0.000000000000000 0.000099701160133 0.000000000000000
180.78131706909 0.000000000000000 0.000099701115847 0.000000000000000
180.77983330453 0.000000000000000 0.000099701071557 0.000000000000000
180.77759705578 0.000000000000000 0.000099701004796 0.000000000000000
180.77536080702 0.000000000000000 0.000099700938022 0.000000000000000
180.77312455826 0.000000000000000 0.000099700871235 0.000000000000000
180.77088830951 0.000000000000000 0.000099700804434 0.000000000000000
180.76601403102 0.000000000000000 0.000099700658781 0.000000000000000
180.76113975253 0.000000000000000 0.000099700513058 0.000000000000000
180.75626547404 0.000000000000000 0.000099700367264 0.000000000000000
180.75139119555 0.000000000000000 0.000099700221398 0.000000000000000
180.74014385871 0.000000000000000 0.000099699884540 0.000000000000000
180.72889652187 0.000000000000000 0.000099699547295 0.000000000000000
180.71764918502 0.000000000000000 0.000099699209662 0.000000000000000
180.70640184818 0.000000000000000 0.000099698871637 0.000000000000000
180.67577889954 0.000000000000000 0.000099697949316 0.000000000000000
180.64515595091 0.000000000000000 0.000099697024079 0.000000000000000
180.61453300227 0.000000000000000 0.000099696095911 0.000000000000000
180.53170164410 0.000000000000000 0.000099693570541 0.000000000000000
180.44887028593 0.000000000000000 0.000099691023436 0.000000000000000
180.36603892775 0.000000000000000 0.000099688454393 0.000000000000000
180.22048387882 0.000000000000000 0.000099683886276 0.000000000000000
180.07492882989 0.000000000000000 0.000099679248790 0.000000000000000
179.95514375004 0.000000000000000 0.000099675379668 0.000000000000000
179.83535867019 0.000000000000000 0.000099671462445 0.000000000000000
179.75220404841 0.000000000000000 0.000099668714581 0.000000000000000
179.66904942663 0.000000000000000 0.000099665943167 0.000000000000000
179.61229077025 0.000000000000000 0.000099664037895 0.000000000000000
179.55553211388 0.000000000000000 0.000099662121546 0.000000000000000
179.51695721869 0.000000000000000 0.000099660812796 0.000000000000000
179.47838232350 0.000000000000000 0.000099659498901 0.000000000000000
179.45223363777 0.000000000000000 0.000099658605323 0.000000000000000
179.42608495203 0.000000000000000 0.000099657709375 0.000000000000000
179.40839156102 0.000000000000000 0.000099657101790 0.000000000000000
179.39069817000 0.000000000000000 0.000099656493120 0.000000000000000
179.37873973988 0.000000000000000 0.000099656081124 0.000000000000000
179.36678130976 0.000000000000000 0.000099655668633 0.000000000000000
179.35870252194 0.000000000000000 0.000099655389686 0.000000000000000
179.35062373412 0.000000000000000 0.000099655110517 0.000000000000000
179.34516282568 0.000000000000000 0.000099654921684 0.000000000000000
179.33970191724 0.000000000000000 0.000099654732752 0.000000000000000
179.33600170613 0.000000000000000 0.000099654604823 0.000000000000000
179.33230149502 0.000000000000000 0.000099654476938 0.000000000000000
179.32977855212 0.000000000000000 0.000099654389542 0.000000000000000
179.32725560921 0.000000000000000 0.000099654302145 0.000000000000000
179.32550891610 0.000000000000000 0.000099654241630 0.000000000000000
179.32376222300 0.000000000000000 0.000099654181108 0.000000000000000
179.32250494693 0.000000000000000 0.000099654137541 0.000000000000000
179.32124767085 0.000000000000000 0.000099654093975 0.000000000000000
179.32022042987 0.000000000000000 0.000099654058381 0.000000000000000
179.31919318889 0.000000000000000 0.000099654022791 0.000000000000000
179.31816594790 0.000000000000000 0.000099653987207 0.000000000000000
179.31796049971 0.000000000000000 0.000099653980092 0.000000000000000
179.31775505151 0.000000000000000 0.000099653972977 0.000000000000000
179.31754960331 0.000000000000000 0.000099653965862 0.000000000000000
179.31713870692 0.000000000000000 0.000099653951635 0.000000000000000
179.31672781053 0.000000000000000 0.000099653937409 0.000000000000000
179.31631691413 0.000000000000000 0.000099653923185 0.000000000000000
179.31590601774 0.000000000000000 0.000099653908962 0.000000000000000
179.31513055921 0.000000000000000 0.000099653882125 0.000000000000000
179.31435510069 0.000000000000000 0.000099653855290 0.000000000000000
179.31357964216 0.000000000000000 0.000099653828457 0.000000000000000
179.31280418363 0.000000000000000 0.000099653801624 0.000000000000000
179.31202872511 0.000000000000000 0.000099653774792 0.000000000000000
179.30973020085 0.000000000000000 0.000099653695257 0.000000000000000
179.30743167659 0.000000000000000 0.000099653615712 0.000000000000000
179.30513315234 0.000000000000000 0.000099653536155 0.000000000000000
179.30283462808 0.000000000000000 0.000099653456582 0.000000000000000
179.30053610382 0.000000000000000 0.000099653376994 0.000000000000000
179.29683949088 0.000000000000000 0.000099653248962 0.000000000000000
179.29314287794 0.000000000000000 0.000099653120885 0.000000000000000
179.28944626500 0.000000000000000 0.000099652992763 0.000000000000000
179.28574965206 0.000000000000000 0.000099652864595 0.000000000000000
179.27676821522 0.000000000000000 0.000099652553001 0.000000000000000
179.26778677838 0.000000000000000 0.000099652241130 0.000000000000000
179.25880534154 0.000000000000000 0.000099651928981 0.000000000000000
179.24982390470 0.000000000000000 0.000099651616551 0.000000000000000
179.22694413766 0.000000000000000 0.000099650819383 0.000000000000000
179.20406437061 0.000000000000000 0.000099650020383 0.000000000000000
179.18118460357 0.000000000000000 0.000099649219544 0.000000000000000
179.12201510599 0.000000000000000 0.000099647139914 0.000000000000000
179.06284560841 0.000000000000000 0.000099645047852 0.000000000000000
179.00367611082 0.000000000000000 0.000099642943273 0.000000000000000
178.88050046870 0.000000000000000 0.000099638521525 0.000000000000000
178.75732482658 0.000000000000000 0.000099634044467 0.000000000000000
178.66501848225 0.000000000000000 0.000099630652770 0.000000000000000
178.57271213792 0.000000000000000 0.000099627229359 0.000000000000000
178.49853382962 0.000000000000000 0.000099624455116 0.000000000000000
178.42435552132 0.000000000000000 0.000099621660094 0.000000000000000
178.36497627927 0.000000000000000 0.000099619407640 0.000000000000000
178.30559703722 0.000000000000000 0.000099617141730 0.000000000000000
178.25814984864 0.000000000000000 0.000099615321435 0.000000000000000
178.21070266006 0.000000000000000 0.000099613492480 0.000000000000000
178.17284883789 0.000000000000000 0.000099612027095 0.000000000000000
178.13499501572 0.000000000000000 0.000099610556167 0.000000000000000
178.10483443880 0.000000000000000 0.000099609380208 0.000000000000000
178.07467386188 0.000000000000000 0.000099608200715 0.000000000000000
178.05066934423 0.000000000000000 0.000099607259439 0.000000000000000
178.02666482659 0.000000000000000 0.000099606315918 0.000000000000000
178.00757726376 0.000000000000000 0.000099605564059 0.000000000000000
177.98848970093 0.000000000000000 0.000099604810778 0.000000000000000
177.97332328395 0.000000000000000 0.000099604211228 0.000000000000000
177.95815686697 0.000000000000000 0.000099603610779 0.000000000000000
177.94611333110 0.000000000000000 0.000099603133327 0.000000000000000
177.93406979523 0.000000000000000 0.000099602655308 0.000000000000000
177.92451057065 0.000000000000000 0.000099602275489 0.000000000000000
177.91495134607 0.000000000000000 0.000099601895314 0.000000000000000
177.90736648574 0.000000000000000 0.000099601593407 0.000000000000000
177.89978162540 0.000000000000000 0.000099601291275 0.000000000000000
177.89376445597 0.000000000000000 0.000099601051431 0.000000000000000
177.88774728654 0.000000000000000 0.000099600811446 0.000000000000000
177.88297383329 0.000000000000000 0.000099600620965 0.000000000000000
177.87820038005 0.000000000000000 0.000099600430396 0.000000000000000
177.87441273419 0.000000000000000 0.000099600279121 0.000000000000000
177.87062508833 0.000000000000000 0.000099600127791 0.000000000000000
177.86761800218 0.000000000000000 0.000099600007609 0.000000000000000
177.86461091602 0.000000000000000 0.000099599887393 0.000000000000000
177.86222102053 0.000000000000000 0.000099599791826 0.000000000000000
177.85983112503 0.000000000000000 0.000099599696240 0.000000000000000
177.85792825778 0.000000000000000 0.000099599620117 0.000000000000000
177.85602539052 0.000000000000000 0.000099599543983 0.000000000000000
177.85450559913 0.000000000000000 0.000099599483167 0.000000000000000
177.85298580775 0.000000000000000 0.000099599422343 0.000000000000000
177.85176564046 0.000000000000000 0.000099599373506 0.000000000000000
177.85054547317 0.000000000000000 0.000099599324665 0.000000000000000
177.84955716073 0.000000000000000 0.000099599285102 0.000000000000000
177.84856884830 0.000000000000000 0.000099599245537 0.000000000000000
177.84775582323 0.000000000000000 0.000099599212988 0.000000000000000
177.84694279817 0.000000000000000 0.000099599180439 0.000000000000000
177.84612977311 0.000000000000000 0.000099599147890 0.000000000000000
177.84519674871 0.000000000000000 0.000099599110538 0.000000000000000
177.84426372431 0.000000000000000 0.000099599073188 0.000000000000000
177.84333069991 0.000000000000000 0.000099599035844 0.000000000000000
177.84256648110 0.000000000000000 0.000099599005262 0.000000000000000
177.84180226228 0.000000000000000 0.000099598974686 0.000000000000000
177.84103804346 0.000000000000000 0.000099598944118 0.000000000000000
177.84027382464 0.000000000000000 0.000099598913555 0.000000000000000
177.83950960582 0.000000000000000 0.000099598882997 0.000000000000000
177.83874538700 0.000000000000000 0.000099598852443 0.000000000000000
177.83798116818 0.000000000000000 0.000099598821890 0.000000000000000
177.83645273054 0.000000000000000 0.000099598760786 0.000000000000000
177.83492429291 0.000000000000000 0.000099598699680 0.000000000000000
177.83339585527 0.000000000000000 0.000099598638571 0.000000000000000
177.83186741763 0.000000000000000 0.000099598577456 0.000000000000000
177.82963513236 0.000000000000000 0.000099598488185 0.000000000000000
177.82740284710 0.000000000000000 0.000099598398899 0.000000000000000
177.82517056183 0.000000000000000 0.000099598309596 0.000000000000000
177.82293827656 0.000000000000000 0.000099598220276 0.000000000000000
177.81812068317 0.000000000000000 0.000099598027449 0.000000000000000
177.81330308977 0.000000000000000 0.000099597834536 0.000000000000000
177.80848549638 0.000000000000000 0.000099597641535 0.000000000000000
177.80366790299 0.000000000000000 0.000099597448452 0.000000000000000
177.79266965343 0.000000000000000 0.000099597007330 0.000000000000000
177.78167140388 0.000000000000000 0.000099596565710 0.000000000000000
177.77067315433 0.000000000000000 0.000099596123621 0.000000000000000
177.75967490478 0.000000000000000 0.000099595681058 0.000000000000000
177.73034306944 0.000000000000000 0.000099594498428 0.000000000000000
177.70101123410 0.000000000000000 0.000099593312396 0.000000000000000
177.67167939876 0.000000000000000 0.000099592122945 0.000000000000000
177.59368512072 0.000000000000000 0.000099588943416 0.000000000000000
177.51569084267 0.000000000000000 0.000099585739405 0.000000000000000
177.43769656463 0.000000000000000 0.000099582510704 0.000000000000000
177.29441262137 0.000000000000000 0.000099576514276 0.000000000000000
177.15112867811 0.000000000000000 0.000099570432619 0.000000000000000
177.00784473486 0.000000000000000 0.000099564264638 0.000000000000000
176.90501177444 0.000000000000000 0.000099559784163 0.000000000000000
176.80217881403 0.000000000000000 0.000099555258322 0.000000000000000
176.73168143822 0.000000000000000 0.000099552129234 0.000000000000000
176.66118406241 0.000000000000000 0.000099548978564 0.000000000000000
176.61319196238 0.000000000000000 0.000099546821305 0.000000000000000
176.56519986235 0.000000000000000 0.000099544653973 0.000000000000000
176.53263320006 0.000000000000000 0.000099543177506 0.000000000000000
176.50006653778 0.000000000000000 0.000099541696383 0.000000000000000
176.47801511685 0.000000000000000 0.000099540690844 0.000000000000000
176.45596369591 0.000000000000000 0.000099539683167 0.000000000000000
176.44105380596 0.000000000000000 0.000099539000624 0.000000000000000
176.42614391600 0.000000000000000 0.000099538317104 0.000000000000000
176.41607025761 0.000000000000000 0.000099537854742 0.000000000000000
176.40599659922 0.000000000000000 0.000099537391937 0.000000000000000
176.39918964327 0.000000000000000 0.000099537078963 0.000000000000000
176.39238268732 0.000000000000000 0.000099536765789 0.000000000000000
176.38777587458 0.000000000000000 0.000099536553727 0.000000000000000
176.38316906184 0.000000000000000 0.000099536341578 0.000000000000000
176.38003726878 0.000000000000000 0.000099536197306 0.000000000000000
176.37690547573 0.000000000000000 0.000099536052997 0.000000000000000
176.37475288676 0.000000000000000 0.000099535953788 0.000000000000000
176.37260029780 0.000000000000000 0.000099535854565 0.000000000000000
176.37107989455 0.000000000000000 0.000099535784476 0.000000000000000
176.36955949131 0.000000000000000 0.000099535714383 0.000000000000000
176.36839881050 0.000000000000000 0.000099535660874 0.000000000000000
176.36723812970 0.000000000000000 0.000099535607368 0.000000000000000
176.36607744889 0.000000000000000 0.000099535553869 0.000000000000000
176.36522280996 0.000000000000000 0.000099535514483 0.000000000000000
176.36436817103 0.000000000000000 0.000099535475107 0.000000000000000
176.36351353210 0.000000000000000 0.000099535435740 0.000000000000000
176.36265889317 0.000000000000000 0.000099535396381 0.000000000000000
176.36180425424 0.000000000000000 0.000099535357028 0.000000000000000
176.36094961531 0.000000000000000 0.000099535317679 0.000000000000000
176.36009497638 0.000000000000000 0.000099535278332 0.000000000000000
176.35838569852 0.000000000000000 0.000099535199640 0.000000000000000
176.35667642066 0.000000000000000 0.000099535120944 0.000000000000000
176.35496714279 0.000000000000000 0.000099535042242 0.000000000000000
176.35325786493 0.000000000000000 0.000099534963531 0.000000000000000
176.35079260102 0.000000000000000 0.000099534849990 0.000000000000000
176.34832733712 0.000000000000000 0.000099534736427 0.000000000000000
176.34586207321 0.000000000000000 0.000099534622840 0.000000000000000
176.34339680930 0.000000000000000 0.000099534509230 0.000000000000000
176.33799516358 0.000000000000000 0.000099534260210 0.000000000000000
176.33259351787 0.000000000000000 0.000099534011067 0.000000000000000
176.32719187216 0.000000000000000 0.000099533761800 0.000000000000000
176.32179022644 0.000000000000000 0.000099533512407 0.000000000000000
176.30935793876 0.000000000000000 0.000099532937927 0.000000000000000
176.29692565108 0.000000000000000 0.000099532362770 0.000000000000000
176.28449336339 0.000000000000000 0.000099531786931 0.000000000000000
176.27206107571 0.000000000000000 0.000099531210410 0.000000000000000
176.23831468011 0.000000000000000 0.000099529642029 0.000000000000000
176.20456828451 0.000000000000000 0.000099528068572 0.000000000000000
176.17082188892 0.000000000000000 0.000099526490014 0.000000000000000
176.07978223543 0.000000000000000 0.000099522205817 0.000000000000000
175.98874258193 0.000000000000000 0.000099517883967 0.000000000000000
175.89770292844 0.000000000000000 0.000099513524099 0.000000000000000
175.75500179125 0.000000000000000 0.000099506612929 0.000000000000000
175.61230065405 0.000000000000000 0.000099499606182 0.000000000000000
175.49711475172 0.000000000000000 0.000099493879951 0.000000000000000
175.38192884938 0.000000000000000 0.000099488090099 0.000000000000000
175.30216597037 0.000000000000000 0.000099484043223 0.000000000000000
175.22240309136 0.000000000000000 0.000099479965405 0.000000000000000
175.16801925357 0.000000000000000 0.000099477167250 0.000000000000000
175.11363541578 0.000000000000000 0.000099474354591 0.000000000000000
175.07670586651 0.000000000000000 0.000099472436354 0.000000000000000
175.03977631725 0.000000000000000 0.000099470511397 0.000000000000000
175.01475957690 0.000000000000000 0.000099469203575 0.000000000000000
174.98974283655 0.000000000000000 0.000099467892663 0.000000000000000
174.97282335501 0.000000000000000 0.000099467004306 0.000000000000000
174.95590387347 0.000000000000000 0.000099466114538 0.000000000000000
174.94447129901 0.000000000000000 0.000099465512518 0.000000000000000
174.93303872454 0.000000000000000 0.000099464909857 0.000000000000000
174.92531453339 0.000000000000000 0.000099464502319 0.000000000000000
174.91759034224 0.000000000000000 0.000099464094491 0.000000000000000
174.91236561217 0.000000000000000 0.000099463818470 0.000000000000000
174.90714088210 0.000000000000000 0.000099463542319 0.000000000000000
174.90359403312 0.000000000000000 0.000099463354781 0.000000000000000
174.90004718413 0.000000000000000 0.000099463167187 0.000000000000000
174.89761762797 0.000000000000000 0.000099463038657 0.000000000000000
174.89518807181 0.000000000000000 0.000099462910105 0.000000000000000
174.89348678377 0.000000000000000 0.000099462820076 0.000000000000000
174.89178549572 0.000000000000000 0.000099462730040 0.000000000000000
174.89052085978 0.000000000000000 0.000099462663111 0.000000000000000
174.88925622384 0.000000000000000 0.000099462596183 0.000000000000000
174.88799158789 0.000000000000000 0.000099462529262 0.000000000000000
174.88672695195 0.000000000000000 0.000099462462353 0.000000000000000
174.88650439911 0.000000000000000 0.000099462450580 0.000000000000000
174.88628184627 0.000000000000000 0.000099462438808 0.000000000000000
174.88605929343 0.000000000000000 0.000099462427037 0.000000000000000
174.88561418774 0.000000000000000 0.000099462403496 0.000000000000000
174.88516908206 0.000000000000000 0.000099462379958 0.000000000000000
174.88472397638 0.000000000000000 0.000099462356423 0.000000000000000
174.88427887070 0.000000000000000 0.000099462332890 0.000000000000000
174.88342649405 0.000000000000000 0.000099462287830 0.000000000000000
174.88257411740 0.000000000000000 0.000099462242774 0.000000000000000
174.88172174076 0.000000000000000 0.000099462197722 0.000000000000000
174.88086936411 0.000000000000000 0.000099462152670 0.000000000000000
174.88001698747 0.000000000000000 0.000099462107619 0.000000000000000
174.87782039080 0.000000000000000 0.000099461991515 0.000000000000000
174.87562379413 0.000000000000000 0.000099461875400 0.000000000000000
174.87342719746 0.000000000000000 0.000099461759269 0.000000000000000
174.87123060079 0.000000000000000 0.000099461643119 0.000000000000000
174.86903400412 0.000000000000000 0.000099461526949 0.000000000000000
174.86534283162 0.000000000000000 0.000099461331688 0.000000000000000
174.86165165911 0.000000000000000 0.000099461136366 0.000000000000000
174.85796048660 0.000000000000000 0.000099460940980 0.000000000000000
174.85426931410 0.000000000000000 0.000099460745530 0.000000000000000
174.84552387688 0.000000000000000 0.000099460282191 0.000000000000000
174.83677843966 0.000000000000000 0.000099459818480 0.000000000000000
174.82803300245 0.000000000000000 0.000099459354394 0.000000000000000
174.81928756523 0.000000000000000 0.000099458889931 0.000000000000000
174.79762383779 0.000000000000000 0.000099457737757 0.000000000000000
174.77596011036 0.000000000000000 0.000099456583250 0.000000000000000
174.75429638292 0.000000000000000 0.000099455426400 0.000000000000000
174.69956299980 0.000000000000000 0.000099452493122 0.000000000000000
174.64482961668 0.000000000000000 0.000099449544731 0.000000000000000
174.59009623356 0.000000000000000 0.000099446581131 0.000000000000000
174.46500034521 0.000000000000000 0.000099439750016 0.000000000000000
174.33990445686 0.000000000000000 0.000099432837947 0.000000000000000
174.24571052180 0.000000000000000 0.000099427579341 0.000000000000000
174.15151658674 0.000000000000000 0.000099422273877 0.000000000000000
174.07586495751 0.000000000000000 0.000099417978628 0.000000000000000
174.00021332828 0.000000000000000 0.000099413652716 0.000000000000000
173.93968245646 0.000000000000000 0.000099410169239 0.000000000000000
173.87915158463 0.000000000000000 0.000099406665926 0.000000000000000
173.83080583626 0.000000000000000 0.000099403853541 0.000000000000000
173.78246008790 0.000000000000000 0.000099401028406 0.000000000000000
173.74390555934 0.000000000000000 0.000099398766267 0.000000000000000
173.70535103078 0.000000000000000 0.000099396495976 0.000000000000000
173.67464390496 0.000000000000000 0.000099394681935 0.000000000000000
173.64393677914 0.000000000000000 0.000099392862701 0.000000000000000
173.61950560827 0.000000000000000 0.000099391411570 0.000000000000000
173.59507443741 0.000000000000000 0.000099389957143 0.000000000000000
173.57565340555 0.000000000000000 0.000099388798624 0.000000000000000
173.55623237370 0.000000000000000 0.000099387638018 0.000000000000000
173.54080491217 0.000000000000000 0.000099386714580 0.000000000000000
173.52537745063 0.000000000000000 0.000099385789825 0.000000000000000
173.51312917992 0.000000000000000 0.000099385054698 0.000000000000000
173.50088090920 0.000000000000000 0.000099384318741 0.000000000000000
173.49116074698 0.000000000000000 0.000099383734097 0.000000000000000
173.48144058475 0.000000000000000 0.000099383148932 0.000000000000000
173.47372885351 0.000000000000000 0.000099382684304 0.000000000000000
173.46601712228 0.000000000000000 0.000099382219348 0.000000000000000
173.45989956082 0.000000000000000 0.000099381850275 0.000000000000000
173.45378199937 0.000000000000000 0.000099381480996 0.000000000000000
173.44892869101 0.000000000000000 0.000099381187887 0.000000000000000
173.44407538265 0.000000000000000 0.000099380894649 0.000000000000000
173.44022373640 0.000000000000000 0.000099380661840 0.000000000000000
173.43637209014 0.000000000000000 0.000099380428952 0.000000000000000
173.43331313352 0.000000000000000 0.000099380243937 0.000000000000000
173.43025417689 0.000000000000000 0.000099380058873 0.000000000000000
173.42782153171 0.000000000000000 0.000099379911665 0.000000000000000
173.42538888652 0.000000000000000 0.000099379764427 0.000000000000000
173.42344989521 0.000000000000000 0.000099379647047 0.000000000000000
173.42151090390 0.000000000000000 0.000099379529649 0.000000000000000
173.41995944666 0.000000000000000 0.000099379435702 0.000000000000000
173.41840798942 0.000000000000000 0.000099379341745 0.000000000000000
173.41715856543 0.000000000000000 0.000099379266072 0.000000000000000
173.41590914143 0.000000000000000 0.000099379190393 0.000000000000000
173.41489173109 0.000000000000000 0.000099379128764 0.000000000000000
173.41387432074 0.000000000000000 0.000099379067132 0.000000000000000
173.41302920819 0.000000000000000 0.000099379015936 0.000000000000000
173.41218409564 0.000000000000000 0.000099378964740 0.000000000000000
173.41133898309 0.000000000000000 0.000099378913544 0.000000000000000
173.41033398653 0.000000000000000 0.000099378852665 0.000000000000000
173.40932898996 0.000000000000000 0.000099378791792 0.000000000000000
173.40832399340 0.000000000000000 0.000099378730928 0.000000000000000
173.40812299408 0.000000000000000 0.000099378718756 0.000000000000000
173.40792199477 0.000000000000000 0.000099378706586 0.000000000000000
173.40772099546 0.000000000000000 0.000099378694415 0.000000000000000
173.40731899683 0.000000000000000 0.000099378670077 0.000000000000000
173.40691699821 0.000000000000000 0.000099378645741 0.000000000000000
173.40651499958 0.000000000000000 0.000099378621407 0.000000000000000
173.40611300096 0.000000000000000 0.000099378597076 0.000000000000000
173.40525021451 0.000000000000000 0.000099378544861 0.000000000000000
173.40438742806 0.000000000000000 0.000099378492654 0.000000000000000
173.40352464161 0.000000000000000 0.000099378440450 0.000000000000000
173.40266185516 0.000000000000000 0.000099378388249 0.000000000000000
173.40019434141 0.000000000000000 0.000099378238958 0.000000000000000
173.39833908108 0.000000000000000 0.000099378126702 0.000000000000000
173.39648382075 0.000000000000000 0.000099378014434 0.000000000000000
173.39462856041 0.000000000000000 0.000099377902152 0.000000000000000
173.39277330008 0.000000000000000 0.000099377789856 0.000000000000000
173.38937678883 0.000000000000000 0.000099377584228 0.000000000000000
173.38598027759 0.000000000000000 0.000099377378543 0.000000000000000
173.38258376634 0.000000000000000 0.000099377172799 0.000000000000000
173.37918725509 0.000000000000000 0.000099376966995 0.000000000000000
173.37174907765 0.000000000000000 0.000099376516080 0.000000000000000
173.36431090022 0.000000000000000 0.000099376064865 0.000000000000000
173.35687272278 0.000000000000000 0.000099375613348 0.000000000000000
173.34943454535 0.000000000000000 0.000099375161527 0.000000000000000
173.33160800587 0.000000000000000 0.000099374077433 0.000000000000000
173.31378146640 0.000000000000000 0.000099372991573 0.000000000000000
173.29595492692 0.000000000000000 0.000099371903939 0.000000000000000
173.25233314101 0.000000000000000 0.000099369234961 0.000000000000000
173.20871135509 0.000000000000000 0.000099366555259 0.000000000000000
173.16508956917 0.000000000000000 0.000099363864773 0.000000000000000
173.04678323851 0.000000000000000 0.000099356513158 0.000000000000000
172.92847690785 0.000000000000000 0.000099349080837 0.000000000000000
172.81017057719 0.000000000000000 0.000099341566857 0.000000000000000
172.67849465525 0.000000000000000 0.000099333106742 0.000000000000000
172.54681873331 0.000000000000000 0.000099324543119 0.000000000000000
172.44822529766 0.000000000000000 0.000099318062636 0.000000000000000
172.34963186201 0.000000000000000 0.000099311523102 0.000000000000000
172.28192749508 0.000000000000000 0.000099306997980 0.000000000000000
172.21422312815 0.000000000000000 0.000099302444702 0.000000000000000
172.16818012557 0.000000000000000 0.000099299332060 0.000000000000000
172.12213712299 0.000000000000000 0.000099296206314 0.000000000000000
172.09092253193 0.000000000000000 0.000099294079764 0.000000000000000
172.05970794088 0.000000000000000 0.000099291947171 0.000000000000000
172.03858651183 0.000000000000000 0.000099290500717 0.000000000000000
172.01746508278 0.000000000000000 0.000099289051494 0.000000000000000
172.00319006753 0.000000000000000 0.000099288070463 0.000000000000000
171.98891505227 0.000000000000000 0.000099287088170 0.000000000000000
171.97927147617 0.000000000000000 0.000099286423863 0.000000000000000
171.96962790007 0.000000000000000 0.000099285758985 0.000000000000000
171.96310925993 0.000000000000000 0.000099285309236 0.000000000000000
171.95659061978 0.000000000000000 0.000099284859230 0.000000000000000
171.95217343091 0.000000000000000 0.000099284554151 0.000000000000000
171.94775624203 0.000000000000000 0.000099284248961 0.000000000000000
171.94474380730 0.000000000000000 0.000099284040765 0.000000000000000
171.94173137257 0.000000000000000 0.000099283832522 0.000000000000000
171.93964469155 0.000000000000000 0.000099283688250 0.000000000000000
171.93755801052 0.000000000000000 0.000099283543960 0.000000000000000
171.93605374578 0.000000000000000 0.000099283439936 0.000000000000000
171.93454948103 0.000000000000000 0.000099283335909 0.000000000000000
171.93331281610 0.000000000000000 0.000099283250390 0.000000000000000
171.93207615117 0.000000000000000 0.000099283164879 0.000000000000000
171.93083948625 0.000000000000000 0.000099283079383 0.000000000000000
171.93059215326 0.000000000000000 0.000099283062286 0.000000000000000
171.93034482028 0.000000000000000 0.000099283045190 0.000000000000000
171.93009748729 0.000000000000000 0.000099283028095 0.000000000000000
171.92960282132 0.000000000000000 0.000099282993909 0.000000000000000
171.92910815535 0.000000000000000 0.000099282959726 0.000000000000000
171.92861348938 0.000000000000000 0.000099282925547 0.000000000000000
171.92811882341 0.000000000000000 0.000099282891371 0.000000000000000
171.92713447709 0.000000000000000 0.000099282823370 0.000000000000000
171.92615013077 0.000000000000000 0.000099282755376 0.000000000000000
171.92516578445 0.000000000000000 0.000099282687386 0.000000000000000
171.92418143813 0.000000000000000 0.000099282619396 0.000000000000000
171.92319709181 0.000000000000000 0.000099282551405 0.000000000000000
171.92018511918 0.000000000000000 0.000099282343347 0.000000000000000
171.91776673911 0.000000000000000 0.000099282176268 0.000000000000000
171.91534835905 0.000000000000000 0.000099282009162 0.000000000000000
171.91292997898 0.000000000000000 0.000099281842026 0.000000000000000
171.91051159892 0.000000000000000 0.000099281674857 0.000000000000000
171.90809321885 0.000000000000000 0.000099281507656 0.000000000000000
171.90325645872 0.000000000000000 0.000099281173153 0.000000000000000
171.89841969859 0.000000000000000 0.000099280838512 0.000000000000000
171.89358293845 0.000000000000000 0.000099280503730 0.000000000000000
171.88874617832 0.000000000000000 0.000099280168806 0.000000000000000
171.87685091426 0.000000000000000 0.000099279344503 0.000000000000000
171.86495565020 0.000000000000000 0.000099278519327 0.000000000000000
171.85306038614 0.000000000000000 0.000099277693273 0.000000000000000
171.84116512208 0.000000000000000 0.000099276866336 0.000000000000000
171.81027362725 0.000000000000000 0.000099274714679 0.000000000000000
171.77938213242 0.000000000000000 0.000099272557024 0.000000000000000
171.74849063759 0.000000000000000 0.000099270393346 0.000000000000000
171.66733063979 0.000000000000000 0.000099264679898 0.000000000000000
171.58617064200 0.000000000000000 0.000099258924323 0.000000000000000
171.50501064420 0.000000000000000 0.000099253126255 0.000000000000000
171.35919985632 0.000000000000000 0.000099242601819 0.000000000000000
171.21338906845 0.000000000000000 0.000099231937152 0.000000000000000
171.09319828436 0.000000000000000 0.000099223039605 0.000000000000000
170.97300750028 0.000000000000000 0.000099214044634 0.000000000000000
170.88969270782 0.000000000000000 0.000099207751786 0.000000000000000
170.80637791536 0.000000000000000 0.000099201411430 0.000000000000000
170.74959593997 0.000000000000000 0.000099197062899 0.000000000000000
170.69281396459 0.000000000000000 0.000099192692111 0.000000000000000
170.65427218922 0.000000000000000 0.000099189712645 0.000000000000000
170.61573041385 0.000000000000000 0.000099186722875 0.000000000000000
170.58963002438 0.000000000000000 0.000099184692352 0.000000000000000
170.56352963492 0.000000000000000 0.000099182657093 0.000000000000000
170.54588119966 0.000000000000000 0.000099181278218 0.000000000000000
170.52823276441 0.000000000000000 0.000099179897179 0.000000000000000
170.51630890789 0.000000000000000 0.000099178962882 0.000000000000000
170.50438505136 0.000000000000000 0.000099178027601 0.000000000000000
170.49632844992 0.000000000000000 0.000099177395105 0.000000000000000
170.48827184848 0.000000000000000 0.000099176762166 0.000000000000000
170.48282030944 0.000000000000000 0.000099176333636 0.000000000000000
170.47736877040 0.000000000000000 0.000099175904909 0.000000000000000
170.47366430808 0.000000000000000 0.000099175613468 0.000000000000000
170.46995984576 0.000000000000000 0.000099175321942 0.000000000000000
170.46741619365 0.000000000000000 0.000099175121721 0.000000000000000
170.46487254153 0.000000000000000 0.000099174921466 0.000000000000000
170.46308045018 0.000000000000000 0.000099174780362 0.000000000000000
170.46128835884 0.000000000000000 0.000099174639249 0.000000000000000
170.45993115628 0.000000000000000 0.000099174532376 0.000000000000000
170.45857395372 0.000000000000000 0.000099174425507 0.000000000000000
170.45721675116 0.000000000000000 0.000099174318648 0.000000000000000
170.45619119384 0.000000000000000 0.000099174237914 0.000000000000000
170.45598608238 0.000000000000000 0.000099174221769 0.000000000000000
170.45578097091 0.000000000000000 0.000099174205624 0.000000000000000
170.45557585945 0.000000000000000 0.000099174189481 0.000000000000000
170.45516563652 0.000000000000000 0.000099174157196 0.000000000000000
170.45475541359 0.000000000000000 0.000099174124914 0.000000000000000
170.45434519067 0.000000000000000 0.000099174092634 0.000000000000000
170.45393496774 0.000000000000000 0.000099174060358 0.000000000000000
170.45302180697 0.000000000000000 0.000099173988517 0.000000000000000
170.45210864620 0.000000000000000 0.000099173916686 0.000000000000000
170.45119548543 0.000000000000000 0.000099173844859 0.000000000000000
170.45028232467 0.000000000000000 0.000099173773035 0.000000000000000
170.44766967915 0.000000000000000 0.000099173567538 0.000000000000000
170.44568442266 0.000000000000000 0.000099173411374 0.000000000000000
170.44369916616 0.000000000000000 0.000099173255194 0.000000000000000
170.44171390967 0.000000000000000 0.000099173098994 0.000000000000000
170.43972865317 0.000000000000000 0.000099172942772 0.000000000000000
170.43610532773 0.000000000000000 0.000099172657588 0.000000000000000
170.43248200229 0.000000000000000 0.000099172372322 0.000000000000000
170.42885867684 0.000000000000000 0.000099172086971 0.000000000000000
170.42523535140 0.000000000000000 0.000099171801533 0.000000000000000
170.41730433191 0.000000000000000 0.000099171176437 0.000000000000000
170.40937331242 0.000000000000000 0.000099170550914 0.000000000000000
170.40144229293 0.000000000000000 0.000099169924958 0.000000000000000
170.39351127344 0.000000000000000 0.000099169298567 0.000000000000000
170.37453141195 0.000000000000000 0.000099167797763 0.000000000000000
170.35555155046 0.000000000000000 0.000099166294445 0.000000000000000
170.33657168897 0.000000000000000 0.000099164788599 0.000000000000000
170.29017804046 0.000000000000000 0.000099161097075 0.000000000000000
170.24378439195 0.000000000000000 0.000099157390306 0.000000000000000
170.19739074344 0.000000000000000 0.000099153668208 0.000000000000000
170.07175238875 0.000000000000000 0.000099143510724 0.000000000000000
169.94611403406 0.000000000000000 0.000099133238755 0.000000000000000
169.84879781177 0.000000000000000 0.000099125202811 0.000000000000000
169.75148158948 0.000000000000000 0.000099117096711 0.000000000000000
169.67342339249 0.000000000000000 0.000099110543645 0.000000000000000
169.59536519551 0.000000000000000 0.000099103944766 0.000000000000000
169.53294039851 0.000000000000000 0.000099098634350 0.000000000000000
169.47051560152 0.000000000000000 0.000099093294318 0.000000000000000
169.42068015563 0.000000000000000 0.000099089009877 0.000000000000000
169.37084470973 0.000000000000000 0.000099084706411 0.000000000000000
169.33111811070 0.000000000000000 0.000099081262214 0.000000000000000
169.29139151167 0.000000000000000 0.000099077805859 0.000000000000000
169.25976179273 0.000000000000000 0.000099075045250 0.000000000000000
169.22813207380 0.000000000000000 0.000099072276903 0.000000000000000
169.20297425380 0.000000000000000 0.000099070069466 0.000000000000000
169.17781643381 0.000000000000000 0.000099067857120 0.000000000000000
169.15782268565 0.000000000000000 0.000099066095391 0.000000000000000
169.13782893750 0.000000000000000 0.000099064330555 0.000000000000000
169.12194972894 0.000000000000000 0.000099062926693 0.000000000000000
169.10607052037 0.000000000000000 0.000099061520869 0.000000000000000
169.09346559681 0.000000000000000 0.000099060403528 0.000000000000000
169.08086067325 0.000000000000000 0.000099059284951 0.000000000000000
169.07085862380 0.000000000000000 0.000099058396478 0.000000000000000
169.06085657434 0.000000000000000 0.000099057507227 0.000000000000000
169.05292172983 0.000000000000000 0.000099056801212 0.000000000000000
169.04498688531 0.000000000000000 0.000099056094709 0.000000000000000
169.03869238206 0.000000000000000 0.000099055533912 0.000000000000000
169.03239787882 0.000000000000000 0.000099054972809 0.000000000000000
169.02740384391 0.000000000000000 0.000099054527416 0.000000000000000
169.02240980900 0.000000000000000 0.000099054081832 0.000000000000000
169.01844575712 0.000000000000000 0.000099053728011 0.000000000000000
169.01448170524 0.000000000000000 0.000099053374071 0.000000000000000
169.01133236887 0.000000000000000 0.000099053092791 0.000000000000000
169.00818303249 0.000000000000000 0.000099052811438 0.000000000000000
169.00567696560 0.000000000000000 0.000099052587502 0.000000000000000
169.00317089872 0.000000000000000 0.000099052363520 0.000000000000000
169.00117129344 0.000000000000000 0.000099052184773 0.000000000000000
168.99917168816 0.000000000000000 0.000099052005999 0.000000000000000
168.99756891210 0.000000000000000 0.000099051862684 0.000000000000000
168.99596613605 0.000000000000000 0.000099051719354 0.000000000000000
168.99467151215 0.000000000000000 0.000099051603571 0.000000000000000
168.99337688825 0.000000000000000 0.000099051487779 0.000000000000000
168.99231711253 0.000000000000000 0.000099051392987 0.000000000000000
168.99125733681 0.000000000000000 0.000099051298191 0.000000000000000
168.99019756110 0.000000000000000 0.000099051203392 0.000000000000000
168.98900110591 0.000000000000000 0.000099051096367 0.000000000000000
168.98780465072 0.000000000000000 0.000099050989346 0.000000000000000
168.98660819553 0.000000000000000 0.000099050882334 0.000000000000000
168.98541174034 0.000000000000000 0.000099050775339 0.000000000000000
168.98517244930 0.000000000000000 0.000099050753943 0.000000000000000
168.98493315826 0.000000000000000 0.000099050732547 0.000000000000000
168.98469386723 0.000000000000000 0.000099050711153 0.000000000000000
168.98421528515 0.000000000000000 0.000099050668368 0.000000000000000
168.98373670307 0.000000000000000 0.000099050625586 0.000000000000000
168.98325812100 0.000000000000000 0.000099050582809 0.000000000000000
168.98277953892 0.000000000000000 0.000099050540036 0.000000000000000
168.98176280128 0.000000000000000 0.000099050449174 0.000000000000000
168.98074606364 0.000000000000000 0.000099050358318 0.000000000000000
168.97972932600 0.000000000000000 0.000099050267466 0.000000000000000
168.97871258835 0.000000000000000 0.000099050176616 0.000000000000000
168.97769585071 0.000000000000000 0.000099050085764 0.000000000000000
168.97494385157 0.000000000000000 0.000099049839840 0.000000000000000
168.97219185244 0.000000000000000 0.000099049593881 0.000000000000000
168.96943985330 0.000000000000000 0.000099049347877 0.000000000000000
168.96668785416 0.000000000000000 0.000099049101825 0.000000000000000
168.96393585502 0.000000000000000 0.000099048855721 0.000000000000000
168.95939808651 0.000000000000000 0.000099048449802 0.000000000000000
168.95486031800 0.000000000000000 0.000099048043733 0.000000000000000
168.95032254948 0.000000000000000 0.000099047637510 0.000000000000000
168.94578478097 0.000000000000000 0.000099047231131 0.000000000000000
168.93489200966 0.000000000000000 0.000099046254989 0.000000000000000
168.92399923836 0.000000000000000 0.000099045277931 0.000000000000000
168.91310646705 0.000000000000000 0.000099044299953 0.000000000000000
168.90221369574 0.000000000000000 0.000099043321049 0.000000000000000
168.87480326813 0.000000000000000 0.000099040853635 0.000000000000000
168.84739284051 0.000000000000000 0.000099038380313 0.000000000000000
168.81998241289 0.000000000000000 0.000099035901057 0.000000000000000
168.74982810143 0.000000000000000 0.000099029528443 0.000000000000000
168.67967378998 0.000000000000000 0.000099023116496 0.000000000000000
168.60951947853 0.000000000000000 0.000099016664911 0.000000000000000
168.48309732963 0.000000000000000 0.000099004937881 0.000000000000000
168.35667518073 0.000000000000000 0.000098993079554 0.000000000000000
168.23025303183 0.000000000000000 0.000098981088454 0.000000000000000
168.10383088293 0.000000000000000 0.000098968963150 0.000000000000000
168.01023690300 0.000000000000000 0.000098959899189 0.000000000000000
167.91664292306 0.000000000000000 0.000098950760435 0.000000000000000
167.85250423271 0.000000000000000 0.000098944454335 0.000000000000000
167.78836554237 0.000000000000000 0.000098938112752 0.000000000000000
167.74479356909 0.000000000000000 0.000098933784355 0.000000000000000
167.70122159581 0.000000000000000 0.000098929439487 0.000000000000000
167.67170386635 0.000000000000000 0.000098926486691 0.000000000000000
167.64218613688 0.000000000000000 0.000098923526315 0.000000000000000
167.62222256538 0.000000000000000 0.000098921519840 0.000000000000000
167.60225899387 0.000000000000000 0.000098919509898 0.000000000000000
167.58876961968 0.000000000000000 0.000098918149819 0.000000000000000
167.57528024548 0.000000000000000 0.000098916788162 0.000000000000000
167.56616637671 0.000000000000000 0.000098915867291 0.000000000000000
167.55705250794 0.000000000000000 0.000098914945708 0.000000000000000
167.55088753845 0.000000000000000 0.000098914321912 0.000000000000000
167.54472256897 0.000000000000000 0.000098913697798 0.000000000000000
167.54053692898 0.000000000000000 0.000098913273884 0.000000000000000
167.53635128899 0.000000000000000 0.000098912849831 0.000000000000000
167.53348329216 0.000000000000000 0.000098912559195 0.000000000000000
167.53061529533 0.000000000000000 0.000098912268501 0.000000000000000
167.52860542897 0.000000000000000 0.000098912064755 0.000000000000000
167.52659556262 0.000000000000000 0.000098911860990 0.000000000000000
167.52509807253 0.000000000000000 0.000098911709163 0.000000000000000
167.52360058244 0.000000000000000 0.000098911557337 0.000000000000000
167.52210309234 0.000000000000000 0.000098911405520 0.000000000000000
167.52087451733 0.000000000000000 0.000098911280982 0.000000000000000
167.52062880232 0.000000000000000 0.000098911256078 0.000000000000000
167.52038308732 0.000000000000000 0.000098911231174 0.000000000000000
167.52013737231 0.000000000000000 0.000098911206271 0.000000000000000
167.51964594231 0.000000000000000 0.000098911156469 0.000000000000000
167.51915451230 0.000000000000000 0.000098911106672 0.000000000000000
167.51866308229 0.000000000000000 0.000098911056879 0.000000000000000
167.51817165229 0.000000000000000 0.000098911007091 0.000000000000000
167.51719179943 0.000000000000000 0.000098910907829 0.000000000000000
167.51621194657 0.000000000000000 0.000098910808577 0.000000000000000
167.51523209371 0.000000000000000 0.000098910709330 0.000000000000000
167.51425224085 0.000000000000000 0.000098910610086 0.000000000000000
167.51180401126 0.000000000000000 0.000098910362114 0.000000000000000
167.50935578167 0.000000000000000 0.000098910114119 0.000000000000000
167.50690755208 0.000000000000000 0.000098909866089 0.000000000000000
167.50445932249 0.000000000000000 0.000098909618019 0.000000000000000
167.50119471175 0.000000000000000 0.000098909287161 0.000000000000000
167.49793010101 0.000000000000000 0.000098908956220 0.000000000000000
167.49466549026 0.000000000000000 0.000098908625194 0.000000000000000
167.49140087952 0.000000000000000 0.000098908294081 0.000000000000000
167.48402806916 0.000000000000000 0.000098907545966 0.000000000000000
167.47665525881 0.000000000000000 0.000098906797391 0.000000000000000
167.46928244846 0.000000000000000 0.000098906048350 0.000000000000000
167.46190963810 0.000000000000000 0.000098905298839 0.000000000000000
167.44479077862 0.000000000000000 0.000098903556738 0.000000000000000
167.42767191914 0.000000000000000 0.000098901812078 0.000000000000000
167.41055305966 0.000000000000000 0.000098900064847 0.000000000000000
167.39343420017 0.000000000000000 0.000098898315037 0.000000000000000
167.34589457806 0.000000000000000 0.000098893442171 0.000000000000000
167.29835495595 0.000000000000000 0.000098888549240 0.000000000000000
167.25081533384 0.000000000000000 0.000098883636131 0.000000000000000
167.12526887841 0.000000000000000 0.000098870563279 0.000000000000000
166.99972242297 0.000000000000000 0.000098857347128 0.000000000000000
166.90469112943 0.000000000000000 0.000098847246967 0.000000000000000
166.80965983589 0.000000000000000 0.000098837062981 0.000000000000000
166.73344810751 0.000000000000000 0.000098828834766 0.000000000000000
166.65723637912 0.000000000000000 0.000098820551855 0.000000000000000
166.59632671514 0.000000000000000 0.000098813892480 0.000000000000000
166.53541705115 0.000000000000000 0.000098807197801 0.000000000000000
166.48681638137 0.000000000000000 0.000098801830602 0.000000000000000
166.43821571159 0.000000000000000 0.000098796440756 0.000000000000000
166.39949017805 0.000000000000000 0.000098792129811 0.000000000000000
166.36076464451 0.000000000000000 0.000098787804408 0.000000000000000
166.32994300706 0.000000000000000 0.000098784351468 0.000000000000000
166.29912136961 0.000000000000000 0.000098780889334 0.000000000000000
166.27461349421 0.000000000000000 0.000098778129840 0.000000000000000
166.25010561881 0.000000000000000 0.000098775364517 0.000000000000000
166.23063302762 0.000000000000000 0.000098773163186 0.000000000000000
166.21116043642 0.000000000000000 0.000098770958169 0.000000000000000
166.19569800968 0.000000000000000 0.000098769204623 0.000000000000000
166.18023558294 0.000000000000000 0.000098767448751 0.000000000000000
166.16796318226 0.000000000000000 0.000098766053474 0.000000000000000
166.15569078157 0.000000000000000 0.000098764656731 0.000000000000000
166.14595342384 0.000000000000000 0.000098763547463 0.000000000000000
166.13621606611 0.000000000000000 0.000098762437275 0.000000000000000
166.12849141527 0.000000000000000 0.000098761555907 0.000000000000000
166.12076676444 0.000000000000000 0.000098760673960 0.000000000000000
166.11463870960 0.000000000000000 0.000098759973892 0.000000000000000
166.10851065477 0.000000000000000 0.000098759273461 0.000000000000000
166.10364794281 0.000000000000000 0.000098758717402 0.000000000000000
166.09878523085 0.000000000000000 0.000098758161116 0.000000000000000
166.09492423987 0.000000000000000 0.000098757719266 0.000000000000000
166.09106324889 0.000000000000000 0.000098757277275 0.000000000000000
166.08799412719 0.000000000000000 0.000098756925835 0.000000000000000
166.08492500549 0.000000000000000 0.000098756574309 0.000000000000000
166.08248051852 0.000000000000000 0.000098756294265 0.000000000000000
166.08003603155 0.000000000000000 0.000098756014168 0.000000000000000
166.07808255356 0.000000000000000 0.000098755790296 0.000000000000000
166.07612907557 0.000000000000000 0.000098755566393 0.000000000000000
166.07455921695 0.000000000000000 0.000098755386437 0.000000000000000
166.07298935833 0.000000000000000 0.000098755206463 0.000000000000000
166.07171569258 0.000000000000000 0.000098755060434 0.000000000000000
166.07044202682 0.000000000000000 0.000098754914395 0.000000000000000
166.06939111787 0.000000000000000 0.000098754793891 0.000000000000000
166.06834020893 0.000000000000000 0.000098754673384 0.000000000000000
166.06728929999 0.000000000000000 0.000098754552874 0.000000000000000
166.06607056351 0.000000000000000 0.000098754413120 0.000000000000000
166.06485182703 0.000000000000000 0.000098754273372 0.000000000000000
166.06363309056 0.000000000000000 0.000098754133638 0.000000000000000
166.06342544387 0.000000000000000 0.000098754109833 0.000000000000000
166.06321779718 0.000000000000000 0.000098754086028 0.000000000000000
166.06301015049 0.000000000000000 0.000098754062223 0.000000000000000
166.06259485712 0.000000000000000 0.000098754014617 0.000000000000000
166.06217956374 0.000000000000000 0.000098753967015 0.000000000000000
166.06176427036 0.000000000000000 0.000098753919416 0.000000000000000
166.06134897699 0.000000000000000 0.000098753871820 0.000000000000000
166.05975209333 0.000000000000000 0.000098753688835 0.000000000000000
166.05865584762 0.000000000000000 0.000098753563237 0.000000000000000
166.05755960192 0.000000000000000 0.000098753437646 0.000000000000000
166.05646335621 0.000000000000000 0.000098753312058 0.000000000000000
166.05536711051 0.000000000000000 0.000098753186469 0.000000000000000
166.05340834747 0.000000000000000 0.000098752962059 0.000000000000000
166.05144958443 0.000000000000000 0.000098752737629 0.000000000000000
166.04949082138 0.000000000000000 0.000098752513174 0.000000000000000
166.04753205834 0.000000000000000 0.000098752288692 0.000000000000000
166.04422245274 0.000000000000000 0.000098751909327 0.000000000000000
166.04091284714 0.000000000000000 0.000098751529868 0.000000000000000
166.03760324154 0.000000000000000 0.000098751150312 0.000000000000000
166.03429363594 0.000000000000000 0.000098750770657 0.000000000000000
166.02718677011 0.000000000000000 0.000098749955061 0.000000000000000
166.02007990429 0.000000000000000 0.000098749138988 0.000000000000000
166.01297303847 0.000000000000000 0.000098748322432 0.000000000000000
166.00586617264 0.000000000000000 0.000098747505389 0.000000000000000
165.98938517849 0.000000000000000 0.000098745608761 0.000000000000000
165.97290418434 0.000000000000000 0.000098743709483 0.000000000000000
165.95642319019 0.000000000000000 0.000098741807543 0.000000000000000
165.93994219604 0.000000000000000 0.000098739902933 0.000000000000000
165.89485720812 0.000000000000000 0.000098734679019 0.000000000000000
165.84977222019 0.000000000000000 0.000098729434946 0.000000000000000
165.80468723227 0.000000000000000 0.000098724170600 0.000000000000000
165.68221729464 0.000000000000000 0.000098709767146 0.000000000000000
165.55974735700 0.000000000000000 0.000098695211439 0.000000000000000
165.46376048243 0.000000000000000 0.000098683695710 0.000000000000000
165.36777360786 0.000000000000000 0.000098672084500 0.000000000000000
165.29086668243 0.000000000000000 0.000098662711913 0.000000000000000
165.21395975699 0.000000000000000 0.000098653277131 0.000000000000000
165.15249616490 0.000000000000000 0.000098645691951 0.000000000000000
165.09103257281 0.000000000000000 0.000098638066629 0.000000000000000
165.04199135168 0.000000000000000 0.000098631953549 0.000000000000000
164.99295013054 0.000000000000000 0.000098625814719 0.000000000000000
164.95387415490 0.000000000000000 0.000098620904823 0.000000000000000
164.91479817925 0.000000000000000 0.000098615978490 0.000000000000000
164.88369778589 0.000000000000000 0.000098612045873 0.000000000000000
164.85259739254 0.000000000000000 0.000098608102803 0.000000000000000
164.82786780847 0.000000000000000 0.000098604959987 0.000000000000000
164.80313822441 0.000000000000000 0.000098601810544 0.000000000000000
164.78348931987 0.000000000000000 0.000098599303424 0.000000000000000
164.76384041532 0.000000000000000 0.000098596792113 0.000000000000000
164.74823778752 0.000000000000000 0.000098594794967 0.000000000000000
164.73263515972 0.000000000000000 0.000098592795177 0.000000000000000
164.72025125886 0.000000000000000 0.000098591206049 0.000000000000000
164.70786735800 0.000000000000000 0.000098589615255 0.000000000000000
164.69804129430 0.000000000000000 0.000098588351847 0.000000000000000
164.68821523061 0.000000000000000 0.000098587087392 0.000000000000000
164.68041994869 0.000000000000000 0.000098586083522 0.000000000000000
164.67262466676 0.000000000000000 0.000098585078994 0.000000000000000
164.66644028370 0.000000000000000 0.000098584281586 0.000000000000000
164.66025590064 0.000000000000000 0.000098583483766 0.000000000000000
164.65534814323 0.000000000000000 0.000098582850347 0.000000000000000
164.65044038582 0.000000000000000 0.000098582216670 0.000000000000000
164.64654320642 0.000000000000000 0.000098581713295 0.000000000000000
164.64264602702 0.000000000000000 0.000098581209760 0.000000000000000
164.63954761374 0.000000000000000 0.000098580809317 0.000000000000000
164.63644920045 0.000000000000000 0.000098580408776 0.000000000000000
164.63398071653 0.000000000000000 0.000098580089598 0.000000000000000
164.63151223261 0.000000000000000 0.000098579770360 0.000000000000000
164.62953871276 0.000000000000000 0.000098579515092 0.000000000000000
164.62756519290 0.000000000000000 0.000098579259787 0.000000000000000
164.62597807489 0.000000000000000 0.000098579054445 0.000000000000000
164.62439095687 0.000000000000000 0.000098578849082 0.000000000000000
164.62310168474 0.000000000000000 0.000098578682245 0.000000000000000
164.62181241260 0.000000000000000 0.000098578515397 0.000000000000000
164.62074623213 0.000000000000000 0.000098578377412 0.000000000000000
164.61968005166 0.000000000000000 0.000098578239424 0.000000000000000
164.61861387119 0.000000000000000 0.000098578101432 0.000000000000000
164.61736732321 0.000000000000000 0.000098577940097 0.000000000000000
164.61612077523 0.000000000000000 0.000098577778770 0.000000000000000
164.61487422725 0.000000000000000 0.000098577617458 0.000000000000000
164.61464030094 0.000000000000000 0.000098577587189 0.000000000000000
164.61440637463 0.000000000000000 0.000098577556921 0.000000000000000
164.61417244831 0.000000000000000 0.000098577526654 0.000000000000000
164.61370459569 0.000000000000000 0.000098577466123 0.000000000000000
164.61323674307 0.000000000000000 0.000098577405597 0.000000000000000
164.61276889045 0.000000000000000 0.000098577345075 0.000000000000000
164.61230103783 0.000000000000000 0.000098577284558 0.000000000000000
164.61111567158 0.000000000000000 0.000098577131247 0.000000000000000
164.60993030532 0.000000000000000 0.000098576977954 0.000000000000000
164.60874493907 0.000000000000000 0.000098576824670 0.000000000000000
164.60755957281 0.000000000000000 0.000098576671390 0.000000000000000
164.60689681565 0.000000000000000 0.000098576585688 0.000000000000000
164.60623405848 0.000000000000000 0.000098576499985 0.000000000000000
164.60557130131 0.000000000000000 0.000098576414280 0.000000000000000
164.60490854415 0.000000000000000 0.000098576328573 0.000000000000000
164.60358302981 0.000000000000000 0.000098576157152 0.000000000000000
164.60225751548 0.000000000000000 0.000098575985719 0.000000000000000
164.60093200115 0.000000000000000 0.000098575814273 0.000000000000000
164.59960648682 0.000000000000000 0.000098575642813 0.000000000000000
164.59621118811 0.000000000000000 0.000098575203548 0.000000000000000
164.59281588941 0.000000000000000 0.000098574764174 0.000000000000000
164.58942059071 0.000000000000000 0.000098574324688 0.000000000000000
164.58602529200 0.000000000000000 0.000098573885084 0.000000000000000
164.57916996723 0.000000000000000 0.000098572997133 0.000000000000000
164.57231464245 0.000000000000000 0.000098572108688 0.000000000000000
164.56545931767 0.000000000000000 0.000098571219741 0.000000000000000
164.55860399290 0.000000000000000 0.000098570330289 0.000000000000000
164.54269701410 0.000000000000000 0.000098568264464 0.000000000000000
164.52679003530 0.000000000000000 0.000098566195886 0.000000000000000
164.51088305650 0.000000000000000 0.000098564124543 0.000000000000000
164.49497607770 0.000000000000000 0.000098562050425 0.000000000000000
164.45212389855 0.000000000000000 0.000098556449046 0.000000000000000
164.40927171941 0.000000000000000 0.000098550827363 0.000000000000000
164.36641954026 0.000000000000000 0.000098545185270 0.000000000000000
164.25137815705 0.000000000000000 0.000098529936655 0.000000000000000
164.13633677383 0.000000000000000 0.000098514538521 0.000000000000000
164.02129539062 0.000000000000000 0.000098498989222 0.000000000000000
163.89397396008 0.000000000000000 0.000098481602240 0.000000000000000
163.76665252955 0.000000000000000 0.000098464026135 0.000000000000000
163.67172413403 0.000000000000000 0.000098450797619 0.000000000000000
163.57679573851 0.000000000000000 0.000098437462302 0.000000000000000
163.51172699013 0.000000000000000 0.000098428259567 0.000000000000000
163.44665824176 0.000000000000000 0.000098419006161 0.000000000000000
163.40246104941 0.000000000000000 0.000098412691905 0.000000000000000
163.35826385706 0.000000000000000 0.000098406354144 0.000000000000000
163.32832524222 0.000000000000000 0.000098402047650 0.000000000000000
163.29838662739 0.000000000000000 0.000098397730345 0.000000000000000
163.27813859683 0.000000000000000 0.000098394804341 0.000000000000000
163.25789056628 0.000000000000000 0.000098391873391 0.000000000000000
163.24420777113 0.000000000000000 0.000098389889978 0.000000000000000
163.23052497598 0.000000000000000 0.000098387904315 0.000000000000000
163.22127805065 0.000000000000000 0.000098386561122 0.000000000000000
163.21203112532 0.000000000000000 0.000098385216911 0.000000000000000
163.20577237443 0.000000000000000 0.000098384306514 0.000000000000000
163.19951362355 0.000000000000000 0.000098383395663 0.000000000000000
163.19525845796 0.000000000000000 0.000098382776144 0.000000000000000
163.19100329238 0.000000000000000 0.000098382156427 0.000000000000000
163.18807830122 0.000000000000000 0.000098381730325 0.000000000000000
163.18515331006 0.000000000000000 0.000098381304142 0.000000000000000
163.18308704034 0.000000000000000 0.000098381003035 0.000000000000000
163.18102077061 0.000000000000000 0.000098380701900 0.000000000000000
163.17944276386 0.000000000000000 0.000098380471913 0.000000000000000
163.17786475711 0.000000000000000 0.000098380241927 0.000000000000000
163.17628675036 0.000000000000000 0.000098380011957 0.000000000000000
163.17512587055 0.000000000000000 0.000098379842797 0.000000000000000
163.17396499074 0.000000000000000 0.000098379673664 0.000000000000000
163.17280411094 0.000000000000000 0.000098379504559 0.000000000000000
163.17164323113 0.000000000000000 0.000098379335479 0.000000000000000
163.17048235132 0.000000000000000 0.000098379166415 0.000000000000000
163.16932147151 0.000000000000000 0.000098378997360 0.000000000000000
163.16816059170 0.000000000000000 0.000098378828307 0.000000000000000
163.16583883209 0.000000000000000 0.000098378490192 0.000000000000000
163.16351707247 0.000000000000000 0.000098378152046 0.000000000000000
163.16119531286 0.000000000000000 0.000098377813857 0.000000000000000
163.15887355324 0.000000000000000 0.000098377475617 0.000000000000000
163.15552390141 0.000000000000000 0.000098376987537 0.000000000000000
163.15217424957 0.000000000000000 0.000098376499337 0.000000000000000
163.14882459774 0.000000000000000 0.000098376011014 0.000000000000000
163.14547494590 0.000000000000000 0.000098375522563 0.000000000000000
163.13813808919 0.000000000000000 0.000098374452241 0.000000000000000
163.13080123247 0.000000000000000 0.000098373381288 0.000000000000000
163.12346437576 0.000000000000000 0.000098372309696 0.000000000000000
163.11612751904 0.000000000000000 0.000098371237460 0.000000000000000
163.09924468950 0.000000000000000 0.000098368767683 0.000000000000000
163.08236185996 0.000000000000000 0.000098366294460 0.000000000000000
163.06547903042 0.000000000000000 0.000098363817775 0.000000000000000
163.04859620088 0.000000000000000 0.000098361337618 0.000000000000000
163.00279010723 0.000000000000000 0.000098354590942 0.000000000000000
162.95698401357 0.000000000000000 0.000098347818488 0.000000000000000
162.91117791992 0.000000000000000 0.000098341020119 0.000000000000000
162.78794526929 0.000000000000000 0.000098322600633 0.000000000000000
162.66471261866 0.000000000000000 0.000098303990424 0.000000000000000
162.57139552479 0.000000000000000 0.000098289769822 0.000000000000000
162.47807843092 0.000000000000000 0.000098275437758 0.000000000000000
162.40326033185 0.000000000000000 0.000098263865805 0.000000000000000
162.32844223278 0.000000000000000 0.000098252221264 0.000000000000000
162.26865595192 0.000000000000000 0.000098242863819 0.000000000000000
162.20886967106 0.000000000000000 0.000098233459593 0.000000000000000
162.16117031853 0.000000000000000 0.000098225922944 0.000000000000000
162.11347096600 0.000000000000000 0.000098218356320 0.000000000000000
162.07546596454 0.000000000000000 0.000098212306019 0.000000000000000
162.03746096308 0.000000000000000 0.000098206236600 0.000000000000000
162.00721371618 0.000000000000000 0.000098201392413 0.000000000000000
161.97696646927 0.000000000000000 0.000098196536076 0.000000000000000
161.95291545803 0.000000000000000 0.000098192665894 0.000000000000000
161.92886444678 0.000000000000000 0.000098188788013 0.000000000000000
161.90975455592 0.000000000000000 0.000098185701325 0.000000000000000
161.89064466506 0.000000000000000 0.000098182609771 0.000000000000000
161.87546968578 0.000000000000000 0.000098180151331 0.000000000000000
161.86029470651 0.000000000000000 0.000098177689820 0.000000000000000
161.84824969446 0.000000000000000 0.000098175733832 0.000000000000000
161.83620468241 0.000000000000000 0.000098173775911 0.000000000000000
161.82664680806 0.000000000000000 0.000098172220900 0.000000000000000
161.81708893371 0.000000000000000 0.000098170664675 0.000000000000000
161.80950552410 0.000000000000000 0.000098169429071 0.000000000000000
161.80192211450 0.000000000000000 0.000098168192704 0.000000000000000
161.79590470275 0.000000000000000 0.000098167211110 0.000000000000000
161.78988729100 0.000000000000000 0.000098166229039 0.000000000000000
161.78511062977 0.000000000000000 0.000098165449127 0.000000000000000
161.78033396855 0.000000000000000 0.000098164668916 0.000000000000000
161.77653910659 0.000000000000000 0.000098164048860 0.000000000000000
161.77274424463 0.000000000000000 0.000098163428620 0.000000000000000
161.76972489774 0.000000000000000 0.000098162935000 0.000000000000000
161.76670555085 0.000000000000000 0.000098162441267 0.000000000000000
161.76429711124 0.000000000000000 0.000098162047351 0.000000000000000
161.76188867163 0.000000000000000 0.000098161653366 0.000000000000000
161.75995928093 0.000000000000000 0.000098161337698 0.000000000000000
161.75802989023 0.000000000000000 0.000098161021989 0.000000000000000
161.75647302391 0.000000000000000 0.000098160767208 0.000000000000000
161.75491615759 0.000000000000000 0.000098160512403 0.000000000000000
161.75364404656 0.000000000000000 0.000098160304187 0.000000000000000
161.75237193554 0.000000000000000 0.000098160095960 0.000000000000000
161.75109982451 0.000000000000000 0.000098159887722 0.000000000000000
161.74967215430 0.000000000000000 0.000098159654014 0.000000000000000
161.74824448408 0.000000000000000 0.000098159420305 0.000000000000000
161.74681681386 0.000000000000000 0.000098159186609 0.000000000000000
161.74538914364 0.000000000000000 0.000098158952938 0.000000000000000
161.74453837959 0.000000000000000 0.000098158813710 0.000000000000000
161.74368761554 0.000000000000000 0.000098158674497 0.000000000000000
161.74283685149 0.000000000000000 0.000098158535300 0.000000000000000
161.74155368171 0.000000000000000 0.000098158325380 0.000000000000000
161.74027051193 0.000000000000000 0.000098158115479 0.000000000000000
161.73898734215 0.000000000000000 0.000098157905586 0.000000000000000
161.73770417237 0.000000000000000 0.000098157695693 0.000000000000000
161.73517506230 0.000000000000000 0.000098157281978 0.000000000000000
161.73264595223 0.000000000000000 0.000098156868216 0.000000000000000
161.73011684216 0.000000000000000 0.000098156454393 0.000000000000000
161.72758773209 0.000000000000000 0.000098156040502 0.000000000000000
161.72391079980 0.000000000000000 0.000098155438639 0.000000000000000
161.72023386751 0.000000000000000 0.000098154836614 0.000000000000000
161.71655693522 0.000000000000000 0.000098154234422 0.000000000000000
161.71288000292 0.000000000000000 0.000098153632059 0.000000000000000
161.70474339710 0.000000000000000 0.000098152298486 0.000000000000000
161.69660679127 0.000000000000000 0.000098150964050 0.000000000000000
161.68847018544 0.000000000000000 0.000098149628744 0.000000000000000
161.68033357962 0.000000000000000 0.000098148292562 0.000000000000000
161.66145940043 0.000000000000000 0.000098145189679 0.000000000000000
161.64258522125 0.000000000000000 0.000098142082031 0.000000000000000
161.62371104207 0.000000000000000 0.000098138969599 0.000000000000000
161.60483686289 0.000000000000000 0.000098135852367 0.000000000000000
161.55278247145 0.000000000000000 0.000098127230155 0.000000000000000
161.50072808001 0.000000000000000 0.000098118571122 0.000000000000000
161.44867368856 0.000000000000000 0.000098109875064 0.000000000000000
161.32906026107 0.000000000000000 0.000098089751335 0.000000000000000
161.20944683358 0.000000000000000 0.000098069428962 0.000000000000000
161.11962865287 0.000000000000000 0.000098054037054 0.000000000000000
161.02981047216 0.000000000000000 0.000098038531185 0.000000000000000
160.95779958579 0.000000000000000 0.000098026016692 0.000000000000000
160.88578869943 0.000000000000000 0.000098013428087 0.000000000000000
160.82825695286 0.000000000000000 0.000098003317171 0.000000000000000
160.77072520629 0.000000000000000 0.000097993158556 0.000000000000000
160.72483169980 0.000000000000000 0.000097985020650 0.000000000000000
160.67893819331 0.000000000000000 0.000097976852214 0.000000000000000
160.64237656290 0.000000000000000 0.000097970322834 0.000000000000000
160.60581493248 0.000000000000000 0.000097963773999 0.000000000000000
160.57671928182 0.000000000000000 0.000097958548532 0.000000000000000
160.54762363115 0.000000000000000 0.000097953310709 0.000000000000000
160.52449004032 0.000000000000000 0.000097949137357 0.000000000000000
160.50135644949 0.000000000000000 0.000097944956179 0.000000000000000
160.48297647625 0.000000000000000 0.000097941628593 0.000000000000000
160.46459650301 0.000000000000000 0.000097938296063 0.000000000000000
160.45000159102 0.000000000000000 0.000097935646291 0.000000000000000
160.43540667903 0.000000000000000 0.000097932993403 0.000000000000000
160.42382214685 0.000000000000000 0.000097930885486 0.000000000000000
160.41223761467 0.000000000000000 0.000097928775608 0.000000000000000
160.40304487928 0.000000000000000 0.000097927099949 0.000000000000000
160.39385214389 0.000000000000000 0.000097925423057 0.000000000000000
160.38655790326 0.000000000000000 0.000097924091603 0.000000000000000
160.37926366262 0.000000000000000 0.000097922759375 0.000000000000000
160.37347488278 0.000000000000000 0.000097921701558 0.000000000000000
160.36768610294 0.000000000000000 0.000097920643257 0.000000000000000
160.36308979471 0.000000000000000 0.000097919802620 0.000000000000000
160.35849348648 0.000000000000000 0.000097918961681 0.000000000000000
160.35484039668 0.000000000000000 0.000097918293100 0.000000000000000
160.35118730687 0.000000000000000 0.000097917624332 0.000000000000000
160.34827877658 0.000000000000000 0.000097917091738 0.000000000000000
160.34537024629 0.000000000000000 0.000097916559029 0.000000000000000
160.34304759412 0.000000000000000 0.000097916133544 0.000000000000000
160.34072494195 0.000000000000000 0.000097915707991 0.000000000000000
160.33886079778 0.000000000000000 0.000097915366395 0.000000000000000
160.33699665361 0.000000000000000 0.000097915024759 0.000000000000000
160.33548765948 0.000000000000000 0.000097914748182 0.000000000000000
160.33397866534 0.000000000000000 0.000097914471581 0.000000000000000
160.33273874046 0.000000000000000 0.000097914244286 0.000000000000000
160.33149881558 0.000000000000000 0.000097914016979 0.000000000000000
160.33025889070 0.000000000000000 0.000097913789664 0.000000000000000
160.32884170384 0.000000000000000 0.000097913529846 0.000000000000000
160.32742451698 0.000000000000000 0.000097913270032 0.000000000000000
160.32600733012 0.000000000000000 0.000097913010233 0.000000000000000
160.32483675487 0.000000000000000 0.000097912795666 0.000000000000000
160.32366617962 0.000000000000000 0.000097912581128 0.000000000000000
160.32249560438 0.000000000000000 0.000097912366622 0.000000000000000
160.32132502913 0.000000000000000 0.000097912152142 0.000000000000000
160.32015445388 0.000000000000000 0.000097911937681 0.000000000000000
160.31898387863 0.000000000000000 0.000097911723229 0.000000000000000
160.31781330338 0.000000000000000 0.000097911508779 0.000000000000000
160.31547215289 0.000000000000000 0.000097911079866 0.000000000000000
160.31313100239 0.000000000000000 0.000097910650916 0.000000000000000
160.31078985189 0.000000000000000 0.000097910221912 0.000000000000000
160.30844870140 0.000000000000000 0.000097909792848 0.000000000000000
160.30504939855 0.000000000000000 0.000097909169738 0.000000000000000
160.30165009570 0.000000000000000 0.000097908546479 0.000000000000000
160.29825079285 0.000000000000000 0.000097907923066 0.000000000000000
160.29485149000 0.000000000000000 0.000097907299495 0.000000000000000
160.28749273738 0.000000000000000 0.000097905949047 0.000000000000000
160.28013398477 0.000000000000000 0.000097904597830 0.000000000000000
160.27277523215 0.000000000000000 0.000097903245835 0.000000000000000
160.26541647954 0.000000000000000 0.000097901893057 0.000000000000000
160.24859740125 0.000000000000000 0.000097898798204 0.000000000000000
160.23177832296 0.000000000000000 0.000097895699210 0.000000000000000
160.21495924467 0.000000000000000 0.000097892596058 0.000000000000000
160.19814016639 0.000000000000000 0.000097889488733 0.000000000000000
160.15316283712 0.000000000000000 0.000097881158587 0.000000000000000
160.10818550785 0.000000000000000 0.000097872798368 0.000000000000000
160.06320817859 0.000000000000000 0.000097864407929 0.000000000000000
159.94335152869 0.000000000000000 0.000097841900166 0.000000000000000
159.82349487879 0.000000000000000 0.000097819174541 0.000000000000000
159.73117100981 0.000000000000000 0.000097801519460 0.000000000000000
159.63884714082 0.000000000000000 0.000097783732898 0.000000000000000
159.56484666335 0.000000000000000 0.000097769380914 0.000000000000000
159.49084618588 0.000000000000000 0.000097754943478 0.000000000000000
159.43170523633 0.000000000000000 0.000097743343433 0.000000000000000
159.37256428679 0.000000000000000 0.000097731688368 0.000000000000000
159.32537437409 0.000000000000000 0.000097722348944 0.000000000000000
159.27818446139 0.000000000000000 0.000097712974294 0.000000000000000
159.24058143022 0.000000000000000 0.000097705478884 0.000000000000000
159.20297839904 0.000000000000000 0.000097697961019 0.000000000000000
159.17304822542 0.000000000000000 0.000097691961096 0.000000000000000
159.14311805180 0.000000000000000 0.000097685946909 0.000000000000000
159.11931707299 0.000000000000000 0.000097681154137 0.000000000000000
159.09551609418 0.000000000000000 0.000097676352332 0.000000000000000
159.07660328649 0.000000000000000 0.000097672530261 0.000000000000000
159.05769047879 0.000000000000000 0.000097668702482 0.000000000000000
159.04267073405 0.000000000000000 0.000097665658556 0.000000000000000
159.02765098930 0.000000000000000 0.000097662611029 0.000000000000000
159.01572809383 0.000000000000000 0.000097660189294 0.000000000000000
159.00380519837 0.000000000000000 0.000097657765293 0.000000000000000
158.99434317701 0.000000000000000 0.000097655839991 0.000000000000000
158.98488115564 0.000000000000000 0.000097653913265 0.000000000000000
158.97737270286 0.000000000000000 0.000097652383326 0.000000000000000
158.96986425007 0.000000000000000 0.000097650852494 0.000000000000000
158.96390508427 0.000000000000000 0.000097649636899 0.000000000000000
158.95794591847 0.000000000000000 0.000097648420744 0.000000000000000
158.95321403150 0.000000000000000 0.000097647454657 0.000000000000000
158.94848214452 0.000000000000000 0.000097646488222 0.000000000000000
158.94472105694 0.000000000000000 0.000097645719815 0.000000000000000
158.94095996935 0.000000000000000 0.000097644951192 0.000000000000000
158.93796522972 0.000000000000000 0.000097644339028 0.000000000000000
158.93497049010 0.000000000000000 0.000097643726731 0.000000000000000
158.93257876200 0.000000000000000 0.000097643237631 0.000000000000000
158.93018703390 0.000000000000000 0.000097642748450 0.000000000000000
158.92826718135 0.000000000000000 0.000097642355725 0.000000000000000
158.92634732879 0.000000000000000 0.000097641962953 0.000000000000000
158.92479289818 0.000000000000000 0.000097641644907 0.000000000000000
158.92323846756 0.000000000000000 0.000097641326834 0.000000000000000
158.92196072937 0.000000000000000 0.000097641065360 0.000000000000000
158.92068299117 0.000000000000000 0.000097640803873 0.000000000000000
158.91940525297 0.000000000000000 0.000097640542376 0.000000000000000
158.91794304429 0.000000000000000 0.000097640243119 0.000000000000000
158.91648083560 0.000000000000000 0.000097639943864 0.000000000000000
158.91501862692 0.000000000000000 0.000097639644627 0.000000000000000
158.91381395110 0.000000000000000 0.000097639398118 0.000000000000000
158.91260927528 0.000000000000000 0.000097639151641 0.000000000000000
158.91140459947 0.000000000000000 0.000097638905198 0.000000000000000
158.91019992365 0.000000000000000 0.000097638658784 0.000000000000000
158.90899524784 0.000000000000000 0.000097638412390 0.000000000000000
158.90779057202 0.000000000000000 0.000097638166006 0.000000000000000
158.90658589620 0.000000000000000 0.000097637919623 0.000000000000000
158.90417654457 0.000000000000000 0.000097637426841 0.000000000000000
158.90176719294 0.000000000000000 0.000097636934013 0.000000000000000
158.89935784131 0.000000000000000 0.000097636441124 0.000000000000000
158.89694848967 0.000000000000000 0.000097635948164 0.000000000000000
158.89344425389 0.000000000000000 0.000097635231051 0.000000000000000
158.88994001811 0.000000000000000 0.000097634513765 0.000000000000000
158.88643578233 0.000000000000000 0.000097633796299 0.000000000000000
158.88293154655 0.000000000000000 0.000097633078651 0.000000000000000
158.87535310692 0.000000000000000 0.000097631525987 0.000000000000000
158.86777466730 0.000000000000000 0.000097629972435 0.000000000000000
158.86019622767 0.000000000000000 0.000097628417983 0.000000000000000
158.85261778805 0.000000000000000 0.000097626862625 0.000000000000000
158.83530368621 0.000000000000000 0.000097623305755 0.000000000000000
158.81798958437 0.000000000000000 0.000097619744101 0.000000000000000
158.80067548253 0.000000000000000 0.000097616177645 0.000000000000000
158.78336138070 0.000000000000000 0.000097612606371 0.000000000000000
158.73710419356 0.000000000000000 0.000097603041454 0.000000000000000
158.69084700642 0.000000000000000 0.000097593441882 0.000000000000000
158.64458981928 0.000000000000000 0.000097583807489 0.000000000000000
158.52476402374 0.000000000000000 0.000097558687174 0.000000000000000
158.40493822820 0.000000000000000 0.000097533329828 0.000000000000000
158.31435468474 0.000000000000000 0.000097514002065 0.000000000000000
158.22377114128 0.000000000000000 0.000097494536694 0.000000000000000
158.15113500942 0.000000000000000 0.000097478828067 0.000000000000000
158.07849887756 0.000000000000000 0.000097463030031 0.000000000000000
158.02045096275 0.000000000000000 0.000097450340350 0.000000000000000
157.96240304795 0.000000000000000 0.000097437593155 0.000000000000000
157.91608649447 0.000000000000000 0.000097427380784 0.000000000000000
157.86976994099 0.000000000000000 0.000097417131617 0.000000000000000
157.83286353298 0.000000000000000 0.000097408938389 0.000000000000000
157.79595712497 0.000000000000000 0.000097400721721 0.000000000000000
157.76658177973 0.000000000000000 0.000097394164960 0.000000000000000
157.73720643449 0.000000000000000 0.000097387593318 0.000000000000000
157.71384678209 0.000000000000000 0.000097382356834 0.000000000000000
157.69048712970 0.000000000000000 0.000097377110928 0.000000000000000
157.67192495625 0.000000000000000 0.000097372935677 0.000000000000000
157.65336278280 0.000000000000000 0.000097368754473 0.000000000000000
157.63862130267 0.000000000000000 0.000097365429656 0.000000000000000
157.62387982254 0.000000000000000 0.000097362101085 0.000000000000000
157.61217749361 0.000000000000000 0.000097359456072 0.000000000000000
157.60047516468 0.000000000000000 0.000097356808697 0.000000000000000
157.59118772602 0.000000000000000 0.000097354705954 0.000000000000000
157.58190028735 0.000000000000000 0.000097352601727 0.000000000000000
157.57452975971 0.000000000000000 0.000097350930755 0.000000000000000
157.56715923206 0.000000000000000 0.000097349258852 0.000000000000000
157.56130873512 0.000000000000000 0.000097347931086 0.000000000000000
157.55545823817 0.000000000000000 0.000097346602738 0.000000000000000
157.55081161266 0.000000000000000 0.000097345547315 0.000000000000000
157.54616498715 0.000000000000000 0.000097344491530 0.000000000000000
157.54247034590 0.000000000000000 0.000097343651793 0.000000000000000
157.53877570465 0.000000000000000 0.000097342811831 0.000000000000000
157.53583216034 0.000000000000000 0.000097342142469 0.000000000000000
157.53288861603 0.000000000000000 0.000097341472969 0.000000000000000
157.53053553247 0.000000000000000 0.000097340937670 0.000000000000000
157.52818244892 0.000000000000000 0.000097340402288 0.000000000000000
157.52629061726 0.000000000000000 0.000097339971793 0.000000000000000
157.52439878560 0.000000000000000 0.000097339541248 0.000000000000000
157.52286288009 0.000000000000000 0.000097339191671 0.000000000000000
157.52132697458 0.000000000000000 0.000097338842067 0.000000000000000
157.52005829519 0.000000000000000 0.000097338553271 0.000000000000000
157.51878961581 0.000000000000000 0.000097338264461 0.000000000000000
157.51752093643 0.000000000000000 0.000097337975641 0.000000000000000
157.51604411527 0.000000000000000 0.000097337639432 0.000000000000000
157.51456729411 0.000000000000000 0.000097337303228 0.000000000000000
157.51309047295 0.000000000000000 0.000097336967047 0.000000000000000
157.51282847257 0.000000000000000 0.000097336907409 0.000000000000000
157.51256647219 0.000000000000000 0.000097336847773 0.000000000000000
157.51230447180 0.000000000000000 0.000097336788138 0.000000000000000
157.51178047104 0.000000000000000 0.000097336668873 0.000000000000000
157.51125647028 0.000000000000000 0.000097336549615 0.000000000000000
157.51073246952 0.000000000000000 0.000097336430363 0.000000000000000
157.51020846876 0.000000000000000 0.000097336311119 0.000000000000000
157.50862234164 0.000000000000000 0.000097335950205 0.000000000000000
157.50732277945 0.000000000000000 0.000097335654526 0.000000000000000
157.50602321726 0.000000000000000 0.000097335358858 0.000000000000000
157.50472365507 0.000000000000000 0.000097335063193 0.000000000000000
157.50342409288 0.000000000000000 0.000097334767521 0.000000000000000
157.50101328089 0.000000000000000 0.000097334218989 0.000000000000000
157.49860246889 0.000000000000000 0.000097333670397 0.000000000000000
157.49619165690 0.000000000000000 0.000097333121732 0.000000000000000
157.49378084490 0.000000000000000 0.000097332572986 0.000000000000000
157.48983016018 0.000000000000000 0.000097331673553 0.000000000000000
157.48587947546 0.000000000000000 0.000097330773877 0.000000000000000
157.48192879075 0.000000000000000 0.000097329873951 0.000000000000000
157.47797810603 0.000000000000000 0.000097328973770 0.000000000000000
157.46948028703 0.000000000000000 0.000097327036628 0.000000000000000
157.46098246803 0.000000000000000 0.000097325098269 0.000000000000000
157.45248464903 0.000000000000000 0.000097323158682 0.000000000000000
157.44398683003 0.000000000000000 0.000097321217860 0.000000000000000
157.42433659446 0.000000000000000 0.000097316725176 0.000000000000000
157.40468635889 0.000000000000000 0.000097312225817 0.000000000000000
157.38503612332 0.000000000000000 0.000097307719759 0.000000000000000
157.36538588775 0.000000000000000 0.000097303206981 0.000000000000000
157.31187399891 0.000000000000000 0.000097290883491 0.000000000000000
157.25836211008 0.000000000000000 0.000097278509777 0.000000000000000
157.20485022124 0.000000000000000 0.000097266085594 0.000000000000000
157.08909677241 0.000000000000000 0.000097239036536 0.000000000000000
156.97334332357 0.000000000000000 0.000097211748151 0.000000000000000
156.88671296549 0.000000000000000 0.000097191167706 0.000000000000000
156.80008260740 0.000000000000000 0.000097170451364 0.000000000000000
156.73061716169 0.000000000000000 0.000097153741122 0.000000000000000
156.66115171598 0.000000000000000 0.000097136942725 0.000000000000000
156.60565023476 0.000000000000000 0.000097123457594 0.000000000000000
156.55014875354 0.000000000000000 0.000097109915851 0.000000000000000
156.50587208029 0.000000000000000 0.000097099072155 0.000000000000000
156.46159540705 0.000000000000000 0.000097088192287 0.000000000000000
156.42631971526 0.000000000000000 0.000097079498259 0.000000000000000
156.39104402347 0.000000000000000 0.000097070781211 0.000000000000000
156.36297001012 0.000000000000000 0.000097063827322 0.000000000000000
156.33489599676 0.000000000000000 0.000097056858832 0.000000000000000
156.31257325645 0.000000000000000 0.000097051307489 0.000000000000000
156.29025051614 0.000000000000000 0.000097045746906 0.000000000000000
156.27251346982 0.000000000000000 0.000097041322031 0.000000000000000
156.25477642350 0.000000000000000 0.000097036891322 0.000000000000000
156.24069075043 0.000000000000000 0.000097033368571 0.000000000000000
156.22660507735 0.000000000000000 0.000097029842144 0.000000000000000
156.21542337164 0.000000000000000 0.000097027040126 0.000000000000000
156.20424166592 0.000000000000000 0.000097024235796 0.000000000000000
156.19536702022 0.000000000000000 0.000097022008424 0.000000000000000
156.18649237452 0.000000000000000 0.000097019779600 0.000000000000000
156.17944866401 0.000000000000000 0.000097018009574 0.000000000000000
156.17240495351 0.000000000000000 0.000097016238638 0.000000000000000
156.16681270555 0.000000000000000 0.000097014831985 0.000000000000000
156.16122045760 0.000000000000000 0.000097013424763 0.000000000000000
156.15677733028 0.000000000000000 0.000097012306300 0.000000000000000
156.15233420297 0.000000000000000 0.000097011187483 0.000000000000000
156.14879922271 0.000000000000000 0.000097010297095 0.000000000000000
156.14526424245 0.000000000000000 0.000097009406487 0.000000000000000
156.14244507020 0.000000000000000 0.000097008696066 0.000000000000000
156.13962589795 0.000000000000000 0.000097007985512 0.000000000000000
156.13736847995 0.000000000000000 0.000097007416449 0.000000000000000
156.13511106196 0.000000000000000 0.000097006847306 0.000000000000000
156.13329104958 0.000000000000000 0.000097006388385 0.000000000000000
156.13147103721 0.000000000000000 0.000097005929417 0.000000000000000
156.12998624234 0.000000000000000 0.000097005554952 0.000000000000000
156.12850144746 0.000000000000000 0.000097005180461 0.000000000000000
156.12701665259 0.000000000000000 0.000097004805948 0.000000000000000
156.12535867046 0.000000000000000 0.000097004387733 0.000000000000000
156.12370068833 0.000000000000000 0.000097003969510 0.000000000000000
156.12204270620 0.000000000000000 0.000097003551297 0.000000000000000
156.12038472407 0.000000000000000 0.000097003133119 0.000000000000000
156.11945501747 0.000000000000000 0.000097002898652 0.000000000000000
156.11852531088 0.000000000000000 0.000097002664206 0.000000000000000
156.11759560428 0.000000000000000 0.000097002429780 0.000000000000000
156.11573619110 0.000000000000000 0.000097001960982 0.000000000000000
156.11443710147 0.000000000000000 0.000097001633480 0.000000000000000
156.11313801185 0.000000000000000 0.000097001305985 0.000000000000000
156.11183892223 0.000000000000000 0.000097000978487 0.000000000000000
156.11053983261 0.000000000000000 0.000097000650980 0.000000000000000
156.10808720150 0.000000000000000 0.000097000032620 0.000000000000000
156.10563457040 0.000000000000000 0.000096999414189 0.000000000000000
156.10318193930 0.000000000000000 0.000096998795675 0.000000000000000
156.10072930820 0.000000000000000 0.000096998177071 0.000000000000000
156.09655464876 0.000000000000000 0.000096997123915 0.000000000000000
156.09237998931 0.000000000000000 0.000096996070468 0.000000000000000
156.08820532987 0.000000000000000 0.000096995016721 0.000000000000000
156.08403067042 0.000000000000000 0.000096993962668 0.000000000000000
156.07507759693 0.000000000000000 0.000096991701072 0.000000000000000
156.06612452344 0.000000000000000 0.000096989438027 0.000000000000000
156.05717144995 0.000000000000000 0.000096987173519 0.000000000000000
156.04821837646 0.000000000000000 0.000096984907539 0.000000000000000
156.02745652967 0.000000000000000 0.000096979647127 0.000000000000000
156.00669468287 0.000000000000000 0.000096974378726 0.000000000000000
155.98593283608 0.000000000000000 0.000096969102305 0.000000000000000
155.96517098929 0.000000000000000 0.000096963817842 0.000000000000000
155.90840194848 0.000000000000000 0.000096949327326 0.000000000000000
155.85163290767 0.000000000000000 0.000096934776225 0.000000000000000
155.79486386687 0.000000000000000 0.000096920164247 0.000000000000000
155.68154326763 0.000000000000000 0.000096890813059 0.000000000000000
155.56822266838 0.000000000000000 0.000096861216323 0.000000000000000
155.48384001814 0.000000000000000 0.000096839017010 0.000000000000000
155.39945736790 0.000000000000000 0.000096816679907 0.000000000000000
155.33179220429 0.000000000000000 0.000096798668182 0.000000000000000
155.26412704067 0.000000000000000 0.000096780567188 0.000000000000000
155.21006854413 0.000000000000000 0.000096766041776 0.000000000000000
155.15601004759 0.000000000000000 0.000096751459107 0.000000000000000
155.11288740393 0.000000000000000 0.000096739785342 0.000000000000000
155.06976476026 0.000000000000000 0.000096728075029 0.000000000000000
155.03541032278 0.000000000000000 0.000096718719614 0.000000000000000
155.00105588531 0.000000000000000 0.000096709340959 0.000000000000000
154.97371614887 0.000000000000000 0.000096701860682 0.000000000000000
154.94637641244 0.000000000000000 0.000096694365672 0.000000000000000
154.92463811164 0.000000000000000 0.000096688395744 0.000000000000000
154.90289981085 0.000000000000000 0.000096682416499 0.000000000000000
154.88562735726 0.000000000000000 0.000096677658971 0.000000000000000
154.86835490368 0.000000000000000 0.000096672895562 0.000000000000000
154.85463810182 0.000000000000000 0.000096669108548 0.000000000000000
154.84092129997 0.000000000000000 0.000096665317829 0.000000000000000
154.83003208662 0.000000000000000 0.000096662305896 0.000000000000000
154.81914287327 0.000000000000000 0.000096659291635 0.000000000000000
154.81049980195 0.000000000000000 0.000096656897476 0.000000000000000
154.80185673063 0.000000000000000 0.000096654501855 0.000000000000000
154.79499599603 0.000000000000000 0.000096652599210 0.000000000000000
154.78813526143 0.000000000000000 0.000096650695650 0.000000000000000
154.78268717351 0.000000000000000 0.000096649183389 0.000000000000000
154.77723908559 0.000000000000000 0.000096647670556 0.000000000000000
154.77290903369 0.000000000000000 0.000096646467775 0.000000000000000
154.76857898180 0.000000000000000 0.000096645264639 0.000000000000000
154.76513205679 0.000000000000000 0.000096644306634 0.000000000000000
154.76168513177 0.000000000000000 0.000096643348410 0.000000000000000
154.75893368486 0.000000000000000 0.000096642583369 0.000000000000000
154.75618223795 0.000000000000000 0.000096641818194 0.000000000000000
154.75397573045 0.000000000000000 0.000096641204472 0.000000000000000
154.75176922294 0.000000000000000 0.000096640590669 0.000000000000000
154.74998572206 0.000000000000000 0.000096640094481 0.000000000000000
154.74820222118 0.000000000000000 0.000096639598247 0.000000000000000
154.74674069615 0.000000000000000 0.000096639191567 0.000000000000000
154.74527917112 0.000000000000000 0.000096638784861 0.000000000000000
154.74381764609 0.000000000000000 0.000096638378136 0.000000000000000
154.74216236897 0.000000000000000 0.000096637917474 0.000000000000000
154.74050709185 0.000000000000000 0.000096637456809 0.000000000000000
154.73885181473 0.000000000000000 0.000096636996161 0.000000000000000
154.73719653760 0.000000000000000 0.000096636535553 0.000000000000000
154.73686548218 0.000000000000000 0.000096636443439 0.000000000000000
154.73653442676 0.000000000000000 0.000096636351327 0.000000000000000
154.73620337133 0.000000000000000 0.000096636259218 0.000000000000000
154.73554126048 0.000000000000000 0.000096636075010 0.000000000000000
154.73487914963 0.000000000000000 0.000096635890812 0.000000000000000
154.73421703879 0.000000000000000 0.000096635706624 0.000000000000000
154.73355492794 0.000000000000000 0.000096635522445 0.000000000000000
154.73208152856 0.000000000000000 0.000096635112612 0.000000000000000
154.73060812919 0.000000000000000 0.000096634702794 0.000000000000000
154.72913472981 0.000000000000000 0.000096634292976 0.000000000000000
154.72766133044 0.000000000000000 0.000096633883147 0.000000000000000
154.72618793106 0.000000000000000 0.000096633473301 0.000000000000000
154.72130106018 0.000000000000000 0.000096632113757 0.000000000000000
154.71765993301 0.000000000000000 0.000096631100559 0.000000000000000
154.71401880585 0.000000000000000 0.000096630087138 0.000000000000000
154.71037767868 0.000000000000000 0.000096629073485 0.000000000000000
154.70673655152 0.000000000000000 0.000096628059591 0.000000000000000
154.70309542436 0.000000000000000 0.000096627045453 0.000000000000000
154.69581317003 0.000000000000000 0.000096625016429 0.000000000000000
154.68853091570 0.000000000000000 0.000096622986395 0.000000000000000
154.68124866137 0.000000000000000 0.000096620955340 0.000000000000000
154.67396640705 0.000000000000000 0.000096618923257 0.000000000000000
154.65596163874 0.000000000000000 0.000096613894664 0.000000000000000
154.63795687044 0.000000000000000 0.000096608859715 0.000000000000000
154.61995210214 0.000000000000000 0.000096603818385 0.000000000000000
154.60194733384 0.000000000000000 0.000096598770654 0.000000000000000
154.55508619037 0.000000000000000 0.000096585602764 0.000000000000000
154.50822504689 0.000000000000000 0.000096572391217 0.000000000000000
154.46136390342 0.000000000000000 0.000096559135838 0.000000000000000
154.34505105179 0.000000000000000 0.000096526044460 0.000000000000000
154.22873820015 0.000000000000000 0.000096492680005 0.000000000000000
154.14097967542 0.000000000000000 0.000096467324537 0.000000000000000
154.05322115068 0.000000000000000 0.000096441811821 0.000000000000000
153.98283792975 0.000000000000000 0.000096421236313 0.000000000000000
153.91245470882 0.000000000000000 0.000096400558950 0.000000000000000
153.85620099426 0.000000000000000 0.000096383959183 0.000000000000000
153.79994727971 0.000000000000000 0.000096367294069 0.000000000000000
153.75505779620 0.000000000000000 0.000096353948653 0.000000000000000
153.71016831269 0.000000000000000 0.000096340561519 0.000000000000000
153.67439574171 0.000000000000000 0.000096329863377 0.000000000000000
153.63862317074 0.000000000000000 0.000096319138704 0.000000000000000
153.61014781881 0.000000000000000 0.000096310582778 0.000000000000000
153.58167246689 0.000000000000000 0.000096302010033 0.000000000000000
153.55902653924 0.000000000000000 0.000096295180277 0.000000000000000
153.53638061159 0.000000000000000 0.000096288339885 0.000000000000000
153.51838390135 0.000000000000000 0.000096282896244 0.000000000000000
153.50038719111 0.000000000000000 0.000096277445889 0.000000000000000
153.48609320207 0.000000000000000 0.000096273112134 0.000000000000000
153.47179921302 0.000000000000000 0.000096268774149 0.000000000000000
153.46045048570 0.000000000000000 0.000096265326993 0.000000000000000
153.44910175838 0.000000000000000 0.000096261877176 0.000000000000000
153.44009313148 0.000000000000000 0.000096259136819 0.000000000000000
153.43108450457 0.000000000000000 0.000096256394792 0.000000000000000
153.42393309942 0.000000000000000 0.000096254216877 0.000000000000000
153.41678169426 0.000000000000000 0.000096252037915 0.000000000000000
153.41110251663 0.000000000000000 0.000096250306784 0.000000000000000
153.40542333901 0.000000000000000 0.000096248574999 0.000000000000000
153.40090951896 0.000000000000000 0.000096247198111 0.000000000000000
153.39639569892 0.000000000000000 0.000096245820816 0.000000000000000
153.39280251621 0.000000000000000 0.000096244724145 0.000000000000000
153.38920933350 0.000000000000000 0.000096243627224 0.000000000000000
153.38634128699 0.000000000000000 0.000096242751493 0.000000000000000
153.38347324049 0.000000000000000 0.000096241875609 0.000000000000000
153.38117349692 0.000000000000000 0.000096241173173 0.000000000000000
153.37887375334 0.000000000000000 0.000096240470644 0.000000000000000
153.37701531239 0.000000000000000 0.000096239902861 0.000000000000000
153.37515687144 0.000000000000000 0.000096239335024 0.000000000000000
153.37363458328 0.000000000000000 0.000096238869861 0.000000000000000
153.37211229513 0.000000000000000 0.000096238404668 0.000000000000000
153.37059000698 0.000000000000000 0.000096237939452 0.000000000000000
153.36886837186 0.000000000000000 0.000096237413294 0.000000000000000
153.36714673673 0.000000000000000 0.000096236887131 0.000000000000000
153.36542510161 0.000000000000000 0.000096236360984 0.000000000000000
153.36370346649 0.000000000000000 0.000096235834882 0.000000000000000
153.36335913947 0.000000000000000 0.000096235729669 0.000000000000000
153.36301481244 0.000000000000000 0.000096235624460 0.000000000000000
153.36267048542 0.000000000000000 0.000096235519253 0.000000000000000
153.36198183137 0.000000000000000 0.000096235308850 0.000000000000000
153.36129317732 0.000000000000000 0.000096235098458 0.000000000000000
153.36060452327 0.000000000000000 0.000096234888078 0.000000000000000
153.35991586923 0.000000000000000 0.000096234677707 0.000000000000000
153.35841904643 0.000000000000000 0.000096234220480 0.000000000000000
153.35692222363 0.000000000000000 0.000096233763268 0.000000000000000
153.35542540083 0.000000000000000 0.000096233306057 0.000000000000000
153.35392857803 0.000000000000000 0.000096232848835 0.000000000000000
153.35243175523 0.000000000000000 0.000096232391592 0.000000000000000
153.34793738317 0.000000000000000 0.000096231018503 0.000000000000000
153.34423935445 0.000000000000000 0.000096229888478 0.000000000000000
153.34054132573 0.000000000000000 0.000096228758216 0.000000000000000
153.33684329701 0.000000000000000 0.000096227627705 0.000000000000000
153.33314526829 0.000000000000000 0.000096226496934 0.000000000000000
153.32944723957 0.000000000000000 0.000096225365900 0.000000000000000
153.32205118213 0.000000000000000 0.000096223103023 0.000000000000000
153.31465512469 0.000000000000000 0.000096220839054 0.000000000000000
153.30725906725 0.000000000000000 0.000096218573981 0.000000000000000
153.29986300981 0.000000000000000 0.000096216307796 0.000000000000000
153.28186117028 0.000000000000000 0.000096210787277 0.000000000000000
153.26385933075 0.000000000000000 0.000096205260092 0.000000000000000
153.24585749121 0.000000000000000 0.000096199726215 0.000000000000000
153.22785565168 0.000000000000000 0.000096194185625 0.000000000000000
153.18127934208 0.000000000000000 0.000096179819149 0.000000000000000
153.13470303247 0.000000000000000 0.000096165407448 0.000000000000000
153.08812672286 0.000000000000000 0.000096150950358 0.000000000000000
152.97275200599 0.000000000000000 0.000096114942023 0.000000000000000
152.85737728912 0.000000000000000 0.000096078652404 0.000000000000000
152.77032428370 0.000000000000000 0.000096051083849 0.000000000000000
152.68327127828 0.000000000000000 0.000096023353591 0.000000000000000
152.61344823216 0.000000000000000 0.000096000994627 0.000000000000000
152.54362518604 0.000000000000000 0.000095978531053 0.000000000000000
152.48781528111 0.000000000000000 0.000095960500453 0.000000000000000
152.43200537618 0.000000000000000 0.000095942402806 0.000000000000000
152.38746732542 0.000000000000000 0.000095927912172 0.000000000000000
152.34292927466 0.000000000000000 0.000095913378771 0.000000000000000
152.30743490629 0.000000000000000 0.000095901765819 0.000000000000000
152.27194053792 0.000000000000000 0.000095890125690 0.000000000000000
152.24368532496 0.000000000000000 0.000095880840162 0.000000000000000
152.21543011200 0.000000000000000 0.000095871537414 0.000000000000000
152.19295828075 0.000000000000000 0.000095864126496 0.000000000000000
152.17048644951 0.000000000000000 0.000095856704694 0.000000000000000
152.15262731208 0.000000000000000 0.000095850798572 0.000000000000000
152.13476817466 0.000000000000000 0.000095844885584 0.000000000000000
152.12058276287 0.000000000000000 0.000095840184041 0.000000000000000
152.10639735108 0.000000000000000 0.000095835478174 0.000000000000000
152.09513414966 0.000000000000000 0.000095831738644 0.000000000000000
152.08387094824 0.000000000000000 0.000095827996395 0.000000000000000
152.07492947885 0.000000000000000 0.000095825023619 0.000000000000000
152.06598800947 0.000000000000000 0.000095822049137 0.000000000000000
152.05888906940 0.000000000000000 0.000095819686381 0.000000000000000
152.05179012934 0.000000000000000 0.000095817322558 0.000000000000000
152.04615159188 0.000000000000000 0.000095815444264 0.000000000000000
152.04051305442 0.000000000000000 0.000095813565304 0.000000000000000
152.03603026102 0.000000000000000 0.000095812071005 0.000000000000000
152.03154746762 0.000000000000000 0.000095810576292 0.000000000000000
152.02797736557 0.000000000000000 0.000095809385608 0.000000000000000
152.02440726352 0.000000000000000 0.000095808194667 0.000000000000000
152.02155554634 0.000000000000000 0.000095807243189 0.000000000000000
152.01870382916 0.000000000000000 0.000095806291555 0.000000000000000
152.01641440680 0.000000000000000 0.000095805527453 0.000000000000000
152.01412498443 0.000000000000000 0.000095804763257 0.000000000000000
152.01227108167 0.000000000000000 0.000095804144369 0.000000000000000
152.01041717891 0.000000000000000 0.000095803525428 0.000000000000000
152.00889307557 0.000000000000000 0.000095803016556 0.000000000000000
152.00736897222 0.000000000000000 0.000095802507657 0.000000000000000
152.00584486887 0.000000000000000 0.000095801998734 0.000000000000000
152.00410030777 0.000000000000000 0.000095801416179 0.000000000000000
152.00235574666 0.000000000000000 0.000095800833622 0.000000000000000
152.00061118556 0.000000000000000 0.000095800251089 0.000000000000000
151.99917404070 0.000000000000000 0.000095799771243 0.000000000000000
151.99773689585 0.000000000000000 0.000095799291448 0.000000000000000
151.99629975100 0.000000000000000 0.000095798811707 0.000000000000000
151.99486260615 0.000000000000000 0.000095798332012 0.000000000000000
151.99342546129 0.000000000000000 0.000095797852346 0.000000000000000
151.99198831644 0.000000000000000 0.000095797372692 0.000000000000000
151.99055117159 0.000000000000000 0.000095796893036 0.000000000000000
151.98767688188 0.000000000000000 0.000095795933685 0.000000000000000
151.98480259218 0.000000000000000 0.000095794974237 0.000000000000000
151.98192830248 0.000000000000000 0.000095794014666 0.000000000000000
151.97905401277 0.000000000000000 0.000095793054956 0.000000000000000
151.97487304378 0.000000000000000 0.000095791658686 0.000000000000000
151.97069207479 0.000000000000000 0.000095790262082 0.000000000000000
151.96651110579 0.000000000000000 0.000095788865132 0.000000000000000
151.96233013680 0.000000000000000 0.000095787467831 0.000000000000000
151.95332118236 0.000000000000000 0.000095784455774 0.000000000000000
151.94431222792 0.000000000000000 0.000095781442028 0.000000000000000
151.93530327348 0.000000000000000 0.000095778426577 0.000000000000000
151.92629431904 0.000000000000000 0.000095775409409 0.000000000000000
151.90567420225 0.000000000000000 0.000095768497079 0.000000000000000
151.88505408547 0.000000000000000 0.000095761575664 0.000000000000000
151.86443396869 0.000000000000000 0.000095754645131 0.000000000000000
151.84381385191 0.000000000000000 0.000095747705459 0.000000000000000
151.78877425458 0.000000000000000 0.000095729137042 0.000000000000000
151.73373465724 0.000000000000000 0.000095710503103 0.000000000000000
151.67869505991 0.000000000000000 0.000095691803410 0.000000000000000
151.56789018239 0.000000000000000 0.000095653957158 0.000000000000000
151.45708530488 0.000000000000000 0.000095615842213 0.000000000000000
151.37450201467 0.000000000000000 0.000095587259562 0.000000000000000
151.29191872446 0.000000000000000 0.000095558526587 0.000000000000000
151.22568408070 0.000000000000000 0.000095535372901 0.000000000000000
151.15944943694 0.000000000000000 0.000095512122165 0.000000000000000
151.10652454539 0.000000000000000 0.000095493473806 0.000000000000000
151.05359965384 0.000000000000000 0.000095474763380 0.000000000000000
151.01137502203 0.000000000000000 0.000095459791268 0.000000000000000
150.96915039023 0.000000000000000 0.000095444779633 0.000000000000000
150.93550702731 0.000000000000000 0.000095432790509 0.000000000000000
150.90186366439 0.000000000000000 0.000095420776304 0.000000000000000
150.87508668829 0.000000000000000 0.000095411196200 0.000000000000000
150.84830971219 0.000000000000000 0.000095401600222 0.000000000000000
150.82701648458 0.000000000000000 0.000095393958112 0.000000000000000
150.80572325697 0.000000000000000 0.000095386305979 0.000000000000000
150.78880244522 0.000000000000000 0.000095380218015 0.000000000000000
150.77188163347 0.000000000000000 0.000095374123732 0.000000000000000
150.75844222762 0.000000000000000 0.000095369278831 0.000000000000000
150.74500282178 0.000000000000000 0.000095364429954 0.000000000000000
150.73433190593 0.000000000000000 0.000095360577108 0.000000000000000
150.72366099009 0.000000000000000 0.000095356721763 0.000000000000000
150.71518904340 0.000000000000000 0.000095353659120 0.000000000000000
150.70671709670 0.000000000000000 0.000095350594909 0.000000000000000
150.69998966022 0.000000000000000 0.000095348160557 0.000000000000000
150.69326222375 0.000000000000000 0.000095345725225 0.000000000000000
150.68791687471 0.000000000000000 0.000095343789514 0.000000000000000
150.68257152568 0.000000000000000 0.000095341853192 0.000000000000000
150.67831922170 0.000000000000000 0.000095340312386 0.000000000000000
150.67406691771 0.000000000000000 0.000095338771201 0.000000000000000
150.67067689025 0.000000000000000 0.000095337542268 0.000000000000000
150.66728686279 0.000000000000000 0.000095336313102 0.000000000000000
150.66457433237 0.000000000000000 0.000095335329420 0.000000000000000
150.66186180196 0.000000000000000 0.000095334345597 0.000000000000000
150.65967782547 0.000000000000000 0.000095333553379 0.000000000000000
150.65749384899 0.000000000000000 0.000095332761078 0.000000000000000
150.65571651012 0.000000000000000 0.000095332116238 0.000000000000000
150.65393917126 0.000000000000000 0.000095331471352 0.000000000000000
150.65246477868 0.000000000000000 0.000095330936354 0.000000000000000
150.65099038610 0.000000000000000 0.000095330401333 0.000000000000000
150.64951599353 0.000000000000000 0.000095329866296 0.000000000000000
150.64777248649 0.000000000000000 0.000095329233590 0.000000000000000
150.64602897945 0.000000000000000 0.000095328600894 0.000000000000000
150.64428547242 0.000000000000000 0.000095327968236 0.000000000000000
150.64393677101 0.000000000000000 0.000095327841711 0.000000000000000
150.64358806961 0.000000000000000 0.000095327715189 0.000000000000000
150.64323936820 0.000000000000000 0.000095327588670 0.000000000000000
150.64254196538 0.000000000000000 0.000095327335643 0.000000000000000
150.64184456257 0.000000000000000 0.000095327082628 0.000000000000000
150.64114715976 0.000000000000000 0.000095326829626 0.000000000000000
150.64044975694 0.000000000000000 0.000095326576637 0.000000000000000
150.63893343234 0.000000000000000 0.000095326026610 0.000000000000000
150.63741710774 0.000000000000000 0.000095325476614 0.000000000000000
150.63590078314 0.000000000000000 0.000095324926629 0.000000000000000
150.63438445854 0.000000000000000 0.000095324376641 0.000000000000000
150.63065495334 0.000000000000000 0.000095323023830 0.000000000000000
150.62692544815 0.000000000000000 0.000095321670833 0.000000000000000
150.62319594296 0.000000000000000 0.000095320317606 0.000000000000000
150.61946643776 0.000000000000000 0.000095318964124 0.000000000000000
150.61455728621 0.000000000000000 0.000095317182123 0.000000000000000
150.60964813465 0.000000000000000 0.000095315399637 0.000000000000000
150.60473898309 0.000000000000000 0.000095313616654 0.000000000000000
150.59982983153 0.000000000000000 0.000095311833166 0.000000000000000
150.58871471732 0.000000000000000 0.000095307793170 0.000000000000000
150.57759960310 0.000000000000000 0.000095303750522 0.000000000000000
150.56648448888 0.000000000000000 0.000095299705199 0.000000000000000
150.55536937466 0.000000000000000 0.000095295657191 0.000000000000000
150.52956971686 0.000000000000000 0.000095286250828 0.000000000000000
150.50377005906 0.000000000000000 0.000095276829871 0.000000000000000
150.47797040126 0.000000000000000 0.000095267394279 0.000000000000000
150.45217074345 0.000000000000000 0.000095257944017 0.000000000000000
150.38052603475 0.000000000000000 0.000095231623808 0.000000000000000
150.30888132606 0.000000000000000 0.000095205189825 0.000000000000000
150.23723661736 0.000000000000000 0.000095178641685 0.000000000000000
150.10804148474 0.000000000000000 0.000095130478643 0.000000000000000
149.97884635213 0.000000000000000 0.000095081941787 0.000000000000000
149.84965121951 0.000000000000000 0.000095033030135 0.000000000000000
149.76065907089 0.000000000000000 0.000094999120510 0.000000000000000
149.67166692226 0.000000000000000 0.000094965032755 0.000000000000000
149.61097908661 0.000000000000000 0.000094941684636 0.000000000000000
149.55029125096 0.000000000000000 0.000094918253799 0.000000000000000
149.50905982823 0.000000000000000 0.000094902287715 0.000000000000000
149.46782840550 0.000000000000000 0.000094886283558 0.000000000000000
149.43988157434 0.000000000000000 0.000094875414261 0.000000000000000
149.41193474319 0.000000000000000 0.000094864527539 0.000000000000000
149.39301860632 0.000000000000000 0.000094857148871 0.000000000000000
149.37410246946 0.000000000000000 0.000094849762266 0.000000000000000
149.36130289128 0.000000000000000 0.000094844759647 0.000000000000000
149.34850331310 0.000000000000000 0.000094839753433 0.000000000000000
149.33983097219 0.000000000000000 0.000094836359452 0.000000000000000
149.33115863128 0.000000000000000 0.000094832963856 0.000000000000000
149.32525628782 0.000000000000000 0.000094830651927 0.000000000000000
149.31935394437 0.000000000000000 0.000094828339285 0.000000000000000
149.31529062041 0.000000000000000 0.000094826746807 0.000000000000000
149.31122729645 0.000000000000000 0.000094825154027 0.000000000000000
149.30834828437 0.000000000000000 0.000094824025322 0.000000000000000
149.30546927228 0.000000000000000 0.000094822896505 0.000000000000000
149.30325085387 0.000000000000000 0.000094822026644 0.000000000000000
149.30103243546 0.000000000000000 0.000094821156768 0.000000000000000
149.29881401705 0.000000000000000 0.000094820286922 0.000000000000000
149.29721625746 0.000000000000000 0.000094819660487 0.000000000000000
149.29561849787 0.000000000000000 0.000094819034116 0.000000000000000
149.29402073828 0.000000000000000 0.000094818407813 0.000000000000000
149.29242297868 0.000000000000000 0.000094817781567 0.000000000000000
149.29082521909 0.000000000000000 0.000094817155357 0.000000000000000
149.28922745950 0.000000000000000 0.000094816529159 0.000000000000000
149.28762969991 0.000000000000000 0.000094815902958 0.000000000000000
149.28443418072 0.000000000000000 0.000094814650498 0.000000000000000
149.28123866154 0.000000000000000 0.000094813397910 0.000000000000000
149.27804314235 0.000000000000000 0.000094812145161 0.000000000000000
149.27484762317 0.000000000000000 0.000094810892232 0.000000000000000
149.27019575334 0.000000000000000 0.000094809067937 0.000000000000000
149.26554388352 0.000000000000000 0.000094807243213 0.000000000000000
149.26089201370 0.000000000000000 0.000094805418046 0.000000000000000
149.25624014387 0.000000000000000 0.000094803592427 0.000000000000000
149.24611838602 0.000000000000000 0.000094799618572 0.000000000000000
149.23599662816 0.000000000000000 0.000094795642512 0.000000000000000
149.22587487030 0.000000000000000 0.000094791664226 0.000000000000000
149.21575311245 0.000000000000000 0.000094787683702 0.000000000000000
149.19253578092 0.000000000000000 0.000094778544661 0.000000000000000
149.16931844940 0.000000000000000 0.000094769393730 0.000000000000000
149.14610111788 0.000000000000000 0.000094760230873 0.000000000000000
149.12288378635 0.000000000000000 0.000094751056063 0.000000000000000
149.06034207969 0.000000000000000 0.000094726281782 0.000000000000000
148.99780037303 0.000000000000000 0.000094701420347 0.000000000000000
148.93525866637 0.000000000000000 0.000094676471531 0.000000000000000
148.82324276594 0.000000000000000 0.000094631567822 0.000000000000000
148.71122686550 0.000000000000000 0.000094586382414 0.000000000000000
148.59921096506 0.000000000000000 0.000094540914851 0.000000000000000
148.48719506463 0.000000000000000 0.000094495164933 0.000000000000000
148.40269348524 0.000000000000000 0.000094460465716 0.000000000000000
148.31819190585 0.000000000000000 0.000094425606050 0.000000000000000
148.26018883973 0.000000000000000 0.000094401585168 0.000000000000000
148.20218577361 0.000000000000000 0.000094377488963 0.000000000000000
148.16276509157 0.000000000000000 0.000094361069533 0.000000000000000
148.12334440952 0.000000000000000 0.000094344615465 0.000000000000000
148.09662571510 0.000000000000000 0.000094333443518 0.000000000000000
148.06990702068 0.000000000000000 0.000094322255742 0.000000000000000
148.05182112970 0.000000000000000 0.000094314673778 0.000000000000000
148.03373523872 0.000000000000000 0.000094307084614 0.000000000000000
148.02149410583 0.000000000000000 0.000094301943951 0.000000000000000
148.00925297294 0.000000000000000 0.000094296800031 0.000000000000000
148.00095299685 0.000000000000000 0.000094293310416 0.000000000000000
147.99265302076 0.000000000000000 0.000094289819343 0.000000000000000
147.98699431856 0.000000000000000 0.000094287438405 0.000000000000000
147.98133561635 0.000000000000000 0.000094285056829 0.000000000000000
147.97742384198 0.000000000000000 0.000094283410127 0.000000000000000
147.97351206761 0.000000000000000 0.000094281763160 0.000000000000000
147.97071039684 0.000000000000000 0.000094280583436 0.000000000000000
147.96790872608 0.000000000000000 0.000094279403621 0.000000000000000
147.96566645701 0.000000000000000 0.000094278459338 0.000000000000000
147.96342418795 0.000000000000000 0.000094277515058 0.000000000000000
147.96118191888 0.000000000000000 0.000094276570833 0.000000000000000
147.96082574423 0.000000000000000 0.000094276420856 0.000000000000000
147.96046956957 0.000000000000000 0.000094276270882 0.000000000000000
147.96011339491 0.000000000000000 0.000094276120911 0.000000000000000
147.95940104560 0.000000000000000 0.000094275820979 0.000000000000000
147.95868869629 0.000000000000000 0.000094275521062 0.000000000000000
147.95797634697 0.000000000000000 0.000094275221160 0.000000000000000
147.95726399766 0.000000000000000 0.000094274921271 0.000000000000000
147.95556484408 0.000000000000000 0.000094274205995 0.000000000000000
147.95386569050 0.000000000000000 0.000094273490763 0.000000000000000
147.95216653693 0.000000000000000 0.000094272775548 0.000000000000000
147.95046738335 0.000000000000000 0.000094272060331 0.000000000000000
147.94615524830 0.000000000000000 0.000094270245143 0.000000000000000
147.94273246226 0.000000000000000 0.000094268804149 0.000000000000000
147.93930967621 0.000000000000000 0.000094267362965 0.000000000000000
147.93588689017 0.000000000000000 0.000094265921571 0.000000000000000
147.93246410413 0.000000000000000 0.000094264479955 0.000000000000000
147.92625766011 0.000000000000000 0.000094261865322 0.000000000000000
147.92005121608 0.000000000000000 0.000094259249903 0.000000000000000
147.91384477206 0.000000000000000 0.000094256633681 0.000000000000000
147.90763832803 0.000000000000000 0.000094254016645 0.000000000000000
147.89407364187 0.000000000000000 0.000094248294036 0.000000000000000
147.88050895572 0.000000000000000 0.000094242567456 0.000000000000000
147.86694426956 0.000000000000000 0.000094236836882 0.000000000000000
147.85337958340 0.000000000000000 0.000094231102299 0.000000000000000
147.82104187631 0.000000000000000 0.000094217415030 0.000000000000000
147.78870416921 0.000000000000000 0.000094203704833 0.000000000000000
147.75636646212 0.000000000000000 0.000094189971649 0.000000000000000
147.67755227739 0.000000000000000 0.000094156404301 0.000000000000000
147.59873809266 0.000000000000000 0.000094122699830 0.000000000000000
147.51992390792 0.000000000000000 0.000094088857992 0.000000000000000
147.39446649116 0.000000000000000 0.000094034704461 0.000000000000000
147.26900907439 0.000000000000000 0.000093980202268 0.000000000000000
147.16774323901 0.000000000000000 0.000093935955472 0.000000000000000
147.06647740364 0.000000000000000 0.000093891482126 0.000000000000000
146.99647690214 0.000000000000000 0.000093860607605 0.000000000000000
146.92647640065 0.000000000000000 0.000093829625430 0.000000000000000
146.87881355572 0.000000000000000 0.000093808468463 0.000000000000000
146.83115071080 0.000000000000000 0.000093787261895 0.000000000000000
146.79881171153 0.000000000000000 0.000093772845188 0.000000000000000
146.76647271226 0.000000000000000 0.000093758405791 0.000000000000000
146.74456992925 0.000000000000000 0.000093748613332 0.000000000000000
146.72266714623 0.000000000000000 0.000093738810542 0.000000000000000
146.70784242468 0.000000000000000 0.000093732169768 0.000000000000000
146.69301770313 0.000000000000000 0.000093725524314 0.000000000000000
146.68297492961 0.000000000000000 0.000093721019818 0.000000000000000
146.67293215609 0.000000000000000 0.000093716513219 0.000000000000000
146.66610378535 0.000000000000000 0.000093713447872 0.000000000000000
146.65927541460 0.000000000000000 0.000093710381594 0.000000000000000
146.65458740382 0.000000000000000 0.000093708275926 0.000000000000000
146.64989939303 0.000000000000000 0.000093706169862 0.000000000000000
146.64660172314 0.000000000000000 0.000093704688186 0.000000000000000
146.64330405325 0.000000000000000 0.000093703206359 0.000000000000000
146.64082176361 0.000000000000000 0.000093702090855 0.000000000000000
146.63833947397 0.000000000000000 0.000093700975322 0.000000000000000
146.63585718433 0.000000000000000 0.000093699859811 0.000000000000000
146.63392994721 0.000000000000000 0.000093698993792 0.000000000000000
146.63354449978 0.000000000000000 0.000093698820598 0.000000000000000
146.63315905236 0.000000000000000 0.000093698647408 0.000000000000000
146.63277360493 0.000000000000000 0.000093698474222 0.000000000000000
146.63200271008 0.000000000000000 0.000093698127862 0.000000000000000
146.63123181523 0.000000000000000 0.000093697781520 0.000000000000000
146.63046092038 0.000000000000000 0.000093697435194 0.000000000000000
146.62969002553 0.000000000000000 0.000093697088883 0.000000000000000
146.62803066284 0.000000000000000 0.000093696343486 0.000000000000000
146.62637130014 0.000000000000000 0.000093695598125 0.000000000000000
146.62471193745 0.000000000000000 0.000093694852780 0.000000000000000
146.62305257475 0.000000000000000 0.000093694107433 0.000000000000000
146.61845851131 0.000000000000000 0.000093692043781 0.000000000000000
146.61487602723 0.000000000000000 0.000093690434340 0.000000000000000
146.61129354314 0.000000000000000 0.000093688824699 0.000000000000000
146.60771105906 0.000000000000000 0.000093687214834 0.000000000000000
146.60412857497 0.000000000000000 0.000093685604733 0.000000000000000
146.59761011680 0.000000000000000 0.000093682674467 0.000000000000000
146.59109165863 0.000000000000000 0.000093679743358 0.000000000000000
146.58457320046 0.000000000000000 0.000093676811388 0.000000000000000
146.57805474229 0.000000000000000 0.000093673878546 0.000000000000000
146.56379462383 0.000000000000000 0.000093667459433 0.000000000000000
146.54953450537 0.000000000000000 0.000093661036059 0.000000000000000
146.53527438691 0.000000000000000 0.000093654608397 0.000000000000000
146.52101426845 0.000000000000000 0.000093648176432 0.000000000000000
146.48694456788 0.000000000000000 0.000093632791955 0.000000000000000
146.45287486730 0.000000000000000 0.000093617382777 0.000000000000000
146.41880516672 0.000000000000000 0.000093601948846 0.000000000000000
146.33563517013 0.000000000000000 0.000093564167817 0.000000000000000
146.25246517354 0.000000000000000 0.000093526238888 0.000000000000000
146.16929517695 0.000000000000000 0.000093488161985 0.000000000000000
146.04718618169 0.000000000000000 0.000093431990027 0.000000000000000
145.92507718643 0.000000000000000 0.000093375499735 0.000000000000000
145.82795962711 0.000000000000000 0.000093330344417 0.000000000000000
145.73084206779 0.000000000000000 0.000093284989125 0.000000000000000
145.66380637859 0.000000000000000 0.000093253566337 0.000000000000000
145.59677068939 0.000000000000000 0.000093222049121 0.000000000000000
145.55114098456 0.000000000000000 0.000093200542271 0.000000000000000
145.50551127973 0.000000000000000 0.000093178992053 0.000000000000000
145.47455592847 0.000000000000000 0.000093164347720 0.000000000000000
145.44360057722 0.000000000000000 0.000093149683595 0.000000000000000
145.42263492742 0.000000000000000 0.000093139740584 0.000000000000000
145.40166927762 0.000000000000000 0.000093129788580 0.000000000000000
145.38747591397 0.000000000000000 0.000093123046178 0.000000000000000
145.37328255032 0.000000000000000 0.000093116299713 0.000000000000000
145.36366161117 0.000000000000000 0.000093111724349 0.000000000000000
145.35404067203 0.000000000000000 0.000093107147165 0.000000000000000
145.34748937745 0.000000000000000 0.000093104029352 0.000000000000000
145.34093808287 0.000000000000000 0.000093100910741 0.000000000000000
145.33642429146 0.000000000000000 0.000093098761599 0.000000000000000
145.33191050004 0.000000000000000 0.000093096612125 0.000000000000000
145.32870656946 0.000000000000000 0.000093095086230 0.000000000000000
145.32550263889 0.000000000000000 0.000093093560219 0.000000000000000
145.32301983158 0.000000000000000 0.000093092377623 0.000000000000000
145.32053702427 0.000000000000000 0.000093091195022 0.000000000000000
145.31805421697 0.000000000000000 0.000093090012472 0.000000000000000
145.31628564509 0.000000000000000 0.000093089170179 0.000000000000000
145.31451707322 0.000000000000000 0.000093088327971 0.000000000000000
145.31274850134 0.000000000000000 0.000093087485851 0.000000000000000
145.31097992947 0.000000000000000 0.000093086643805 0.000000000000000
145.30921135759 0.000000000000000 0.000093085801807 0.000000000000000
145.30744278572 0.000000000000000 0.000093084959831 0.000000000000000
145.30567421384 0.000000000000000 0.000093084117855 0.000000000000000
145.30213707009 0.000000000000000 0.000093082433852 0.000000000000000
145.29859992634 0.000000000000000 0.000093080749716 0.000000000000000
145.29506278259 0.000000000000000 0.000093079065407 0.000000000000000
145.29152563884 0.000000000000000 0.000093077380902 0.000000000000000
145.28634441886 0.000000000000000 0.000093074913051 0.000000000000000
145.28116319889 0.000000000000000 0.000093072444718 0.000000000000000
145.27598197891 0.000000000000000 0.000093069975888 0.000000000000000
145.27080075893 0.000000000000000 0.000093067506549 0.000000000000000
145.25956665552 0.000000000000000 0.000093062150662 0.000000000000000
145.24833255211 0.000000000000000 0.000093056792303 0.000000000000000
145.23709844869 0.000000000000000 0.000093051431446 0.000000000000000
145.22586434528 0.000000000000000 0.000093046068078 0.000000000000000
145.20013316691 0.000000000000000 0.000093033774027 0.000000000000000
145.17440198854 0.000000000000000 0.000093021466680 0.000000000000000
145.14867081018 0.000000000000000 0.000093009146005 0.000000000000000
145.12293963181 0.000000000000000 0.000092996811984 0.000000000000000
145.05386194952 0.000000000000000 0.000092963634118 0.000000000000000
144.98478426723 0.000000000000000 0.000092930359958 0.000000000000000
144.91570658493 0.000000000000000 0.000092896989538 0.000000000000000
144.79207740731 0.000000000000000 0.000092837026138 0.000000000000000
144.66844822968 0.000000000000000 0.000092776755819 0.000000000000000
144.54481905206 0.000000000000000 0.000092716180160 0.000000000000000
144.45859346913 0.000000000000000 0.000092673751819 0.000000000000000
144.37236788621 0.000000000000000 0.000092631176873 0.000000000000000
144.31350026045 0.000000000000000 0.000092602026577 0.000000000000000
144.25463263469 0.000000000000000 0.000092572808825 0.000000000000000
144.21462539513 0.000000000000000 0.000092552913764 0.000000000000000
144.17461815557 0.000000000000000 0.000092532987907 0.000000000000000
144.14749256987 0.000000000000000 0.000092519460412 0.000000000000000
144.12036698416 0.000000000000000 0.000092505918916 0.000000000000000
144.10199759214 0.000000000000000 0.000092496740737 0.000000000000000
144.08362820011 0.000000000000000 0.000092487556219 0.000000000000000
144.07118667670 0.000000000000000 0.000092481332007 0.000000000000000
144.05874515329 0.000000000000000 0.000092475104945 0.000000000000000
144.05029829571 0.000000000000000 0.000092470875639 0.000000000000000
144.04185143812 0.000000000000000 0.000092466645069 0.000000000000000
144.03607644223 0.000000000000000 0.000092463751985 0.000000000000000
144.03030144633 0.000000000000000 0.000092460858360 0.000000000000000
144.02628302787 0.000000000000000 0.000092458844591 0.000000000000000
144.02226460941 0.000000000000000 0.000092456830611 0.000000000000000
144.01933557076 0.000000000000000 0.000092455362508 0.000000000000000
144.01640653211 0.000000000000000 0.000092453894352 0.000000000000000
144.01347749346 0.000000000000000 0.000092452426196 0.000000000000000
144.01054845482 0.000000000000000 0.000092450958127 0.000000000000000
144.00866718919 0.000000000000000 0.000092450015309 0.000000000000000
144.00678592355 0.000000000000000 0.000092449072593 0.000000000000000
144.00490465792 0.000000000000000 0.000092448129978 0.000000000000000
144.00302339229 0.000000000000000 0.000092447187440 0.000000000000000
144.00114212666 0.000000000000000 0.000092446244949 0.000000000000000
143.99926086103 0.000000000000000 0.000092445302477 0.000000000000000
143.99737959540 0.000000000000000 0.000092444360003 0.000000000000000
143.99361706413 0.000000000000000 0.000092442474995 0.000000000000000
143.98985453287 0.000000000000000 0.000092440589846 0.000000000000000
143.98609200161 0.000000000000000 0.000092438704514 0.000000000000000
143.98232947035 0.000000000000000 0.000092436818977 0.000000000000000
143.97665897327 0.000000000000000 0.000092433976874 0.000000000000000
143.97098847620 0.000000000000000 0.000092431134240 0.000000000000000
143.96531797913 0.000000000000000 0.000092428291057 0.000000000000000
143.95964748206 0.000000000000000 0.000092425447313 0.000000000000000
143.94730047498 0.000000000000000 0.000092419253338 0.000000000000000
143.93495346790 0.000000000000000 0.000092413056618 0.000000000000000
143.92260646082 0.000000000000000 0.000092406857127 0.000000000000000
143.91025945375 0.000000000000000 0.000092400654850 0.000000000000000
143.88179111429 0.000000000000000 0.000092386343672 0.000000000000000
143.85332277484 0.000000000000000 0.000092372017564 0.000000000000000
143.82485443539 0.000000000000000 0.000092357676501 0.000000000000000
143.79638609594 0.000000000000000 0.000092343320475 0.000000000000000
143.71901214963 0.000000000000000 0.000092304226737 0.000000000000000
143.64163820332 0.000000000000000 0.000092265022643 0.000000000000000
143.56426425701 0.000000000000000 0.000092225708479 0.000000000000000
143.44334848725 0.000000000000000 0.000092164050915 0.000000000000000
143.32243271748 0.000000000000000 0.000092102127438 0.000000000000000
143.22512416221 0.000000000000000 0.000092052102199 0.000000000000000
143.12781560693 0.000000000000000 0.000092001907805 0.000000000000000
143.06055574268 0.000000000000000 0.000091967115386 0.000000000000000
142.99329587842 0.000000000000000 0.000091932243656 0.000000000000000
142.94749148912 0.000000000000000 0.000091908450766 0.000000000000000
142.90168709983 0.000000000000000 0.000091884621699 0.000000000000000
142.87060172350 0.000000000000000 0.000091868429524 0.000000000000000
142.83951634718 0.000000000000000 0.000091852220931 0.000000000000000
142.81845470180 0.000000000000000 0.000091841229663 0.000000000000000
142.79739305643 0.000000000000000 0.000091830230972 0.000000000000000
142.78312751486 0.000000000000000 0.000091822777122 0.000000000000000
142.76886197329 0.000000000000000 0.000091815319937 0.000000000000000
142.75918364473 0.000000000000000 0.000091810258804 0.000000000000000
142.74950531616 0.000000000000000 0.000091805196192 0.000000000000000
142.74290310835 0.000000000000000 0.000091801741836 0.000000000000000
142.73630090055 0.000000000000000 0.000091798286844 0.000000000000000
142.73173343436 0.000000000000000 0.000091795896302 0.000000000000000
142.72716596817 0.000000000000000 0.000091793505509 0.000000000000000
142.72388981402 0.000000000000000 0.000091791790512 0.000000000000000
142.72061365987 0.000000000000000 0.000091790075445 0.000000000000000
142.71797847783 0.000000000000000 0.000091788695913 0.000000000000000
142.71534329580 0.000000000000000 0.000091787316418 0.000000000000000
142.71270811376 0.000000000000000 0.000091785937025 0.000000000000000
142.71226845269 0.000000000000000 0.000091785706899 0.000000000000000
142.71182879161 0.000000000000000 0.000091785476779 0.000000000000000
142.71138913054 0.000000000000000 0.000091785246663 0.000000000000000
142.71050980839 0.000000000000000 0.000091784786451 0.000000000000000
142.70963048624 0.000000000000000 0.000091784326262 0.000000000000000
142.70875116409 0.000000000000000 0.000091783866096 0.000000000000000
142.70787184195 0.000000000000000 0.000091783405953 0.000000000000000
142.70595239262 0.000000000000000 0.000091782401582 0.000000000000000
142.70403294329 0.000000000000000 0.000091781397275 0.000000000000000
142.70211349397 0.000000000000000 0.000091780393003 0.000000000000000
142.70019404464 0.000000000000000 0.000091779388742 0.000000000000000
142.69545045623 0.000000000000000 0.000091776906841 0.000000000000000
142.69070686781 0.000000000000000 0.000091774424755 0.000000000000000
142.68596327940 0.000000000000000 0.000091771942417 0.000000000000000
142.68121969099 0.000000000000000 0.000091769459788 0.000000000000000
142.67498108586 0.000000000000000 0.000091766194242 0.000000000000000
142.66874248074 0.000000000000000 0.000091762928127 0.000000000000000
142.66250387561 0.000000000000000 0.000091759661422 0.000000000000000
142.65626527049 0.000000000000000 0.000091756394119 0.000000000000000
142.64214131952 0.000000000000000 0.000091748994823 0.000000000000000
142.62801736856 0.000000000000000 0.000091741592358 0.000000000000000
142.61389341760 0.000000000000000 0.000091734186698 0.000000000000000
142.59976946663 0.000000000000000 0.000091726777827 0.000000000000000
142.56699393527 0.000000000000000 0.000091709572655 0.000000000000000
142.53421840391 0.000000000000000 0.000091692350091 0.000000000000000
142.50144287255 0.000000000000000 0.000091675110129 0.000000000000000
142.46866734119 0.000000000000000 0.000091657852779 0.000000000000000
142.37770114552 0.000000000000000 0.000091609865387 0.000000000000000
142.28673494985 0.000000000000000 0.000091561744966 0.000000000000000
142.19576875418 0.000000000000000 0.000091513492416 0.000000000000000
142.08227920137 0.000000000000000 0.000091453108697 0.000000000000000
141.96878964856 0.000000000000000 0.000091392523534 0.000000000000000
141.88151786578 0.000000000000000 0.000091345799182 0.000000000000000
141.79424608299 0.000000000000000 0.000091298958877 0.000000000000000
141.73418787204 0.000000000000000 0.000091266658085 0.000000000000000
141.67412966110 0.000000000000000 0.000091234303778 0.000000000000000
141.63326764813 0.000000000000000 0.000091212260510 0.000000000000000
141.59240563516 0.000000000000000 0.000091190193009 0.000000000000000
141.56468544852 0.000000000000000 0.000091175209077 0.000000000000000
141.53696526188 0.000000000000000 0.000091160214210 0.000000000000000
141.51818391299 0.000000000000000 0.000091150048533 0.000000000000000
141.49940256410 0.000000000000000 0.000091139877943 0.000000000000000
141.48667415308 0.000000000000000 0.000091132982418 0.000000000000000
141.47394574207 0.000000000000000 0.000091126084706 0.000000000000000
141.46529522318 0.000000000000000 0.000091121395642 0.000000000000000
141.45664470429 0.000000000000000 0.000091116705625 0.000000000000000
141.45071812451 0.000000000000000 0.000091113491911 0.000000000000000
141.44479154473 0.000000000000000 0.000091110277805 0.000000000000000
141.44064763074 0.000000000000000 0.000091108030269 0.000000000000000
141.43650371674 0.000000000000000 0.000091105782600 0.000000000000000
141.43344216589 0.000000000000000 0.000091104121952 0.000000000000000
141.43038061503 0.000000000000000 0.000091102461300 0.000000000000000
141.42731906417 0.000000000000000 0.000091100800704 0.000000000000000
141.42425751332 0.000000000000000 0.000091099140258 0.000000000000000
141.42380534316 0.000000000000000 0.000091098895041 0.000000000000000
141.42335317300 0.000000000000000 0.000091098649829 0.000000000000000
141.42290100284 0.000000000000000 0.000091098404624 0.000000000000000
141.42199666252 0.000000000000000 0.000091097914235 0.000000000000000
141.42109232220 0.000000000000000 0.000091097423873 0.000000000000000
141.42018798188 0.000000000000000 0.000091096933534 0.000000000000000
141.41928364156 0.000000000000000 0.000091096443219 0.000000000000000
141.41730245282 0.000000000000000 0.000091095369130 0.000000000000000
141.41532126408 0.000000000000000 0.000091094295115 0.000000000000000
141.41334007534 0.000000000000000 0.000091093221144 0.000000000000000
141.41135888659 0.000000000000000 0.000091092147192 0.000000000000000
141.40644235652 0.000000000000000 0.000091089482059 0.000000000000000
141.40152582645 0.000000000000000 0.000091086816790 0.000000000000000
141.39660929639 0.000000000000000 0.000091084151313 0.000000000000000
141.39169276632 0.000000000000000 0.000091081485588 0.000000000000000
141.38520645853 0.000000000000000 0.000091077968321 0.000000000000000
141.37872015074 0.000000000000000 0.000091074450551 0.000000000000000
141.37223384296 0.000000000000000 0.000091070932261 0.000000000000000
141.36574753517 0.000000000000000 0.000091067413439 0.000000000000000
141.35108713089 0.000000000000000 0.000091059458169 0.000000000000000
141.33642672662 0.000000000000000 0.000091051500082 0.000000000000000
141.32176632234 0.000000000000000 0.000091043539150 0.000000000000000
141.30710591807 0.000000000000000 0.000091035575359 0.000000000000000
141.27310770945 0.000000000000000 0.000091017095891 0.000000000000000
141.23910950083 0.000000000000000 0.000090998600967 0.000000000000000
141.20511129220 0.000000000000000 0.000090980090600 0.000000000000000
141.17111308358 0.000000000000000 0.000090961564822 0.000000000000000
141.07690262216 0.000000000000000 0.000090910149079 0.000000000000000
140.98269216073 0.000000000000000 0.000090858616536 0.000000000000000
140.88848169930 0.000000000000000 0.000090806968590 0.000000000000000
140.77783508583 0.000000000000000 0.000090746164612 0.000000000000000
140.66718847237 0.000000000000000 0.000090685206703 0.000000000000000
140.58328567809 0.000000000000000 0.000090638881968 0.000000000000000
140.49938288381 0.000000000000000 0.000090592472199 0.000000000000000
140.44171044925 0.000000000000000 0.000090560523033 0.000000000000000
140.38403801469 0.000000000000000 0.000090528535166 0.000000000000000
140.34480371878 0.000000000000000 0.000090506752194 0.000000000000000
140.30556942287 0.000000000000000 0.000090484951866 0.000000000000000
140.27895201443 0.000000000000000 0.000090470152299 0.000000000000000
140.25233460598 0.000000000000000 0.000090455344967 0.000000000000000
140.23429631459 0.000000000000000 0.000090445305865 0.000000000000000
140.21625802319 0.000000000000000 0.000090435263306 0.000000000000000
140.20402620153 0.000000000000000 0.000090428451485 0.000000000000000
140.19179437986 0.000000000000000 0.000090421638145 0.000000000000000
140.18347029176 0.000000000000000 0.000090417000642 0.000000000000000
140.17514620367 0.000000000000000 0.000090412362496 0.000000000000000
140.16942552680 0.000000000000000 0.000090409174615 0.000000000000000
140.16370484994 0.000000000000000 0.000090405986488 0.000000000000000
140.15967398735 0.000000000000000 0.000090403739974 0.000000000000000
140.15564312477 0.000000000000000 0.000090401493401 0.000000000000000
140.15259562240 0.000000000000000 0.000090399794891 0.000000000000000
140.14954812004 0.000000000000000 0.000090398096423 0.000000000000000
140.14650061767 0.000000000000000 0.000090396398065 0.000000000000000
140.14417537083 0.000000000000000 0.000090395102346 0.000000000000000
140.14371032146 0.000000000000000 0.000090394843220 0.000000000000000
140.14324527209 0.000000000000000 0.000090394584101 0.000000000000000
140.14278022272 0.000000000000000 0.000090394324989 0.000000000000000
140.14185012399 0.000000000000000 0.000090393806787 0.000000000000000
140.14092002525 0.000000000000000 0.000090393288613 0.000000000000000
140.13998992651 0.000000000000000 0.000090392770468 0.000000000000000
140.13905982777 0.000000000000000 0.000090392252348 0.000000000000000
140.13701161491 0.000000000000000 0.000090391111454 0.000000000000000
140.13496340204 0.000000000000000 0.000090389970644 0.000000000000000
140.13291518918 0.000000000000000 0.000090388829890 0.000000000000000
140.13086697631 0.000000000000000 0.000090387689167 0.000000000000000
140.12503571478 0.000000000000000 0.000090384441576 0.000000000000000
140.12059143350 0.000000000000000 0.000090381973454 0.000000000000000
140.11614715222 0.000000000000000 0.000090379509480 0.000000000000000
140.11170287093 0.000000000000000 0.000090377032603 0.000000000000000
140.10725858965 0.000000000000000 0.000090374556991 0.000000000000000
140.09913998408 0.000000000000000 0.000090370034230 0.000000000000000
140.09102137851 0.000000000000000 0.000090365510876 0.000000000000000
140.08290277294 0.000000000000000 0.000090360986906 0.000000000000000
140.07478416737 0.000000000000000 0.000090356462510 0.000000000000000
140.05703110835 0.000000000000000 0.000090346566976 0.000000000000000
140.03927804932 0.000000000000000 0.000090336667532 0.000000000000000
140.02152499030 0.000000000000000 0.000090326765037 0.000000000000000
140.00377193127 0.000000000000000 0.000090316859391 0.000000000000000
139.96130051383 0.000000000000000 0.000090293148894 0.000000000000000
139.91882909639 0.000000000000000 0.000090269420396 0.000000000000000
139.87635767895 0.000000000000000 0.000090245673981 0.000000000000000
139.77259215793 0.000000000000000 0.000090187582652 0.000000000000000
139.66882663691 0.000000000000000 0.000090129387198 0.000000000000000
139.58800531374 0.000000000000000 0.000090083989016 0.000000000000000
139.50718399057 0.000000000000000 0.000090038530415 0.000000000000000
139.44234179131 0.000000000000000 0.000090002016595 0.000000000000000
139.37749959205 0.000000000000000 0.000089965465501 0.000000000000000
139.32562260358 0.000000000000000 0.000089936196504 0.000000000000000
139.27374561512 0.000000000000000 0.000089906904620 0.000000000000000
139.23231241904 0.000000000000000 0.000089883493588 0.000000000000000
139.19087922296 0.000000000000000 0.000089860068499 0.000000000000000
139.15783481015 0.000000000000000 0.000089841376267 0.000000000000000
139.12479039735 0.000000000000000 0.000089822675394 0.000000000000000
139.09846724269 0.000000000000000 0.000089807772201 0.000000000000000
139.07214408803 0.000000000000000 0.000089792863693 0.000000000000000
139.05119454785 0.000000000000000 0.000089780994864 0.000000000000000
139.03024500767 0.000000000000000 0.000089769122763 0.000000000000000
139.01358357106 0.000000000000000 0.000089759678423 0.000000000000000
138.99692213445 0.000000000000000 0.000089750232068 0.000000000000000
138.98367678343 0.000000000000000 0.000089742721075 0.000000000000000
138.97043143242 0.000000000000000 0.000089735208844 0.000000000000000
138.95990311720 0.000000000000000 0.000089729236736 0.000000000000000
138.94937480198 0.000000000000000 0.000089723263870 0.000000000000000
138.94100396103 0.000000000000000 0.000089718514439 0.000000000000000
138.93263312009 0.000000000000000 0.000089713764547 0.000000000000000
138.92597219276 0.000000000000000 0.000089709984597 0.000000000000000
138.91931126543 0.000000000000000 0.000089706204371 0.000000000000000
138.91400220519 0.000000000000000 0.000089703191170 0.000000000000000
138.90869314494 0.000000000000000 0.000089700177810 0.000000000000000
138.90444901251 0.000000000000000 0.000089697768782 0.000000000000000
138.90020488009 0.000000000000000 0.000089695359667 0.000000000000000
138.89679462932 0.000000000000000 0.000089693423835 0.000000000000000
138.89338437856 0.000000000000000 0.000089691487961 0.000000000000000
138.89061985433 0.000000000000000 0.000089689918618 0.000000000000000
138.88785533009 0.000000000000000 0.000089688349262 0.000000000000000
138.88557899042 0.000000000000000 0.000089687057036 0.000000000000000
138.88330265075 0.000000000000000 0.000089685764816 0.000000000000000
138.88102631107 0.000000000000000 0.000089684472615 0.000000000000000
138.87840836278 0.000000000000000 0.000089682986536 0.000000000000000
138.87579041449 0.000000000000000 0.000089681500540 0.000000000000000
138.87317246620 0.000000000000000 0.000089680014673 0.000000000000000
138.87103244609 0.000000000000000 0.000089678800196 0.000000000000000
138.86889242598 0.000000000000000 0.000089677585868 0.000000000000000
138.86675240588 0.000000000000000 0.000089676371698 0.000000000000000
138.86461238577 0.000000000000000 0.000089675157667 0.000000000000000
138.86247236566 0.000000000000000 0.000089673943745 0.000000000000000
138.86033234555 0.000000000000000 0.000089672729899 0.000000000000000
138.85819232545 0.000000000000000 0.000089671516106 0.000000000000000
138.85391228523 0.000000000000000 0.000089669088604 0.000000000000000
138.84963224502 0.000000000000000 0.000089666661139 0.000000000000000
138.84535220480 0.000000000000000 0.000089664233658 0.000000000000000
138.84107216459 0.000000000000000 0.000089661806130 0.000000000000000
138.83480901805 0.000000000000000 0.000089658253718 0.000000000000000
138.82854587151 0.000000000000000 0.000089654701130 0.000000000000000
138.82228272498 0.000000000000000 0.000089651148346 0.000000000000000
138.81601957844 0.000000000000000 0.000089647595353 0.000000000000000
138.80252097095 0.000000000000000 0.000089639937036 0.000000000000000
138.78902236345 0.000000000000000 0.000089632277650 0.000000000000000
138.77552375596 0.000000000000000 0.000089624617169 0.000000000000000
138.76202514847 0.000000000000000 0.000089616955578 0.000000000000000
138.73123030802 0.000000000000000 0.000089599472744 0.000000000000000
138.70043546758 0.000000000000000 0.000089581984072 0.000000000000000
138.66964062713 0.000000000000000 0.000089564489585 0.000000000000000
138.63884578669 0.000000000000000 0.000089546989320 0.000000000000000
138.55686331972 0.000000000000000 0.000089500372201 0.000000000000000
138.47488085275 0.000000000000000 0.000089453715655 0.000000000000000
138.39289838578 0.000000000000000 0.000089407020970 0.000000000000000
138.27928282994 0.000000000000000 0.000089342248397 0.000000000000000
138.16566727409 0.000000000000000 0.000089277409545 0.000000000000000
138.07617247832 0.000000000000000 0.000089226292307 0.000000000000000
137.98667768256 0.000000000000000 0.000089175139133 0.000000000000000
137.92488736203 0.000000000000000 0.000089139801590 0.000000000000000
137.86309704150 0.000000000000000 0.000089104449089 0.000000000000000
137.82099791927 0.000000000000000 0.000089080354579 0.000000000000000
137.77889879704 0.000000000000000 0.000089056253925 0.000000000000000
137.75030862203 0.000000000000000 0.000089039883477 0.000000000000000
137.72171844702 0.000000000000000 0.000089023510501 0.000000000000000
137.70232771251 0.000000000000000 0.000089012404486 0.000000000000000
137.68293697800 0.000000000000000 0.000089001297446 0.000000000000000
137.66977884654 0.000000000000000 0.000088993759910 0.000000000000000
137.65662071507 0.000000000000000 0.000088986221986 0.000000000000000
137.64765942096 0.000000000000000 0.000088981088122 0.000000000000000
137.63869812685 0.000000000000000 0.000088975954146 0.000000000000000
137.63253250231 0.000000000000000 0.000088972421788 0.000000000000000
137.62636687778 0.000000000000000 0.000088968889441 0.000000000000000
137.62201230295 0.000000000000000 0.000088966394699 0.000000000000000
137.61765772812 0.000000000000000 0.000088963900030 0.000000000000000
137.61434289395 0.000000000000000 0.000088962001098 0.000000000000000
137.61102805978 0.000000000000000 0.000088960102291 0.000000000000000
137.60771322561 0.000000000000000 0.000088958203682 0.000000000000000
137.60524329112 0.000000000000000 0.000088956789186 0.000000000000000
137.60277335662 0.000000000000000 0.000088955374893 0.000000000000000
137.60030342212 0.000000000000000 0.000088953960819 0.000000000000000
137.59783348763 0.000000000000000 0.000088952546944 0.000000000000000
137.59536355313 0.000000000000000 0.000088951133226 0.000000000000000
137.59289361863 0.000000000000000 0.000088949719623 0.000000000000000
137.59042368414 0.000000000000000 0.000088948306100 0.000000000000000
137.58548381514 0.000000000000000 0.000088945479211 0.000000000000000
137.58054394615 0.000000000000000 0.000088942652438 0.000000000000000
137.57560407716 0.000000000000000 0.000088939825722 0.000000000000000
137.57066420816 0.000000000000000 0.000088936999030 0.000000000000000
137.56356610685 0.000000000000000 0.000088932937355 0.000000000000000
137.55646800554 0.000000000000000 0.000088928875650 0.000000000000000
137.54936990423 0.000000000000000 0.000088924813891 0.000000000000000
137.54227180292 0.000000000000000 0.000088920752066 0.000000000000000
137.52667278827 0.000000000000000 0.000088911825398 0.000000000000000
137.51107377362 0.000000000000000 0.000088902898311 0.000000000000000
137.49547475897 0.000000000000000 0.000088893970781 0.000000000000000
137.47987574431 0.000000000000000 0.000088885042796 0.000000000000000
137.44392485309 0.000000000000000 0.000088864464815 0.000000000000000
137.40797396187 0.000000000000000 0.000088843884414 0.000000000000000
137.37202307065 0.000000000000000 0.000088823301667 0.000000000000000
137.33607217942 0.000000000000000 0.000088802716663 0.000000000000000
137.23993935767 0.000000000000000 0.000088747662215 0.000000000000000
137.14380653591 0.000000000000000 0.000088692594664 0.000000000000000
137.04767371415 0.000000000000000 0.000088637516488 0.000000000000000
136.94186342089 0.000000000000000 0.000088576884279 0.000000000000000
136.83605312763 0.000000000000000 0.000088516246468 0.000000000000000
136.75700265904 0.000000000000000 0.000088470942947 0.000000000000000
136.67795219045 0.000000000000000 0.000088425640453 0.000000000000000
136.62364200701 0.000000000000000 0.000088394517831 0.000000000000000
136.56933182357 0.000000000000000 0.000088363397335 0.000000000000000
136.53236345663 0.000000000000000 0.000088342215537 0.000000000000000
136.49539508969 0.000000000000000 0.000088321035324 0.000000000000000
136.47029574697 0.000000000000000 0.000088306656255 0.000000000000000
136.44519640426 0.000000000000000 0.000088292278154 0.000000000000000
136.42816726124 0.000000000000000 0.000088282523664 0.000000000000000
136.41113811822 0.000000000000000 0.000088272769736 0.000000000000000
136.39956588725 0.000000000000000 0.000088266141771 0.000000000000000
136.38799365629 0.000000000000000 0.000088259514143 0.000000000000000
136.38008285696 0.000000000000000 0.000088254983711 0.000000000000000
136.37217205764 0.000000000000000 0.000088250453503 0.000000000000000
136.36667884318 0.000000000000000 0.000088247307915 0.000000000000000
136.36118562872 0.000000000000000 0.000088244162502 0.000000000000000
136.35721041345 0.000000000000000 0.000088241886438 0.000000000000000
136.35323519819 0.000000000000000 0.000088239610540 0.000000000000000
136.34992629766 0.000000000000000 0.000088237716295 0.000000000000000
136.34661739713 0.000000000000000 0.000088235822275 0.000000000000000
136.34390864723 0.000000000000000 0.000088234272008 0.000000000000000
136.34336689725 0.000000000000000 0.000088233961984 0.000000000000000
136.34282514727 0.000000000000000 0.000088233651971 0.000000000000000
136.34228339729 0.000000000000000 0.000088233341969 0.000000000000000
136.34119989734 0.000000000000000 0.000088232721997 0.000000000000000
136.34011639738 0.000000000000000 0.000088232102071 0.000000000000000
136.33903289742 0.000000000000000 0.000088231482188 0.000000000000000
136.33794939746 0.000000000000000 0.000088230862348 0.000000000000000
136.33556632324 0.000000000000000 0.000088229499192 0.000000000000000
136.33318324901 0.000000000000000 0.000088228136193 0.000000000000000
136.33080017479 0.000000000000000 0.000088226773317 0.000000000000000
136.32841710056 0.000000000000000 0.000088225410537 0.000000000000000
136.32138684854 0.000000000000000 0.000088221390640 0.000000000000000
136.31622006015 0.000000000000000 0.000088218436526 0.000000000000000
136.31105327176 0.000000000000000 0.000088215482577 0.000000000000000
136.30588648337 0.000000000000000 0.000088212528762 0.000000000000000
136.30071969498 0.000000000000000 0.000088209575062 0.000000000000000
136.29123731165 0.000000000000000 0.000088204154530 0.000000000000000
136.28175492832 0.000000000000000 0.000088198734299 0.000000000000000
136.27227254499 0.000000000000000 0.000088193314346 0.000000000000000
136.26279016166 0.000000000000000 0.000088187894656 0.000000000000000
136.24202079968 0.000000000000000 0.000088176024731 0.000000000000000
136.22125143770 0.000000000000000 0.000088164155972 0.000000000000000
136.20048207571 0.000000000000000 0.000088152288366 0.000000000000000
136.17971271373 0.000000000000000 0.000088140421914 0.000000000000000
136.12990987406 0.000000000000000 0.000088111972145 0.000000000000000
136.08010703440 0.000000000000000 0.000088083529304 0.000000000000000
136.03030419474 0.000000000000000 0.000088055093670 0.000000000000000
135.92960946430 0.000000000000000 0.000087997624132 0.000000000000000
135.82891473386 0.000000000000000 0.000087940188304 0.000000000000000
135.75360616302 0.000000000000000 0.000087897256451 0.000000000000000
135.67829759217 0.000000000000000 0.000087854346619 0.000000000000000
135.61778330815 0.000000000000000 0.000087819883300 0.000000000000000
135.55726902413 0.000000000000000 0.000087785435960 0.000000000000000
135.50883110820 0.000000000000000 0.000087757875067 0.000000000000000
135.46039319227 0.000000000000000 0.000087730325398 0.000000000000000
135.42168867387 0.000000000000000 0.000087708320087 0.000000000000000
135.38298415548 0.000000000000000 0.000087686322482 0.000000000000000
135.35210246545 0.000000000000000 0.000087668776652 0.000000000000000
135.32122077542 0.000000000000000 0.000087651236024 0.000000000000000
135.29660992406 0.000000000000000 0.000087637261011 0.000000000000000
135.27199907270 0.000000000000000 0.000087623289465 0.000000000000000
135.25240353244 0.000000000000000 0.000087612167633 0.000000000000000
135.23280799219 0.000000000000000 0.000087601048089 0.000000000000000
135.21721547081 0.000000000000000 0.000087592201838 0.000000000000000
135.20162294943 0.000000000000000 0.000087583357091 0.000000000000000
135.18921945040 0.000000000000000 0.000087576322302 0.000000000000000
135.17681595136 0.000000000000000 0.000087569288499 0.000000000000000
135.16694820268 0.000000000000000 0.000087563693392 0.000000000000000
135.15708045400 0.000000000000000 0.000087558098933 0.000000000000000
135.14922486134 0.000000000000000 0.000087553645727 0.000000000000000
135.14136926868 0.000000000000000 0.000087549192952 0.000000000000000
135.13510623154 0.000000000000000 0.000087545643200 0.000000000000000
135.12884319441 0.000000000000000 0.000087542093739 0.000000000000000
135.12383601546 0.000000000000000 0.000087539256230 0.000000000000000
135.11882883652 0.000000000000000 0.000087536418923 0.000000000000000
135.11480620406 0.000000000000000 0.000087534139662 0.000000000000000
135.11078357161 0.000000000000000 0.000087531860546 0.000000000000000
135.10752457584 0.000000000000000 0.000087530014202 0.000000000000000
135.10426558007 0.000000000000000 0.000087528167970 0.000000000000000
135.10158565846 0.000000000000000 0.000087526649877 0.000000000000000
135.09890573684 0.000000000000000 0.000087525131878 0.000000000000000
135.09622581522 0.000000000000000 0.000087523613983 0.000000000000000
135.09315925125 0.000000000000000 0.000087521877246 0.000000000000000
135.09009268728 0.000000000000000 0.000087520140707 0.000000000000000
135.08702612330 0.000000000000000 0.000087518404416 0.000000000000000
135.08449276736 0.000000000000000 0.000087516970261 0.000000000000000
135.08195941141 0.000000000000000 0.000087515536350 0.000000000000000
135.07942605547 0.000000000000000 0.000087514102692 0.000000000000000
135.07689269952 0.000000000000000 0.000087512669270 0.000000000000000
135.07435934358 0.000000000000000 0.000087511236049 0.000000000000000
135.07182598763 0.000000000000000 0.000087509802992 0.000000000000000
135.06929263168 0.000000000000000 0.000087508370071 0.000000000000000
135.06422591979 0.000000000000000 0.000087505504558 0.000000000000000
135.05915920790 0.000000000000000 0.000087502639393 0.000000000000000
135.05409249601 0.000000000000000 0.000087499774521 0.000000000000000
135.04902578412 0.000000000000000 0.000087496909907 0.000000000000000
135.04166765456 0.000000000000000 0.000087492750195 0.000000000000000
135.03430952501 0.000000000000000 0.000087488590946 0.000000000000000
135.02695139545 0.000000000000000 0.000087484432138 0.000000000000000
135.01959326590 0.000000000000000 0.000087480273758 0.000000000000000
135.00367303153 0.000000000000000 0.000087471278006 0.000000000000000
134.98775279716 0.000000000000000 0.000087462284158 0.000000000000000
134.97183256279 0.000000000000000 0.000087453292191 0.000000000000000
134.95591232842 0.000000000000000 0.000087444302095 0.000000000000000
134.91954062529 0.000000000000000 0.000087423770149 0.000000000000000
134.88316892216 0.000000000000000 0.000087403247991 0.000000000000000
134.84679721903 0.000000000000000 0.000087382735713 0.000000000000000
134.81042551590 0.000000000000000 0.000087362233422 0.000000000000000
134.71535257307 0.000000000000000 0.000087308690236 0.000000000000000
134.62027963025 0.000000000000000 0.000087255218561 0.000000000000000
134.52520668743 0.000000000000000 0.000087201821000 0.000000000000000
134.42051103056 0.000000000000000 0.000087143107540 0.000000000000000
134.31581537369 0.000000000000000 0.000087084491416 0.000000000000000
134.23747423271 0.000000000000000 0.000087040696534 0.000000000000000
134.15913309173 0.000000000000000 0.000086996960319 0.000000000000000
134.10525769406 0.000000000000000 0.000086966917890 0.000000000000000
134.05138229638 0.000000000000000 0.000086936904834 0.000000000000000
134.01468030441 0.000000000000000 0.000086916475980 0.000000000000000
133.97797831244 0.000000000000000 0.000086896061349 0.000000000000000
133.95304001005 0.000000000000000 0.000086882198256 0.000000000000000
133.92810170766 0.000000000000000 0.000086868341964 0.000000000000000
133.91116462846 0.000000000000000 0.000086858935279 0.000000000000000
133.89422754925 0.000000000000000 0.000086849531848 0.000000000000000
133.88269819931 0.000000000000000 0.000086843132679 0.000000000000000
133.87116884937 0.000000000000000 0.000086836735098 0.000000000000000
133.86325988869 0.000000000000000 0.000086832347405 0.000000000000000
133.85535092802 0.000000000000000 0.000086827960528 0.000000000000000
133.84981450187 0.000000000000000 0.000086824890147 0.000000000000000
133.84427807572 0.000000000000000 0.000086821820237 0.000000000000000
133.84018141499 0.000000000000000 0.000086819549007 0.000000000000000
133.83608475426 0.000000000000000 0.000086817278115 0.000000000000000
133.83198809352 0.000000000000000 0.000086815007636 0.000000000000000
133.82789143279 0.000000000000000 0.000086812737679 0.000000000000000
133.82727447502 0.000000000000000 0.000086812395876 0.000000000000000
133.82665751724 0.000000000000000 0.000086812054089 0.000000000000000
133.82604055946 0.000000000000000 0.000086811712317 0.000000000000000
133.82480664391 0.000000000000000 0.000086811028821 0.000000000000000
133.82357272836 0.000000000000000 0.000086810345388 0.000000000000000
133.82233881281 0.000000000000000 0.000086809662018 0.000000000000000
133.82110489725 0.000000000000000 0.000086808978708 0.000000000000000
133.81846718354 0.000000000000000 0.000086807518199 0.000000000000000
133.81582946982 0.000000000000000 0.000086806057917 0.000000000000000
133.81319175610 0.000000000000000 0.000086804597829 0.000000000000000
133.81055404238 0.000000000000000 0.000086803137906 0.000000000000000
133.80326298671 0.000000000000000 0.000086799103175 0.000000000000000
133.79757556224 0.000000000000000 0.000086795956478 0.000000000000000
133.79188813776 0.000000000000000 0.000086792810267 0.000000000000000
133.78620071329 0.000000000000000 0.000086789664510 0.000000000000000
133.78051328881 0.000000000000000 0.000086786519186 0.000000000000000
133.77016541120 0.000000000000000 0.000086780797563 0.000000000000000
133.75981753358 0.000000000000000 0.000086775077288 0.000000000000000
133.74946965596 0.000000000000000 0.000086769358339 0.000000000000000
133.73912177834 0.000000000000000 0.000086763640699 0.000000000000000
133.71648809750 0.000000000000000 0.000086751139164 0.000000000000000
133.69385441665 0.000000000000000 0.000086738643810 0.000000000000000
133.67122073580 0.000000000000000 0.000086726154631 0.000000000000000
133.64858705496 0.000000000000000 0.000086713671636 0.000000000000000
133.59453889652 0.000000000000000 0.000086683887989 0.000000000000000
133.54049073808 0.000000000000000 0.000086654140039 0.000000000000000
133.48644257964 0.000000000000000 0.000086624428168 0.000000000000000
133.38839748711 0.000000000000000 0.000086570623519 0.000000000000000
133.29035239459 0.000000000000000 0.000086516941735 0.000000000000000
133.21747181803 0.000000000000000 0.000086477119304 0.000000000000000
133.14459124147 0.000000000000000 0.000086437367622 0.000000000000000
133.08598678713 0.000000000000000 0.000086405454826 0.000000000000000
133.02738233279 0.000000000000000 0.000086373589338 0.000000000000000
132.98045111659 0.000000000000000 0.000086348105625 0.000000000000000
132.93351990038 0.000000000000000 0.000086322653113 0.000000000000000
132.89600306524 0.000000000000000 0.000086302329065 0.000000000000000
132.85848623011 0.000000000000000 0.000086282025429 0.000000000000000
132.82854108706 0.000000000000000 0.000086265834285 0.000000000000000
132.79859594401 0.000000000000000 0.000086249656403 0.000000000000000
132.77472257738 0.000000000000000 0.000086236768379 0.000000000000000
132.75084921075 0.000000000000000 0.000086223888925 0.000000000000000
132.73183352054 0.000000000000000 0.000086213636316 0.000000000000000
132.71281783032 0.000000000000000 0.000086203389225 0.000000000000000
132.69768002175 0.000000000000000 0.000086195235800 0.000000000000000
132.68254221319 0.000000000000000 0.000086187085920 0.000000000000000
132.67049370092 0.000000000000000 0.000086180601802 0.000000000000000
132.65844518865 0.000000000000000 0.000086174119962 0.000000000000000
132.64885248523 0.000000000000000 0.000086168960935 0.000000000000000
132.63925978182 0.000000000000000 0.000086163803375 0.000000000000000
132.63161448664 0.000000000000000 0.000086159693908 0.000000000000000
132.62396919145 0.000000000000000 0.000086155585392 0.000000000000000
132.61786315185 0.000000000000000 0.000086152304750 0.000000000000000
132.61175711224 0.000000000000000 0.000086149024733 0.000000000000000
132.60686181333 0.000000000000000 0.000086146395554 0.000000000000000
132.60196651443 0.000000000000000 0.000086143766793 0.000000000000000
132.59801567121 0.000000000000000 0.000086141645514 0.000000000000000
132.59406482799 0.000000000000000 0.000086139524523 0.000000000000000
132.59083879339 0.000000000000000 0.000086137792863 0.000000000000000
132.58761275879 0.000000000000000 0.000086136061413 0.000000000000000
132.58438672419 0.000000000000000 0.000086134330184 0.000000000000000
132.58078027792 0.000000000000000 0.000086132395091 0.000000000000000
132.57717383166 0.000000000000000 0.000086130460332 0.000000000000000
132.57356738539 0.000000000000000 0.000086128525960 0.000000000000000
132.56996093912 0.000000000000000 0.000086126592043 0.000000000000000
132.56793401044 0.000000000000000 0.000086125505354 0.000000000000000
132.56590708175 0.000000000000000 0.000086124418840 0.000000000000000
132.56388015306 0.000000000000000 0.000086123332500 0.000000000000000
132.55982629569 0.000000000000000 0.000086121160312 0.000000000000000
132.55699457246 0.000000000000000 0.000086119643329 0.000000000000000
132.55416284922 0.000000000000000 0.000086118126587 0.000000000000000
132.55133112599 0.000000000000000 0.000086116610059 0.000000000000000
132.54849940276 0.000000000000000 0.000086115093724 0.000000000000000
132.54315221536 0.000000000000000 0.000086112230890 0.000000000000000
132.53780502797 0.000000000000000 0.000086109368638 0.000000000000000
132.53245784057 0.000000000000000 0.000086106506931 0.000000000000000
132.52711065317 0.000000000000000 0.000086103645749 0.000000000000000
132.51801125256 0.000000000000000 0.000086098777993 0.000000000000000
132.50891185195 0.000000000000000 0.000086093911669 0.000000000000000
132.49981245135 0.000000000000000 0.000086089046755 0.000000000000000
132.49071305074 0.000000000000000 0.000086084183235 0.000000000000000
132.47120157352 0.000000000000000 0.000086073759246 0.000000000000000
132.45169009631 0.000000000000000 0.000086063341574 0.000000000000000
132.43217861909 0.000000000000000 0.000086052930204 0.000000000000000
132.41266714187 0.000000000000000 0.000086042525131 0.000000000000000
132.36743291453 0.000000000000000 0.000086018426902 0.000000000000000
132.32219868720 0.000000000000000 0.000085994362682 0.000000000000000
132.27696445986 0.000000000000000 0.000085970332664 0.000000000000000
132.23173023252 0.000000000000000 0.000085946337063 0.000000000000000
132.11574539959 0.000000000000000 0.000085884968989 0.000000000000000
131.99976056667 0.000000000000000 0.000085823832913 0.000000000000000
131.88377573375 0.000000000000000 0.000085762933361 0.000000000000000
131.79238961790 0.000000000000000 0.000085715119471 0.000000000000000
131.70100350205 0.000000000000000 0.000085667457913 0.000000000000000
131.63772956970 0.000000000000000 0.000085634548629 0.000000000000000
131.57445563735 0.000000000000000 0.000085601714568 0.000000000000000
131.53123892543 0.000000000000000 0.000085579332322 0.000000000000000
131.48802221350 0.000000000000000 0.000085556985962 0.000000000000000
131.45860875386 0.000000000000000 0.000085541797653 0.000000000000000
131.42919529422 0.000000000000000 0.000085526626271 0.000000000000000
131.40919952837 0.000000000000000 0.000085516322255 0.000000000000000
131.38920376252 0.000000000000000 0.000085506026199 0.000000000000000
131.37559006635 0.000000000000000 0.000085499020948 0.000000000000000
131.36197637017 0.000000000000000 0.000085492019473 0.000000000000000
131.35264831768 0.000000000000000 0.000085487224305 0.000000000000000
131.34332026518 0.000000000000000 0.000085482430981 0.000000000000000
131.33681661666 0.000000000000000 0.000085479090132 0.000000000000000
131.33031296813 0.000000000000000 0.000085475750250 0.000000000000000
131.32556042016 0.000000000000000 0.000085473310274 0.000000000000000
131.32080787219 0.000000000000000 0.000085470870892 0.000000000000000
131.31605532423 0.000000000000000 0.000085468432177 0.000000000000000
131.31130277626 0.000000000000000 0.000085465994242 0.000000000000000
131.30828377156 0.000000000000000 0.000085464446039 0.000000000000000
131.30526476686 0.000000000000000 0.000085462898233 0.000000000000000
131.30224576217 0.000000000000000 0.000085461350824 0.000000000000000
131.29922675747 0.000000000000000 0.000085459803783 0.000000000000000
131.29620775277 0.000000000000000 0.000085458257072 0.000000000000000
131.29318874807 0.000000000000000 0.000085456710655 0.000000000000000
131.29016974338 0.000000000000000 0.000085455164506 0.000000000000000
131.28413173398 0.000000000000000 0.000085452072941 0.000000000000000
131.27809372459 0.000000000000000 0.000085448982273 0.000000000000000
131.27205571519 0.000000000000000 0.000085445892453 0.000000000000000
131.26601770580 0.000000000000000 0.000085442803448 0.000000000000000
131.25690908562 0.000000000000000 0.000085438145045 0.000000000000000
131.24780046544 0.000000000000000 0.000085433488417 0.000000000000000
131.23869184526 0.000000000000000 0.000085428833541 0.000000000000000
131.22958322509 0.000000000000000 0.000085424180403 0.000000000000000
131.20982160811 0.000000000000000 0.000085414091122 0.000000000000000
131.19005999113 0.000000000000000 0.000085404009931 0.000000000000000
131.17029837416 0.000000000000000 0.000085393936865 0.000000000000000
131.15053675718 0.000000000000000 0.000085383871901 0.000000000000000
131.10508212798 0.000000000000000 0.000085360751475 0.000000000000000
131.05962749877 0.000000000000000 0.000085337673854 0.000000000000000
131.01417286956 0.000000000000000 0.000085314639225 0.000000000000000
130.96871824036 0.000000000000000 0.000085291647777 0.000000000000000
130.85283539247 0.000000000000000 0.000085233229782 0.000000000000000
130.73695254459 0.000000000000000 0.000085175097428 0.000000000000000
130.62106969670 0.000000000000000 0.000085117254640 0.000000000000000
130.52963863039 0.000000000000000 0.000085071824024 0.000000000000000
130.43820756409 0.000000000000000 0.000085026578454 0.000000000000000
130.37486525600 0.000000000000000 0.000084995342603 0.000000000000000
130.31152294790 0.000000000000000 0.000084964197495 0.000000000000000
130.26824011031 0.000000000000000 0.000084942968162 0.000000000000000
130.22495727271 0.000000000000000 0.000084921781903 0.000000000000000
130.19548619049 0.000000000000000 0.000084907381092 0.000000000000000
130.16601510826 0.000000000000000 0.000084893000523 0.000000000000000
130.14596947527 0.000000000000000 0.000084883230790 0.000000000000000
130.12592384227 0.000000000000000 0.000084873470551 0.000000000000000
130.11226412294 0.000000000000000 0.000084866825101 0.000000000000000
130.09860440361 0.000000000000000 0.000084860184141 0.000000000000000
130.08922802908 0.000000000000000 0.000084855628253 0.000000000000000
130.07985165454 0.000000000000000 0.000084851074549 0.000000000000000
130.07328704647 0.000000000000000 0.000084847887733 0.000000000000000
130.06672243840 0.000000000000000 0.000084844702058 0.000000000000000
130.06186929152 0.000000000000000 0.000084842347691 0.000000000000000
130.05701614465 0.000000000000000 0.000084839994029 0.000000000000000
130.05216299778 0.000000000000000 0.000084837641139 0.000000000000000
130.04730985090 0.000000000000000 0.000084835289132 0.000000000000000
130.04659936694 0.000000000000000 0.000084834944889 0.000000000000000
130.04588888297 0.000000000000000 0.000084834600667 0.000000000000000
130.04517839900 0.000000000000000 0.000084834256468 0.000000000000000
130.04375743107 0.000000000000000 0.000084833568137 0.000000000000000
130.04233646314 0.000000000000000 0.000084832879897 0.000000000000000
130.04091549520 0.000000000000000 0.000084832191747 0.000000000000000
130.03949452727 0.000000000000000 0.000084831503686 0.000000000000000
130.03633579542 0.000000000000000 0.000084829974468 0.000000000000000
130.03317706357 0.000000000000000 0.000084828445639 0.000000000000000
130.03001833171 0.000000000000000 0.000084826917164 0.000000000000000
130.02685959986 0.000000000000000 0.000084825389015 0.000000000000000
130.01895501997 0.000000000000000 0.000084821566203 0.000000000000000
130.01105044007 0.000000000000000 0.000084817745117 0.000000000000000
130.00314586017 0.000000000000000 0.000084813925669 0.000000000000000
129.99524128028 0.000000000000000 0.000084810107814 0.000000000000000
129.98489582690 0.000000000000000 0.000084805113400 0.000000000000000
129.97455037353 0.000000000000000 0.000084800121633 0.000000000000000
129.96420492015 0.000000000000000 0.000084795132495 0.000000000000000
129.95385946677 0.000000000000000 0.000084790145971 0.000000000000000
129.93041092846 0.000000000000000 0.000084778853389 0.000000000000000
129.90696239014 0.000000000000000 0.000084767574155 0.000000000000000
129.88351385182 0.000000000000000 0.000084756308256 0.000000000000000
129.86006531350 0.000000000000000 0.000084745055694 0.000000000000000
129.80565726694 0.000000000000000 0.000084718997619 0.000000000000000
129.75124922039 0.000000000000000 0.000084693011591 0.000000000000000
129.69684117383 0.000000000000000 0.000084667097867 0.000000000000000
129.64243312727 0.000000000000000 0.000084641256725 0.000000000000000
129.50567305071 0.000000000000000 0.000084576624965 0.000000000000000
129.36891297414 0.000000000000000 0.000084512458768 0.000000000000000
129.27433805757 0.000000000000000 0.000084468360522 0.000000000000000
129.17976314101 0.000000000000000 0.000084424489520 0.000000000000000
129.11484293142 0.000000000000000 0.000084394507217 0.000000000000000
129.04992272183 0.000000000000000 0.000084364633682 0.000000000000000
129.00556842061 0.000000000000000 0.000084344286639 0.000000000000000
128.96121411939 0.000000000000000 0.000084323990984 0.000000000000000
128.93100032766 0.000000000000000 0.000084310195321 0.000000000000000
128.90078653593 0.000000000000000 0.000084296423748 0.000000000000000
128.88022545466 0.000000000000000 0.000084287065763 0.000000000000000
128.85966437339 0.000000000000000 0.000084277719052 0.000000000000000
128.84564378779 0.000000000000000 0.000084271352043 0.000000000000000
128.83162320218 0.000000000000000 0.000084264990355 0.000000000000000
128.82198720403 0.000000000000000 0.000084260621243 0.000000000000000
128.81235120588 0.000000000000000 0.000084256254712 0.000000000000000
128.80558623656 0.000000000000000 0.000084253190755 0.000000000000000
128.79882126724 0.000000000000000 0.000084250128136 0.000000000000000
128.79378101738 0.000000000000000 0.000084247847235 0.000000000000000
128.78874076753 0.000000000000000 0.000084245567157 0.000000000000000
128.78370051767 0.000000000000000 0.000084243287973 0.000000000000000
128.77950352947 0.000000000000000 0.000084241390864 0.000000000000000
128.77868627564 0.000000000000000 0.000084241021539 0.000000000000000
128.77786902181 0.000000000000000 0.000084240652243 0.000000000000000
128.77705176798 0.000000000000000 0.000084240282976 0.000000000000000
128.77541726033 0.000000000000000 0.000084239544533 0.000000000000000
128.77378275267 0.000000000000000 0.000084238806210 0.000000000000000
128.77214824502 0.000000000000000 0.000084238068008 0.000000000000000
128.77051373736 0.000000000000000 0.000084237329923 0.000000000000000
128.76720001668 0.000000000000000 0.000084235833912 0.000000000000000
128.76388629600 0.000000000000000 0.000084234338337 0.000000000000000
128.76057257532 0.000000000000000 0.000084232843164 0.000000000000000
128.75725885464 0.000000000000000 0.000084231348367 0.000000000000000
128.74864397529 0.000000000000000 0.000084227463901 0.000000000000000
128.74156958849 0.000000000000000 0.000084224275714 0.000000000000000
128.73449520169 0.000000000000000 0.000084221088979 0.000000000000000
128.72742081489 0.000000000000000 0.000084217903665 0.000000000000000
128.72034642809 0.000000000000000 0.000084214719753 0.000000000000000
128.70754595912 0.000000000000000 0.000084208962280 0.000000000000000
128.69474549015 0.000000000000000 0.000084203209314 0.000000000000000
128.68194502117 0.000000000000000 0.000084197460833 0.000000000000000
128.66914455220 0.000000000000000 0.000084191716822 0.000000000000000
128.64117007654 0.000000000000000 0.000084179179236 0.000000000000000
128.61319560089 0.000000000000000 0.000084166662918 0.000000000000000
128.58522112523 0.000000000000000 0.000084154167861 0.000000000000000
128.55724664957 0.000000000000000 0.000084141694070 0.000000000000000
128.49062130075 0.000000000000000 0.000084112071658 0.000000000000000
128.42399595192 0.000000000000000 0.000084082570266 0.000000000000000
128.35737060310 0.000000000000000 0.000084053190240 0.000000000000000
128.24086351731 0.000000000000000 0.000084002106433 0.000000000000000
128.12435643152 0.000000000000000 0.000083951397227 0.000000000000000
128.00784934573 0.000000000000000 0.000083901065027 0.000000000000000
127.92683680269 0.000000000000000 0.000083866290420 0.000000000000000
127.84582425964 0.000000000000000 0.000083831700329 0.000000000000000
127.79027423490 0.000000000000000 0.000083808089185 0.000000000000000
127.73472421017 0.000000000000000 0.000083784565636 0.000000000000000
127.69680836028 0.000000000000000 0.000083768560059 0.000000000000000
127.65889251040 0.000000000000000 0.000083752595614 0.000000000000000
127.63306971410 0.000000000000000 0.000083741746572 0.000000000000000
127.60724691780 0.000000000000000 0.000083730916752 0.000000000000000
127.58965475781 0.000000000000000 0.000083723549833 0.000000000000000
127.57206259782 0.000000000000000 0.000083716191920 0.000000000000000
127.56002253706 0.000000000000000 0.000083711161394 0.000000000000000
127.54798247630 0.000000000000000 0.000083706135155 0.000000000000000
127.53962870011 0.000000000000000 0.000083702650338 0.000000000000000
127.53127492393 0.000000000000000 0.000083699167648 0.000000000000000
127.52526148619 0.000000000000000 0.000083696661994 0.000000000000000
127.51924804844 0.000000000000000 0.000083694157511 0.000000000000000
127.51436841443 0.000000000000000 0.000083692126139 0.000000000000000
127.50948878041 0.000000000000000 0.000083690095636 0.000000000000000
127.50460914640 0.000000000000000 0.000083688066077 0.000000000000000
127.50371438676 0.000000000000000 0.000083687694034 0.000000000000000
127.50281962711 0.000000000000000 0.000083687322027 0.000000000000000
127.50192486747 0.000000000000000 0.000083686950055 0.000000000000000
127.50013534819 0.000000000000000 0.000083686206218 0.000000000000000
127.49834582891 0.000000000000000 0.000083685462526 0.000000000000000
127.49655630963 0.000000000000000 0.000083684718975 0.000000000000000
127.49476679035 0.000000000000000 0.000083683975563 0.000000000000000
127.49133136706 0.000000000000000 0.000083682548776 0.000000000000000
127.48789594376 0.000000000000000 0.000083681122455 0.000000000000000
127.48446052047 0.000000000000000 0.000083679696572 0.000000000000000
127.48102509718 0.000000000000000 0.000083678271105 0.000000000000000
127.47310113859 0.000000000000000 0.000083674984708 0.000000000000000
127.46517718000 0.000000000000000 0.000083671700315 0.000000000000000
127.45725322141 0.000000000000000 0.000083668417865 0.000000000000000
127.44932926282 0.000000000000000 0.000083665137323 0.000000000000000
127.43815058908 0.000000000000000 0.000083660512525 0.000000000000000
127.42697191534 0.000000000000000 0.000083655891448 0.000000000000000
127.41579324160 0.000000000000000 0.000083651274070 0.000000000000000
127.40461456787 0.000000000000000 0.000083646660378 0.000000000000000
127.37986992906 0.000000000000000 0.000083636460782 0.000000000000000
127.35512529026 0.000000000000000 0.000083626279155 0.000000000000000
127.33038065145 0.000000000000000 0.000083616115476 0.000000000000000
127.30563601265 0.000000000000000 0.000083605969735 0.000000000000000
127.24848689345 0.000000000000000 0.000083582606141 0.000000000000000
127.19133777425 0.000000000000000 0.000083559338267 0.000000000000000
127.13418865505 0.000000000000000 0.000083536166215 0.000000000000000
127.07703953584 0.000000000000000 0.000083513090103 0.000000000000000
126.94102125178 0.000000000000000 0.000083458554327 0.000000000000000
126.80500296772 0.000000000000000 0.000083404564863 0.000000000000000
126.71153104385 0.000000000000000 0.000083367781176 0.000000000000000
126.61805911998 0.000000000000000 0.000083331257479 0.000000000000000
126.55388666273 0.000000000000000 0.000083306333412 0.000000000000000
126.48971420548 0.000000000000000 0.000083281532670 0.000000000000000
126.44584553639 0.000000000000000 0.000083264649895 0.000000000000000
126.40197686729 0.000000000000000 0.000083247825060 0.000000000000000
126.37207184785 0.000000000000000 0.000083236388958 0.000000000000000
126.34216682842 0.000000000000000 0.000083224979921 0.000000000000000
126.32179155225 0.000000000000000 0.000083217222113 0.000000000000000
126.30141627609 0.000000000000000 0.000083209476951 0.000000000000000
126.28748957604 0.000000000000000 0.000083204190365 0.000000000000000
126.27356287599 0.000000000000000 0.000083198909750 0.000000000000000
126.26394120188 0.000000000000000 0.000083195264997 0.000000000000000
126.25431952778 0.000000000000000 0.000083191623154 0.000000000000000
126.24747681514 0.000000000000000 0.000083189034959 0.000000000000000
126.24063410249 0.000000000000000 0.000083186448299 0.000000000000000
126.23532563671 0.000000000000000 0.000083184442704 0.000000000000000
126.23001717092 0.000000000000000 0.000083182438114 0.000000000000000
126.22470870513 0.000000000000000 0.000083180434598 0.000000000000000
126.22092026219 0.000000000000000 0.000083179005472 0.000000000000000
126.21713181925 0.000000000000000 0.000083177576966 0.000000000000000
126.21334337631 0.000000000000000 0.000083176149085 0.000000000000000
126.20955493337 0.000000000000000 0.000083174721812 0.000000000000000
126.20576649043 0.000000000000000 0.000083173295115 0.000000000000000
126.20197804748 0.000000000000000 0.000083171868960 0.000000000000000
126.19818960454 0.000000000000000 0.000083170443322 0.000000000000000
126.19061271866 0.000000000000000 0.000083167593530 0.000000000000000
126.18303583278 0.000000000000000 0.000083164745637 0.000000000000000
126.17545894690 0.000000000000000 0.000083161899595 0.000000000000000
126.16788206102 0.000000000000000 0.000083159055374 0.000000000000000
126.15679330163 0.000000000000000 0.000083154896108 0.000000000000000
126.14570454223 0.000000000000000 0.000083150740669 0.000000000000000
126.13461578284 0.000000000000000 0.000083146589035 0.000000000000000
126.12352702345 0.000000000000000 0.000083142441193 0.000000000000000
126.09948602672 0.000000000000000 0.000083133461447 0.000000000000000
126.07544503000 0.000000000000000 0.000083124499430 0.000000000000000
126.05140403328 0.000000000000000 0.000083115555113 0.000000000000000
126.02736303656 0.000000000000000 0.000083106628480 0.000000000000000
125.97231622287 0.000000000000000 0.000083086255672 0.000000000000000
125.91726940919 0.000000000000000 0.000083065975464 0.000000000000000
125.86222259550 0.000000000000000 0.000083045787844 0.000000000000000
125.80717578182 0.000000000000000 0.000083025692817 0.000000000000000
125.66871554538 0.000000000000000 0.000082975556933 0.000000000000000
125.53025530893 0.000000000000000 0.000082926007465 0.000000000000000
125.43431831949 0.000000000000000 0.000082892019707 0.000000000000000
125.33838133004 0.000000000000000 0.000082858314179 0.000000000000000
125.27243548378 0.000000000000000 0.000082835309321 0.000000000000000
125.20648963752 0.000000000000000 0.000082812438171 0.000000000000000
125.16138182678 0.000000000000000 0.000082796871115 0.000000000000000
125.11627401604 0.000000000000000 0.000082781366789 0.000000000000000
125.08550916501 0.000000000000000 0.000082770828415 0.000000000000000
125.05474431398 0.000000000000000 0.000082760319315 0.000000000000000
125.03377203776 0.000000000000000 0.000082753172116 0.000000000000000
125.01279976154 0.000000000000000 0.000082746038586 0.000000000000000
124.99845372748 0.000000000000000 0.000082741166811 0.000000000000000
124.98410769342 0.000000000000000 0.000082736301489 0.000000000000000
124.97418121095 0.000000000000000 0.000082732938818 0.000000000000000
124.96425472848 0.000000000000000 0.000082729579291 0.000000000000000
124.95716948648 0.000000000000000 0.000082727183307 0.000000000000000
124.95008424448 0.000000000000000 0.000082724788983 0.000000000000000
124.94452022515 0.000000000000000 0.000082722909927 0.000000000000000
124.93895620583 0.000000000000000 0.000082721031975 0.000000000000000
124.93339218650 0.000000000000000 0.000082719155191 0.000000000000000
124.92949569700 0.000000000000000 0.000082717841615 0.000000000000000
124.92559920749 0.000000000000000 0.000082716528674 0.000000000000000
124.92170271798 0.000000000000000 0.000082715216369 0.000000000000000
124.91780622847 0.000000000000000 0.000082713904685 0.000000000000000
124.91390973896 0.000000000000000 0.000082712593591 0.000000000000000
124.91001324945 0.000000000000000 0.000082711283060 0.000000000000000
124.90611675994 0.000000000000000 0.000082709973070 0.000000000000000
124.89832378092 0.000000000000000 0.000082707354657 0.000000000000000
124.89053080190 0.000000000000000 0.000082704738262 0.000000000000000
124.88273782288 0.000000000000000 0.000082702123843 0.000000000000000
124.87494484386 0.000000000000000 0.000082699511371 0.000000000000000
124.86337959811 0.000000000000000 0.000082695637866 0.000000000000000
124.85181435235 0.000000000000000 0.000082691768581 0.000000000000000
124.84024910659 0.000000000000000 0.000082687903496 0.000000000000000
124.82868386084 0.000000000000000 0.000082684042598 0.000000000000000
124.80376044956 0.000000000000000 0.000082675736455 0.000000000000000
124.77883703828 0.000000000000000 0.000082667449652 0.000000000000000
124.75391362700 0.000000000000000 0.000082659182155 0.000000000000000
124.72899021572 0.000000000000000 0.000082650933940 0.000000000000000
124.67204070558 0.000000000000000 0.000082632159206 0.000000000000000
124.61509119544 0.000000000000000 0.000082613484890 0.000000000000000
124.55814168530 0.000000000000000 0.000082594910876 0.000000000000000
124.50119217515 0.000000000000000 0.000082576437065 0.000000000000000
124.36317965547 0.000000000000000 0.000082532082448 0.000000000000000
124.22516713579 0.000000000000000 0.000082488314794 0.000000000000000
124.12999096022 0.000000000000000 0.000082458473275 0.000000000000000
124.03481478465 0.000000000000000 0.000082428910296 0.000000000000000
123.96940912046 0.000000000000000 0.000082408755829 0.000000000000000
123.90400345627 0.000000000000000 0.000082388732808 0.000000000000000
123.85926023990 0.000000000000000 0.000082375111024 0.000000000000000
123.81451702354 0.000000000000000 0.000082361550775 0.000000000000000
123.78399220513 0.000000000000000 0.000082352335000 0.000000000000000
123.75346738672 0.000000000000000 0.000082343147906 0.000000000000000
123.73264540850 0.000000000000000 0.000082336897566 0.000000000000000
123.71182343028 0.000000000000000 0.000082330660617 0.000000000000000
123.69755928379 0.000000000000000 0.000082326395732 0.000000000000000
123.68329513730 0.000000000000000 0.000082322137179 0.000000000000000
123.67339085705 0.000000000000000 0.000082319184009 0.000000000000000
123.66348657680 0.000000000000000 0.000082316233942 0.000000000000000
123.65635225174 0.000000000000000 0.000082314110875 0.000000000000000
123.64921792668 0.000000000000000 0.000082311989474 0.000000000000000
123.64342275602 0.000000000000000 0.000082310267534 0.000000000000000
123.63762758536 0.000000000000000 0.000082308546772 0.000000000000000
123.63183241469 0.000000000000000 0.000082306827252 0.000000000000000
123.63075946316 0.000000000000000 0.000082306509032 0.000000000000000
123.62968651164 0.000000000000000 0.000082306190857 0.000000000000000
123.62861356011 0.000000000000000 0.000082305872729 0.000000000000000
123.62646765705 0.000000000000000 0.000082305236610 0.000000000000000
123.62432175400 0.000000000000000 0.000082304600676 0.000000000000000
123.62217585094 0.000000000000000 0.000082303964923 0.000000000000000
123.62002994789 0.000000000000000 0.000082303329350 0.000000000000000
123.61595494607 0.000000000000000 0.000082302122901 0.000000000000000
123.61187994425 0.000000000000000 0.000082300917064 0.000000000000000
123.60780494243 0.000000000000000 0.000082299711813 0.000000000000000
123.60372994061 0.000000000000000 0.000082298507131 0.000000000000000
123.59446905873 0.000000000000000 0.000082295771418 0.000000000000000
123.58520817684 0.000000000000000 0.000082293038483 0.000000000000000
123.57594729495 0.000000000000000 0.000082290308276 0.000000000000000
123.56668641307 0.000000000000000 0.000082287580769 0.000000000000000
123.55347611056 0.000000000000000 0.000082283694722 0.000000000000000
123.54026580806 0.000000000000000 0.000082279814099 0.000000000000000
123.52705550556 0.000000000000000 0.000082275938882 0.000000000000000
123.51384520305 0.000000000000000 0.000082272069056 0.000000000000000
123.48470344770 0.000000000000000 0.000082263551289 0.000000000000000
123.45556169235 0.000000000000000 0.000082255059632 0.000000000000000
123.42641993700 0.000000000000000 0.000082246594036 0.000000000000000
123.39727818165 0.000000000000000 0.000082238154460 0.000000000000000
123.33002392794 0.000000000000000 0.000082218776478 0.000000000000000
123.26276967423 0.000000000000000 0.000082199536530 0.000000000000000
123.19551542052 0.000000000000000 0.000082180434292 0.000000000000000
123.12826116681 0.000000000000000 0.000082161469460 0.000000000000000
122.99696818298 0.000000000000000 0.000082124841392 0.000000000000000
122.89020919893 0.000000000000000 0.000082095441598 0.000000000000000
122.78345021488 0.000000000000000 0.000082066384929 0.000000000000000
122.70899884288 0.000000000000000 0.000082046324013 0.000000000000000
122.63454747088 0.000000000000000 0.000082026429207 0.000000000000000
122.58348641124 0.000000000000000 0.000082012880621 0.000000000000000
122.53242535160 0.000000000000000 0.000081999409973 0.000000000000000
122.49755365143 0.000000000000000 0.000081990255075 0.000000000000000
122.46268195126 0.000000000000000 0.000081981136500 0.000000000000000
122.43889007177 0.000000000000000 0.000081974936030 0.000000000000000
122.41509819229 0.000000000000000 0.000081968752489 0.000000000000000
122.39881710159 0.000000000000000 0.000081964530784 0.000000000000000
122.38253601090 0.000000000000000 0.000081960317043 0.000000000000000
122.37127340904 0.000000000000000 0.000081957406826 0.000000000000000
122.36001080719 0.000000000000000 0.000081954500462 0.000000000000000
122.35198477649 0.000000000000000 0.000081952431683 0.000000000000000
122.34395874580 0.000000000000000 0.000081950364909 0.000000000000000
122.33769727510 0.000000000000000 0.000081948753946 0.000000000000000
122.33143580441 0.000000000000000 0.000081947144267 0.000000000000000
122.32517433371 0.000000000000000 0.000081945535927 0.000000000000000
122.32074499478 0.000000000000000 0.000081944399038 0.000000000000000
122.31631565586 0.000000000000000 0.000081943262874 0.000000000000000
122.31188631694 0.000000000000000 0.000081942127437 0.000000000000000
122.30745697801 0.000000000000000 0.000081940992713 0.000000000000000
122.30302763909 0.000000000000000 0.000081939858677 0.000000000000000
122.29859830017 0.000000000000000 0.000081938725305 0.000000000000000
122.29416896124 0.000000000000000 0.000081937592577 0.000000000000000
122.28531028339 0.000000000000000 0.000081935329003 0.000000000000000
122.27645160555 0.000000000000000 0.000081933067877 0.000000000000000
122.26759292770 0.000000000000000 0.000081930809160 0.000000000000000
122.25873424985 0.000000000000000 0.000081928552829 0.000000000000000
122.24569262904 0.000000000000000 0.000081925235401 0.000000000000000
122.23265100823 0.000000000000000 0.000081921923081 0.000000000000000
122.21960938742 0.000000000000000 0.000081918615848 0.000000000000000
122.20656776662 0.000000000000000 0.000081915313689 0.000000000000000
122.17837545124 0.000000000000000 0.000081908192644 0.000000000000000
122.15018313586 0.000000000000000 0.000081901095184 0.000000000000000
122.12199082048 0.000000000000000 0.000081894021254 0.000000000000000
122.09379850510 0.000000000000000 0.000081886970807 0.000000000000000
122.02932001320 0.000000000000000 0.000081870933826 0.000000000000000
121.96484152130 0.000000000000000 0.000081855019019 0.000000000000000
121.90036302939 0.000000000000000 0.000081839225976 0.000000000000000
121.83588453749 0.000000000000000 0.000081823554305 0.000000000000000
121.70156793826 0.000000000000000 0.000081791296401 0.000000000000000
121.59131852804 0.000000000000000 0.000081765208563 0.000000000000000
121.48106911782 0.000000000000000 0.000081739470460 0.000000000000000
121.40414484171 0.000000000000000 0.000081721718439 0.000000000000000
121.32722056559 0.000000000000000 0.000081704135272 0.000000000000000
121.27444079774 0.000000000000000 0.000081692168396 0.000000000000000
121.22166102988 0.000000000000000 0.000081680280610 0.000000000000000
121.18560218984 0.000000000000000 0.000081672204345 0.000000000000000
121.14954334979 0.000000000000000 0.000081664164901 0.000000000000000
121.12493181081 0.000000000000000 0.000081658698805 0.000000000000000
121.10032027183 0.000000000000000 0.000081653249858 0.000000000000000
121.08346859937 0.000000000000000 0.000081649528830 0.000000000000000
121.06661692692 0.000000000000000 0.000081645815868 0.000000000000000
121.05494670900 0.000000000000000 0.000081643249287 0.000000000000000
121.04327649108 0.000000000000000 0.000081640686610 0.000000000000000
121.03493788667 0.000000000000000 0.000081638857936 0.000000000000000
121.02659928225 0.000000000000000 0.000081637031297 0.000000000000000
121.02003523222 0.000000000000000 0.000081635594846 0.000000000000000
121.01347118220 0.000000000000000 0.000081634159714 0.000000000000000
121.00690713217 0.000000000000000 0.000081632725949 0.000000000000000
121.00232129531 0.000000000000000 0.000081631725123 0.000000000000000
120.99773545844 0.000000000000000 0.000081630725008 0.000000000000000
120.99314962158 0.000000000000000 0.000081629725608 0.000000000000000
120.98856378472 0.000000000000000 0.000081628726907 0.000000000000000
120.98397794786 0.000000000000000 0.000081627728886 0.000000000000000
120.97939211100 0.000000000000000 0.000081626731523 0.000000000000000
120.97480627414 0.000000000000000 0.000081625734803 0.000000000000000
120.96563460041 0.000000000000000 0.000081623743246 0.000000000000000
120.95646292669 0.000000000000000 0.000081621754149 0.000000000000000
120.94729125296 0.000000000000000 0.000081619767479 0.000000000000000
120.93811957924 0.000000000000000 0.000081617783214 0.000000000000000
120.92447667049 0.000000000000000 0.000081614836034 0.000000000000000
120.91083376173 0.000000000000000 0.000081611894116 0.000000000000000
120.89719085298 0.000000000000000 0.000081608957442 0.000000000000000
120.88354794423 0.000000000000000 0.000081606025998 0.000000000000000
120.85417338530 0.000000000000000 0.000081599732007 0.000000000000000
120.82479882637 0.000000000000000 0.000081593462125 0.000000000000000
120.79542426743 0.000000000000000 0.000081587216285 0.000000000000000
120.76604970850 0.000000000000000 0.000081580994430 0.000000000000000
120.69894979857 0.000000000000000 0.000081566871622 0.000000000000000
120.63184988864 0.000000000000000 0.000081552873095 0.000000000000000
120.56474997871 0.000000000000000 0.000081538998291 0.000000000000000
120.49765006878 0.000000000000000 0.000081525246663 0.000000000000000
120.36445469480 0.000000000000000 0.000081498312082 0.000000000000000
120.25587570750 0.000000000000000 0.000081476710050 0.000000000000000
120.14729672021 0.000000000000000 0.000081455424228 0.000000000000000
120.07155971548 0.000000000000000 0.000081440762826 0.000000000000000
119.99582271076 0.000000000000000 0.000081426253553 0.000000000000000
119.94386691813 0.000000000000000 0.000081416387782 0.000000000000000
119.89191112551 0.000000000000000 0.000081406593084 0.000000000000000
119.85641314832 0.000000000000000 0.000081399941783 0.000000000000000
119.82091517113 0.000000000000000 0.000081393323521 0.000000000000000
119.79667421654 0.000000000000000 0.000081388822989 0.000000000000000
119.77243326195 0.000000000000000 0.000081384337842 0.000000000000000
119.75581132451 0.000000000000000 0.000081381271289 0.000000000000000
119.73918938707 0.000000000000000 0.000081378211986 0.000000000000000
119.72763603370 0.000000000000000 0.000081376089851 0.000000000000000
119.71608268033 0.000000000000000 0.000081373971247 0.000000000000000
119.70774603633 0.000000000000000 0.000081372444721 0.000000000000000
119.69940939233 0.000000000000000 0.000081370920071 0.000000000000000
119.69259939848 0.000000000000000 0.000081369676039 0.000000000000000
119.68578940463 0.000000000000000 0.000081368433316 0.000000000000000
119.67897941078 0.000000000000000 0.000081367191945 0.000000000000000
119.67761741201 0.000000000000000 0.000081366943837 0.000000000000000
119.67625541324 0.000000000000000 0.000081366695786 0.000000000000000
119.67489341447 0.000000000000000 0.000081366447792 0.000000000000000
119.67216941693 0.000000000000000 0.000081365951973 0.000000000000000
119.66944541939 0.000000000000000 0.000081365456381 0.000000000000000
119.66672142185 0.000000000000000 0.000081364961015 0.000000000000000
119.66399742431 0.000000000000000 0.000081364465871 0.000000000000000
119.65896725732 0.000000000000000 0.000081363552106 0.000000000000000
119.65393709033 0.000000000000000 0.000081362639068 0.000000000000000
119.64890692334 0.000000000000000 0.000081361726738 0.000000000000000
119.64387675635 0.000000000000000 0.000081360815104 0.000000000000000
119.63884658936 0.000000000000000 0.000081359904157 0.000000000000000
119.62561654308 0.000000000000000 0.000081357511469 0.000000000000000
119.61238649680 0.000000000000000 0.000081355123410 0.000000000000000
119.59915645052 0.000000000000000 0.000081352739938 0.000000000000000
119.58592640424 0.000000000000000 0.000081350361027 0.000000000000000
119.57269635796 0.000000000000000 0.000081347986659 0.000000000000000
119.55059690123 0.000000000000000 0.000081344030618 0.000000000000000
119.52849744450 0.000000000000000 0.000081340087174 0.000000000000000
119.50639798777 0.000000000000000 0.000081336156292 0.000000000000000
119.48429853104 0.000000000000000 0.000081332237940 0.000000000000000
119.43182536271 0.000000000000000 0.000081322984209 0.000000000000000
119.37935219438 0.000000000000000 0.000081313800628 0.000000000000000
119.32687902605 0.000000000000000 0.000081304686878 0.000000000000000
119.27440585772 0.000000000000000 0.000081295642651 0.000000000000000
119.14762336747 0.000000000000000 0.000081274075637 0.000000000000000
119.02084087723 0.000000000000000 0.000081252908553 0.000000000000000
118.89405838698 0.000000000000000 0.000081232137326 0.000000000000000
118.80584717405 0.000000000000000 0.000081217916777 0.000000000000000
118.71763596111 0.000000000000000 0.000081203884615 0.000000000000000
118.65703693296 0.000000000000000 0.000081194353344 0.000000000000000
118.59643790481 0.000000000000000 0.000081184909974 0.000000000000000
118.55499358081 0.000000000000000 0.000081178501969 0.000000000000000
118.51354925681 0.000000000000000 0.000081172134783 0.000000000000000
118.48524644022 0.000000000000000 0.000081167809960 0.000000000000000
118.45694362363 0.000000000000000 0.000081163504099 0.000000000000000
118.43756729154 0.000000000000000 0.000081160567200 0.000000000000000
118.41819095945 0.000000000000000 0.000081157639184 0.000000000000000
118.40479117534 0.000000000000000 0.000081155619505 0.000000000000000
118.39139139124 0.000000000000000 0.000081153604093 0.000000000000000
118.38185988145 0.000000000000000 0.000081152173104 0.000000000000000
118.37232837166 0.000000000000000 0.000081150744302 0.000000000000000
118.36494673155 0.000000000000000 0.000081149639293 0.000000000000000
118.35756509145 0.000000000000000 0.000081148535636 0.000000000000000
118.35018345135 0.000000000000000 0.000081147433366 0.000000000000000
118.34488854870 0.000000000000000 0.000081146643579 0.000000000000000
118.33959364605 0.000000000000000 0.000081145854543 0.000000000000000
118.33429874341 0.000000000000000 0.000081145066263 0.000000000000000
118.32900384076 0.000000000000000 0.000081144278727 0.000000000000000
118.32370893811 0.000000000000000 0.000081143491920 0.000000000000000
118.31841403546 0.000000000000000 0.000081142705822 0.000000000000000
118.31311913281 0.000000000000000 0.000081141920421 0.000000000000000
118.30252932751 0.000000000000000 0.000081140351671 0.000000000000000
118.29193952221 0.000000000000000 0.000081138785613 0.000000000000000
118.28134971692 0.000000000000000 0.000081137222218 0.000000000000000
118.27075991162 0.000000000000000 0.000081135661468 0.000000000000000
118.25530627913 0.000000000000000 0.000081133388598 0.000000000000000
118.23985264663 0.000000000000000 0.000081131121309 0.000000000000000
118.22439901414 0.000000000000000 0.000081128859582 0.000000000000000
118.20894538165 0.000000000000000 0.000081126603401 0.000000000000000
118.17539656472 0.000000000000000 0.000081121724413 0.000000000000000
118.14184774779 0.000000000000000 0.000081116871390 0.000000000000000
118.10829893086 0.000000000000000 0.000081112044235 0.000000000000000
118.07475011392 0.000000000000000 0.000081107242856 0.000000000000000
117.99790081880 0.000000000000000 0.000081096341141 0.000000000000000
117.92105152367 0.000000000000000 0.000081085573160 0.000000000000000
117.84420222854 0.000000000000000 0.000081074937896 0.000000000000000
117.76735293341 0.000000000000000 0.000081064434347 0.000000000000000
117.63871955778 0.000000000000000 0.000081047145133 0.000000000000000
117.51008618214 0.000000000000000 0.000081030217616 0.000000000000000
117.40717134426 0.000000000000000 0.000081016931986 0.000000000000000
117.32478041628 0.000000000000000 0.000081006459170 0.000000000000000
117.25891995956 0.000000000000000 0.000080998191180 0.000000000000000
117.20627530306 0.000000000000000 0.000080991648076 0.000000000000000
117.16420579448 0.000000000000000 0.000080986461166 0.000000000000000
117.13056908790 0.000000000000000 0.000080982340614 0.000000000000000
117.10363509795 0.000000000000000 0.000080979058190 0.000000000000000
117.08200219444 0.000000000000000 0.000080976432768 0.000000000000000
117.06452822118 0.000000000000000 0.000080974319220 0.000000000000000
117.05026553253 0.000000000000000 0.000080972598831 0.000000000000000
117.03838569183 0.000000000000000 0.000080971169137 0.000000000000000
117.02650585114 0.000000000000000 0.000080969742452 0.000000000000000
117.01462601044 0.000000000000000 0.000080968318843 0.000000000000000
117.01299001735 0.000000000000000 0.000080968123042 0.000000000000000
117.01135402427 0.000000000000000 0.000080967927303 0.000000000000000
117.00971803118 0.000000000000000 0.000080967731625 0.000000000000000
117.00808203809 0.000000000000000 0.000080967536008 0.000000000000000
117.00481005192 0.000000000000000 0.000080967144962 0.000000000000000
117.00153806575 0.000000000000000 0.000080966754165 0.000000000000000
116.99826607957 0.000000000000000 0.000080966363617 0.000000000000000
116.99499409340 0.000000000000000 0.000080965973318 0.000000000000000
116.99172210723 0.000000000000000 0.000080965583263 0.000000000000000
116.98519716441 0.000000000000000 0.000080964806144 0.000000000000000
116.97867222159 0.000000000000000 0.000080964029963 0.000000000000000
116.97214727877 0.000000000000000 0.000080963254704 0.000000000000000
116.96562233595 0.000000000000000 0.000080962480353 0.000000000000000
116.95909739313 0.000000000000000 0.000080961706901 0.000000000000000
116.94436638869 0.000000000000000 0.000080959963995 0.000000000000000
116.92963538425 0.000000000000000 0.000080958225594 0.000000000000000
116.91490437980 0.000000000000000 0.000080956491668 0.000000000000000
116.90017337536 0.000000000000000 0.000080954762198 0.000000000000000
116.88544237092 0.000000000000000 0.000080953037168 0.000000000000000
116.85915098700 0.000000000000000 0.000080949969392 0.000000000000000
116.83285960308 0.000000000000000 0.000080946915663 0.000000000000000
116.80656821916 0.000000000000000 0.000080943875928 0.000000000000000
116.78027683524 0.000000000000000 0.000080940850140 0.000000000000000
116.71791465598 0.000000000000000 0.000080933728594 0.000000000000000
116.65555247672 0.000000000000000 0.000080926684672 0.000000000000000
116.59319029745 0.000000000000000 0.000080919717811 0.000000000000000
116.53082811819 0.000000000000000 0.000080912827456 0.000000000000000
116.39213484713 0.000000000000000 0.000080897774854 0.000000000000000
116.27731535117 0.000000000000000 0.000080885593330 0.000000000000000
116.16249585522 0.000000000000000 0.000080873661897 0.000000000000000
116.08239650967 0.000000000000000 0.000080865484737 0.000000000000000
116.00229716412 0.000000000000000 0.000080857426605 0.000000000000000
115.94733150158 0.000000000000000 0.000080851965279 0.000000000000000
115.89236583903 0.000000000000000 0.000080846559167 0.000000000000000
115.85479155073 0.000000000000000 0.000080842895175 0.000000000000000
115.81721726243 0.000000000000000 0.000080839256733 0.000000000000000
115.79153058705 0.000000000000000 0.000080836784063 0.000000000000000
115.76584391167 0.000000000000000 0.000080834323267 0.000000000000000
115.74818776510 0.000000000000000 0.000080832638676 0.000000000000000
115.73053161854 0.000000000000000 0.000080830959687 0.000000000000000
115.71818784023 0.000000000000000 0.000080829789202 0.000000000000000
115.70584406192 0.000000000000000 0.000080828621466 0.000000000000000
115.69679452599 0.000000000000000 0.000080827767124 0.000000000000000
115.68774499006 0.000000000000000 0.000080826914281 0.000000000000000
115.67869545413 0.000000000000000 0.000080826062957 0.000000000000000
115.66964591820 0.000000000000000 0.000080825213185 0.000000000000000
115.66852147774 0.000000000000000 0.000080825107707 0.000000000000000
115.66739703729 0.000000000000000 0.000080825002255 0.000000000000000
115.66627259684 0.000000000000000 0.000080824896827 0.000000000000000
115.66402371594 0.000000000000000 0.000080824686047 0.000000000000000
115.66177483503 0.000000000000000 0.000080824475366 0.000000000000000
115.65952595413 0.000000000000000 0.000080824264784 0.000000000000000
115.65727707323 0.000000000000000 0.000080824054303 0.000000000000000
115.65003382147 0.000000000000000 0.000080823377050 0.000000000000000
115.64410056401 0.000000000000000 0.000080822823036 0.000000000000000
115.63816730656 0.000000000000000 0.000080822269685 0.000000000000000
115.63223404910 0.000000000000000 0.000080821716987 0.000000000000000
115.62630079165 0.000000000000000 0.000080821164934 0.000000000000000
115.61521288348 0.000000000000000 0.000080820134981 0.000000000000000
115.60412497531 0.000000000000000 0.000080819107233 0.000000000000000
115.59303706714 0.000000000000000 0.000080818081675 0.000000000000000
115.58194915897 0.000000000000000 0.000080817058295 0.000000000000000
115.56392821675 0.000000000000000 0.000080815399644 0.000000000000000
115.54590727453 0.000000000000000 0.000080813746700 0.000000000000000
115.52788633231 0.000000000000000 0.000080812099442 0.000000000000000
115.50986539009 0.000000000000000 0.000080810457850 0.000000000000000
115.47108708456 0.000000000000000 0.000080806944538 0.000000000000000
115.43230877904 0.000000000000000 0.000080803457238 0.000000000000000
115.39353047351 0.000000000000000 0.000080799995808 0.000000000000000
115.35475216799 0.000000000000000 0.000080796560111 0.000000000000000
115.26517836522 0.000000000000000 0.000080788721649 0.000000000000000
115.17560456246 0.000000000000000 0.000080781018139 0.000000000000000
115.08603075969 0.000000000000000 0.000080773447978 0.000000000000000
114.99645695693 0.000000000000000 0.000080766009586 0.000000000000000
114.87622846015 0.000000000000000 0.000080756229961 0.000000000000000
114.75599996338 0.000000000000000 0.000080746681192 0.000000000000000
114.66615628475 0.000000000000000 0.000080739694162 0.000000000000000
114.59478036857 0.000000000000000 0.000080734232787 0.000000000000000
114.53803794792 0.000000000000000 0.000080729947077 0.000000000000000
114.49268728399 0.000000000000000 0.000080726557166 0.000000000000000
114.45643391531 0.000000000000000 0.000080723869753 0.000000000000000
114.42739570092 0.000000000000000 0.000080721731543 0.000000000000000
114.40406436245 0.000000000000000 0.000080720022781 0.000000000000000
114.38520708462 0.000000000000000 0.000080718647696 0.000000000000000
114.36979963455 0.000000000000000 0.000080717528161 0.000000000000000
114.35439218448 0.000000000000000 0.000080716412227 0.000000000000000
114.34299753758 0.000000000000000 0.000080715589268 0.000000000000000
114.33160289068 0.000000000000000 0.000080714768329 0.000000000000000
114.32977414048 0.000000000000000 0.000080714636766 0.000000000000000
114.32794539028 0.000000000000000 0.000080714505257 0.000000000000000
114.32611664008 0.000000000000000 0.000080714373802 0.000000000000000
114.32428788988 0.000000000000000 0.000080714242400 0.000000000000000
114.32063038948 0.000000000000000 0.000080713979761 0.000000000000000
114.31697288908 0.000000000000000 0.000080713717340 0.000000000000000
114.31331538867 0.000000000000000 0.000080713455136 0.000000000000000
114.30965788827 0.000000000000000 0.000080713193150 0.000000000000000
114.30600038787 0.000000000000000 0.000080712931378 0.000000000000000
114.29840704827 0.000000000000000 0.000080712388590 0.000000000000000
114.29081370867 0.000000000000000 0.000080711846699 0.000000000000000
114.28322036907 0.000000000000000 0.000080711305692 0.000000000000000
114.27562702947 0.000000000000000 0.000080710765560 0.000000000000000
114.26803368987 0.000000000000000 0.000080710226295 0.000000000000000
114.25310290147 0.000000000000000 0.000080709168450 0.000000000000000
114.23817211307 0.000000000000000 0.000080708113916 0.000000000000000
114.22324132467 0.000000000000000 0.000080707062675 0.000000000000000
114.20831053627 0.000000000000000 0.000080706014713 0.000000000000000
114.19337974787 0.000000000000000 0.000080704970020 0.000000000000000
114.16494140866 0.000000000000000 0.000080702989221 0.000000000000000
114.13650306944 0.000000000000000 0.000080701020183 0.000000000000000
114.10806473022 0.000000000000000 0.000080699062848 0.000000000000000
114.07962639100 0.000000000000000 0.000080697117162 0.000000000000000
114.01301491623 0.000000000000000 0.000080692605069 0.000000000000000
113.94640344147 0.000000000000000 0.000080688155954 0.000000000000000
113.87979196670 0.000000000000000 0.000080683769180 0.000000000000000
113.81318049194 0.000000000000000 0.000080679444119 0.000000000000000
113.67803335814 0.000000000000000 0.000080670856119 0.000000000000000
113.56759687720 0.000000000000000 0.000080664021498 0.000000000000000
113.45716039627 0.000000000000000 0.000080657348625 0.000000000000000
113.38019138536 0.000000000000000 0.000080652792158 0.000000000000000
113.30322237446 0.000000000000000 0.000080648312044 0.000000000000000
113.25043862317 0.000000000000000 0.000080645283351 0.000000000000000
113.19765487187 0.000000000000000 0.000080642289871 0.000000000000000
113.16156956730 0.000000000000000 0.000080640263521 0.000000000000000
113.12548426272 0.000000000000000 0.000080638253419 0.000000000000000
113.10078227096 0.000000000000000 0.000080636886742 0.000000000000000
113.07608027920 0.000000000000000 0.000080635527620 0.000000000000000
113.05903231014 0.000000000000000 0.000080634594025 0.000000000000000
113.04198434108 0.000000000000000 0.000080633664017 0.000000000000000
113.02993780192 0.000000000000000 0.000080633009012 0.000000000000000
113.01789126276 0.000000000000000 0.000080632355804 0.000000000000000
113.00877142235 0.000000000000000 0.000080631862492 0.000000000000000
112.99965158194 0.000000000000000 0.000080631370222 0.000000000000000
112.99053174153 0.000000000000000 0.000080630879007 0.000000000000000
112.98353129898 0.000000000000000 0.000080630502674 0.000000000000000
112.98213121047 0.000000000000000 0.000080630427484 0.000000000000000
112.98073112196 0.000000000000000 0.000080630352320 0.000000000000000
112.97933103345 0.000000000000000 0.000080630277182 0.000000000000000
112.97653085643 0.000000000000000 0.000080630126982 0.000000000000000
112.97373067942 0.000000000000000 0.000080629976886 0.000000000000000
112.97093050240 0.000000000000000 0.000080629826893 0.000000000000000
112.96813032538 0.000000000000000 0.000080629677002 0.000000000000000
112.96198858783 0.000000000000000 0.000080629348597 0.000000000000000
112.95584685028 0.000000000000000 0.000080629020675 0.000000000000000
112.94970511272 0.000000000000000 0.000080628693231 0.000000000000000
112.94356337517 0.000000000000000 0.000080628366257 0.000000000000000
112.92599266064 0.000000000000000 0.000080627433400 0.000000000000000
112.91266922536 0.000000000000000 0.000080626728548 0.000000000000000
112.89934579009 0.000000000000000 0.000080626025846 0.000000000000000
112.88602235481 0.000000000000000 0.000080625325283 0.000000000000000
112.87269891954 0.000000000000000 0.000080624626850 0.000000000000000
112.84837628648 0.000000000000000 0.000080623357298 0.000000000000000
112.82405365342 0.000000000000000 0.000080622094786 0.000000000000000
112.79973102036 0.000000000000000 0.000080620839281 0.000000000000000
112.77540838730 0.000000000000000 0.000080619590752 0.000000000000000
112.72218806581 0.000000000000000 0.000080616883030 0.000000000000000
112.66896774433 0.000000000000000 0.000080614208245 0.000000000000000
112.61574742285 0.000000000000000 0.000080611566087 0.000000000000000
112.56252710137 0.000000000000000 0.000080608956248 0.000000000000000
112.43604653180 0.000000000000000 0.000080602881828 0.000000000000000
112.30956596224 0.000000000000000 0.000080596984475 0.000000000000000
112.18308539267 0.000000000000000 0.000080591260354 0.000000000000000
112.09577585117 0.000000000000000 0.000080587408053 0.000000000000000
112.00846630966 0.000000000000000 0.000080583635296 0.000000000000000
111.94857085020 0.000000000000000 0.000080581092519 0.000000000000000
111.88867539074 0.000000000000000 0.000080578586228 0.000000000000000
111.84771234715 0.000000000000000 0.000080576892967 0.000000000000000
111.80674930356 0.000000000000000 0.000080575216479 0.000000000000000
111.77872569105 0.000000000000000 0.000080574079167 0.000000000000000
111.75070207853 0.000000000000000 0.000080572949622 0.000000000000000
111.73141333956 0.000000000000000 0.000080572176651 0.000000000000000
111.71212460059 0.000000000000000 0.000080571407338 0.000000000000000
111.69859794996 0.000000000000000 0.000080570870020 0.000000000000000
111.68507129933 0.000000000000000 0.000080570334501 0.000000000000000
111.67506995131 0.000000000000000 0.000080569939707 0.000000000000000
111.66506860328 0.000000000000000 0.000080569545904 0.000000000000000
111.65506725525 0.000000000000000 0.000080569153099 0.000000000000000
111.64506590723 0.000000000000000 0.000080568761307 0.000000000000000
111.64364280908 0.000000000000000 0.000080568705642 0.000000000000000
111.64221971094 0.000000000000000 0.000080568649997 0.000000000000000
111.64079661279 0.000000000000000 0.000080568594374 0.000000000000000
111.63795041650 0.000000000000000 0.000080568483190 0.000000000000000
111.63510422021 0.000000000000000 0.000080568372090 0.000000000000000
111.63225802392 0.000000000000000 0.000080568261074 0.000000000000000
111.62941182763 0.000000000000000 0.000080568150141 0.000000000000000
111.62278617034 0.000000000000000 0.000080567892222 0.000000000000000
111.61616051305 0.000000000000000 0.000080567634748 0.000000000000000
111.60953485575 0.000000000000000 0.000080567377713 0.000000000000000
111.60290919846 0.000000000000000 0.000080567121111 0.000000000000000
111.58457001589 0.000000000000000 0.000080566413100 0.000000000000000
111.57074251535 0.000000000000000 0.000080565881417 0.000000000000000
111.55691501481 0.000000000000000 0.000080565351569 0.000000000000000
111.54308751427 0.000000000000000 0.000080564823547 0.000000000000000
111.52926001372 0.000000000000000 0.000080564297343 0.000000000000000
111.50404285443 0.000000000000000 0.000080563342366 0.000000000000000
111.47882569514 0.000000000000000 0.000080562393379 0.000000000000000
111.45360853585 0.000000000000000 0.000080561450351 0.000000000000000
111.42839137656 0.000000000000000 0.000080560513252 0.000000000000000
111.37323987454 0.000000000000000 0.000080558484278 0.000000000000000
111.31808837252 0.000000000000000 0.000080556483217 0.000000000000000
111.26293687050 0.000000000000000 0.000080554509765 0.000000000000000
111.20778536848 0.000000000000000 0.000080552563618 0.000000000000000
111.07678591339 0.000000000000000 0.000080548048781 0.000000000000000
110.94578645830 0.000000000000000 0.000080543682593 0.000000000000000
110.84383837268 0.000000000000000 0.000080540385119 0.000000000000000
110.74189028706 0.000000000000000 0.000080537173642 0.000000000000000
110.67119934485 0.000000000000000 0.000080534996417 0.000000000000000
110.60050840265 0.000000000000000 0.000080532859178 0.000000000000000
110.55208314213 0.000000000000000 0.000080531417893 0.000000000000000
110.50365788161 0.000000000000000 0.000080529994931 0.000000000000000
110.47054001642 0.000000000000000 0.000080529032238 0.000000000000000
110.43742215122 0.000000000000000 0.000080528077990 0.000000000000000
110.41469196717 0.000000000000000 0.000080527427910 0.000000000000000
110.39196178312 0.000000000000000 0.000080526781772 0.000000000000000
110.37615611005 0.000000000000000 0.000080526334790 0.000000000000000
110.36035043698 0.000000000000000 0.000080525889705 0.000000000000000
110.34895004915 0.000000000000000 0.000080525569849 0.000000000000000
110.33754966131 0.000000000000000 0.000080525250984 0.000000000000000
110.32826905563 0.000000000000000 0.000080524992141 0.000000000000000
110.31898844994 0.000000000000000 0.000080524733962 0.000000000000000
110.30970784425 0.000000000000000 0.000080524476453 0.000000000000000
110.30795064394 0.000000000000000 0.000080524427772 0.000000000000000
110.30619344364 0.000000000000000 0.000080524379116 0.000000000000000
110.30443624333 0.000000000000000 0.000080524330484 0.000000000000000
110.30092184271 0.000000000000000 0.000080524233294 0.000000000000000
110.29740744209 0.000000000000000 0.000080524136201 0.000000000000000
110.29389304148 0.000000000000000 0.000080524039206 0.000000000000000
110.29037864086 0.000000000000000 0.000080523942307 0.000000000000000
110.28386530178 0.000000000000000 0.000080523762977 0.000000000000000
110.27735196270 0.000000000000000 0.000080523583975 0.000000000000000
110.27083862361 0.000000000000000 0.000080523405297 0.000000000000000
110.26432528453 0.000000000000000 0.000080523226939 0.000000000000000
110.24996732678 0.000000000000000 0.000080522834895 0.000000000000000
110.23560936903 0.000000000000000 0.000080522444384 0.000000000000000
110.22125141128 0.000000000000000 0.000080522055398 0.000000000000000
110.20689345353 0.000000000000000 0.000080521667928 0.000000000000000
110.18591721409 0.000000000000000 0.000080521104565 0.000000000000000
110.16494097465 0.000000000000000 0.000080520544407 0.000000000000000
110.14396473522 0.000000000000000 0.000080519987437 0.000000000000000
110.12298849578 0.000000000000000 0.000080519433640 0.000000000000000
110.07703009467 0.000000000000000 0.000080518231303 0.000000000000000
110.03107169356 0.000000000000000 0.000080517043969 0.000000000000000
109.98511329245 0.000000000000000 0.000080515871484 0.000000000000000
109.93915489134 0.000000000000000 0.000080514713694 0.000000000000000
109.83322607255 0.000000000000000 0.000080512100304 0.000000000000000
109.72729725376 0.000000000000000 0.000080509562492 0.000000000000000
109.62136843497 0.000000000000000 0.000080507098538 0.000000000000000
109.51543961618 0.000000000000000 0.000080504706719 0.000000000000000
109.42938411867 0.000000000000000 0.000080502815611 0.000000000000000
109.34332862117 0.000000000000000 0.000080500970162 0.000000000000000
109.28356880403 0.000000000000000 0.000080499715016 0.000000000000000
109.22380898690 0.000000000000000 0.000080498481185 0.000000000000000
109.18288958104 0.000000000000000 0.000080497648500 0.000000000000000
109.14197017518 0.000000000000000 0.000080496825598 0.000000000000000
109.11394594121 0.000000000000000 0.000080496267621 0.000000000000000
109.08592170724 0.000000000000000 0.000080495714165 0.000000000000000
109.06658195242 0.000000000000000 0.000080495334843 0.000000000000000
109.04724219760 0.000000000000000 0.000080494957656 0.000000000000000
109.03358927366 0.000000000000000 0.000080494692662 0.000000000000000
109.01993634973 0.000000000000000 0.000080494428728 0.000000000000000
109.00963880254 0.000000000000000 0.000080494230362 0.000000000000000
108.99934125535 0.000000000000000 0.000080494032603 0.000000000000000
108.98904370816 0.000000000000000 0.000080493835453 0.000000000000000
108.98099684139 0.000000000000000 0.000080493681822 0.000000000000000
108.97938746803 0.000000000000000 0.000080493651141 0.000000000000000
108.97777809468 0.000000000000000 0.000080493620476 0.000000000000000
108.97616872132 0.000000000000000 0.000080493589826 0.000000000000000
108.97294997462 0.000000000000000 0.000080493528571 0.000000000000000
108.96973122791 0.000000000000000 0.000080493467377 0.000000000000000
108.96651248120 0.000000000000000 0.000080493406244 0.000000000000000
108.96329373449 0.000000000000000 0.000080493345172 0.000000000000000
108.95639208663 0.000000000000000 0.000080493214424 0.000000000000000
108.94949043878 0.000000000000000 0.000080493083950 0.000000000000000
108.94258879093 0.000000000000000 0.000080492953749 0.000000000000000
108.93568714308 0.000000000000000 0.000080492823818 0.000000000000000
108.91650069876 0.000000000000000 0.000080492464015 0.000000000000000
108.90160295617 0.000000000000000 0.000080492186048 0.000000000000000
108.88670521358 0.000000000000000 0.000080491909307 0.000000000000000
108.87180747098 0.000000000000000 0.000080491633783 0.000000000000000
108.85690972839 0.000000000000000 0.000080491359472 0.000000000000000
108.82979328568 0.000000000000000 0.000080490863274 0.000000000000000
108.80267684296 0.000000000000000 0.000080490371046 0.000000000000000
108.77556040024 0.000000000000000 0.000080489882758 0.000000000000000
108.74844395753 0.000000000000000 0.000080489398384 0.000000000000000
108.68913843413 0.000000000000000 0.000080488352538 0.000000000000000
108.62983291072 0.000000000000000 0.000080487325028 0.000000000000000
108.57052738732 0.000000000000000 0.000080486315605 0.000000000000000
108.51122186392 0.000000000000000 0.000080485324011 0.000000000000000
108.37414463185 0.000000000000000 0.000080483098870 0.000000000000000
108.26023145785 0.000000000000000 0.000080481318929 0.000000000000000
108.14631828384 0.000000000000000 0.000080479599957 0.000000000000000
108.06696996601 0.000000000000000 0.000080478437698 0.000000000000000
107.98762164817 0.000000000000000 0.000080477303658 0.000000000000000
107.93320212344 0.000000000000000 0.000080476541932 0.000000000000000
107.87878259870 0.000000000000000 0.000080475793042 0.000000000000000
107.84155068161 0.000000000000000 0.000080475287983 0.000000000000000
107.80431876451 0.000000000000000 0.000080474788799 0.000000000000000
107.77877700597 0.000000000000000 0.000080474449722 0.000000000000000
107.75323524742 0.000000000000000 0.000080474113372 0.000000000000000
107.73551291244 0.000000000000000 0.000080473881587 0.000000000000000
107.71779057745 0.000000000000000 0.000080473651105 0.000000000000000
107.70509161909 0.000000000000000 0.000080473486751 0.000000000000000
107.69239266072 0.000000000000000 0.000080473323064 0.000000000000000
107.68231841767 0.000000000000000 0.000080473193684 0.000000000000000
107.67224417462 0.000000000000000 0.000080473064726 0.000000000000000
107.66216993157 0.000000000000000 0.000080472936193 0.000000000000000
107.66071210637 0.000000000000000 0.000080472917629 0.000000000000000
107.65925428117 0.000000000000000 0.000080472899073 0.000000000000000
107.65779645598 0.000000000000000 0.000080472880527 0.000000000000000
107.65488080558 0.000000000000000 0.000080472843461 0.000000000000000
107.65196515519 0.000000000000000 0.000080472806431 0.000000000000000
107.64904950479 0.000000000000000 0.000080472769437 0.000000000000000
107.64613385439 0.000000000000000 0.000080472732479 0.000000000000000
107.63686115010 0.000000000000000 0.000080472615180 0.000000000000000
107.62933619916 0.000000000000000 0.000080472520253 0.000000000000000
107.62181124823 0.000000000000000 0.000080472425561 0.000000000000000
107.61428629729 0.000000000000000 0.000080472331101 0.000000000000000
107.60676134636 0.000000000000000 0.000080472236871 0.000000000000000
107.59275451278 0.000000000000000 0.000080472062083 0.000000000000000
107.57874767920 0.000000000000000 0.000080471888081 0.000000000000000
107.56474084563 0.000000000000000 0.000080471714863 0.000000000000000
107.55073401205 0.000000000000000 0.000080471542424 0.000000000000000
107.52788311861 0.000000000000000 0.000080471262767 0.000000000000000
107.50503222517 0.000000000000000 0.000080470985159 0.000000000000000
107.48218133172 0.000000000000000 0.000080470709588 0.000000000000000
107.45933043828 0.000000000000000 0.000080470436041 0.000000000000000
107.41017903704 0.000000000000000 0.000080469854449 0.000000000000000
107.36102763579 0.000000000000000 0.000080469282036 0.000000000000000
107.31187623454 0.000000000000000 0.000080468718678 0.000000000000000
107.26272483330 0.000000000000000 0.000080468164259 0.000000000000000
107.14916961672 0.000000000000000 0.000080466916930 0.000000000000000
107.03561440014 0.000000000000000 0.000080465715304 0.000000000000000
106.92205918356 0.000000000000000 0.000080464557989 0.000000000000000
106.82967127318 0.000000000000000 0.000080463648169 0.000000000000000
106.73728336281 0.000000000000000 0.000080462766097 0.000000000000000
106.67307680133 0.000000000000000 0.000080462169064 0.000000000000000
106.60887023986 0.000000000000000 0.000080461584871 0.000000000000000
106.56488254900 0.000000000000000 0.000080461191941 0.000000000000000
106.52089485814 0.000000000000000 0.000080460804866 0.000000000000000
106.49075867713 0.000000000000000 0.000080460543025 0.000000000000000
106.46062249612 0.000000000000000 0.000080460283878 0.000000000000000
106.43982209962 0.000000000000000 0.000080460106572 0.000000000000000
106.41902170312 0.000000000000000 0.000080459930534 0.000000000000000
106.40434011365 0.000000000000000 0.000080459807041 0.000000000000000
106.38965852418 0.000000000000000 0.000080459684175 0.000000000000000
106.37859678497 0.000000000000000 0.000080459592017 0.000000000000000
106.36753504577 0.000000000000000 0.000080459500216 0.000000000000000
106.35647330656 0.000000000000000 0.000080459408772 0.000000000000000
106.34777579263 0.000000000000000 0.000080459337126 0.000000000000000
106.34603628985 0.000000000000000 0.000080459322823 0.000000000000000
106.34429678706 0.000000000000000 0.000080459308530 0.000000000000000
106.34255728428 0.000000000000000 0.000080459294245 0.000000000000000
106.33907827871 0.000000000000000 0.000080459265703 0.000000000000000
106.33559927314 0.000000000000000 0.000080459237197 0.000000000000000
106.33212026757 0.000000000000000 0.000080459208727 0.000000000000000
106.32864126200 0.000000000000000 0.000080459180292 0.000000000000000
106.32124002610 0.000000000000000 0.000080459119920 0.000000000000000
106.31383879021 0.000000000000000 0.000080459059707 0.000000000000000
106.30643755432 0.000000000000000 0.000080458999653 0.000000000000000
106.29903631842 0.000000000000000 0.000080458939756 0.000000000000000
106.27867731738 0.000000000000000 0.000080458775801 0.000000000000000
106.26272525432 0.000000000000000 0.000080458648154 0.000000000000000
106.24677319126 0.000000000000000 0.000080458521222 0.000000000000000
106.23082112820 0.000000000000000 0.000080458395000 0.000000000000000
106.21486906514 0.000000000000000 0.000080458269484 0.000000000000000
106.18586622222 0.000000000000000 0.000080458043078 0.000000000000000
106.15686337930 0.000000000000000 0.000080457818975 0.000000000000000
106.12786053638 0.000000000000000 0.000080457597155 0.000000000000000
106.09885769346 0.000000000000000 0.000080457377599 0.000000000000000
106.03543860625 0.000000000000000 0.000080456905314 0.000000000000000
105.97201951904 0.000000000000000 0.000080456443599 0.000000000000000
105.90860043183 0.000000000000000 0.000080455992279 0.000000000000000
105.84518134462 0.000000000000000 0.000080455551184 0.000000000000000
105.71434708839 0.000000000000000 0.000080454672876 0.000000000000000
105.60729440706 0.000000000000000 0.000080453985283 0.000000000000000
105.50024172572 0.000000000000000 0.000080453325147 0.000000000000000
105.42571365626 0.000000000000000 0.000080452881713 0.000000000000000
105.35118558680 0.000000000000000 0.000080452451718 0.000000000000000
105.30008171400 0.000000000000000 0.000080452164890 0.000000000000000
105.24897784119 0.000000000000000 0.000080451885022 0.000000000000000
105.21398437280 0.000000000000000 0.000080451697767 0.000000000000000
105.17899090441 0.000000000000000 0.000080451514604 0.000000000000000
105.15491365170 0.000000000000000 0.000080451391375 0.000000000000000
105.13083639899 0.000000000000000 0.000080451271001 0.000000000000000
105.11399898484 0.000000000000000 0.000080451188981 0.000000000000000
105.09716157069 0.000000000000000 0.000080451109364 0.000000000000000
105.08483244365 0.000000000000000 0.000080451053123 0.000000000000000
105.07250331660 0.000000000000000 0.000080450999353 0.000000000000000
105.06017418955 0.000000000000000 0.000080450949154 0.000000000000000
105.04784506251 0.000000000000000 0.000080450904267 0.000000000000000
105.03996908595 0.000000000000000 0.000080450879378 0.000000000000000
105.03209310939 0.000000000000000 0.000080450857946 0.000000000000000
105.02421713283 0.000000000000000 0.000080450839922 0.000000000000000
105.01634115628 0.000000000000000 0.000080450824840 0.000000000000000
105.00846517972 0.000000000000000 0.000080450812079 0.000000000000000
105.00058920316 0.000000000000000 0.000080450801082 0.000000000000000
104.99271322660 0.000000000000000 0.000080450791422 0.000000000000000
104.97696127349 0.000000000000000 0.000080450775019 0.000000000000000
104.96120932037 0.000000000000000 0.000080450761222 0.000000000000000
104.94545736726 0.000000000000000 0.000080450749184 0.000000000000000
104.92970541414 0.000000000000000 0.000080450738405 0.000000000000000
104.90597115349 0.000000000000000 0.000080450723892 0.000000000000000
104.88223689284 0.000000000000000 0.000080450710865 0.000000000000000
104.85850263219 0.000000000000000 0.000080450698927 0.000000000000000
104.83476837153 0.000000000000000 0.000080450687825 0.000000000000000
104.78326321415 0.000000000000000 0.000080450665883 0.000000000000000
104.73175805677 0.000000000000000 0.000080450645995 0.000000000000000
104.68025289939 0.000000000000000 0.000080450627573 0.000000000000000
104.62874774201 0.000000000000000 0.000080450610257 0.000000000000000
104.51030550997 0.000000000000000 0.000080450573546 0.000000000000000
104.39186327794 0.000000000000000 0.000080450539809 0.000000000000000
104.27342104590 0.000000000000000 0.000080450508202 0.000000000000000
104.15497881387 0.000000000000000 0.000080450478222 0.000000000000000
103.83516822918 0.000000000000000 0.000080450402910 0.000000000000000
103.51535764450 0.000000000000000 0.000080450333966 0.000000000000000
103.19554705982 0.000000000000000 0.000080450269593 0.000000000000000
102.33779211355 0.000000000000000 0.000080450112353 0.000000000000000
101.48003716727 0.000000000000000 0.000080449972283 0.000000000000000
100.62228222100 0.000000000000000 0.000080449844747 0.000000000000000
97.99591229898 0.000000000000000 0.000080449506869 0.000000000000000
95.36954237695 0.000000000000000 0.000080449228767 0.000000000000000
92.74317245493 0.000000000000000 0.000080448992192 0.000000000000000
83.03310964224 0.000000000000000 0.000080448328972 0.000000000000000
73.32304682956 0.000000000000000 0.000080447892676 0.000000000000000
63.61298401688 0.000000000000000 0.000080447589982 0.000000000000000
19.02473552976 0.000000000000000 0.000080447513984 0.000000000000000
10.00000000000 0.000000000000000 0.000080447510331 0.000000000000000


==> anc/appendix_1e-4_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000100000000000 0.000000000000000
3984.18768264050 0.000000000000000 0.000100000000000 0.000000000000000
3968.37536528101 0.000000000000000 0.000100000000000 0.000000000000000
3936.75073056201 0.000000000000000 0.000100000000000 0.000000000000000
3905.12609584302 0.000000000000000 0.000100000000000 0.000000000000000
3873.50146112402 0.000000000000000 0.000100000000000 0.000000000000000
3835.03843780631 0.000000000000000 0.000100000000000 0.000000000000000
3796.57541448859 0.000000000000000 0.000100000000000 0.000000000000000
3758.11239117087 0.000000000000000 0.000100000000000 0.000000000000000
3719.64936785316 0.000000000000000 0.000100000000000 0.000000000000000
3681.18634453544 0.000000000000000 0.000100000000000 0.000000000000000
3642.72332121773 0.000000000000000 0.000100000000000 0.000000000000000
3604.26029790001 0.000000000000000 0.000100000000000 0.000000000000000
3555.13704288076 0.000000000000000 0.000100000000000 0.000000000000000
3545.31239187692 0.000000000000000 0.000100000000000 0.000000000000000
3535.48774087307 0.000000000000000 0.000100000000000 0.000000000000000
3525.66308986922 0.000000000000000 0.000100000000000 0.000000000000000
3506.01378786152 0.000000000000000 0.000100000000000 0.000000000000000
3486.36448585382 0.000000000000000 0.000100000000000 0.000000000000000
3466.71518384612 0.000000000000000 0.000100000000000 0.000000000000000
3426.76283156814 0.000000000000000 0.000100000000000 0.000000000000000
3386.81047929016 0.000000000000000 0.000100000000000 0.000000000000000
3358.02203252045 0.000000000000000 0.000100000000000 0.000000000000000
3329.23358575074 0.000000000000000 0.000100000000000 0.000000000000000
3300.44513898102 0.000000000000000 0.000100000000000 0.000000000000000
3262.57541304777 0.000000000000000 0.000100000000000 0.000000000000000
3231.64451663154 0.000000000000000 0.000100000000000 0.000000000000000
3200.71362021532 0.000000000000000 0.000100000000000 0.000000000000000
3169.78272379909 0.000000000000000 0.000100000000000 0.000000000000000
3130.03168883008 0.000000000000000 0.000100000000000 0.000000000000000
3090.28065386106 0.000000000000000 0.000100000000000 0.000000000000000
3064.94475721862 0.000000000000000 0.000100000000000 0.000000000000000
3039.60886057617 0.000000000000000 0.000100000000000 0.000000000000000
3014.27296393373 0.000000000000000 0.000100000000000 0.000000000000000
2979.76248329909 0.000000000000000 0.000100000000000 0.000000000000000
2945.25200266445 0.000000000000000 0.000100000000000 0.000000000000000
2921.57486952011 0.000000000000000 0.000100000000000 0.000000000000000
2897.89773637577 0.000000000000000 0.000100000000000 0.000000000000000
2874.22060323143 0.000000000000000 0.000100000000000 0.000000000000000
2842.06036940550 0.000000000000000 0.000100000000000 0.000000000000000
2809.90013557957 0.000000000000000 0.000100000000000 0.000000000000000
2787.56210502531 0.000000000000000 0.000100000000000 0.000000000000000
2765.22407447105 0.000000000000000 0.000100000000000 0.000000000000000
2742.88604391679 0.000000000000000 0.000100000000000 0.000000000000000
2712.43936403750 0.000000000000000 0.000100000000000 0.000000000000000
2681.99268415822 0.000000000000000 0.000100000000000 0.000000000000000
2660.86149634805 0.000000000000000 0.000100000000000 0.000000000000000
2639.73030853789 0.000000000000000 0.000100000000000 0.000000000000000
2618.59912072772 0.000000000000000 0.000100000000000 0.000000000000000
2589.50383293595 0.000000000000000 0.000100000000000 0.000000000000000
2560.40854514419 0.000000000000000 0.000099999999999 0.000000000000000
2540.30399714385 0.000000000000000 0.000099999999999 0.000000000000000
2520.19944914351 0.000000000000000 0.000099999999999 0.000000000000000
2500.09490114317 0.000000000000000 0.000099999999999 0.000000000000000
2472.12508035305 0.000000000000000 0.000099999999999 0.000000000000000
2444.15525956292 0.000000000000000 0.000099999999999 0.000000000000000
2424.89223951835 0.000000000000000 0.000099999999999 0.000000000000000
2405.62921947379 0.000000000000000 0.000099999999999 0.000000000000000
2386.36619942922 0.000000000000000 0.000099999999999 0.000000000000000
2359.41087292398 0.000000000000000 0.000099999999999 0.000000000000000
2332.45554641875 0.000000000000000 0.000099999999999 0.000000000000000
2313.90641242325 0.000000000000000 0.000099999999999 0.000000000000000
2295.35727842775 0.000000000000000 0.000099999999999 0.000000000000000
2276.80814443226 0.000000000000000 0.000099999999999 0.000000000000000
2250.82890578004 0.000000000000000 0.000099999999999 0.000000000000000
2224.84966712783 0.000000000000000 0.000099999999999 0.000000000000000
2206.94678807938 0.000000000000000 0.000099999999998 0.000000000000000
2189.04390903093 0.000000000000000 0.000099999999998 0.000000000000000
2171.14102998248 0.000000000000000 0.000099999999998 0.000000000000000
2146.11851923934 0.000000000000000 0.000099999999998 0.000000000000000
2121.09600849619 0.000000000000000 0.000099999999998 0.000000000000000
2103.78501516365 0.000000000000000 0.000099999999998 0.000000000000000
2086.47402183111 0.000000000000000 0.000099999999998 0.000000000000000
2069.16302849856 0.000000000000000 0.000099999999998 0.000000000000000
2045.06251740695 0.000000000000000 0.000099999999997 0.000000000000000
2020.96200631535 0.000000000000000 0.000099999999997 0.000000000000000
2004.14535829818 0.000000000000000 0.000099999999997 0.000000000000000
1987.32871028100 0.000000000000000 0.000099999999997 0.000000000000000
1970.51206226383 0.000000000000000 0.000099999999997 0.000000000000000
1947.27082226337 0.000000000000000 0.000099999999997 0.000000000000000
1924.02958226291 0.000000000000000 0.000099999999996 0.000000000000000
1907.48950115980 0.000000000000000 0.000099999999996 0.000000000000000
1890.94942005669 0.000000000000000 0.000099999999996 0.000000000000000
1874.40933895357 0.000000000000000 0.000099999999996 0.000000000000000
1851.88322837164 0.000000000000000 0.000099999999995 0.000000000000000
1829.35711778970 0.000000000000000 0.000099999999995 0.000000000000000
1812.50539970554 0.000000000000000 0.000099999999995 0.000000000000000
1795.65368162138 0.000000000000000 0.000099999999995 0.000000000000000
1778.80196353721 0.000000000000000 0.000099999999994 0.000000000000000
1756.26381971041 0.000000000000000 0.000099999999994 0.000000000000000
1739.89302210121 0.000000000000000 0.000099999999994 0.000000000000000
1723.52222449202 0.000000000000000 0.000099999999993 0.000000000000000
1707.15142688283 0.000000000000000 0.000099999999993 0.000000000000000
1684.42703557207 0.000000000000000 0.000099999999993 0.000000000000000
1661.70264426131 0.000000000000000 0.000099999999992 0.000000000000000
1644.76102149850 0.000000000000000 0.000099999999992 0.000000000000000
1627.81939873568 0.000000000000000 0.000099999999991 0.000000000000000
1610.87777597287 0.000000000000000 0.000099999999991 0.000000000000000
1586.77771428878 0.000000000000000 0.000099999999990 0.000000000000000
1569.98592736884 0.000000000000000 0.000099999999990 0.000000000000000
1553.19414044890 0.000000000000000 0.000099999999989 0.000000000000000
1536.40235352896 0.000000000000000 0.000099999999989 0.000000000000000
1512.31434481795 0.000000000000000 0.000099999999988 0.000000000000000
1495.17305119510 0.000000000000000 0.000099999999987 0.000000000000000
1478.03175757226 0.000000000000000 0.000099999999987 0.000000000000000
1460.89046394941 0.000000000000000 0.000099999999986 0.000000000000000
1439.80859471211 0.000000000000000 0.000099999999985 0.000000000000000
1418.72672547480 0.000000000000000 0.000099999999985 0.000000000000000
1397.64485623750 0.000000000000000 0.000099999999984 0.000000000000000
1372.47789826928 0.000000000000000 0.000099999999983 0.000000000000000
1353.77568521926 0.000000000000000 0.000099999999982 0.000000000000000
1335.07347216924 0.000000000000000 0.000099999999981 0.000000000000000
1316.37125911921 0.000000000000000 0.000099999999980 0.000000000000000
1295.75895695814 0.000000000000000 0.000099999999979 0.000000000000000
1275.14665479707 0.000000000000000 0.000099999999978 0.000000000000000
1254.53435263599 0.000000000000000 0.000099999999977 0.000000000000000
1232.56598980989 0.000000000000000 0.000099999999976 0.000000000000000
1210.59762698378 0.000000000000000 0.000099999999975 0.000000000000000
1188.62926415768 0.000000000000000 0.000099999999974 0.000000000000000
1161.72270886666 0.000000000000000 0.000099999999972 0.000000000000000
1134.81615357565 0.000000000000000 0.000099999999971 0.000000000000000
1107.90959828464 0.000000000000000 0.000099999999969 0.000000000000000
1081.00304299362 0.000000000000000 0.000099999999968 0.000000000000000
1054.09648770261 0.000000000000000 0.000099999999966 0.000000000000000
1032.02628331146 0.000000000000000 0.000099999999965 0.000000000000000
1009.95607892031 0.000000000000000 0.000099999999964 0.000000000000000
987.88587452917 0.000000000000000 0.000099999999962 0.000000000000000
958.75969239962 0.000000000000000 0.000099999999960 0.000000000000000
929.63351027008 0.000000000000000 0.000099999999958 0.000000000000000
900.50732814054 0.000000000000000 0.000099999999955 0.000000000000000
871.38114601100 0.000000000000000 0.000099999999953 0.000000000000000
842.25496388145 0.000000000000000 0.000099999999950 0.000000000000000
818.94292817387 0.000000000000000 0.000099999999947 0.000000000000000
795.63089246628 0.000000000000000 0.000099999999944 0.000000000000000
776.36667397757 0.000000000000000 0.000099999999941 0.000000000000000
757.10245548886 0.000000000000000 0.000099999999937 0.000000000000000
741.50849792406 0.000000000000000 0.000099999999934 0.000000000000000
725.91454035926 0.000000000000000 0.000099999999930 0.000000000000000
713.59344130739 0.000000000000000 0.000099999999927 0.000000000000000
701.27234225552 0.000000000000000 0.000099999999923 0.000000000000000
691.77342361272 0.000000000000000 0.000099999999920 0.000000000000000
682.27450496992 0.000000000000000 0.000099999999917 0.000000000000000
675.11872477404 0.000000000000000 0.000099999999914 0.000000000000000
667.96294457816 0.000000000000000 0.000099999999912 0.000000000000000
662.68449162060 0.000000000000000 0.000099999999909 0.000000000000000
657.40603866303 0.000000000000000 0.000099999999907 0.000000000000000
653.58338144577 0.000000000000000 0.000099999999905 0.000000000000000
649.76072422850 0.000000000000000 0.000099999999903 0.000000000000000
647.03540198549 0.000000000000000 0.000099999999902 0.000000000000000
644.31007974247 0.000000000000000 0.000099999999901 0.000000000000000
642.39212049503 0.000000000000000 0.000099999999900 0.000000000000000
640.47416124759 0.000000000000000 0.000099999999899 0.000000000000000
639.13847412758 0.000000000000000 0.000099999999898 0.000000000000000
637.80278700756 0.000000000000000 0.000099999999897 0.000000000000000
636.88030198424 0.000000000000000 0.000099999999897 0.000000000000000
635.95781696091 0.000000000000000 0.000099999999896 0.000000000000000
635.32482038371 0.000000000000000 0.000099999999896 0.000000000000000
634.69182380651 0.000000000000000 0.000099999999896 0.000000000000000
634.25962134366 0.000000000000000 0.000099999999895 0.000000000000000
633.82741888082 0.000000000000000 0.000099999999895 0.000000000000000
633.53341937598 0.000000000000000 0.000099999999895 0.000000000000000
633.23941987115 0.000000000000000 0.000099999999895 0.000000000000000
633.03998309297 0.000000000000000 0.000099999999895 0.000000000000000
632.84054631480 0.000000000000000 0.000099999999895 0.000000000000000
632.70552103037 0.000000000000000 0.000099999999895 0.000000000000000
632.57049574595 0.000000000000000 0.000099999999894 0.000000000000000
632.47919037620 0.000000000000000 0.000099999999894 0.000000000000000
632.38788500646 0.000000000000000 0.000099999999894 0.000000000000000
632.32616772742 0.000000000000000 0.000099999999894 0.000000000000000
632.26445044838 0.000000000000000 0.000099999999894 0.000000000000000
632.22269860007 0.000000000000000 0.000099999999894 0.000000000000000
632.18094675177 0.000000000000000 0.000099999999894 0.000000000000000
632.15261383622 0.000000000000000 0.000099999999894 0.000000000000000
632.12428092067 0.000000000000000 0.000099999999894 0.000000000000000
632.10489987488 0.000000000000000 0.000099999999894 0.000000000000000
632.08551882909 0.000000000000000 0.000099999999894 0.000000000000000
632.07199818787 0.000000000000000 0.000099999999894 0.000000000000000
632.05847754665 0.000000000000000 0.000099999999894 0.000000000000000
632.04853823173 0.000000000000000 0.000099999999894 0.000000000000000
632.03859891681 0.000000000000000 0.000099999999894 0.000000000000000
632.02865960188 0.000000000000000 0.000099999999894 0.000000000000000
632.01872028696 0.000000000000000 0.000099999999894 0.000000000000000
632.01736343603 0.000000000000000 0.000099999999894 0.000000000000000
632.01600658509 0.000000000000000 0.000099999999894 0.000000000000000
632.01464973415 0.000000000000000 0.000099999999894 0.000000000000000
632.01193603228 0.000000000000000 0.000099999999894 0.000000000000000
632.00922233041 0.000000000000000 0.000099999999894 0.000000000000000
632.00650862853 0.000000000000000 0.000099999999894 0.000000000000000
632.00379492666 0.000000000000000 0.000099999999894 0.000000000000000
631.99710842638 0.000000000000000 0.000099999999894 0.000000000000000
631.99042192610 0.000000000000000 0.000099999999894 0.000000000000000
631.98373542582 0.000000000000000 0.000099999999894 0.000000000000000
631.97704892554 0.000000000000000 0.000099999999894 0.000000000000000
631.96075293139 0.000000000000000 0.000099999999894 0.000000000000000
631.94739521208 0.000000000000000 0.000099999999894 0.000000000000000
631.93403749278 0.000000000000000 0.000099999999894 0.000000000000000
631.92067977347 0.000000000000000 0.000099999999894 0.000000000000000
631.90732205416 0.000000000000000 0.000099999999894 0.000000000000000
631.88322810412 0.000000000000000 0.000099999999894 0.000000000000000
631.85913415409 0.000000000000000 0.000099999999894 0.000000000000000
631.83504020405 0.000000000000000 0.000099999999894 0.000000000000000
631.81094625401 0.000000000000000 0.000099999999894 0.000000000000000
631.75829785995 0.000000000000000 0.000099999999894 0.000000000000000
631.70564946589 0.000000000000000 0.000099999999894 0.000000000000000
631.65300107183 0.000000000000000 0.000099999999894 0.000000000000000
631.60035267777 0.000000000000000 0.000099999999894 0.000000000000000
631.47497209185 0.000000000000000 0.000099999999893 0.000000000000000
631.34959150592 0.000000000000000 0.000099999999893 0.000000000000000
631.22421091999 0.000000000000000 0.000099999999893 0.000000000000000
630.91882906017 0.000000000000000 0.000099999999893 0.000000000000000
630.61344720035 0.000000000000000 0.000099999999892 0.000000000000000
630.30806534053 0.000000000000000 0.000099999999892 0.000000000000000
629.48513313131 0.000000000000000 0.000099999999891 0.000000000000000
628.66220092209 0.000000000000000 0.000099999999890 0.000000000000000
627.83926871287 0.000000000000000 0.000099999999889 0.000000000000000
626.56394119261 0.000000000000000 0.000099999999887 0.000000000000000
625.28861367235 0.000000000000000 0.000099999999885 0.000000000000000
624.25368892363 0.000000000000000 0.000099999999884 0.000000000000000
623.21876417490 0.000000000000000 0.000099999999882 0.000000000000000
622.49810168475 0.000000000000000 0.000099999999881 0.000000000000000
621.77743919460 0.000000000000000 0.000099999999880 0.000000000000000
621.28389459992 0.000000000000000 0.000099999999879 0.000000000000000
620.79035000523 0.000000000000000 0.000099999999879 0.000000000000000
620.45407041466 0.000000000000000 0.000099999999878 0.000000000000000
620.11779082409 0.000000000000000 0.000099999999877 0.000000000000000
619.88941275643 0.000000000000000 0.000099999999877 0.000000000000000
619.66103468878 0.000000000000000 0.000099999999877 0.000000000000000
619.50629583007 0.000000000000000 0.000099999999877 0.000000000000000
619.35155697136 0.000000000000000 0.000099999999876 0.000000000000000
619.24687562181 0.000000000000000 0.000099999999876 0.000000000000000
619.14219427227 0.000000000000000 0.000099999999876 0.000000000000000
619.07143299455 0.000000000000000 0.000099999999876 0.000000000000000
619.00067171682 0.000000000000000 0.000099999999876 0.000000000000000
618.95282990001 0.000000000000000 0.000099999999876 0.000000000000000
618.90498808320 0.000000000000000 0.000099999999876 0.000000000000000
618.87258145923 0.000000000000000 0.000099999999876 0.000000000000000
618.84017483526 0.000000000000000 0.000099999999875 0.000000000000000
618.81810719640 0.000000000000000 0.000099999999875 0.000000000000000
618.79603955753 0.000000000000000 0.000099999999875 0.000000000000000
618.78081507231 0.000000000000000 0.000099999999875 0.000000000000000
618.76559058709 0.000000000000000 0.000099999999875 0.000000000000000
618.75473550802 0.000000000000000 0.000099999999875 0.000000000000000
618.74388042895 0.000000000000000 0.000099999999875 0.000000000000000
618.73532424346 0.000000000000000 0.000099999999875 0.000000000000000
618.72676805798 0.000000000000000 0.000099999999875 0.000000000000000
618.71821187249 0.000000000000000 0.000099999999875 0.000000000000000
618.71700144391 0.000000000000000 0.000099999999875 0.000000000000000
618.71579101533 0.000000000000000 0.000099999999875 0.000000000000000
618.71458058675 0.000000000000000 0.000099999999875 0.000000000000000
618.71215972958 0.000000000000000 0.000099999999875 0.000000000000000
618.70973887242 0.000000000000000 0.000099999999875 0.000000000000000
618.70731801526 0.000000000000000 0.000099999999875 0.000000000000000
618.70489715809 0.000000000000000 0.000099999999875 0.000000000000000
618.69633797287 0.000000000000000 0.000099999999875 0.000000000000000
618.68992441467 0.000000000000000 0.000099999999875 0.000000000000000
618.68351085648 0.000000000000000 0.000099999999875 0.000000000000000
618.67709729828 0.000000000000000 0.000099999999875 0.000000000000000
618.67068374008 0.000000000000000 0.000099999999875 0.000000000000000
618.65896645298 0.000000000000000 0.000099999999875 0.000000000000000
618.64724916588 0.000000000000000 0.000099999999875 0.000000000000000
618.63553187878 0.000000000000000 0.000099999999875 0.000000000000000
618.62381459168 0.000000000000000 0.000099999999875 0.000000000000000
618.60442092431 0.000000000000000 0.000099999999875 0.000000000000000
618.58502725695 0.000000000000000 0.000099999999875 0.000000000000000
618.56563358959 0.000000000000000 0.000099999999875 0.000000000000000
618.54623992223 0.000000000000000 0.000099999999875 0.000000000000000
618.50452303509 0.000000000000000 0.000099999999875 0.000000000000000
618.46280614795 0.000000000000000 0.000099999999875 0.000000000000000
618.42108926081 0.000000000000000 0.000099999999875 0.000000000000000
618.37937237368 0.000000000000000 0.000099999999875 0.000000000000000
618.28274928400 0.000000000000000 0.000099999999875 0.000000000000000
618.18612619433 0.000000000000000 0.000099999999874 0.000000000000000
618.08950310466 0.000000000000000 0.000099999999874 0.000000000000000
617.99288001498 0.000000000000000 0.000099999999874 0.000000000000000
617.72896907334 0.000000000000000 0.000099999999874 0.000000000000000
617.46505813169 0.000000000000000 0.000099999999873 0.000000000000000
617.20114719005 0.000000000000000 0.000099999999873 0.000000000000000
616.48524112289 0.000000000000000 0.000099999999872 0.000000000000000
615.76933505574 0.000000000000000 0.000099999999871 0.000000000000000
615.05342898859 0.000000000000000 0.000099999999869 0.000000000000000
613.77174301079 0.000000000000000 0.000099999999867 0.000000000000000
612.49005703298 0.000000000000000 0.000099999999865 0.000000000000000
611.42521430710 0.000000000000000 0.000099999999863 0.000000000000000
610.36037158122 0.000000000000000 0.000099999999861 0.000000000000000
609.61701183057 0.000000000000000 0.000099999999860 0.000000000000000
608.87365207993 0.000000000000000 0.000099999999858 0.000000000000000
608.36419876682 0.000000000000000 0.000099999999858 0.000000000000000
607.85474545371 0.000000000000000 0.000099999999857 0.000000000000000
607.50747208782 0.000000000000000 0.000099999999856 0.000000000000000
607.16019872193 0.000000000000000 0.000099999999855 0.000000000000000
606.92428046414 0.000000000000000 0.000099999999855 0.000000000000000
606.68836220636 0.000000000000000 0.000099999999854 0.000000000000000
606.52848067362 0.000000000000000 0.000099999999854 0.000000000000000
606.36859914088 0.000000000000000 0.000099999999854 0.000000000000000
606.26042644294 0.000000000000000 0.000099999999853 0.000000000000000
606.15225374501 0.000000000000000 0.000099999999853 0.000000000000000
606.07913289020 0.000000000000000 0.000099999999853 0.000000000000000
606.00601203539 0.000000000000000 0.000099999999853 0.000000000000000
605.95658490811 0.000000000000000 0.000099999999853 0.000000000000000
605.90715778083 0.000000000000000 0.000099999999853 0.000000000000000
605.87369704597 0.000000000000000 0.000099999999853 0.000000000000000
605.84023631111 0.000000000000000 0.000099999999853 0.000000000000000
605.81748361172 0.000000000000000 0.000099999999853 0.000000000000000
605.79473091232 0.000000000000000 0.000099999999853 0.000000000000000
605.77908795188 0.000000000000000 0.000099999999853 0.000000000000000
605.76344499144 0.000000000000000 0.000099999999853 0.000000000000000
605.75239073722 0.000000000000000 0.000099999999852 0.000000000000000
605.74133648300 0.000000000000000 0.000099999999852 0.000000000000000
605.73288429011 0.000000000000000 0.000099999999852 0.000000000000000
605.72443209722 0.000000000000000 0.000099999999852 0.000000000000000
605.71597990433 0.000000000000000 0.000099999999852 0.000000000000000
605.70979523454 0.000000000000000 0.000099999999852 0.000000000000000
605.70361056475 0.000000000000000 0.000099999999852 0.000000000000000
605.69742589495 0.000000000000000 0.000099999999852 0.000000000000000
605.69124122516 0.000000000000000 0.000099999999852 0.000000000000000
605.68505655537 0.000000000000000 0.000099999999852 0.000000000000000
605.67887188557 0.000000000000000 0.000099999999852 0.000000000000000
605.67268721578 0.000000000000000 0.000099999999852 0.000000000000000
605.66031787619 0.000000000000000 0.000099999999852 0.000000000000000
605.64794853661 0.000000000000000 0.000099999999852 0.000000000000000
605.63557919702 0.000000000000000 0.000099999999852 0.000000000000000
605.62320985743 0.000000000000000 0.000099999999852 0.000000000000000
605.60532657649 0.000000000000000 0.000099999999852 0.000000000000000
605.58744329555 0.000000000000000 0.000099999999852 0.000000000000000
605.56956001461 0.000000000000000 0.000099999999852 0.000000000000000
605.55167673366 0.000000000000000 0.000099999999852 0.000000000000000
605.51250937318 0.000000000000000 0.000099999999852 0.000000000000000
605.47334201269 0.000000000000000 0.000099999999852 0.000000000000000
605.43417465221 0.000000000000000 0.000099999999852 0.000000000000000
605.39500729172 0.000000000000000 0.000099999999852 0.000000000000000
605.30483075398 0.000000000000000 0.000099999999852 0.000000000000000
605.21465421623 0.000000000000000 0.000099999999851 0.000000000000000
605.12447767848 0.000000000000000 0.000099999999851 0.000000000000000
605.03430114074 0.000000000000000 0.000099999999851 0.000000000000000
604.78937757673 0.000000000000000 0.000099999999851 0.000000000000000
604.54445401273 0.000000000000000 0.000099999999850 0.000000000000000
604.29953044872 0.000000000000000 0.000099999999850 0.000000000000000
603.63846398938 0.000000000000000 0.000099999999848 0.000000000000000
602.97739753004 0.000000000000000 0.000099999999847 0.000000000000000
602.31633107071 0.000000000000000 0.000099999999846 0.000000000000000
601.09283966090 0.000000000000000 0.000099999999843 0.000000000000000
599.86934825110 0.000000000000000 0.000099999999840 0.000000000000000
598.64585684129 0.000000000000000 0.000099999999838 0.000000000000000
597.74865419592 0.000000000000000 0.000099999999836 0.000000000000000
596.85145155054 0.000000000000000 0.000099999999834 0.000000000000000
596.23266270574 0.000000000000000 0.000099999999832 0.000000000000000
595.61387386094 0.000000000000000 0.000099999999831 0.000000000000000
595.19102043270 0.000000000000000 0.000099999999830 0.000000000000000
594.76816700447 0.000000000000000 0.000099999999829 0.000000000000000
594.48042150985 0.000000000000000 0.000099999999828 0.000000000000000
594.19267601523 0.000000000000000 0.000099999999827 0.000000000000000
593.99743933341 0.000000000000000 0.000099999999827 0.000000000000000
593.80220265158 0.000000000000000 0.000099999999826 0.000000000000000
593.67000660677 0.000000000000000 0.000099999999826 0.000000000000000
593.53781056196 0.000000000000000 0.000099999999826 0.000000000000000
593.44841899183 0.000000000000000 0.000099999999826 0.000000000000000
593.35902742171 0.000000000000000 0.000099999999825 0.000000000000000
593.29861478291 0.000000000000000 0.000099999999825 0.000000000000000
593.23820214411 0.000000000000000 0.000099999999825 0.000000000000000
593.19735405638 0.000000000000000 0.000099999999825 0.000000000000000
593.15650596865 0.000000000000000 0.000099999999825 0.000000000000000
593.12882069173 0.000000000000000 0.000099999999825 0.000000000000000
593.10113541482 0.000000000000000 0.000099999999825 0.000000000000000
593.08225216888 0.000000000000000 0.000099999999825 0.000000000000000
593.06336892294 0.000000000000000 0.000099999999825 0.000000000000000
593.05028789054 0.000000000000000 0.000099999999825 0.000000000000000
593.03720685815 0.000000000000000 0.000099999999825 0.000000000000000
593.02777665804 0.000000000000000 0.000099999999825 0.000000000000000
593.01834645793 0.000000000000000 0.000099999999825 0.000000000000000
593.01059112896 0.000000000000000 0.000099999999825 0.000000000000000
593.00283580000 0.000000000000000 0.000099999999824 0.000000000000000
592.99508047104 0.000000000000000 0.000099999999824 0.000000000000000
592.99352940524 0.000000000000000 0.000099999999824 0.000000000000000
592.99197833945 0.000000000000000 0.000099999999824 0.000000000000000
592.99042727366 0.000000000000000 0.000099999999824 0.000000000000000
592.98732514207 0.000000000000000 0.000099999999824 0.000000000000000
592.98422301049 0.000000000000000 0.000099999999824 0.000000000000000
592.98112087890 0.000000000000000 0.000099999999824 0.000000000000000
592.97801874732 0.000000000000000 0.000099999999824 0.000000000000000
592.97178421948 0.000000000000000 0.000099999999824 0.000000000000000
592.96554969164 0.000000000000000 0.000099999999824 0.000000000000000
592.95931516380 0.000000000000000 0.000099999999824 0.000000000000000
592.95308063596 0.000000000000000 0.000099999999824 0.000000000000000
592.94684610812 0.000000000000000 0.000099999999824 0.000000000000000
592.92957019416 0.000000000000000 0.000099999999824 0.000000000000000
592.91229428020 0.000000000000000 0.000099999999824 0.000000000000000
592.89501836625 0.000000000000000 0.000099999999824 0.000000000000000
592.87774245229 0.000000000000000 0.000099999999824 0.000000000000000
592.86046653833 0.000000000000000 0.000099999999824 0.000000000000000
592.83183484491 0.000000000000000 0.000099999999824 0.000000000000000
592.80320315149 0.000000000000000 0.000099999999824 0.000000000000000
592.77457145807 0.000000000000000 0.000099999999824 0.000000000000000
592.74593976465 0.000000000000000 0.000099999999824 0.000000000000000
592.67644863292 0.000000000000000 0.000099999999824 0.000000000000000
592.60695750119 0.000000000000000 0.000099999999824 0.000000000000000
592.53746636946 0.000000000000000 0.000099999999823 0.000000000000000
592.46797523772 0.000000000000000 0.000099999999823 0.000000000000000
592.28964198259 0.000000000000000 0.000099999999823 0.000000000000000
592.11130872746 0.000000000000000 0.000099999999822 0.000000000000000
591.93297547232 0.000000000000000 0.000099999999822 0.000000000000000
591.46927880482 0.000000000000000 0.000099999999821 0.000000000000000
591.00558213731 0.000000000000000 0.000099999999820 0.000000000000000
590.54188546981 0.000000000000000 0.000099999999818 0.000000000000000
589.49976366711 0.000000000000000 0.000099999999816 0.000000000000000
588.45764186440 0.000000000000000 0.000099999999813 0.000000000000000
587.66824246133 0.000000000000000 0.000099999999811 0.000000000000000
586.87884305827 0.000000000000000 0.000099999999809 0.000000000000000
586.24217700409 0.000000000000000 0.000099999999807 0.000000000000000
585.60551094991 0.000000000000000 0.000099999999805 0.000000000000000
585.09419965159 0.000000000000000 0.000099999999804 0.000000000000000
584.58288835327 0.000000000000000 0.000099999999802 0.000000000000000
584.17319221777 0.000000000000000 0.000099999999801 0.000000000000000
583.76349608227 0.000000000000000 0.000099999999800 0.000000000000000
583.43587065902 0.000000000000000 0.000099999999799 0.000000000000000
583.10824523578 0.000000000000000 0.000099999999798 0.000000000000000
582.84668917396 0.000000000000000 0.000099999999797 0.000000000000000
582.58513311214 0.000000000000000 0.000099999999796 0.000000000000000
582.37661778100 0.000000000000000 0.000099999999796 0.000000000000000
582.16810244986 0.000000000000000 0.000099999999795 0.000000000000000
582.00206863881 0.000000000000000 0.000099999999795 0.000000000000000
581.83603482777 0.000000000000000 0.000099999999794 0.000000000000000
581.70395795883 0.000000000000000 0.000099999999794 0.000000000000000
581.57188108988 0.000000000000000 0.000099999999793 0.000000000000000
581.46690161736 0.000000000000000 0.000099999999793 0.000000000000000
581.36192214483 0.000000000000000 0.000099999999793 0.000000000000000
581.27853538510 0.000000000000000 0.000099999999792 0.000000000000000
581.19514862537 0.000000000000000 0.000099999999792 0.000000000000000
581.12894714679 0.000000000000000 0.000099999999792 0.000000000000000
581.06274566821 0.000000000000000 0.000099999999792 0.000000000000000
581.01020712896 0.000000000000000 0.000099999999792 0.000000000000000
580.95766858972 0.000000000000000 0.000099999999791 0.000000000000000
580.91598219812 0.000000000000000 0.000099999999791 0.000000000000000
580.87429580652 0.000000000000000 0.000099999999791 0.000000000000000
580.84122115783 0.000000000000000 0.000099999999791 0.000000000000000
580.80814650914 0.000000000000000 0.000099999999791 0.000000000000000
580.78189926464 0.000000000000000 0.000099999999791 0.000000000000000
580.75565202015 0.000000000000000 0.000099999999791 0.000000000000000
580.73481163370 0.000000000000000 0.000099999999791 0.000000000000000
580.71397124726 0.000000000000000 0.000099999999791 0.000000000000000
580.69740664607 0.000000000000000 0.000099999999791 0.000000000000000
580.68084204488 0.000000000000000 0.000099999999791 0.000000000000000
580.66765179176 0.000000000000000 0.000099999999791 0.000000000000000
580.65446153864 0.000000000000000 0.000099999999790 0.000000000000000
580.64392550197 0.000000000000000 0.000099999999790 0.000000000000000
580.63338946529 0.000000000000000 0.000099999999790 0.000000000000000
580.62492933089 0.000000000000000 0.000099999999790 0.000000000000000
580.61646919649 0.000000000000000 0.000099999999790 0.000000000000000
580.60961507705 0.000000000000000 0.000099999999790 0.000000000000000
580.60276095760 0.000000000000000 0.000099999999790 0.000000000000000
580.59712019933 0.000000000000000 0.000099999999790 0.000000000000000
580.59147944107 0.000000000000000 0.000099999999790 0.000000000000000
580.58583868281 0.000000000000000 0.000099999999790 0.000000000000000
580.57935581594 0.000000000000000 0.000099999999790 0.000000000000000
580.57287294907 0.000000000000000 0.000099999999790 0.000000000000000
580.56639008220 0.000000000000000 0.000099999999790 0.000000000000000
580.56110256184 0.000000000000000 0.000099999999790 0.000000000000000
580.55581504147 0.000000000000000 0.000099999999790 0.000000000000000
580.55052752111 0.000000000000000 0.000099999999790 0.000000000000000
580.54524000075 0.000000000000000 0.000099999999790 0.000000000000000
580.53995248039 0.000000000000000 0.000099999999790 0.000000000000000
580.53466496003 0.000000000000000 0.000099999999790 0.000000000000000
580.52937743966 0.000000000000000 0.000099999999790 0.000000000000000
580.51880239894 0.000000000000000 0.000099999999790 0.000000000000000
580.50822735821 0.000000000000000 0.000099999999790 0.000000000000000
580.49765231749 0.000000000000000 0.000099999999790 0.000000000000000
580.48707727677 0.000000000000000 0.000099999999790 0.000000000000000
580.47158691287 0.000000000000000 0.000099999999790 0.000000000000000
580.45609654898 0.000000000000000 0.000099999999790 0.000000000000000
580.44060618509 0.000000000000000 0.000099999999790 0.000000000000000
580.42511582120 0.000000000000000 0.000099999999790 0.000000000000000
580.39169046056 0.000000000000000 0.000099999999790 0.000000000000000
580.35826509992 0.000000000000000 0.000099999999790 0.000000000000000
580.32483973929 0.000000000000000 0.000099999999789 0.000000000000000
580.29141437865 0.000000000000000 0.000099999999789 0.000000000000000
580.21506286323 0.000000000000000 0.000099999999789 0.000000000000000
580.13871134780 0.000000000000000 0.000099999999789 0.000000000000000
580.06235983238 0.000000000000000 0.000099999999789 0.000000000000000
579.98600831695 0.000000000000000 0.000099999999788 0.000000000000000
579.78215994481 0.000000000000000 0.000099999999788 0.000000000000000
579.57831157267 0.000000000000000 0.000099999999787 0.000000000000000
579.37446320052 0.000000000000000 0.000099999999786 0.000000000000000
578.83193344525 0.000000000000000 0.000099999999785 0.000000000000000
578.28940368998 0.000000000000000 0.000099999999783 0.000000000000000
577.74687393472 0.000000000000000 0.000099999999781 0.000000000000000
576.74974917405 0.000000000000000 0.000099999999778 0.000000000000000
575.75262441338 0.000000000000000 0.000099999999775 0.000000000000000
574.75549965271 0.000000000000000 0.000099999999771 0.000000000000000
573.75837489204 0.000000000000000 0.000099999999768 0.000000000000000
572.76125013137 0.000000000000000 0.000099999999764 0.000000000000000
572.06456673165 0.000000000000000 0.000099999999762 0.000000000000000
571.36788333194 0.000000000000000 0.000099999999759 0.000000000000000
570.89058137794 0.000000000000000 0.000099999999757 0.000000000000000
570.41327942395 0.000000000000000 0.000099999999756 0.000000000000000
570.08803419568 0.000000000000000 0.000099999999754 0.000000000000000
569.76278896742 0.000000000000000 0.000099999999753 0.000000000000000
569.54189670606 0.000000000000000 0.000099999999752 0.000000000000000
569.32100444470 0.000000000000000 0.000099999999751 0.000000000000000
569.17133968437 0.000000000000000 0.000099999999751 0.000000000000000
569.02167492403 0.000000000000000 0.000099999999750 0.000000000000000
568.92043473279 0.000000000000000 0.000099999999750 0.000000000000000
568.81919454154 0.000000000000000 0.000099999999750 0.000000000000000
568.75077421872 0.000000000000000 0.000099999999749 0.000000000000000
568.68235389590 0.000000000000000 0.000099999999749 0.000000000000000
568.63611784204 0.000000000000000 0.000099999999749 0.000000000000000
568.58988178818 0.000000000000000 0.000099999999749 0.000000000000000
568.55859795169 0.000000000000000 0.000099999999748 0.000000000000000
568.52731411521 0.000000000000000 0.000099999999748 0.000000000000000
568.50606516106 0.000000000000000 0.000099999999748 0.000000000000000
568.48481620690 0.000000000000000 0.000099999999748 0.000000000000000
568.47024359192 0.000000000000000 0.000099999999748 0.000000000000000
568.45567097695 0.000000000000000 0.000099999999748 0.000000000000000
568.44543695225 0.000000000000000 0.000099999999748 0.000000000000000
568.43520292755 0.000000000000000 0.000099999999748 0.000000000000000
568.42752862477 0.000000000000000 0.000099999999748 0.000000000000000
568.41985432198 0.000000000000000 0.000099999999748 0.000000000000000
568.41218001919 0.000000000000000 0.000099999999748 0.000000000000000
568.40613786113 0.000000000000000 0.000099999999748 0.000000000000000
568.40492942951 0.000000000000000 0.000099999999748 0.000000000000000
568.40372099790 0.000000000000000 0.000099999999748 0.000000000000000
568.40251256629 0.000000000000000 0.000099999999748 0.000000000000000
568.40009570306 0.000000000000000 0.000099999999748 0.000000000000000
568.39767883983 0.000000000000000 0.000099999999748 0.000000000000000
568.39526197660 0.000000000000000 0.000099999999748 0.000000000000000
568.39284511338 0.000000000000000 0.000099999999748 0.000000000000000
568.38775800677 0.000000000000000 0.000099999999748 0.000000000000000
568.38267090017 0.000000000000000 0.000099999999748 0.000000000000000
568.37758379356 0.000000000000000 0.000099999999748 0.000000000000000
568.37249668696 0.000000000000000 0.000099999999748 0.000000000000000
568.35899412733 0.000000000000000 0.000099999999748 0.000000000000000
568.34807547457 0.000000000000000 0.000099999999748 0.000000000000000
568.33715682181 0.000000000000000 0.000099999999748 0.000000000000000
568.32623816904 0.000000000000000 0.000099999999748 0.000000000000000
568.31531951628 0.000000000000000 0.000099999999748 0.000000000000000
568.29552463255 0.000000000000000 0.000099999999747 0.000000000000000
568.27572974881 0.000000000000000 0.000099999999747 0.000000000000000
568.25593486508 0.000000000000000 0.000099999999747 0.000000000000000
568.23613998134 0.000000000000000 0.000099999999747 0.000000000000000
568.19283219120 0.000000000000000 0.000099999999747 0.000000000000000
568.14952440106 0.000000000000000 0.000099999999747 0.000000000000000
568.10621661091 0.000000000000000 0.000099999999747 0.000000000000000
568.06290882077 0.000000000000000 0.000099999999747 0.000000000000000
567.95946759605 0.000000000000000 0.000099999999746 0.000000000000000
567.85602637133 0.000000000000000 0.000099999999746 0.000000000000000
567.75258514661 0.000000000000000 0.000099999999745 0.000000000000000
567.50008236417 0.000000000000000 0.000099999999744 0.000000000000000
567.24757958173 0.000000000000000 0.000099999999743 0.000000000000000
566.99507679929 0.000000000000000 0.000099999999742 0.000000000000000
566.31256845097 0.000000000000000 0.000099999999740 0.000000000000000
565.63006010266 0.000000000000000 0.000099999999737 0.000000000000000
564.94755175435 0.000000000000000 0.000099999999734 0.000000000000000
563.78223502386 0.000000000000000 0.000099999999729 0.000000000000000
562.61691829337 0.000000000000000 0.000099999999724 0.000000000000000
561.65687628146 0.000000000000000 0.000099999999720 0.000000000000000
560.69683426955 0.000000000000000 0.000099999999715 0.000000000000000
560.02777964616 0.000000000000000 0.000099999999712 0.000000000000000
559.35872502276 0.000000000000000 0.000099999999709 0.000000000000000
558.90063761186 0.000000000000000 0.000099999999707 0.000000000000000
558.44255020096 0.000000000000000 0.000099999999705 0.000000000000000
558.13051494849 0.000000000000000 0.000099999999703 0.000000000000000
557.81847969602 0.000000000000000 0.000099999999702 0.000000000000000
557.60661672370 0.000000000000000 0.000099999999701 0.000000000000000
557.39475375139 0.000000000000000 0.000099999999700 0.000000000000000
557.25123560303 0.000000000000000 0.000099999999699 0.000000000000000
557.10771745467 0.000000000000000 0.000099999999698 0.000000000000000
557.01064950533 0.000000000000000 0.000099999999698 0.000000000000000
556.91358155599 0.000000000000000 0.000099999999697 0.000000000000000
556.84798811827 0.000000000000000 0.000099999999697 0.000000000000000
556.78239468055 0.000000000000000 0.000099999999697 0.000000000000000
556.73807261181 0.000000000000000 0.000099999999697 0.000000000000000
556.69375054307 0.000000000000000 0.000099999999696 0.000000000000000
556.66376374952 0.000000000000000 0.000099999999696 0.000000000000000
556.63377695596 0.000000000000000 0.000099999999696 0.000000000000000
556.61341032356 0.000000000000000 0.000099999999696 0.000000000000000
556.59304369115 0.000000000000000 0.000099999999696 0.000000000000000
556.57907738525 0.000000000000000 0.000099999999696 0.000000000000000
556.56511107934 0.000000000000000 0.000099999999696 0.000000000000000
556.55530446581 0.000000000000000 0.000099999999696 0.000000000000000
556.54549785229 0.000000000000000 0.000099999999696 0.000000000000000
556.53814740802 0.000000000000000 0.000099999999696 0.000000000000000
556.53079696376 0.000000000000000 0.000099999999696 0.000000000000000
556.52344651950 0.000000000000000 0.000099999999696 0.000000000000000
556.51764556555 0.000000000000000 0.000099999999696 0.000000000000000
556.51648537476 0.000000000000000 0.000099999999696 0.000000000000000
556.51532518397 0.000000000000000 0.000099999999695 0.000000000000000
556.51416499318 0.000000000000000 0.000099999999695 0.000000000000000
556.51184461160 0.000000000000000 0.000099999999695 0.000000000000000
556.50952423003 0.000000000000000 0.000099999999695 0.000000000000000
556.50720384845 0.000000000000000 0.000099999999695 0.000000000000000
556.50488346687 0.000000000000000 0.000099999999695 0.000000000000000
556.50001480450 0.000000000000000 0.000099999999695 0.000000000000000
556.49514614213 0.000000000000000 0.000099999999695 0.000000000000000
556.49027747975 0.000000000000000 0.000099999999695 0.000000000000000
556.48540881738 0.000000000000000 0.000099999999695 0.000000000000000
556.47253469056 0.000000000000000 0.000099999999695 0.000000000000000
556.46208911858 0.000000000000000 0.000099999999695 0.000000000000000
556.45164354659 0.000000000000000 0.000099999999695 0.000000000000000
556.44119797461 0.000000000000000 0.000099999999695 0.000000000000000
556.43075240263 0.000000000000000 0.000099999999695 0.000000000000000
556.41182255738 0.000000000000000 0.000099999999695 0.000000000000000
556.39289271214 0.000000000000000 0.000099999999695 0.000000000000000
556.37396286689 0.000000000000000 0.000099999999695 0.000000000000000
556.35503302165 0.000000000000000 0.000099999999695 0.000000000000000
556.31362083219 0.000000000000000 0.000099999999695 0.000000000000000
556.27220864273 0.000000000000000 0.000099999999694 0.000000000000000
556.23079645327 0.000000000000000 0.000099999999694 0.000000000000000
556.18938426381 0.000000000000000 0.000099999999694 0.000000000000000
556.09049103071 0.000000000000000 0.000099999999693 0.000000000000000
555.99159779761 0.000000000000000 0.000099999999693 0.000000000000000
555.89270456451 0.000000000000000 0.000099999999692 0.000000000000000
555.65133981300 0.000000000000000 0.000099999999691 0.000000000000000
555.40997506149 0.000000000000000 0.000099999999690 0.000000000000000
555.16861030998 0.000000000000000 0.000099999999689 0.000000000000000
554.51633724162 0.000000000000000 0.000099999999685 0.000000000000000
553.86406417325 0.000000000000000 0.000099999999682 0.000000000000000
553.21179110489 0.000000000000000 0.000099999999679 0.000000000000000
552.06529518132 0.000000000000000 0.000099999999672 0.000000000000000
550.91879925775 0.000000000000000 0.000099999999666 0.000000000000000
549.97020611280 0.000000000000000 0.000099999999661 0.000000000000000
549.02161296785 0.000000000000000 0.000099999999655 0.000000000000000
548.36035912158 0.000000000000000 0.000099999999652 0.000000000000000
547.69910527530 0.000000000000000 0.000099999999648 0.000000000000000
547.24637331904 0.000000000000000 0.000099999999645 0.000000000000000
546.79364136278 0.000000000000000 0.000099999999642 0.000000000000000
546.48526807774 0.000000000000000 0.000099999999640 0.000000000000000
546.17689479270 0.000000000000000 0.000099999999638 0.000000000000000
545.96752659141 0.000000000000000 0.000099999999637 0.000000000000000
545.75815839012 0.000000000000000 0.000099999999636 0.000000000000000
545.61633553636 0.000000000000000 0.000099999999635 0.000000000000000
545.47451268260 0.000000000000000 0.000099999999634 0.000000000000000
545.37859539023 0.000000000000000 0.000099999999633 0.000000000000000
545.28267809785 0.000000000000000 0.000099999999633 0.000000000000000
545.21786623296 0.000000000000000 0.000099999999632 0.000000000000000
545.15305436807 0.000000000000000 0.000099999999632 0.000000000000000
545.10926538222 0.000000000000000 0.000099999999632 0.000000000000000
545.06547639638 0.000000000000000 0.000099999999631 0.000000000000000
545.03585721476 0.000000000000000 0.000099999999631 0.000000000000000
545.00623803314 0.000000000000000 0.000099999999631 0.000000000000000
544.98613143300 0.000000000000000 0.000099999999631 0.000000000000000
544.96602483287 0.000000000000000 0.000099999999631 0.000000000000000
544.95225313541 0.000000000000000 0.000099999999631 0.000000000000000
544.93848143796 0.000000000000000 0.000099999999631 0.000000000000000
544.92883965754 0.000000000000000 0.000099999999631 0.000000000000000
544.91919787711 0.000000000000000 0.000099999999631 0.000000000000000
544.91203380737 0.000000000000000 0.000099999999630 0.000000000000000
544.90486973764 0.000000000000000 0.000099999999630 0.000000000000000
544.89770566791 0.000000000000000 0.000099999999630 0.000000000000000
544.89054159817 0.000000000000000 0.000099999999630 0.000000000000000
544.88928480609 0.000000000000000 0.000099999999630 0.000000000000000
544.88802801400 0.000000000000000 0.000099999999630 0.000000000000000
544.88677122192 0.000000000000000 0.000099999999630 0.000000000000000
544.88425763775 0.000000000000000 0.000099999999630 0.000000000000000
544.88174405358 0.000000000000000 0.000099999999630 0.000000000000000
544.87923046942 0.000000000000000 0.000099999999630 0.000000000000000
544.87671688525 0.000000000000000 0.000099999999630 0.000000000000000
544.87190784263 0.000000000000000 0.000099999999630 0.000000000000000
544.86709880001 0.000000000000000 0.000099999999630 0.000000000000000
544.86228975739 0.000000000000000 0.000099999999630 0.000000000000000
544.85748071477 0.000000000000000 0.000099999999630 0.000000000000000
544.85267167215 0.000000000000000 0.000099999999630 0.000000000000000
544.84029271375 0.000000000000000 0.000099999999630 0.000000000000000
544.82791375535 0.000000000000000 0.000099999999630 0.000000000000000
544.81553479694 0.000000000000000 0.000099999999630 0.000000000000000
544.80315583854 0.000000000000000 0.000099999999630 0.000000000000000
544.79077688014 0.000000000000000 0.000099999999630 0.000000000000000
544.76995489681 0.000000000000000 0.000099999999630 0.000000000000000
544.74913291349 0.000000000000000 0.000099999999629 0.000000000000000
544.72831093016 0.000000000000000 0.000099999999629 0.000000000000000
544.70748894684 0.000000000000000 0.000099999999629 0.000000000000000
544.65814010633 0.000000000000000 0.000099999999629 0.000000000000000
544.60879126583 0.000000000000000 0.000099999999629 0.000000000000000
544.55944242532 0.000000000000000 0.000099999999628 0.000000000000000
544.51009358481 0.000000000000000 0.000099999999628 0.000000000000000
544.38772598378 0.000000000000000 0.000099999999627 0.000000000000000
544.26535838276 0.000000000000000 0.000099999999626 0.000000000000000
544.14299078173 0.000000000000000 0.000099999999626 0.000000000000000
543.83358156420 0.000000000000000 0.000099999999624 0.000000000000000
543.52417234668 0.000000000000000 0.000099999999622 0.000000000000000
543.21476312915 0.000000000000000 0.000099999999620 0.000000000000000
542.33838151557 0.000000000000000 0.000099999999614 0.000000000000000
541.46199990200 0.000000000000000 0.000099999999608 0.000000000000000
540.58561828842 0.000000000000000 0.000099999999602 0.000000000000000
539.55033570320 0.000000000000000 0.000099999999595 0.000000000000000
538.51505311797 0.000000000000000 0.000099999999587 0.000000000000000
537.72242908089 0.000000000000000 0.000099999999582 0.000000000000000
536.92980504380 0.000000000000000 0.000099999999576 0.000000000000000
536.38201731626 0.000000000000000 0.000099999999571 0.000000000000000
535.83422958872 0.000000000000000 0.000099999999567 0.000000000000000
535.46018249392 0.000000000000000 0.000099999999564 0.000000000000000
535.08613539911 0.000000000000000 0.000099999999561 0.000000000000000
534.83179426380 0.000000000000000 0.000099999999559 0.000000000000000
534.57745312848 0.000000000000000 0.000099999999557 0.000000000000000
534.40498368197 0.000000000000000 0.000099999999556 0.000000000000000
534.23251423546 0.000000000000000 0.000099999999555 0.000000000000000
534.11578872476 0.000000000000000 0.000099999999554 0.000000000000000
533.99906321406 0.000000000000000 0.000099999999553 0.000000000000000
533.92016475396 0.000000000000000 0.000099999999552 0.000000000000000
533.84126629386 0.000000000000000 0.000099999999552 0.000000000000000
533.78796770995 0.000000000000000 0.000099999999551 0.000000000000000
533.73466912605 0.000000000000000 0.000099999999551 0.000000000000000
533.69865260073 0.000000000000000 0.000099999999550 0.000000000000000
533.66263607541 0.000000000000000 0.000099999999550 0.000000000000000
533.63825157391 0.000000000000000 0.000099999999550 0.000000000000000
533.61386707241 0.000000000000000 0.000099999999550 0.000000000000000
533.59727250239 0.000000000000000 0.000099999999550 0.000000000000000
533.58067793237 0.000000000000000 0.000099999999549 0.000000000000000
533.56924176119 0.000000000000000 0.000099999999549 0.000000000000000
533.55780559000 0.000000000000000 0.000099999999549 0.000000000000000
533.54967206257 0.000000000000000 0.000099999999549 0.000000000000000
533.54153853513 0.000000000000000 0.000099999999549 0.000000000000000
533.53518229733 0.000000000000000 0.000099999999549 0.000000000000000
533.52882605952 0.000000000000000 0.000099999999549 0.000000000000000
533.52246982171 0.000000000000000 0.000099999999549 0.000000000000000
533.51801425482 0.000000000000000 0.000099999999549 0.000000000000000
533.51355868794 0.000000000000000 0.000099999999549 0.000000000000000
533.50910312105 0.000000000000000 0.000099999999549 0.000000000000000
533.50464755417 0.000000000000000 0.000099999999549 0.000000000000000
533.50019198728 0.000000000000000 0.000099999999549 0.000000000000000
533.49573642039 0.000000000000000 0.000099999999549 0.000000000000000
533.49128085351 0.000000000000000 0.000099999999549 0.000000000000000
533.48236971974 0.000000000000000 0.000099999999549 0.000000000000000
533.47345858596 0.000000000000000 0.000099999999549 0.000000000000000
533.46454745219 0.000000000000000 0.000099999999549 0.000000000000000
533.45563631842 0.000000000000000 0.000099999999548 0.000000000000000
533.44243654896 0.000000000000000 0.000099999999548 0.000000000000000
533.42923677951 0.000000000000000 0.000099999999548 0.000000000000000
533.41603701005 0.000000000000000 0.000099999999548 0.000000000000000
533.40283724060 0.000000000000000 0.000099999999548 0.000000000000000
533.37431795214 0.000000000000000 0.000099999999548 0.000000000000000
533.34579866369 0.000000000000000 0.000099999999548 0.000000000000000
533.31727937524 0.000000000000000 0.000099999999547 0.000000000000000
533.28876008679 0.000000000000000 0.000099999999547 0.000000000000000
533.22347029573 0.000000000000000 0.000099999999547 0.000000000000000
533.15818050468 0.000000000000000 0.000099999999546 0.000000000000000
533.09289071363 0.000000000000000 0.000099999999546 0.000000000000000
533.02760092258 0.000000000000000 0.000099999999545 0.000000000000000
532.85257535975 0.000000000000000 0.000099999999544 0.000000000000000
532.67754979692 0.000000000000000 0.000099999999542 0.000000000000000
532.50252423409 0.000000000000000 0.000099999999541 0.000000000000000
532.03512679990 0.000000000000000 0.000099999999537 0.000000000000000
531.56772936572 0.000000000000000 0.000099999999533 0.000000000000000
531.10033193153 0.000000000000000 0.000099999999529 0.000000000000000
530.18236256136 0.000000000000000 0.000099999999521 0.000000000000000
529.26439319119 0.000000000000000 0.000099999999513 0.000000000000000
528.57584841376 0.000000000000000 0.000099999999507 0.000000000000000
527.88730363632 0.000000000000000 0.000099999999501 0.000000000000000
527.33255309609 0.000000000000000 0.000099999999496 0.000000000000000
526.77780255586 0.000000000000000 0.000099999999490 0.000000000000000
526.33276858605 0.000000000000000 0.000099999999486 0.000000000000000
525.88773461623 0.000000000000000 0.000099999999482 0.000000000000000
525.53148204155 0.000000000000000 0.000099999999479 0.000000000000000
525.17522946687 0.000000000000000 0.000099999999475 0.000000000000000
524.89057397270 0.000000000000000 0.000099999999472 0.000000000000000
524.60591847853 0.000000000000000 0.000099999999469 0.000000000000000
524.37882562160 0.000000000000000 0.000099999999467 0.000000000000000
524.15173276467 0.000000000000000 0.000099999999465 0.000000000000000
523.97079972229 0.000000000000000 0.000099999999463 0.000000000000000
523.78986667990 0.000000000000000 0.000099999999461 0.000000000000000
523.64586879569 0.000000000000000 0.000099999999460 0.000000000000000
523.50187091147 0.000000000000000 0.000099999999458 0.000000000000000
523.38737267271 0.000000000000000 0.000099999999457 0.000000000000000
523.27287443394 0.000000000000000 0.000099999999456 0.000000000000000
523.18190064767 0.000000000000000 0.000099999999455 0.000000000000000
523.09092686140 0.000000000000000 0.000099999999454 0.000000000000000
523.01868799690 0.000000000000000 0.000099999999454 0.000000000000000
522.94644913240 0.000000000000000 0.000099999999453 0.000000000000000
522.88911409661 0.000000000000000 0.000099999999452 0.000000000000000
522.83177906082 0.000000000000000 0.000099999999452 0.000000000000000
522.78628867224 0.000000000000000 0.000099999999451 0.000000000000000
522.74079828366 0.000000000000000 0.000099999999451 0.000000000000000
522.70471312094 0.000000000000000 0.000099999999450 0.000000000000000
522.66862795822 0.000000000000000 0.000099999999450 0.000000000000000
522.64000488345 0.000000000000000 0.000099999999450 0.000000000000000
522.61138180868 0.000000000000000 0.000099999999449 0.000000000000000
522.58867417108 0.000000000000000 0.000099999999449 0.000000000000000
522.56596653349 0.000000000000000 0.000099999999449 0.000000000000000
522.54794376522 0.000000000000000 0.000099999999449 0.000000000000000
522.52992099695 0.000000000000000 0.000099999999448 0.000000000000000
522.51560396918 0.000000000000000 0.000099999999448 0.000000000000000
522.50128694141 0.000000000000000 0.000099999999448 0.000000000000000
522.48989602649 0.000000000000000 0.000099999999448 0.000000000000000
522.47850511156 0.000000000000000 0.000099999999448 0.000000000000000
522.46941837170 0.000000000000000 0.000099999999448 0.000000000000000
522.46033163185 0.000000000000000 0.000099999999448 0.000000000000000
522.45305088859 0.000000000000000 0.000099999999448 0.000000000000000
522.44577014533 0.000000000000000 0.000099999999448 0.000000000000000
522.43989277359 0.000000000000000 0.000099999999448 0.000000000000000
522.43401540185 0.000000000000000 0.000099999999447 0.000000000000000
522.42920918757 0.000000000000000 0.000099999999447 0.000000000000000
522.42440297330 0.000000000000000 0.000099999999447 0.000000000000000
522.41959675903 0.000000000000000 0.000099999999447 0.000000000000000
522.41418806484 0.000000000000000 0.000099999999447 0.000000000000000
522.40877937066 0.000000000000000 0.000099999999447 0.000000000000000
522.40337067648 0.000000000000000 0.000099999999447 0.000000000000000
522.39796198229 0.000000000000000 0.000099999999447 0.000000000000000
522.39489385765 0.000000000000000 0.000099999999447 0.000000000000000
522.39182573301 0.000000000000000 0.000099999999447 0.000000000000000
522.38875760837 0.000000000000000 0.000099999999447 0.000000000000000
522.38392661005 0.000000000000000 0.000099999999447 0.000000000000000
522.37909561173 0.000000000000000 0.000099999999447 0.000000000000000
522.37426461341 0.000000000000000 0.000099999999447 0.000000000000000
522.36943361509 0.000000000000000 0.000099999999447 0.000000000000000
522.35929170396 0.000000000000000 0.000099999999447 0.000000000000000
522.34914979284 0.000000000000000 0.000099999999447 0.000000000000000
522.33900788172 0.000000000000000 0.000099999999446 0.000000000000000
522.32886597059 0.000000000000000 0.000099999999446 0.000000000000000
522.31464304767 0.000000000000000 0.000099999999446 0.000000000000000
522.30042012475 0.000000000000000 0.000099999999446 0.000000000000000
522.28619720182 0.000000000000000 0.000099999999446 0.000000000000000
522.27197427890 0.000000000000000 0.000099999999446 0.000000000000000
522.24014741837 0.000000000000000 0.000099999999445 0.000000000000000
522.20832055784 0.000000000000000 0.000099999999445 0.000000000000000
522.17649369731 0.000000000000000 0.000099999999445 0.000000000000000
522.14466683678 0.000000000000000 0.000099999999444 0.000000000000000
522.07064638723 0.000000000000000 0.000099999999444 0.000000000000000
521.99662593768 0.000000000000000 0.000099999999443 0.000000000000000
521.92260548812 0.000000000000000 0.000099999999442 0.000000000000000
521.84858503857 0.000000000000000 0.000099999999441 0.000000000000000
521.64289950442 0.000000000000000 0.000099999999439 0.000000000000000
521.43721397028 0.000000000000000 0.000099999999437 0.000000000000000
521.23152843614 0.000000000000000 0.000099999999435 0.000000000000000
520.66575332200 0.000000000000000 0.000099999999429 0.000000000000000
520.09997820787 0.000000000000000 0.000099999999423 0.000000000000000
519.53420309374 0.000000000000000 0.000099999999417 0.000000000000000
518.47703592774 0.000000000000000 0.000099999999405 0.000000000000000
517.41986876175 0.000000000000000 0.000099999999393 0.000000000000000
516.36270159575 0.000000000000000 0.000099999999380 0.000000000000000
515.59206630157 0.000000000000000 0.000099999999371 0.000000000000000
514.82143100739 0.000000000000000 0.000099999999362 0.000000000000000
514.29092059257 0.000000000000000 0.000099999999355 0.000000000000000
513.76041017774 0.000000000000000 0.000099999999348 0.000000000000000
513.39833159496 0.000000000000000 0.000099999999344 0.000000000000000
513.03625301219 0.000000000000000 0.000099999999339 0.000000000000000
512.79009644939 0.000000000000000 0.000099999999336 0.000000000000000
512.54393988660 0.000000000000000 0.000099999999333 0.000000000000000
512.37704372705 0.000000000000000 0.000099999999330 0.000000000000000
512.21014756751 0.000000000000000 0.000099999999328 0.000000000000000
512.09720753676 0.000000000000000 0.000099999999327 0.000000000000000
511.98426750602 0.000000000000000 0.000099999999325 0.000000000000000
511.90793701859 0.000000000000000 0.000099999999324 0.000000000000000
511.83160653116 0.000000000000000 0.000099999999323 0.000000000000000
511.78005087543 0.000000000000000 0.000099999999322 0.000000000000000
511.72849521970 0.000000000000000 0.000099999999322 0.000000000000000
511.69366585398 0.000000000000000 0.000099999999321 0.000000000000000
511.65883648826 0.000000000000000 0.000099999999321 0.000000000000000
511.63526844190 0.000000000000000 0.000099999999321 0.000000000000000
511.61170039553 0.000000000000000 0.000099999999320 0.000000000000000
511.59568028192 0.000000000000000 0.000099999999320 0.000000000000000
511.57966016830 0.000000000000000 0.000099999999320 0.000000000000000
511.56864986336 0.000000000000000 0.000099999999320 0.000000000000000
511.55763955842 0.000000000000000 0.000099999999320 0.000000000000000
511.54986292769 0.000000000000000 0.000099999999319 0.000000000000000
511.54208629696 0.000000000000000 0.000099999999319 0.000000000000000
511.53614781955 0.000000000000000 0.000099999999319 0.000000000000000
511.53020934213 0.000000000000000 0.000099999999319 0.000000000000000
511.52427086472 0.000000000000000 0.000099999999319 0.000000000000000
511.51990997002 0.000000000000000 0.000099999999319 0.000000000000000
511.51554907532 0.000000000000000 0.000099999999319 0.000000000000000
511.51118818063 0.000000000000000 0.000099999999319 0.000000000000000
511.50682728593 0.000000000000000 0.000099999999319 0.000000000000000
511.50246639123 0.000000000000000 0.000099999999319 0.000000000000000
511.49810549653 0.000000000000000 0.000099999999319 0.000000000000000
511.49374460184 0.000000000000000 0.000099999999319 0.000000000000000
511.48502281244 0.000000000000000 0.000099999999319 0.000000000000000
511.47630102304 0.000000000000000 0.000099999999318 0.000000000000000
511.46757923365 0.000000000000000 0.000099999999318 0.000000000000000
511.45885744425 0.000000000000000 0.000099999999318 0.000000000000000
511.44626453939 0.000000000000000 0.000099999999318 0.000000000000000
511.43367163453 0.000000000000000 0.000099999999318 0.000000000000000
511.42107872966 0.000000000000000 0.000099999999318 0.000000000000000
511.40848582480 0.000000000000000 0.000099999999318 0.000000000000000
511.38088336237 0.000000000000000 0.000099999999317 0.000000000000000
511.35328089994 0.000000000000000 0.000099999999317 0.000000000000000
511.32567843752 0.000000000000000 0.000099999999316 0.000000000000000
511.29807597509 0.000000000000000 0.000099999999316 0.000000000000000
511.23450745060 0.000000000000000 0.000099999999315 0.000000000000000
511.17093892610 0.000000000000000 0.000099999999314 0.000000000000000
511.10737040161 0.000000000000000 0.000099999999314 0.000000000000000
511.04380187712 0.000000000000000 0.000099999999313 0.000000000000000
510.87102656473 0.000000000000000 0.000099999999310 0.000000000000000
510.69825125233 0.000000000000000 0.000099999999308 0.000000000000000
510.52547593994 0.000000000000000 0.000099999999306 0.000000000000000
510.05885420432 0.000000000000000 0.000099999999299 0.000000000000000
509.59223246871 0.000000000000000 0.000099999999293 0.000000000000000
509.12561073309 0.000000000000000 0.000099999999286 0.000000000000000
508.25215389408 0.000000000000000 0.000099999999274 0.000000000000000
507.37869705507 0.000000000000000 0.000099999999261 0.000000000000000
506.72611468795 0.000000000000000 0.000099999999252 0.000000000000000
506.07353232082 0.000000000000000 0.000099999999242 0.000000000000000
505.54798475853 0.000000000000000 0.000099999999234 0.000000000000000
505.02243719624 0.000000000000000 0.000099999999226 0.000000000000000
504.60102454528 0.000000000000000 0.000099999999219 0.000000000000000
504.17961189433 0.000000000000000 0.000099999999212 0.000000000000000
503.84240188085 0.000000000000000 0.000099999999207 0.000000000000000
503.50519186737 0.000000000000000 0.000099999999202 0.000000000000000
503.23584362297 0.000000000000000 0.000099999999197 0.000000000000000
502.96649537857 0.000000000000000 0.000099999999193 0.000000000000000
502.75167697619 0.000000000000000 0.000099999999189 0.000000000000000
502.53685857381 0.000000000000000 0.000099999999186 0.000000000000000
502.36574756776 0.000000000000000 0.000099999999183 0.000000000000000
502.19463656172 0.000000000000000 0.000099999999180 0.000000000000000
502.05848447308 0.000000000000000 0.000099999999178 0.000000000000000
501.92233238445 0.000000000000000 0.000099999999175 0.000000000000000
501.81409212059 0.000000000000000 0.000099999999174 0.000000000000000
501.70585185672 0.000000000000000 0.000099999999172 0.000000000000000
501.61986351450 0.000000000000000 0.000099999999170 0.000000000000000
501.53387517227 0.000000000000000 0.000099999999169 0.000000000000000
501.46560410357 0.000000000000000 0.000099999999168 0.000000000000000
501.39733303487 0.000000000000000 0.000099999999166 0.000000000000000
501.34315349624 0.000000000000000 0.000099999999166 0.000000000000000
501.28897395761 0.000000000000000 0.000099999999165 0.000000000000000
501.24599175007 0.000000000000000 0.000099999999164 0.000000000000000
501.20300954252 0.000000000000000 0.000099999999163 0.000000000000000
501.16891750119 0.000000000000000 0.000099999999163 0.000000000000000
501.13482545986 0.000000000000000 0.000099999999162 0.000000000000000
501.10778629132 0.000000000000000 0.000099999999162 0.000000000000000
501.08074712278 0.000000000000000 0.000099999999161 0.000000000000000
501.05929879075 0.000000000000000 0.000099999999161 0.000000000000000
501.03785045872 0.000000000000000 0.000099999999160 0.000000000000000
501.02083001170 0.000000000000000 0.000099999999160 0.000000000000000
501.00380956468 0.000000000000000 0.000099999999160 0.000000000000000
500.99029193901 0.000000000000000 0.000099999999159 0.000000000000000
500.97677431334 0.000000000000000 0.000099999999159 0.000000000000000
500.96602320628 0.000000000000000 0.000099999999159 0.000000000000000
500.95527209923 0.000000000000000 0.000099999999159 0.000000000000000
500.94670047076 0.000000000000000 0.000099999999159 0.000000000000000
500.93812884229 0.000000000000000 0.000099999999159 0.000000000000000
500.93126694299 0.000000000000000 0.000099999999158 0.000000000000000
500.92440504368 0.000000000000000 0.000099999999158 0.000000000000000
500.91887400155 0.000000000000000 0.000099999999158 0.000000000000000
500.91334295941 0.000000000000000 0.000099999999158 0.000000000000000
500.90883163265 0.000000000000000 0.000099999999158 0.000000000000000
500.90432030589 0.000000000000000 0.000099999999158 0.000000000000000
500.90056128625 0.000000000000000 0.000099999999158 0.000000000000000
500.89680226660 0.000000000000000 0.000099999999158 0.000000000000000
500.89304324695 0.000000000000000 0.000099999999158 0.000000000000000
500.88851519834 0.000000000000000 0.000099999999158 0.000000000000000
500.88398714973 0.000000000000000 0.000099999999158 0.000000000000000
500.87945910113 0.000000000000000 0.000099999999158 0.000000000000000
500.87855349140 0.000000000000000 0.000099999999158 0.000000000000000
500.87764788168 0.000000000000000 0.000099999999158 0.000000000000000
500.87674227196 0.000000000000000 0.000099999999158 0.000000000000000
500.87493105252 0.000000000000000 0.000099999999157 0.000000000000000
500.87311983307 0.000000000000000 0.000099999999157 0.000000000000000
500.87130861363 0.000000000000000 0.000099999999157 0.000000000000000
500.86949739419 0.000000000000000 0.000099999999157 0.000000000000000
500.86568315225 0.000000000000000 0.000099999999157 0.000000000000000
500.86186891031 0.000000000000000 0.000099999999157 0.000000000000000
500.85805466837 0.000000000000000 0.000099999999157 0.000000000000000
500.85424042642 0.000000000000000 0.000099999999157 0.000000000000000
500.84473384964 0.000000000000000 0.000099999999157 0.000000000000000
500.83522727285 0.000000000000000 0.000099999999157 0.000000000000000
500.82572069606 0.000000000000000 0.000099999999157 0.000000000000000
500.81621411928 0.000000000000000 0.000099999999156 0.000000000000000
500.80345015678 0.000000000000000 0.000099999999156 0.000000000000000
500.79068619429 0.000000000000000 0.000099999999156 0.000000000000000
500.77792223180 0.000000000000000 0.000099999999156 0.000000000000000
500.76515826931 0.000000000000000 0.000099999999156 0.000000000000000
500.73640396759 0.000000000000000 0.000099999999155 0.000000000000000
500.70764966588 0.000000000000000 0.000099999999155 0.000000000000000
500.67889536416 0.000000000000000 0.000099999999154 0.000000000000000
500.65014106244 0.000000000000000 0.000099999999154 0.000000000000000
500.58340454028 0.000000000000000 0.000099999999152 0.000000000000000
500.51666801811 0.000000000000000 0.000099999999151 0.000000000000000
500.44993149594 0.000000000000000 0.000099999999150 0.000000000000000
500.38319497377 0.000000000000000 0.000099999999149 0.000000000000000
500.19809278663 0.000000000000000 0.000099999999146 0.000000000000000
500.01299059949 0.000000000000000 0.000099999999143 0.000000000000000
499.82788841235 0.000000000000000 0.000099999999139 0.000000000000000
499.31958297833 0.000000000000000 0.000099999999130 0.000000000000000
498.81127754432 0.000000000000000 0.000099999999121 0.000000000000000
498.30297211030 0.000000000000000 0.000099999999112 0.000000000000000
497.35397549877 0.000000000000000 0.000099999999095 0.000000000000000
496.40497888724 0.000000000000000 0.000099999999077 0.000000000000000
495.45598227571 0.000000000000000 0.000099999999058 0.000000000000000
494.66883041102 0.000000000000000 0.000099999999043 0.000000000000000
493.88167854634 0.000000000000000 0.000099999999027 0.000000000000000
493.33411711516 0.000000000000000 0.000099999999015 0.000000000000000
492.78655568398 0.000000000000000 0.000099999999004 0.000000000000000
492.41239007782 0.000000000000000 0.000099999998996 0.000000000000000
492.03822447166 0.000000000000000 0.000099999998988 0.000000000000000
491.78374730215 0.000000000000000 0.000099999998982 0.000000000000000
491.52927013264 0.000000000000000 0.000099999998977 0.000000000000000
491.35668979407 0.000000000000000 0.000099999998973 0.000000000000000
491.18410945551 0.000000000000000 0.000099999998969 0.000000000000000
491.06730546657 0.000000000000000 0.000099999998967 0.000000000000000
490.95050147763 0.000000000000000 0.000099999998964 0.000000000000000
490.87155563871 0.000000000000000 0.000099999998962 0.000000000000000
490.79260979979 0.000000000000000 0.000099999998961 0.000000000000000
490.73929251243 0.000000000000000 0.000099999998960 0.000000000000000
490.68597522506 0.000000000000000 0.000099999998958 0.000000000000000
490.64996815761 0.000000000000000 0.000099999998958 0.000000000000000
490.61396109016 0.000000000000000 0.000099999998957 0.000000000000000
490.58961730565 0.000000000000000 0.000099999998956 0.000000000000000
490.56527352114 0.000000000000000 0.000099999998956 0.000000000000000
490.54875976046 0.000000000000000 0.000099999998955 0.000000000000000
490.53224599979 0.000000000000000 0.000099999998955 0.000000000000000
490.52095052428 0.000000000000000 0.000099999998955 0.000000000000000
490.50965504877 0.000000000000000 0.000099999998954 0.000000000000000
490.50177154850 0.000000000000000 0.000099999998954 0.000000000000000
490.49388804823 0.000000000000000 0.000099999998954 0.000000000000000
490.48808233585 0.000000000000000 0.000099999998954 0.000000000000000
490.48227662348 0.000000000000000 0.000099999998954 0.000000000000000
490.47647091110 0.000000000000000 0.000099999998954 0.000000000000000
490.47066519872 0.000000000000000 0.000099999998954 0.000000000000000
490.46984532947 0.000000000000000 0.000099999998954 0.000000000000000
490.46902546022 0.000000000000000 0.000099999998954 0.000000000000000
490.46820559097 0.000000000000000 0.000099999998954 0.000000000000000
490.46656585246 0.000000000000000 0.000099999998953 0.000000000000000
490.46492611396 0.000000000000000 0.000099999998953 0.000000000000000
490.46328637545 0.000000000000000 0.000099999998953 0.000000000000000
490.46164663695 0.000000000000000 0.000099999998953 0.000000000000000
490.45782884679 0.000000000000000 0.000099999998953 0.000000000000000
490.45401105663 0.000000000000000 0.000099999998953 0.000000000000000
490.45019326647 0.000000000000000 0.000099999998953 0.000000000000000
490.44637547631 0.000000000000000 0.000099999998953 0.000000000000000
490.43629883171 0.000000000000000 0.000099999998953 0.000000000000000
490.42839099830 0.000000000000000 0.000099999998953 0.000000000000000
490.42048316490 0.000000000000000 0.000099999998952 0.000000000000000
490.41257533149 0.000000000000000 0.000099999998952 0.000000000000000
490.40466749809 0.000000000000000 0.000099999998952 0.000000000000000
490.39032243614 0.000000000000000 0.000099999998952 0.000000000000000
490.37597737419 0.000000000000000 0.000099999998951 0.000000000000000
490.36163231225 0.000000000000000 0.000099999998951 0.000000000000000
490.34728725030 0.000000000000000 0.000099999998951 0.000000000000000
490.31591404514 0.000000000000000 0.000099999998950 0.000000000000000
490.28454083997 0.000000000000000 0.000099999998949 0.000000000000000
490.25316763481 0.000000000000000 0.000099999998949 0.000000000000000
490.22179442964 0.000000000000000 0.000099999998948 0.000000000000000
490.14689313048 0.000000000000000 0.000099999998946 0.000000000000000
490.07199183131 0.000000000000000 0.000099999998945 0.000000000000000
489.99709053215 0.000000000000000 0.000099999998943 0.000000000000000
489.81431799903 0.000000000000000 0.000099999998939 0.000000000000000
489.63154546592 0.000000000000000 0.000099999998935 0.000000000000000
489.44877293280 0.000000000000000 0.000099999998931 0.000000000000000
488.95495400482 0.000000000000000 0.000099999998919 0.000000000000000
488.46113507685 0.000000000000000 0.000099999998908 0.000000000000000
487.96731614887 0.000000000000000 0.000099999998896 0.000000000000000
487.04123596256 0.000000000000000 0.000099999998874 0.000000000000000
486.11515577625 0.000000000000000 0.000099999998852 0.000000000000000
485.18907558994 0.000000000000000 0.000099999998828 0.000000000000000
484.26299540364 0.000000000000000 0.000099999998805 0.000000000000000
483.62602215181 0.000000000000000 0.000099999998788 0.000000000000000
482.98904889998 0.000000000000000 0.000099999998771 0.000000000000000
482.55341815424 0.000000000000000 0.000099999998759 0.000000000000000
482.11778740851 0.000000000000000 0.000099999998747 0.000000000000000
481.82112508060 0.000000000000000 0.000099999998739 0.000000000000000
481.52446275269 0.000000000000000 0.000099999998730 0.000000000000000
481.32307521673 0.000000000000000 0.000099999998725 0.000000000000000
481.12168768076 0.000000000000000 0.000099999998719 0.000000000000000
480.98529168831 0.000000000000000 0.000099999998715 0.000000000000000
480.84889569586 0.000000000000000 0.000099999998711 0.000000000000000
480.75666698788 0.000000000000000 0.000099999998709 0.000000000000000
480.66443827990 0.000000000000000 0.000099999998706 0.000000000000000
480.60213898461 0.000000000000000 0.000099999998704 0.000000000000000
480.53983968931 0.000000000000000 0.000099999998702 0.000000000000000
480.49777456210 0.000000000000000 0.000099999998701 0.000000000000000
480.45570943489 0.000000000000000 0.000099999998700 0.000000000000000
480.42729371200 0.000000000000000 0.000099999998699 0.000000000000000
480.39887798912 0.000000000000000 0.000099999998698 0.000000000000000
480.37964414600 0.000000000000000 0.000099999998698 0.000000000000000
480.36041030288 0.000000000000000 0.000099999998697 0.000000000000000
480.34732298054 0.000000000000000 0.000099999998697 0.000000000000000
480.33423565820 0.000000000000000 0.000099999998697 0.000000000000000
480.32521712423 0.000000000000000 0.000099999998696 0.000000000000000
480.31619859026 0.000000000000000 0.000099999998696 0.000000000000000
480.30978410723 0.000000000000000 0.000099999998696 0.000000000000000
480.30336962419 0.000000000000000 0.000099999998696 0.000000000000000
480.29835458170 0.000000000000000 0.000099999998696 0.000000000000000
480.29333953922 0.000000000000000 0.000099999998695 0.000000000000000
480.28832449673 0.000000000000000 0.000099999998695 0.000000000000000
480.28481099359 0.000000000000000 0.000099999998695 0.000000000000000
480.28129749045 0.000000000000000 0.000099999998695 0.000000000000000
480.27778398731 0.000000000000000 0.000099999998695 0.000000000000000
480.27427048416 0.000000000000000 0.000099999998695 0.000000000000000
480.27075698102 0.000000000000000 0.000099999998695 0.000000000000000
480.26724347788 0.000000000000000 0.000099999998695 0.000000000000000
480.26372997474 0.000000000000000 0.000099999998695 0.000000000000000
480.25670296846 0.000000000000000 0.000099999998694 0.000000000000000
480.24967596218 0.000000000000000 0.000099999998694 0.000000000000000
480.24264895589 0.000000000000000 0.000099999998694 0.000000000000000
480.23562194961 0.000000000000000 0.000099999998694 0.000000000000000
480.22520794454 0.000000000000000 0.000099999998693 0.000000000000000
480.21479393948 0.000000000000000 0.000099999998693 0.000000000000000
480.20437993441 0.000000000000000 0.000099999998693 0.000000000000000
480.19396592934 0.000000000000000 0.000099999998693 0.000000000000000
480.17147301600 0.000000000000000 0.000099999998692 0.000000000000000
480.14898010266 0.000000000000000 0.000099999998691 0.000000000000000
480.12648718932 0.000000000000000 0.000099999998691 0.000000000000000
480.10399427598 0.000000000000000 0.000099999998690 0.000000000000000
480.05251013899 0.000000000000000 0.000099999998688 0.000000000000000
480.00102600200 0.000000000000000 0.000099999998687 0.000000000000000
479.94954186502 0.000000000000000 0.000099999998685 0.000000000000000
479.89805772803 0.000000000000000 0.000099999998684 0.000000000000000
479.76009552878 0.000000000000000 0.000099999998680 0.000000000000000
479.62213332952 0.000000000000000 0.000099999998676 0.000000000000000
479.48417113027 0.000000000000000 0.000099999998672 0.000000000000000
479.11585724483 0.000000000000000 0.000099999998661 0.000000000000000
478.74754335939 0.000000000000000 0.000099999998650 0.000000000000000
478.37922947395 0.000000000000000 0.000099999998639 0.000000000000000
477.53345674768 0.000000000000000 0.000099999998613 0.000000000000000
476.68768402142 0.000000000000000 0.000099999998587 0.000000000000000
476.04823670624 0.000000000000000 0.000099999998567 0.000000000000000
475.40878939105 0.000000000000000 0.000099999998546 0.000000000000000
474.89404116917 0.000000000000000 0.000099999998529 0.000000000000000
474.37929294728 0.000000000000000 0.000099999998512 0.000000000000000
473.96658913601 0.000000000000000 0.000099999998498 0.000000000000000
473.55388532473 0.000000000000000 0.000099999998484 0.000000000000000
473.22368342908 0.000000000000000 0.000099999998472 0.000000000000000
472.89348153342 0.000000000000000 0.000099999998461 0.000000000000000
472.62976015376 0.000000000000000 0.000099999998451 0.000000000000000
472.36603877410 0.000000000000000 0.000099999998442 0.000000000000000
472.15572927414 0.000000000000000 0.000099999998435 0.000000000000000
471.94541977419 0.000000000000000 0.000099999998427 0.000000000000000
471.77791560863 0.000000000000000 0.000099999998421 0.000000000000000
471.61041144307 0.000000000000000 0.000099999998415 0.000000000000000
471.47714038322 0.000000000000000 0.000099999998410 0.000000000000000
471.34386932337 0.000000000000000 0.000099999998405 0.000000000000000
471.23792757652 0.000000000000000 0.000099999998401 0.000000000000000
471.13198582968 0.000000000000000 0.000099999998397 0.000000000000000
471.04782958685 0.000000000000000 0.000099999998394 0.000000000000000
470.96367334401 0.000000000000000 0.000099999998391 0.000000000000000
470.89686172357 0.000000000000000 0.000099999998389 0.000000000000000
470.83005010312 0.000000000000000 0.000099999998386 0.000000000000000
470.77703290590 0.000000000000000 0.000099999998384 0.000000000000000
470.72401570868 0.000000000000000 0.000099999998382 0.000000000000000
470.68195948549 0.000000000000000 0.000099999998381 0.000000000000000
470.63990326230 0.000000000000000 0.000099999998379 0.000000000000000
470.60654964632 0.000000000000000 0.000099999998378 0.000000000000000
470.57319603035 0.000000000000000 0.000099999998377 0.000000000000000
470.54674692000 0.000000000000000 0.000099999998376 0.000000000000000
470.52029780966 0.000000000000000 0.000099999998375 0.000000000000000
470.49932268378 0.000000000000000 0.000099999998374 0.000000000000000
470.47834755791 0.000000000000000 0.000099999998373 0.000000000000000
470.46170889125 0.000000000000000 0.000099999998372 0.000000000000000
470.44507022460 0.000000000000000 0.000099999998372 0.000000000000000
470.43186360626 0.000000000000000 0.000099999998371 0.000000000000000
470.41865698793 0.000000000000000 0.000099999998371 0.000000000000000
470.40816310566 0.000000000000000 0.000099999998370 0.000000000000000
470.39766922339 0.000000000000000 0.000099999998370 0.000000000000000
470.38931534988 0.000000000000000 0.000099999998370 0.000000000000000
470.38096147638 0.000000000000000 0.000099999998369 0.000000000000000
470.37429046596 0.000000000000000 0.000099999998369 0.000000000000000
470.36761945554 0.000000000000000 0.000099999998369 0.000000000000000
470.36226449492 0.000000000000000 0.000099999998369 0.000000000000000
470.35690953430 0.000000000000000 0.000099999998369 0.000000000000000
470.35257287695 0.000000000000000 0.000099999998368 0.000000000000000
470.34823621959 0.000000000000000 0.000099999998368 0.000000000000000
470.34466945329 0.000000000000000 0.000099999998368 0.000000000000000
470.34110268698 0.000000000000000 0.000099999998368 0.000000000000000
470.33753592067 0.000000000000000 0.000099999998368 0.000000000000000
470.33344452676 0.000000000000000 0.000099999998368 0.000000000000000
470.32935313285 0.000000000000000 0.000099999998367 0.000000000000000
470.32526173894 0.000000000000000 0.000099999998367 0.000000000000000
470.32191295066 0.000000000000000 0.000099999998367 0.000000000000000
470.31856416238 0.000000000000000 0.000099999998367 0.000000000000000
470.31521537411 0.000000000000000 0.000099999998367 0.000000000000000
470.31186658583 0.000000000000000 0.000099999998367 0.000000000000000
470.30851779755 0.000000000000000 0.000099999998367 0.000000000000000
470.30516900927 0.000000000000000 0.000099999998367 0.000000000000000
470.30182022100 0.000000000000000 0.000099999998366 0.000000000000000
470.29512264444 0.000000000000000 0.000099999998366 0.000000000000000
470.28842506789 0.000000000000000 0.000099999998366 0.000000000000000
470.28172749133 0.000000000000000 0.000099999998366 0.000000000000000
470.27502991478 0.000000000000000 0.000099999998365 0.000000000000000
470.26524630629 0.000000000000000 0.000099999998365 0.000000000000000
470.25546269780 0.000000000000000 0.000099999998365 0.000000000000000
470.24567908931 0.000000000000000 0.000099999998364 0.000000000000000
470.23589548082 0.000000000000000 0.000099999998364 0.000000000000000
470.21476237148 0.000000000000000 0.000099999998363 0.000000000000000
470.19362926214 0.000000000000000 0.000099999998362 0.000000000000000
470.17249615280 0.000000000000000 0.000099999998362 0.000000000000000
470.15136304346 0.000000000000000 0.000099999998361 0.000000000000000
470.10307881171 0.000000000000000 0.000099999998359 0.000000000000000
470.05479457997 0.000000000000000 0.000099999998357 0.000000000000000
470.00651034822 0.000000000000000 0.000099999998355 0.000000000000000
469.95822611648 0.000000000000000 0.000099999998354 0.000000000000000
469.82922990337 0.000000000000000 0.000099999998349 0.000000000000000
469.70023369026 0.000000000000000 0.000099999998344 0.000000000000000
469.57123747715 0.000000000000000 0.000099999998339 0.000000000000000
469.22772462590 0.000000000000000 0.000099999998326 0.000000000000000
468.88421177465 0.000000000000000 0.000099999998313 0.000000000000000
468.54069892340 0.000000000000000 0.000099999998299 0.000000000000000
467.70592036199 0.000000000000000 0.000099999998266 0.000000000000000
466.87114180058 0.000000000000000 0.000099999998233 0.000000000000000
466.23828246107 0.000000000000000 0.000099999998206 0.000000000000000
465.60542312155 0.000000000000000 0.000099999998180 0.000000000000000
465.09608062418 0.000000000000000 0.000099999998158 0.000000000000000
464.58673812681 0.000000000000000 0.000099999998136 0.000000000000000
464.17841546575 0.000000000000000 0.000099999998118 0.000000000000000
463.77009280469 0.000000000000000 0.000099999998100 0.000000000000000
463.44342981274 0.000000000000000 0.000099999998085 0.000000000000000
463.11676682079 0.000000000000000 0.000099999998070 0.000000000000000
462.85589526235 0.000000000000000 0.000099999998058 0.000000000000000
462.59502370392 0.000000000000000 0.000099999998046 0.000000000000000
462.38700306820 0.000000000000000 0.000099999998037 0.000000000000000
462.17898243248 0.000000000000000 0.000099999998027 0.000000000000000
462.01331245191 0.000000000000000 0.000099999998019 0.000000000000000
461.84764247134 0.000000000000000 0.000099999998011 0.000000000000000
461.71583844188 0.000000000000000 0.000099999998005 0.000000000000000
461.58403441241 0.000000000000000 0.000099999997999 0.000000000000000
461.47926418057 0.000000000000000 0.000099999997994 0.000000000000000
461.37449394872 0.000000000000000 0.000099999997989 0.000000000000000
461.29127203781 0.000000000000000 0.000099999997985 0.000000000000000
461.20805012690 0.000000000000000 0.000099999997981 0.000000000000000
461.14198294536 0.000000000000000 0.000099999997978 0.000000000000000
461.07591576382 0.000000000000000 0.000099999997975 0.000000000000000
461.02349131267 0.000000000000000 0.000099999997972 0.000000000000000
460.97106686152 0.000000000000000 0.000099999997970 0.000000000000000
460.92948246036 0.000000000000000 0.000099999997968 0.000000000000000
460.88789805921 0.000000000000000 0.000099999997966 0.000000000000000
460.85492007085 0.000000000000000 0.000099999997964 0.000000000000000
460.82194208250 0.000000000000000 0.000099999997962 0.000000000000000
460.79579225389 0.000000000000000 0.000099999997961 0.000000000000000
460.76964242527 0.000000000000000 0.000099999997960 0.000000000000000
460.74890615932 0.000000000000000 0.000099999997959 0.000000000000000
460.72816989336 0.000000000000000 0.000099999997958 0.000000000000000
460.71172245156 0.000000000000000 0.000099999997957 0.000000000000000
460.69527500975 0.000000000000000 0.000099999997956 0.000000000000000
460.68222227795 0.000000000000000 0.000099999997956 0.000000000000000
460.66916954614 0.000000000000000 0.000099999997955 0.000000000000000
460.65880055486 0.000000000000000 0.000099999997954 0.000000000000000
460.64843156359 0.000000000000000 0.000099999997954 0.000000000000000
460.64018042771 0.000000000000000 0.000099999997953 0.000000000000000
460.63192929183 0.000000000000000 0.000099999997953 0.000000000000000
460.62534461192 0.000000000000000 0.000099999997953 0.000000000000000
460.61875993202 0.000000000000000 0.000099999997952 0.000000000000000
460.61347995361 0.000000000000000 0.000099999997952 0.000000000000000
460.60819997519 0.000000000000000 0.000099999997952 0.000000000000000
460.60393184521 0.000000000000000 0.000099999997952 0.000000000000000
460.59966371522 0.000000000000000 0.000099999997952 0.000000000000000
460.59616469247 0.000000000000000 0.000099999997951 0.000000000000000
460.59266566973 0.000000000000000 0.000099999997951 0.000000000000000
460.58916664699 0.000000000000000 0.000099999997951 0.000000000000000
460.58519642071 0.000000000000000 0.000099999997951 0.000000000000000
460.58122619442 0.000000000000000 0.000099999997951 0.000000000000000
460.57725596814 0.000000000000000 0.000099999997950 0.000000000000000
460.57328574185 0.000000000000000 0.000099999997950 0.000000000000000
460.57252900870 0.000000000000000 0.000099999997950 0.000000000000000
460.57177227555 0.000000000000000 0.000099999997950 0.000000000000000
460.57101554240 0.000000000000000 0.000099999997950 0.000000000000000
460.56950207610 0.000000000000000 0.000099999997950 0.000000000000000
460.56798860980 0.000000000000000 0.000099999997950 0.000000000000000
460.56647514350 0.000000000000000 0.000099999997950 0.000000000000000
460.56496167720 0.000000000000000 0.000099999997950 0.000000000000000
460.56153473015 0.000000000000000 0.000099999997950 0.000000000000000
460.55810778311 0.000000000000000 0.000099999997949 0.000000000000000
460.55468083606 0.000000000000000 0.000099999997949 0.000000000000000
460.55125388901 0.000000000000000 0.000099999997949 0.000000000000000
460.54782694197 0.000000000000000 0.000099999997949 0.000000000000000
460.53896399147 0.000000000000000 0.000099999997949 0.000000000000000
460.53010104097 0.000000000000000 0.000099999997948 0.000000000000000
460.52123809047 0.000000000000000 0.000099999997948 0.000000000000000
460.51237513997 0.000000000000000 0.000099999997947 0.000000000000000
460.50351218947 0.000000000000000 0.000099999997947 0.000000000000000
460.48870025689 0.000000000000000 0.000099999997946 0.000000000000000
460.47388832430 0.000000000000000 0.000099999997945 0.000000000000000
460.45907639171 0.000000000000000 0.000099999997945 0.000000000000000
460.44426445912 0.000000000000000 0.000099999997944 0.000000000000000
460.40891287393 0.000000000000000 0.000099999997942 0.000000000000000
460.37356128874 0.000000000000000 0.000099999997941 0.000000000000000
460.33820970356 0.000000000000000 0.000099999997939 0.000000000000000
460.30285811837 0.000000000000000 0.000099999997937 0.000000000000000
460.21436775483 0.000000000000000 0.000099999997933 0.000000000000000
460.12587739130 0.000000000000000 0.000099999997929 0.000000000000000
460.03738702777 0.000000000000000 0.000099999997924 0.000000000000000
459.81191016712 0.000000000000000 0.000099999997913 0.000000000000000
459.58643330648 0.000000000000000 0.000099999997902 0.000000000000000
459.36095644583 0.000000000000000 0.000099999997891 0.000000000000000
458.71556270678 0.000000000000000 0.000099999997858 0.000000000000000
458.07016896772 0.000000000000000 0.000099999997825 0.000000000000000
457.42477522867 0.000000000000000 0.000099999997791 0.000000000000000
456.51289617956 0.000000000000000 0.000099999997742 0.000000000000000
455.60101713045 0.000000000000000 0.000099999997692 0.000000000000000
454.87721658001 0.000000000000000 0.000099999997651 0.000000000000000
454.15341602956 0.000000000000000 0.000099999997609 0.000000000000000
453.65222261808 0.000000000000000 0.000099999997580 0.000000000000000
453.15102920661 0.000000000000000 0.000099999997550 0.000000000000000
452.80898139957 0.000000000000000 0.000099999997529 0.000000000000000
452.46693359253 0.000000000000000 0.000099999997509 0.000000000000000
452.23448779965 0.000000000000000 0.000099999997494 0.000000000000000
452.00204200676 0.000000000000000 0.000099999997480 0.000000000000000
451.84449794248 0.000000000000000 0.000099999997470 0.000000000000000
451.68695387821 0.000000000000000 0.000099999997460 0.000000000000000
451.58037625889 0.000000000000000 0.000099999997454 0.000000000000000
451.47379863958 0.000000000000000 0.000099999997447 0.000000000000000
451.40179206956 0.000000000000000 0.000099999997443 0.000000000000000
451.32978549955 0.000000000000000 0.000099999997438 0.000000000000000
451.28117226439 0.000000000000000 0.000099999997435 0.000000000000000
451.23255902924 0.000000000000000 0.000099999997432 0.000000000000000
451.19974325947 0.000000000000000 0.000099999997430 0.000000000000000
451.16692748971 0.000000000000000 0.000099999997428 0.000000000000000
451.14475723130 0.000000000000000 0.000099999997426 0.000000000000000
451.12258697289 0.000000000000000 0.000099999997425 0.000000000000000
451.10756898148 0.000000000000000 0.000099999997424 0.000000000000000
451.09255099007 0.000000000000000 0.000099999997423 0.000000000000000
451.08231056812 0.000000000000000 0.000099999997422 0.000000000000000
451.07207014616 0.000000000000000 0.000099999997422 0.000000000000000
451.06497581214 0.000000000000000 0.000099999997421 0.000000000000000
451.05788147811 0.000000000000000 0.000099999997421 0.000000000000000
451.05276313966 0.000000000000000 0.000099999997420 0.000000000000000
451.04764480122 0.000000000000000 0.000099999997420 0.000000000000000
451.04341932620 0.000000000000000 0.000099999997420 0.000000000000000
451.03919385118 0.000000000000000 0.000099999997420 0.000000000000000
451.03496837617 0.000000000000000 0.000099999997419 0.000000000000000
451.03412328117 0.000000000000000 0.000099999997419 0.000000000000000
451.03327818616 0.000000000000000 0.000099999997419 0.000000000000000
451.03243309116 0.000000000000000 0.000099999997419 0.000000000000000
451.03074290115 0.000000000000000 0.000099999997419 0.000000000000000
451.02905271115 0.000000000000000 0.000099999997419 0.000000000000000
451.02736252114 0.000000000000000 0.000099999997419 0.000000000000000
451.02567233114 0.000000000000000 0.000099999997419 0.000000000000000
451.02213381856 0.000000000000000 0.000099999997418 0.000000000000000
451.01859530599 0.000000000000000 0.000099999997418 0.000000000000000
451.01505679341 0.000000000000000 0.000099999997418 0.000000000000000
451.01151828084 0.000000000000000 0.000099999997418 0.000000000000000
451.00797976826 0.000000000000000 0.000099999997418 0.000000000000000
450.99958333309 0.000000000000000 0.000099999997417 0.000000000000000
450.99118689792 0.000000000000000 0.000099999997417 0.000000000000000
450.98279046274 0.000000000000000 0.000099999997416 0.000000000000000
450.97439402757 0.000000000000000 0.000099999997415 0.000000000000000
450.96599759240 0.000000000000000 0.000099999997415 0.000000000000000
450.95123858901 0.000000000000000 0.000099999997414 0.000000000000000
450.93647958563 0.000000000000000 0.000099999997413 0.000000000000000
450.92172058224 0.000000000000000 0.000099999997412 0.000000000000000
450.90696157886 0.000000000000000 0.000099999997411 0.000000000000000
450.87181776536 0.000000000000000 0.000099999997409 0.000000000000000
450.83667395187 0.000000000000000 0.000099999997407 0.000000000000000
450.80153013837 0.000000000000000 0.000099999997404 0.000000000000000
450.76638632487 0.000000000000000 0.000099999997402 0.000000000000000
450.67750792060 0.000000000000000 0.000099999997397 0.000000000000000
450.58862951634 0.000000000000000 0.000099999997391 0.000000000000000
450.49975111207 0.000000000000000 0.000099999997385 0.000000000000000
450.27161220293 0.000000000000000 0.000099999997371 0.000000000000000
450.04347329379 0.000000000000000 0.000099999997356 0.000000000000000
449.81533438466 0.000000000000000 0.000099999997341 0.000000000000000
449.15563633166 0.000000000000000 0.000099999997298 0.000000000000000
448.49593827867 0.000000000000000 0.000099999997253 0.000000000000000
447.83624022567 0.000000000000000 0.000099999997208 0.000000000000000
446.95262364243 0.000000000000000 0.000099999997146 0.000000000000000
446.06900705920 0.000000000000000 0.000099999997082 0.000000000000000
445.37552208516 0.000000000000000 0.000099999997031 0.000000000000000
444.68203711113 0.000000000000000 0.000099999996979 0.000000000000000
444.20252977784 0.000000000000000 0.000099999996942 0.000000000000000
443.72302244456 0.000000000000000 0.000099999996905 0.000000000000000
443.39595491149 0.000000000000000 0.000099999996879 0.000000000000000
443.06888737843 0.000000000000000 0.000099999996853 0.000000000000000
442.84670533069 0.000000000000000 0.000099999996836 0.000000000000000
442.62452328296 0.000000000000000 0.000099999996818 0.000000000000000
442.47397756118 0.000000000000000 0.000099999996805 0.000000000000000
442.32343183940 0.000000000000000 0.000099999996793 0.000000000000000
442.22160959925 0.000000000000000 0.000099999996785 0.000000000000000
442.11978735911 0.000000000000000 0.000099999996777 0.000000000000000
442.05100420256 0.000000000000000 0.000099999996771 0.000000000000000
441.98222104601 0.000000000000000 0.000099999996765 0.000000000000000
441.93578938182 0.000000000000000 0.000099999996761 0.000000000000000
441.88935771764 0.000000000000000 0.000099999996758 0.000000000000000
441.85801747763 0.000000000000000 0.000099999996755 0.000000000000000
441.82667723763 0.000000000000000 0.000099999996752 0.000000000000000
441.80550563487 0.000000000000000 0.000099999996751 0.000000000000000
441.78433403210 0.000000000000000 0.000099999996749 0.000000000000000
441.76999397930 0.000000000000000 0.000099999996748 0.000000000000000
441.75565392651 0.000000000000000 0.000099999996746 0.000000000000000
441.74587740392 0.000000000000000 0.000099999996746 0.000000000000000
441.73610088133 0.000000000000000 0.000099999996745 0.000000000000000
441.72933028504 0.000000000000000 0.000099999996744 0.000000000000000
441.72255968874 0.000000000000000 0.000099999996744 0.000000000000000
441.71767929624 0.000000000000000 0.000099999996743 0.000000000000000
441.71279890374 0.000000000000000 0.000099999996743 0.000000000000000
441.70878465295 0.000000000000000 0.000099999996743 0.000000000000000
441.70477040216 0.000000000000000 0.000099999996742 0.000000000000000
441.70075615137 0.000000000000000 0.000099999996742 0.000000000000000
441.69995330121 0.000000000000000 0.000099999996742 0.000000000000000
441.69915045105 0.000000000000000 0.000099999996742 0.000000000000000
441.69834760090 0.000000000000000 0.000099999996742 0.000000000000000
441.69674190058 0.000000000000000 0.000099999996742 0.000000000000000
441.69513620026 0.000000000000000 0.000099999996741 0.000000000000000
441.69353049995 0.000000000000000 0.000099999996741 0.000000000000000
441.69192479963 0.000000000000000 0.000099999996741 0.000000000000000
441.68869413986 0.000000000000000 0.000099999996741 0.000000000000000
441.68546348008 0.000000000000000 0.000099999996741 0.000000000000000
441.68223282031 0.000000000000000 0.000099999996740 0.000000000000000
441.67900216054 0.000000000000000 0.000099999996740 0.000000000000000
441.67577150076 0.000000000000000 0.000099999996740 0.000000000000000
441.66680705315 0.000000000000000 0.000099999996739 0.000000000000000
441.65784260554 0.000000000000000 0.000099999996738 0.000000000000000
441.64887815793 0.000000000000000 0.000099999996738 0.000000000000000
441.63991371032 0.000000000000000 0.000099999996737 0.000000000000000
441.63094926271 0.000000000000000 0.000099999996736 0.000000000000000
441.61610388679 0.000000000000000 0.000099999996735 0.000000000000000
441.60125851087 0.000000000000000 0.000099999996734 0.000000000000000
441.58641313495 0.000000000000000 0.000099999996733 0.000000000000000
441.57156775903 0.000000000000000 0.000099999996731 0.000000000000000
441.53553635076 0.000000000000000 0.000099999996728 0.000000000000000
441.49950494249 0.000000000000000 0.000099999996725 0.000000000000000
441.46347353422 0.000000000000000 0.000099999996722 0.000000000000000
441.42744212595 0.000000000000000 0.000099999996719 0.000000000000000
441.33499598610 0.000000000000000 0.000099999996712 0.000000000000000
441.24254984625 0.000000000000000 0.000099999996704 0.000000000000000
441.15010370640 0.000000000000000 0.000099999996696 0.000000000000000
440.90975329767 0.000000000000000 0.000099999996676 0.000000000000000
440.66940288893 0.000000000000000 0.000099999996656 0.000000000000000
440.42905248020 0.000000000000000 0.000099999996635 0.000000000000000
439.72196678017 0.000000000000000 0.000099999996574 0.000000000000000
439.01488108013 0.000000000000000 0.000099999996512 0.000000000000000
438.30779538010 0.000000000000000 0.000099999996448 0.000000000000000
437.46363000794 0.000000000000000 0.000099999996371 0.000000000000000
436.61946463577 0.000000000000000 0.000099999996291 0.000000000000000
435.97412129328 0.000000000000000 0.000099999996228 0.000000000000000
435.32877795079 0.000000000000000 0.000099999996164 0.000000000000000
434.88388995898 0.000000000000000 0.000099999996120 0.000000000000000
434.43900196716 0.000000000000000 0.000099999996075 0.000000000000000
434.13583958889 0.000000000000000 0.000099999996043 0.000000000000000
433.83267721063 0.000000000000000 0.000099999996012 0.000000000000000
433.62686269019 0.000000000000000 0.000099999995990 0.000000000000000
433.42104816974 0.000000000000000 0.000099999995969 0.000000000000000
433.28165583637 0.000000000000000 0.000099999995954 0.000000000000000
433.14226350299 0.000000000000000 0.000099999995939 0.000000000000000
433.04801582200 0.000000000000000 0.000099999995929 0.000000000000000
432.95376814101 0.000000000000000 0.000099999995919 0.000000000000000
432.89011647305 0.000000000000000 0.000099999995912 0.000000000000000
432.82646480509 0.000000000000000 0.000099999995905 0.000000000000000
432.78350354956 0.000000000000000 0.000099999995900 0.000000000000000
432.74054229403 0.000000000000000 0.000099999995896 0.000000000000000
432.71154646903 0.000000000000000 0.000099999995893 0.000000000000000
432.68255064402 0.000000000000000 0.000099999995890 0.000000000000000
432.66296200175 0.000000000000000 0.000099999995887 0.000000000000000
432.64337335948 0.000000000000000 0.000099999995885 0.000000000000000
432.63010243634 0.000000000000000 0.000099999995884 0.000000000000000
432.61683151319 0.000000000000000 0.000099999995882 0.000000000000000
432.60777819617 0.000000000000000 0.000099999995881 0.000000000000000
432.59872487914 0.000000000000000 0.000099999995880 0.000000000000000
432.59244519180 0.000000000000000 0.000099999995880 0.000000000000000
432.58616550445 0.000000000000000 0.000099999995879 0.000000000000000
432.58161922925 0.000000000000000 0.000099999995879 0.000000000000000
432.57707295405 0.000000000000000 0.000099999995878 0.000000000000000
432.57252667885 0.000000000000000 0.000099999995878 0.000000000000000
432.56798040365 0.000000000000000 0.000099999995877 0.000000000000000
432.56731614195 0.000000000000000 0.000099999995877 0.000000000000000
432.56665188026 0.000000000000000 0.000099999995877 0.000000000000000
432.56598761856 0.000000000000000 0.000099999995877 0.000000000000000
432.56532335687 0.000000000000000 0.000099999995877 0.000000000000000
432.56399483348 0.000000000000000 0.000099999995877 0.000000000000000
432.56266631009 0.000000000000000 0.000099999995877 0.000000000000000
432.56133778669 0.000000000000000 0.000099999995876 0.000000000000000
432.56000926330 0.000000000000000 0.000099999995876 0.000000000000000
432.55868073991 0.000000000000000 0.000099999995876 0.000000000000000
432.55554104401 0.000000000000000 0.000099999995876 0.000000000000000
432.55240134810 0.000000000000000 0.000099999995875 0.000000000000000
432.54926165219 0.000000000000000 0.000099999995875 0.000000000000000
432.54612195628 0.000000000000000 0.000099999995875 0.000000000000000
432.54298226037 0.000000000000000 0.000099999995874 0.000000000000000
432.53450314733 0.000000000000000 0.000099999995874 0.000000000000000
432.52602403429 0.000000000000000 0.000099999995873 0.000000000000000
432.51754492124 0.000000000000000 0.000099999995872 0.000000000000000
432.50906580820 0.000000000000000 0.000099999995871 0.000000000000000
432.50058669515 0.000000000000000 0.000099999995870 0.000000000000000
432.48670355345 0.000000000000000 0.000099999995868 0.000000000000000
432.47282041175 0.000000000000000 0.000099999995867 0.000000000000000
432.45893727005 0.000000000000000 0.000099999995865 0.000000000000000
432.44505412836 0.000000000000000 0.000099999995864 0.000000000000000
432.41135640293 0.000000000000000 0.000099999995860 0.000000000000000
432.37765867750 0.000000000000000 0.000099999995857 0.000000000000000
432.34396095207 0.000000000000000 0.000099999995853 0.000000000000000
432.31026322665 0.000000000000000 0.000099999995849 0.000000000000000
432.22408469475 0.000000000000000 0.000099999995840 0.000000000000000
432.13790616285 0.000000000000000 0.000099999995831 0.000000000000000
432.05172763096 0.000000000000000 0.000099999995821 0.000000000000000
431.82821489041 0.000000000000000 0.000099999995797 0.000000000000000
431.60470214985 0.000000000000000 0.000099999995772 0.000000000000000
431.38118940930 0.000000000000000 0.000099999995747 0.000000000000000
430.72582310282 0.000000000000000 0.000099999995674 0.000000000000000
430.07045679634 0.000000000000000 0.000099999995599 0.000000000000000
429.41509048986 0.000000000000000 0.000099999995522 0.000000000000000
428.57430918456 0.000000000000000 0.000099999995421 0.000000000000000
427.73352787926 0.000000000000000 0.000099999995318 0.000000000000000
427.08035930723 0.000000000000000 0.000099999995235 0.000000000000000
426.42719073520 0.000000000000000 0.000099999995151 0.000000000000000
425.97629305984 0.000000000000000 0.000099999995092 0.000000000000000
425.52539538448 0.000000000000000 0.000099999995033 0.000000000000000
425.21807852721 0.000000000000000 0.000099999994991 0.000000000000000
424.91076166994 0.000000000000000 0.000099999994950 0.000000000000000
424.70211112722 0.000000000000000 0.000099999994921 0.000000000000000
424.49346058451 0.000000000000000 0.000099999994892 0.000000000000000
424.35214164437 0.000000000000000 0.000099999994873 0.000000000000000
424.21082270423 0.000000000000000 0.000099999994853 0.000000000000000
424.11527070752 0.000000000000000 0.000099999994840 0.000000000000000
424.01971871081 0.000000000000000 0.000099999994827 0.000000000000000
423.95518676364 0.000000000000000 0.000099999994817 0.000000000000000
423.89065481646 0.000000000000000 0.000099999994808 0.000000000000000
423.84710171336 0.000000000000000 0.000099999994802 0.000000000000000
423.80354861027 0.000000000000000 0.000099999994796 0.000000000000000
423.77415736405 0.000000000000000 0.000099999994792 0.000000000000000
423.74476611783 0.000000000000000 0.000099999994788 0.000000000000000
423.72491666795 0.000000000000000 0.000099999994785 0.000000000000000
423.70506721807 0.000000000000000 0.000099999994782 0.000000000000000
423.69162932206 0.000000000000000 0.000099999994780 0.000000000000000
423.67819142605 0.000000000000000 0.000099999994778 0.000000000000000
423.66903937682 0.000000000000000 0.000099999994777 0.000000000000000
423.65988732758 0.000000000000000 0.000099999994776 0.000000000000000
423.65356423634 0.000000000000000 0.000099999994775 0.000000000000000
423.64724114509 0.000000000000000 0.000099999994774 0.000000000000000
423.64271179473 0.000000000000000 0.000099999994773 0.000000000000000
423.63818244438 0.000000000000000 0.000099999994773 0.000000000000000
423.63454779577 0.000000000000000 0.000099999994772 0.000000000000000
423.63091314717 0.000000000000000 0.000099999994772 0.000000000000000
423.62727849856 0.000000000000000 0.000099999994771 0.000000000000000
423.62668116500 0.000000000000000 0.000099999994771 0.000000000000000
423.62608383143 0.000000000000000 0.000099999994771 0.000000000000000
423.62548649787 0.000000000000000 0.000099999994771 0.000000000000000
423.62429183075 0.000000000000000 0.000099999994771 0.000000000000000
423.62309716362 0.000000000000000 0.000099999994771 0.000000000000000
423.62190249649 0.000000000000000 0.000099999994770 0.000000000000000
423.62070782937 0.000000000000000 0.000099999994770 0.000000000000000
423.61804194847 0.000000000000000 0.000099999994770 0.000000000000000
423.61537606757 0.000000000000000 0.000099999994770 0.000000000000000
423.61271018668 0.000000000000000 0.000099999994769 0.000000000000000
423.61004430578 0.000000000000000 0.000099999994769 0.000000000000000
423.60341278813 0.000000000000000 0.000099999994768 0.000000000000000
423.59790861107 0.000000000000000 0.000099999994767 0.000000000000000
423.59240443400 0.000000000000000 0.000099999994766 0.000000000000000
423.58690025694 0.000000000000000 0.000099999994766 0.000000000000000
423.58139607987 0.000000000000000 0.000099999994765 0.000000000000000
423.57148319720 0.000000000000000 0.000099999994763 0.000000000000000
423.56157031453 0.000000000000000 0.000099999994762 0.000000000000000
423.55165743187 0.000000000000000 0.000099999994761 0.000000000000000
423.54174454920 0.000000000000000 0.000099999994759 0.000000000000000
423.52009033717 0.000000000000000 0.000099999994756 0.000000000000000
423.49843612514 0.000000000000000 0.000099999994753 0.000000000000000
423.47678191311 0.000000000000000 0.000099999994750 0.000000000000000
423.45512770108 0.000000000000000 0.000099999994747 0.000000000000000
423.40360690595 0.000000000000000 0.000099999994740 0.000000000000000
423.35208611082 0.000000000000000 0.000099999994732 0.000000000000000
423.30056531569 0.000000000000000 0.000099999994725 0.000000000000000
423.17516118755 0.000000000000000 0.000099999994707 0.000000000000000
423.04975705940 0.000000000000000 0.000099999994689 0.000000000000000
422.92435293126 0.000000000000000 0.000099999994672 0.000000000000000
422.58668042917 0.000000000000000 0.000099999994623 0.000000000000000
422.24900792707 0.000000000000000 0.000099999994574 0.000000000000000
421.91133542497 0.000000000000000 0.000099999994524 0.000000000000000
421.16766417520 0.000000000000000 0.000099999994413 0.000000000000000
420.42399292543 0.000000000000000 0.000099999994298 0.000000000000000
419.86451183141 0.000000000000000 0.000099999994211 0.000000000000000
419.30503073739 0.000000000000000 0.000099999994122 0.000000000000000
418.85535206494 0.000000000000000 0.000099999994049 0.000000000000000
418.40567339249 0.000000000000000 0.000099999993975 0.000000000000000
418.04565821010 0.000000000000000 0.000099999993915 0.000000000000000
417.68564302771 0.000000000000000 0.000099999993854 0.000000000000000
417.39795523051 0.000000000000000 0.000099999993805 0.000000000000000
417.11026743330 0.000000000000000 0.000099999993756 0.000000000000000
416.88074679706 0.000000000000000 0.000099999993716 0.000000000000000
416.65122616081 0.000000000000000 0.000099999993676 0.000000000000000
416.46835872592 0.000000000000000 0.000099999993644 0.000000000000000
416.28549129103 0.000000000000000 0.000099999993611 0.000000000000000
416.13995793563 0.000000000000000 0.000099999993586 0.000000000000000
415.99442458023 0.000000000000000 0.000099999993560 0.000000000000000
415.87871140375 0.000000000000000 0.000099999993539 0.000000000000000
415.76299822726 0.000000000000000 0.000099999993518 0.000000000000000
415.67106609133 0.000000000000000 0.000099999993501 0.000000000000000
415.57913395540 0.000000000000000 0.000099999993485 0.000000000000000
415.50614182609 0.000000000000000 0.000099999993472 0.000000000000000
415.43314969679 0.000000000000000 0.000099999993458 0.000000000000000
415.37522542677 0.000000000000000 0.000099999993448 0.000000000000000
415.31730115676 0.000000000000000 0.000099999993437 0.000000000000000
415.27135315335 0.000000000000000 0.000099999993429 0.000000000000000
415.22540514993 0.000000000000000 0.000099999993420 0.000000000000000
415.18896867690 0.000000000000000 0.000099999993414 0.000000000000000
415.15253220387 0.000000000000000 0.000099999993407 0.000000000000000
415.12364463243 0.000000000000000 0.000099999993402 0.000000000000000
415.09475706098 0.000000000000000 0.000099999993396 0.000000000000000
415.07185706543 0.000000000000000 0.000099999993392 0.000000000000000
415.04895706987 0.000000000000000 0.000099999993388 0.000000000000000
415.03080346277 0.000000000000000 0.000099999993384 0.000000000000000
415.01264985567 0.000000000000000 0.000099999993381 0.000000000000000
414.99825642154 0.000000000000000 0.000099999993378 0.000000000000000
414.98386298741 0.000000000000000 0.000099999993376 0.000000000000000
414.97244627380 0.000000000000000 0.000099999993374 0.000000000000000
414.96102956020 0.000000000000000 0.000099999993372 0.000000000000000
414.95196710889 0.000000000000000 0.000099999993370 0.000000000000000
414.94290465759 0.000000000000000 0.000099999993368 0.000000000000000
414.93570160131 0.000000000000000 0.000099999993367 0.000000000000000
414.92849854503 0.000000000000000 0.000099999993366 0.000000000000000
414.92276085612 0.000000000000000 0.000099999993364 0.000000000000000
414.91702316720 0.000000000000000 0.000099999993363 0.000000000000000
414.91243611515 0.000000000000000 0.000099999993363 0.000000000000000
414.90784906309 0.000000000000000 0.000099999993362 0.000000000000000
414.90415958644 0.000000000000000 0.000099999993361 0.000000000000000
414.90047010979 0.000000000000000 0.000099999993360 0.000000000000000
414.89747171776 0.000000000000000 0.000099999993360 0.000000000000000
414.89447332573 0.000000000000000 0.000099999993359 0.000000000000000
414.89199136156 0.000000000000000 0.000099999993359 0.000000000000000
414.88950939739 0.000000000000000 0.000099999993358 0.000000000000000
414.88702743322 0.000000000000000 0.000099999993358 0.000000000000000
414.88411382287 0.000000000000000 0.000099999993357 0.000000000000000
414.88120021252 0.000000000000000 0.000099999993357 0.000000000000000
414.87828660218 0.000000000000000 0.000099999993356 0.000000000000000
414.87770388011 0.000000000000000 0.000099999993356 0.000000000000000
414.87712115804 0.000000000000000 0.000099999993356 0.000000000000000
414.87653843597 0.000000000000000 0.000099999993356 0.000000000000000
414.87537299183 0.000000000000000 0.000099999993356 0.000000000000000
414.87420754769 0.000000000000000 0.000099999993356 0.000000000000000
414.87304210355 0.000000000000000 0.000099999993355 0.000000000000000
414.87187665941 0.000000000000000 0.000099999993355 0.000000000000000
414.86930119981 0.000000000000000 0.000099999993355 0.000000000000000
414.86672574022 0.000000000000000 0.000099999993354 0.000000000000000
414.86415028062 0.000000000000000 0.000099999993354 0.000000000000000
414.86157482102 0.000000000000000 0.000099999993353 0.000000000000000
414.85530960964 0.000000000000000 0.000099999993352 0.000000000000000
414.84904439826 0.000000000000000 0.000099999993351 0.000000000000000
414.84277918688 0.000000000000000 0.000099999993350 0.000000000000000
414.83651397550 0.000000000000000 0.000099999993349 0.000000000000000
414.82829812480 0.000000000000000 0.000099999993347 0.000000000000000
414.82008227409 0.000000000000000 0.000099999993346 0.000000000000000
414.81186642339 0.000000000000000 0.000099999993344 0.000000000000000
414.80365057269 0.000000000000000 0.000099999993343 0.000000000000000
414.78498861028 0.000000000000000 0.000099999993339 0.000000000000000
414.76632664787 0.000000000000000 0.000099999993336 0.000000000000000
414.74766468546 0.000000000000000 0.000099999993332 0.000000000000000
414.72900272306 0.000000000000000 0.000099999993329 0.000000000000000
414.68560746506 0.000000000000000 0.000099999993321 0.000000000000000
414.64221220707 0.000000000000000 0.000099999993313 0.000000000000000
414.59881694908 0.000000000000000 0.000099999993305 0.000000000000000
414.55542169108 0.000000000000000 0.000099999993297 0.000000000000000
414.43440686665 0.000000000000000 0.000099999993274 0.000000000000000
414.31339204221 0.000000000000000 0.000099999993252 0.000000000000000
414.19237721777 0.000000000000000 0.000099999993229 0.000000000000000
413.85855816697 0.000000000000000 0.000099999993166 0.000000000000000
413.52473911617 0.000000000000000 0.000099999993102 0.000000000000000
413.19092006536 0.000000000000000 0.000099999993038 0.000000000000000
412.46281178089 0.000000000000000 0.000099999992895 0.000000000000000
411.73470349642 0.000000000000000 0.000099999992749 0.000000000000000
411.18751394528 0.000000000000000 0.000099999992637 0.000000000000000
410.64032439414 0.000000000000000 0.000099999992523 0.000000000000000
410.20065399381 0.000000000000000 0.000099999992430 0.000000000000000
409.76098359349 0.000000000000000 0.000099999992335 0.000000000000000
409.40907714406 0.000000000000000 0.000099999992258 0.000000000000000
409.05717069463 0.000000000000000 0.000099999992181 0.000000000000000
408.77602831959 0.000000000000000 0.000099999992118 0.000000000000000
408.49488594456 0.000000000000000 0.000099999992055 0.000000000000000
408.27063210252 0.000000000000000 0.000099999992004 0.000000000000000
408.04637826048 0.000000000000000 0.000099999991953 0.000000000000000
407.86773740134 0.000000000000000 0.000099999991912 0.000000000000000
407.68909654220 0.000000000000000 0.000099999991870 0.000000000000000
407.54694731278 0.000000000000000 0.000099999991837 0.000000000000000
407.40479808335 0.000000000000000 0.000099999991804 0.000000000000000
407.29178935444 0.000000000000000 0.000099999991778 0.000000000000000
407.17878062553 0.000000000000000 0.000099999991751 0.000000000000000
407.08900634560 0.000000000000000 0.000099999991730 0.000000000000000
406.99923206567 0.000000000000000 0.000099999991708 0.000000000000000
406.92795942240 0.000000000000000 0.000099999991692 0.000000000000000
406.85668677913 0.000000000000000 0.000099999991675 0.000000000000000
406.80013122896 0.000000000000000 0.000099999991661 0.000000000000000
406.74357567879 0.000000000000000 0.000099999991648 0.000000000000000
406.69871627779 0.000000000000000 0.000099999991637 0.000000000000000
406.65385687679 0.000000000000000 0.000099999991626 0.000000000000000
406.61828568966 0.000000000000000 0.000099999991617 0.000000000000000
406.58271450254 0.000000000000000 0.000099999991609 0.000000000000000
406.55451445559 0.000000000000000 0.000099999991602 0.000000000000000
406.52631440864 0.000000000000000 0.000099999991595 0.000000000000000
406.50396064234 0.000000000000000 0.000099999991590 0.000000000000000
406.48160687605 0.000000000000000 0.000099999991585 0.000000000000000
406.46388735416 0.000000000000000 0.000099999991580 0.000000000000000
406.44616783227 0.000000000000000 0.000099999991576 0.000000000000000
406.43211962553 0.000000000000000 0.000099999991573 0.000000000000000
406.41807141880 0.000000000000000 0.000099999991569 0.000000000000000
406.40692967659 0.000000000000000 0.000099999991567 0.000000000000000
406.39578793438 0.000000000000000 0.000099999991564 0.000000000000000
406.38694507528 0.000000000000000 0.000099999991562 0.000000000000000
406.37810221618 0.000000000000000 0.000099999991560 0.000000000000000
406.37107530632 0.000000000000000 0.000099999991558 0.000000000000000
406.36404839646 0.000000000000000 0.000099999991556 0.000000000000000
406.35845304196 0.000000000000000 0.000099999991555 0.000000000000000
406.35285768746 0.000000000000000 0.000099999991553 0.000000000000000
406.34838703915 0.000000000000000 0.000099999991552 0.000000000000000
406.34391639084 0.000000000000000 0.000099999991551 0.000000000000000
406.34032402079 0.000000000000000 0.000099999991550 0.000000000000000
406.33673165075 0.000000000000000 0.000099999991550 0.000000000000000
406.33381701770 0.000000000000000 0.000099999991549 0.000000000000000
406.33090238466 0.000000000000000 0.000099999991548 0.000000000000000
406.32849699998 0.000000000000000 0.000099999991548 0.000000000000000
406.32609161530 0.000000000000000 0.000099999991547 0.000000000000000
406.32368623063 0.000000000000000 0.000099999991546 0.000000000000000
406.32089345448 0.000000000000000 0.000099999991546 0.000000000000000
406.31810067834 0.000000000000000 0.000099999991545 0.000000000000000
406.31530790220 0.000000000000000 0.000099999991544 0.000000000000000
406.31482408848 0.000000000000000 0.000099999991544 0.000000000000000
406.31434027476 0.000000000000000 0.000099999991544 0.000000000000000
406.31385646103 0.000000000000000 0.000099999991544 0.000000000000000
406.31288883359 0.000000000000000 0.000099999991544 0.000000000000000
406.31192120614 0.000000000000000 0.000099999991544 0.000000000000000
406.31095357870 0.000000000000000 0.000099999991543 0.000000000000000
406.30998595125 0.000000000000000 0.000099999991543 0.000000000000000
406.30671607446 0.000000000000000 0.000099999991542 0.000000000000000
406.30424430374 0.000000000000000 0.000099999991542 0.000000000000000
406.30177253302 0.000000000000000 0.000099999991541 0.000000000000000
406.29930076231 0.000000000000000 0.000099999991540 0.000000000000000
406.29682899159 0.000000000000000 0.000099999991540 0.000000000000000
406.29231395764 0.000000000000000 0.000099999991539 0.000000000000000
406.28779892368 0.000000000000000 0.000099999991538 0.000000000000000
406.28328388973 0.000000000000000 0.000099999991537 0.000000000000000
406.27876885578 0.000000000000000 0.000099999991536 0.000000000000000
406.27128496498 0.000000000000000 0.000099999991534 0.000000000000000
406.26380107418 0.000000000000000 0.000099999991532 0.000000000000000
406.25631718339 0.000000000000000 0.000099999991530 0.000000000000000
406.24883329259 0.000000000000000 0.000099999991528 0.000000000000000
406.23274130629 0.000000000000000 0.000099999991524 0.000000000000000
406.21664931999 0.000000000000000 0.000099999991521 0.000000000000000
406.20055733369 0.000000000000000 0.000099999991517 0.000000000000000
406.18446534739 0.000000000000000 0.000099999991513 0.000000000000000
406.14720037706 0.000000000000000 0.000099999991504 0.000000000000000
406.10993540673 0.000000000000000 0.000099999991495 0.000000000000000
406.07267043639 0.000000000000000 0.000099999991486 0.000000000000000
406.03540546606 0.000000000000000 0.000099999991477 0.000000000000000
405.93366069126 0.000000000000000 0.000099999991452 0.000000000000000
405.83191591646 0.000000000000000 0.000099999991427 0.000000000000000
405.73017114166 0.000000000000000 0.000099999991402 0.000000000000000
405.45422343212 0.000000000000000 0.000099999991335 0.000000000000000
405.17827572258 0.000000000000000 0.000099999991266 0.000000000000000
404.90232801304 0.000000000000000 0.000099999991197 0.000000000000000
404.17034026265 0.000000000000000 0.000099999991011 0.000000000000000
403.43835251226 0.000000000000000 0.000099999990820 0.000000000000000
402.88256479663 0.000000000000000 0.000099999990671 0.000000000000000
402.32677708099 0.000000000000000 0.000099999990520 0.000000000000000
401.88026816661 0.000000000000000 0.000099999990397 0.000000000000000
401.43375925223 0.000000000000000 0.000099999990272 0.000000000000000
401.07634906054 0.000000000000000 0.000099999990170 0.000000000000000
400.71893886886 0.000000000000000 0.000099999990067 0.000000000000000
400.43338163163 0.000000000000000 0.000099999989984 0.000000000000000
400.14782439440 0.000000000000000 0.000099999989901 0.000000000000000
399.92003772580 0.000000000000000 0.000099999989833 0.000000000000000
399.69225105719 0.000000000000000 0.000099999989765 0.000000000000000
399.51078884614 0.000000000000000 0.000099999989711 0.000000000000000
399.32932663509 0.000000000000000 0.000099999989656 0.000000000000000
399.18492796708 0.000000000000000 0.000099999989612 0.000000000000000
399.04052929908 0.000000000000000 0.000099999989568 0.000000000000000
398.92572957080 0.000000000000000 0.000099999989532 0.000000000000000
398.81092984252 0.000000000000000 0.000099999989497 0.000000000000000
398.71973121030 0.000000000000000 0.000099999989469 0.000000000000000
398.62853257808 0.000000000000000 0.000099999989441 0.000000000000000
398.55612828459 0.000000000000000 0.000099999989418 0.000000000000000
398.48372399110 0.000000000000000 0.000099999989395 0.000000000000000
398.42627012751 0.000000000000000 0.000099999989378 0.000000000000000
398.36881626392 0.000000000000000 0.000099999989360 0.000000000000000
398.32324436101 0.000000000000000 0.000099999989345 0.000000000000000
398.27767245810 0.000000000000000 0.000099999989331 0.000000000000000
398.24153662568 0.000000000000000 0.000099999989320 0.000000000000000
398.20540079327 0.000000000000000 0.000099999989308 0.000000000000000
398.17675371094 0.000000000000000 0.000099999989299 0.000000000000000
398.14810662862 0.000000000000000 0.000099999989290 0.000000000000000
398.12539938222 0.000000000000000 0.000099999989283 0.000000000000000
398.10269213583 0.000000000000000 0.000099999989276 0.000000000000000
398.08469360017 0.000000000000000 0.000099999989270 0.000000000000000
398.06669506450 0.000000000000000 0.000099999989264 0.000000000000000
398.05242720119 0.000000000000000 0.000099999989260 0.000000000000000
398.03815933788 0.000000000000000 0.000099999989255 0.000000000000000
398.02684537963 0.000000000000000 0.000099999989252 0.000000000000000
398.01553142138 0.000000000000000 0.000099999989248 0.000000000000000
398.00655443959 0.000000000000000 0.000099999989245 0.000000000000000
397.99757745780 0.000000000000000 0.000099999989242 0.000000000000000
397.99044725628 0.000000000000000 0.000099999989240 0.000000000000000
397.98331705476 0.000000000000000 0.000099999989238 0.000000000000000
397.97764369956 0.000000000000000 0.000099999989236 0.000000000000000
397.97197034436 0.000000000000000 0.000099999989234 0.000000000000000
397.96744292667 0.000000000000000 0.000099999989233 0.000000000000000
397.96291550899 0.000000000000000 0.000099999989231 0.000000000000000
397.95928492962 0.000000000000000 0.000099999989230 0.000000000000000
397.95565435025 0.000000000000000 0.000099999989229 0.000000000000000
397.95271895103 0.000000000000000 0.000099999989228 0.000000000000000
397.94978355180 0.000000000000000 0.000099999989227 0.000000000000000
397.94737607826 0.000000000000000 0.000099999989227 0.000000000000000
397.94496860472 0.000000000000000 0.000099999989226 0.000000000000000
397.94256113118 0.000000000000000 0.000099999989225 0.000000000000000
397.93982525202 0.000000000000000 0.000099999989224 0.000000000000000
397.93708937286 0.000000000000000 0.000099999989223 0.000000000000000
397.93435349369 0.000000000000000 0.000099999989222 0.000000000000000
397.93161761453 0.000000000000000 0.000099999989222 0.000000000000000
397.93111457435 0.000000000000000 0.000099999989221 0.000000000000000
397.93061153418 0.000000000000000 0.000099999989221 0.000000000000000
397.93010849400 0.000000000000000 0.000099999989221 0.000000000000000
397.92910241365 0.000000000000000 0.000099999989221 0.000000000000000
397.92809633330 0.000000000000000 0.000099999989220 0.000000000000000
397.92709025296 0.000000000000000 0.000099999989220 0.000000000000000
397.92608417261 0.000000000000000 0.000099999989220 0.000000000000000
397.92377694797 0.000000000000000 0.000099999989219 0.000000000000000
397.92146972333 0.000000000000000 0.000099999989218 0.000000000000000
397.91916249869 0.000000000000000 0.000099999989218 0.000000000000000
397.91685527405 0.000000000000000 0.000099999989217 0.000000000000000
397.91454804942 0.000000000000000 0.000099999989216 0.000000000000000
397.90918978099 0.000000000000000 0.000099999989214 0.000000000000000
397.90383151256 0.000000000000000 0.000099999989213 0.000000000000000
397.89847324414 0.000000000000000 0.000099999989211 0.000000000000000
397.89311497571 0.000000000000000 0.000099999989209 0.000000000000000
397.88775670728 0.000000000000000 0.000099999989208 0.000000000000000
397.87847631166 0.000000000000000 0.000099999989205 0.000000000000000
397.86919591603 0.000000000000000 0.000099999989202 0.000000000000000
397.85991552041 0.000000000000000 0.000099999989199 0.000000000000000
397.85063512478 0.000000000000000 0.000099999989196 0.000000000000000
397.82894757698 0.000000000000000 0.000099999989189 0.000000000000000
397.80726002918 0.000000000000000 0.000099999989182 0.000000000000000
397.78557248138 0.000000000000000 0.000099999989175 0.000000000000000
397.76388493358 0.000000000000000 0.000099999989169 0.000000000000000
397.71088449922 0.000000000000000 0.000099999989152 0.000000000000000
397.65788406486 0.000000000000000 0.000099999989135 0.000000000000000
397.60488363051 0.000000000000000 0.000099999989118 0.000000000000000
397.47246947385 0.000000000000000 0.000099999989076 0.000000000000000
397.34005531719 0.000000000000000 0.000099999989034 0.000000000000000
397.20764116053 0.000000000000000 0.000099999988991 0.000000000000000
396.83857920238 0.000000000000000 0.000099999988871 0.000000000000000
396.46951724423 0.000000000000000 0.000099999988750 0.000000000000000
396.10045528609 0.000000000000000 0.000099999988627 0.000000000000000
395.39819096480 0.000000000000000 0.000099999988389 0.000000000000000
394.69592664351 0.000000000000000 0.000099999988146 0.000000000000000
393.99366232222 0.000000000000000 0.000099999987896 0.000000000000000
393.29139800093 0.000000000000000 0.000099999987641 0.000000000000000
392.72445257298 0.000000000000000 0.000099999987430 0.000000000000000
392.15750714504 0.000000000000000 0.000099999987215 0.000000000000000
391.76564708779 0.000000000000000 0.000099999987063 0.000000000000000
391.37378703054 0.000000000000000 0.000099999986910 0.000000000000000
391.10703518169 0.000000000000000 0.000099999986805 0.000000000000000
390.84028333283 0.000000000000000 0.000099999986698 0.000000000000000
390.65936942636 0.000000000000000 0.000099999986625 0.000000000000000
390.47845551989 0.000000000000000 0.000099999986552 0.000000000000000
390.35602302983 0.000000000000000 0.000099999986502 0.000000000000000
390.23359053978 0.000000000000000 0.000099999986452 0.000000000000000
390.15085947216 0.000000000000000 0.000099999986418 0.000000000000000
390.06812840454 0.000000000000000 0.000099999986384 0.000000000000000
390.01228149257 0.000000000000000 0.000099999986361 0.000000000000000
389.95643458060 0.000000000000000 0.000099999986338 0.000000000000000
389.91875756650 0.000000000000000 0.000099999986323 0.000000000000000
389.88108055239 0.000000000000000 0.000099999986307 0.000000000000000
389.85566411887 0.000000000000000 0.000099999986296 0.000000000000000
389.83024768535 0.000000000000000 0.000099999986286 0.000000000000000
389.81309070637 0.000000000000000 0.000099999986279 0.000000000000000
389.79593372739 0.000000000000000 0.000099999986272 0.000000000000000
389.78432783525 0.000000000000000 0.000099999986267 0.000000000000000
389.77272194311 0.000000000000000 0.000099999986262 0.000000000000000
389.76483036852 0.000000000000000 0.000099999986259 0.000000000000000
389.75693879394 0.000000000000000 0.000099999986255 0.000000000000000
389.75150654341 0.000000000000000 0.000099999986253 0.000000000000000
389.74607429288 0.000000000000000 0.000099999986251 0.000000000000000
389.74221963222 0.000000000000000 0.000099999986249 0.000000000000000
389.73836497155 0.000000000000000 0.000099999986248 0.000000000000000
389.73537425138 0.000000000000000 0.000099999986246 0.000000000000000
389.73238353121 0.000000000000000 0.000099999986245 0.000000000000000
389.72939281104 0.000000000000000 0.000099999986244 0.000000000000000
389.72727247367 0.000000000000000 0.000099999986243 0.000000000000000
389.72515213630 0.000000000000000 0.000099999986242 0.000000000000000
389.72303179893 0.000000000000000 0.000099999986241 0.000000000000000
389.72091146156 0.000000000000000 0.000099999986240 0.000000000000000
389.71879112419 0.000000000000000 0.000099999986240 0.000000000000000
389.71667078682 0.000000000000000 0.000099999986239 0.000000000000000
389.71455044945 0.000000000000000 0.000099999986238 0.000000000000000
389.71030977470 0.000000000000000 0.000099999986236 0.000000000000000
389.70606909996 0.000000000000000 0.000099999986234 0.000000000000000
389.70182842522 0.000000000000000 0.000099999986233 0.000000000000000
389.69758775048 0.000000000000000 0.000099999986231 0.000000000000000
389.69135857849 0.000000000000000 0.000099999986228 0.000000000000000
389.68512940649 0.000000000000000 0.000099999986226 0.000000000000000
389.67890023450 0.000000000000000 0.000099999986223 0.000000000000000
389.67267106250 0.000000000000000 0.000099999986221 0.000000000000000
389.65916925894 0.000000000000000 0.000099999986215 0.000000000000000
389.64566745537 0.000000000000000 0.000099999986209 0.000000000000000
389.63216565181 0.000000000000000 0.000099999986204 0.000000000000000
389.61866384824 0.000000000000000 0.000099999986198 0.000000000000000
389.58772659192 0.000000000000000 0.000099999986185 0.000000000000000
389.55678933559 0.000000000000000 0.000099999986173 0.000000000000000
389.52585207927 0.000000000000000 0.000099999986160 0.000000000000000
389.49491482294 0.000000000000000 0.000099999986147 0.000000000000000
389.41178798938 0.000000000000000 0.000099999986112 0.000000000000000
389.32866115582 0.000000000000000 0.000099999986078 0.000000000000000
389.24553432225 0.000000000000000 0.000099999986043 0.000000000000000
389.02311584798 0.000000000000000 0.000099999985949 0.000000000000000
388.80069737371 0.000000000000000 0.000099999985855 0.000000000000000
388.57827889944 0.000000000000000 0.000099999985760 0.000000000000000
387.89669610600 0.000000000000000 0.000099999985464 0.000000000000000
387.21511331256 0.000000000000000 0.000099999985161 0.000000000000000
386.65726172029 0.000000000000000 0.000099999984907 0.000000000000000
386.09941012802 0.000000000000000 0.000099999984649 0.000000000000000
385.65204414796 0.000000000000000 0.000099999984438 0.000000000000000
385.20467816790 0.000000000000000 0.000099999984224 0.000000000000000
384.84658706871 0.000000000000000 0.000099999984050 0.000000000000000
384.48849596952 0.000000000000000 0.000099999983873 0.000000000000000
384.20241040288 0.000000000000000 0.000099999983731 0.000000000000000
383.91632483624 0.000000000000000 0.000099999983587 0.000000000000000
383.68812858907 0.000000000000000 0.000099999983471 0.000000000000000
383.45993234190 0.000000000000000 0.000099999983354 0.000000000000000
383.27815272925 0.000000000000000 0.000099999983261 0.000000000000000
383.09637311659 0.000000000000000 0.000099999983167 0.000000000000000
382.95172840815 0.000000000000000 0.000099999983091 0.000000000000000
382.80708369970 0.000000000000000 0.000099999983015 0.000000000000000
382.69209313258 0.000000000000000 0.000099999982955 0.000000000000000
382.57710256547 0.000000000000000 0.000099999982894 0.000000000000000
382.48575582678 0.000000000000000 0.000099999982845 0.000000000000000
382.39440908810 0.000000000000000 0.000099999982797 0.000000000000000
382.32188982864 0.000000000000000 0.000099999982758 0.000000000000000
382.24937056918 0.000000000000000 0.000099999982719 0.000000000000000
382.19182751860 0.000000000000000 0.000099999982688 0.000000000000000
382.13428446801 0.000000000000000 0.000099999982657 0.000000000000000
382.08864351809 0.000000000000000 0.000099999982633 0.000000000000000
382.04300256816 0.000000000000000 0.000099999982608 0.000000000000000
382.00681351948 0.000000000000000 0.000099999982589 0.000000000000000
381.97062447081 0.000000000000000 0.000099999982569 0.000000000000000
381.94193672343 0.000000000000000 0.000099999982553 0.000000000000000
381.91324897606 0.000000000000000 0.000099999982538 0.000000000000000
381.89051113899 0.000000000000000 0.000099999982526 0.000000000000000
381.86777330193 0.000000000000000 0.000099999982513 0.000000000000000
381.84975240645 0.000000000000000 0.000099999982503 0.000000000000000
381.83173151098 0.000000000000000 0.000099999982494 0.000000000000000
381.81744818452 0.000000000000000 0.000099999982486 0.000000000000000
381.80316485807 0.000000000000000 0.000099999982478 0.000000000000000
381.79184142147 0.000000000000000 0.000099999982472 0.000000000000000
381.78051798488 0.000000000000000 0.000099999982466 0.000000000000000
381.77153696488 0.000000000000000 0.000099999982461 0.000000000000000
381.76255594487 0.000000000000000 0.000099999982456 0.000000000000000
381.75542694384 0.000000000000000 0.000099999982452 0.000000000000000
381.74829794281 0.000000000000000 0.000099999982448 0.000000000000000
381.74263118155 0.000000000000000 0.000099999982445 0.000000000000000
381.73696442029 0.000000000000000 0.000099999982442 0.000000000000000
381.73244956902 0.000000000000000 0.000099999982440 0.000000000000000
381.72793471776 0.000000000000000 0.000099999982437 0.000000000000000
381.72432385126 0.000000000000000 0.000099999982435 0.000000000000000
381.72071298477 0.000000000000000 0.000099999982433 0.000000000000000
381.71780661153 0.000000000000000 0.000099999982432 0.000000000000000
381.71490023829 0.000000000000000 0.000099999982430 0.000000000000000
381.71253525701 0.000000000000000 0.000099999982429 0.000000000000000
381.71017027573 0.000000000000000 0.000099999982427 0.000000000000000
381.70820798644 0.000000000000000 0.000099999982426 0.000000000000000
381.70624569716 0.000000000000000 0.000099999982425 0.000000000000000
381.70428340788 0.000000000000000 0.000099999982424 0.000000000000000
381.70195881190 0.000000000000000 0.000099999982423 0.000000000000000
381.69963421592 0.000000000000000 0.000099999982422 0.000000000000000
381.69730961993 0.000000000000000 0.000099999982420 0.000000000000000
381.69684470074 0.000000000000000 0.000099999982420 0.000000000000000
381.69637978154 0.000000000000000 0.000099999982420 0.000000000000000
381.69591486235 0.000000000000000 0.000099999982420 0.000000000000000
381.69498502395 0.000000000000000 0.000099999982419 0.000000000000000
381.69405518556 0.000000000000000 0.000099999982419 0.000000000000000
381.69312534717 0.000000000000000 0.000099999982418 0.000000000000000
381.69219550877 0.000000000000000 0.000099999982418 0.000000000000000
381.69019016135 0.000000000000000 0.000099999982417 0.000000000000000
381.68818481393 0.000000000000000 0.000099999982415 0.000000000000000
381.68617946651 0.000000000000000 0.000099999982414 0.000000000000000
381.68417411909 0.000000000000000 0.000099999982413 0.000000000000000
381.67925861296 0.000000000000000 0.000099999982411 0.000000000000000
381.67434310682 0.000000000000000 0.000099999982408 0.000000000000000
381.66942760069 0.000000000000000 0.000099999982405 0.000000000000000
381.66451209456 0.000000000000000 0.000099999982403 0.000000000000000
381.65800230497 0.000000000000000 0.000099999982399 0.000000000000000
381.65149251539 0.000000000000000 0.000099999982396 0.000000000000000
381.64498272580 0.000000000000000 0.000099999982392 0.000000000000000
381.63847293621 0.000000000000000 0.000099999982388 0.000000000000000
381.62376074244 0.000000000000000 0.000099999982380 0.000000000000000
381.60904854867 0.000000000000000 0.000099999982372 0.000000000000000
381.59433635491 0.000000000000000 0.000099999982365 0.000000000000000
381.57962416114 0.000000000000000 0.000099999982357 0.000000000000000
381.54547858694 0.000000000000000 0.000099999982338 0.000000000000000
381.51133301273 0.000000000000000 0.000099999982319 0.000000000000000
381.47718743853 0.000000000000000 0.000099999982301 0.000000000000000
381.44304186433 0.000000000000000 0.000099999982282 0.000000000000000
381.34825681019 0.000000000000000 0.000099999982230 0.000000000000000
381.25347175605 0.000000000000000 0.000099999982178 0.000000000000000
381.15868670190 0.000000000000000 0.000099999982126 0.000000000000000
380.89821182318 0.000000000000000 0.000099999981982 0.000000000000000
380.63773694445 0.000000000000000 0.000099999981836 0.000000000000000
380.37726206572 0.000000000000000 0.000099999981689 0.000000000000000
379.68835672649 0.000000000000000 0.000099999981294 0.000000000000000
378.99945138726 0.000000000000000 0.000099999980889 0.000000000000000
378.47712373788 0.000000000000000 0.000099999980575 0.000000000000000
377.95479608850 0.000000000000000 0.000099999980255 0.000000000000000
377.53550260599 0.000000000000000 0.000099999979994 0.000000000000000
377.11620912349 0.000000000000000 0.000099999979728 0.000000000000000
376.78082067676 0.000000000000000 0.000099999979513 0.000000000000000
376.44543223003 0.000000000000000 0.000099999979296 0.000000000000000
376.17763185959 0.000000000000000 0.000099999979120 0.000000000000000
375.90983148916 0.000000000000000 0.000099999978943 0.000000000000000
375.69631996883 0.000000000000000 0.000099999978800 0.000000000000000
375.48280844850 0.000000000000000 0.000099999978656 0.000000000000000
375.31279331565 0.000000000000000 0.000099999978541 0.000000000000000
375.14277818280 0.000000000000000 0.000099999978425 0.000000000000000
375.00753921009 0.000000000000000 0.000099999978332 0.000000000000000
374.87230023738 0.000000000000000 0.000099999978239 0.000000000000000
374.76481676369 0.000000000000000 0.000099999978164 0.000000000000000
374.65733329001 0.000000000000000 0.000099999978090 0.000000000000000
374.57196974163 0.000000000000000 0.000099999978030 0.000000000000000
374.48660619324 0.000000000000000 0.000099999977970 0.000000000000000
374.41884992720 0.000000000000000 0.000099999977923 0.000000000000000
374.35109366116 0.000000000000000 0.000099999977875 0.000000000000000
374.29733853698 0.000000000000000 0.000099999977837 0.000000000000000
374.24358341281 0.000000000000000 0.000099999977799 0.000000000000000
374.20095250445 0.000000000000000 0.000099999977769 0.000000000000000
374.15832159609 0.000000000000000 0.000099999977739 0.000000000000000
374.12452287438 0.000000000000000 0.000099999977715 0.000000000000000
374.09072415268 0.000000000000000 0.000099999977691 0.000000000000000
374.06393360248 0.000000000000000 0.000099999977672 0.000000000000000
374.03714305228 0.000000000000000 0.000099999977653 0.000000000000000
374.01591039813 0.000000000000000 0.000099999977638 0.000000000000000
373.99467774399 0.000000000000000 0.000099999977623 0.000000000000000
373.97785066400 0.000000000000000 0.000099999977611 0.000000000000000
373.96102358401 0.000000000000000 0.000099999977599 0.000000000000000
373.94768694835 0.000000000000000 0.000099999977589 0.000000000000000
373.93435031270 0.000000000000000 0.000099999977580 0.000000000000000
373.92377756931 0.000000000000000 0.000099999977572 0.000000000000000
373.91320482592 0.000000000000000 0.000099999977564 0.000000000000000
373.90481916356 0.000000000000000 0.000099999977558 0.000000000000000
373.89643350120 0.000000000000000 0.000099999977552 0.000000000000000
373.88977684948 0.000000000000000 0.000099999977548 0.000000000000000
373.88312019776 0.000000000000000 0.000099999977543 0.000000000000000
373.87782847849 0.000000000000000 0.000099999977539 0.000000000000000
373.87253675923 0.000000000000000 0.000099999977535 0.000000000000000
373.86832008625 0.000000000000000 0.000099999977532 0.000000000000000
373.86410341327 0.000000000000000 0.000099999977529 0.000000000000000
373.86073014435 0.000000000000000 0.000099999977527 0.000000000000000
373.85735687542 0.000000000000000 0.000099999977524 0.000000000000000
373.85464052194 0.000000000000000 0.000099999977523 0.000000000000000
373.85192416847 0.000000000000000 0.000099999977521 0.000000000000000
373.84971206089 0.000000000000000 0.000099999977519 0.000000000000000
373.84749995332 0.000000000000000 0.000099999977517 0.000000000000000
373.84566181276 0.000000000000000 0.000099999977516 0.000000000000000
373.84382367220 0.000000000000000 0.000099999977515 0.000000000000000
373.84198553164 0.000000000000000 0.000099999977513 0.000000000000000
373.83979539885 0.000000000000000 0.000099999977512 0.000000000000000
373.83760526606 0.000000000000000 0.000099999977510 0.000000000000000
373.83541513326 0.000000000000000 0.000099999977509 0.000000000000000
373.83497710670 0.000000000000000 0.000099999977508 0.000000000000000
373.83453908015 0.000000000000000 0.000099999977508 0.000000000000000
373.83410105359 0.000000000000000 0.000099999977508 0.000000000000000
373.83322500047 0.000000000000000 0.000099999977507 0.000000000000000
373.83234894735 0.000000000000000 0.000099999977507 0.000000000000000
373.83147289424 0.000000000000000 0.000099999977506 0.000000000000000
373.83059684112 0.000000000000000 0.000099999977505 0.000000000000000
373.82872724622 0.000000000000000 0.000099999977504 0.000000000000000
373.82685765131 0.000000000000000 0.000099999977503 0.000000000000000
373.82498805641 0.000000000000000 0.000099999977501 0.000000000000000
373.82311846151 0.000000000000000 0.000099999977500 0.000000000000000
373.81796883014 0.000000000000000 0.000099999977496 0.000000000000000
373.81394987058 0.000000000000000 0.000099999977493 0.000000000000000
373.80993091101 0.000000000000000 0.000099999977491 0.000000000000000
373.80591195145 0.000000000000000 0.000099999977488 0.000000000000000
373.80189299189 0.000000000000000 0.000099999977485 0.000000000000000
373.79457428829 0.000000000000000 0.000099999977480 0.000000000000000
373.78725558470 0.000000000000000 0.000099999977474 0.000000000000000
373.77993688111 0.000000000000000 0.000099999977469 0.000000000000000
373.77261817751 0.000000000000000 0.000099999977464 0.000000000000000
373.75659854568 0.000000000000000 0.000099999977453 0.000000000000000
373.74057891385 0.000000000000000 0.000099999977441 0.000000000000000
373.72455928202 0.000000000000000 0.000099999977430 0.000000000000000
373.70853965019 0.000000000000000 0.000099999977418 0.000000000000000
373.67021370661 0.000000000000000 0.000099999977391 0.000000000000000
373.63188776303 0.000000000000000 0.000099999977364 0.000000000000000
373.59356181945 0.000000000000000 0.000099999977336 0.000000000000000
373.49989125907 0.000000000000000 0.000099999977269 0.000000000000000
373.40622069868 0.000000000000000 0.000099999977201 0.000000000000000
373.31255013830 0.000000000000000 0.000099999977134 0.000000000000000
373.05890323742 0.000000000000000 0.000099999976949 0.000000000000000
372.80525633655 0.000000000000000 0.000099999976763 0.000000000000000
372.55160943568 0.000000000000000 0.000099999976575 0.000000000000000
371.87589308048 0.000000000000000 0.000099999976066 0.000000000000000
371.20017672527 0.000000000000000 0.000099999975545 0.000000000000000
370.68789652176 0.000000000000000 0.000099999975141 0.000000000000000
370.17561631824 0.000000000000000 0.000099999974729 0.000000000000000
369.76450685744 0.000000000000000 0.000099999974393 0.000000000000000
369.35339739665 0.000000000000000 0.000099999974051 0.000000000000000
369.02463923993 0.000000000000000 0.000099999973775 0.000000000000000
368.69588108321 0.000000000000000 0.000099999973495 0.000000000000000
368.43343422143 0.000000000000000 0.000099999973269 0.000000000000000
368.17098735964 0.000000000000000 0.000099999973040 0.000000000000000
367.96178564885 0.000000000000000 0.000099999972857 0.000000000000000
367.75258393806 0.000000000000000 0.000099999972672 0.000000000000000
367.58602949231 0.000000000000000 0.000099999972524 0.000000000000000
367.41947504656 0.000000000000000 0.000099999972374 0.000000000000000
367.28700878982 0.000000000000000 0.000099999972255 0.000000000000000
367.15454253307 0.000000000000000 0.000099999972135 0.000000000000000
367.04927636599 0.000000000000000 0.000099999972039 0.000000000000000
366.94401019892 0.000000000000000 0.000099999971943 0.000000000000000
366.86041695219 0.000000000000000 0.000099999971867 0.000000000000000
366.77682370547 0.000000000000000 0.000099999971790 0.000000000000000
366.71047893925 0.000000000000000 0.000099999971729 0.000000000000000
366.64413417303 0.000000000000000 0.000099999971668 0.000000000000000
366.59150320634 0.000000000000000 0.000099999971619 0.000000000000000
366.53887223965 0.000000000000000 0.000099999971570 0.000000000000000
366.49713583065 0.000000000000000 0.000099999971531 0.000000000000000
366.45539942164 0.000000000000000 0.000099999971493 0.000000000000000
366.42231196374 0.000000000000000 0.000099999971462 0.000000000000000
366.38922450584 0.000000000000000 0.000099999971431 0.000000000000000
366.36299924960 0.000000000000000 0.000099999971406 0.000000000000000
366.33677399336 0.000000000000000 0.000099999971382 0.000000000000000
366.31599051810 0.000000000000000 0.000099999971363 0.000000000000000
366.29520704284 0.000000000000000 0.000099999971343 0.000000000000000
366.27873690803 0.000000000000000 0.000099999971328 0.000000000000000
366.26226677322 0.000000000000000 0.000099999971312 0.000000000000000
366.24921393347 0.000000000000000 0.000099999971300 0.000000000000000
366.23616109371 0.000000000000000 0.000099999971288 0.000000000000000
366.22581424300 0.000000000000000 0.000099999971278 0.000000000000000
366.21546739230 0.000000000000000 0.000099999971268 0.000000000000000
366.20726190601 0.000000000000000 0.000099999971261 0.000000000000000
366.19905641973 0.000000000000000 0.000099999971253 0.000000000000000
366.19254398770 0.000000000000000 0.000099999971247 0.000000000000000
366.18603155567 0.000000000000000 0.000099999971241 0.000000000000000
366.18085595069 0.000000000000000 0.000099999971236 0.000000000000000
366.17568034571 0.000000000000000 0.000099999971231 0.000000000000000
366.17155805314 0.000000000000000 0.000099999971227 0.000000000000000
366.16743576057 0.000000000000000 0.000099999971223 0.000000000000000
366.16414040374 0.000000000000000 0.000099999971220 0.000000000000000
366.16084504690 0.000000000000000 0.000099999971217 0.000000000000000
366.15819465941 0.000000000000000 0.000099999971215 0.000000000000000
366.15554427192 0.000000000000000 0.000099999971212 0.000000000000000
366.15339040961 0.000000000000000 0.000099999971210 0.000000000000000
366.15123654729 0.000000000000000 0.000099999971208 0.000000000000000
366.14945367314 0.000000000000000 0.000099999971206 0.000000000000000
366.14767079898 0.000000000000000 0.000099999971205 0.000000000000000
366.14588792482 0.000000000000000 0.000099999971203 0.000000000000000
366.14379486069 0.000000000000000 0.000099999971201 0.000000000000000
366.14170179656 0.000000000000000 0.000099999971199 0.000000000000000
366.13960873243 0.000000000000000 0.000099999971197 0.000000000000000
366.13919011960 0.000000000000000 0.000099999971197 0.000000000000000
366.13877150678 0.000000000000000 0.000099999971196 0.000000000000000
366.13835289395 0.000000000000000 0.000099999971196 0.000000000000000
366.13751566830 0.000000000000000 0.000099999971195 0.000000000000000
366.13667844265 0.000000000000000 0.000099999971194 0.000000000000000
366.13584121700 0.000000000000000 0.000099999971194 0.000000000000000
366.13500399134 0.000000000000000 0.000099999971193 0.000000000000000
366.13315376716 0.000000000000000 0.000099999971191 0.000000000000000
366.13130354297 0.000000000000000 0.000099999971189 0.000000000000000
366.12945331879 0.000000000000000 0.000099999971188 0.000000000000000
366.12760309460 0.000000000000000 0.000099999971186 0.000000000000000
366.12309811076 0.000000000000000 0.000099999971182 0.000000000000000
366.11859312691 0.000000000000000 0.000099999971177 0.000000000000000
366.11408814307 0.000000000000000 0.000099999971173 0.000000000000000
366.10958315923 0.000000000000000 0.000099999971169 0.000000000000000
366.10367800257 0.000000000000000 0.000099999971163 0.000000000000000
366.09777284591 0.000000000000000 0.000099999971158 0.000000000000000
366.09186768924 0.000000000000000 0.000099999971152 0.000000000000000
366.08596253258 0.000000000000000 0.000099999971147 0.000000000000000
366.07254849485 0.000000000000000 0.000099999971134 0.000000000000000
366.05913445712 0.000000000000000 0.000099999971122 0.000000000000000
366.04572041939 0.000000000000000 0.000099999971109 0.000000000000000
366.03230638166 0.000000000000000 0.000099999971097 0.000000000000000
366.00111590571 0.000000000000000 0.000099999971067 0.000000000000000
365.96992542976 0.000000000000000 0.000099999971038 0.000000000000000
365.93873495382 0.000000000000000 0.000099999971009 0.000000000000000
365.90754447787 0.000000000000000 0.000099999970980 0.000000000000000
365.82057056618 0.000000000000000 0.000099999970898 0.000000000000000
365.73359665449 0.000000000000000 0.000099999970815 0.000000000000000
365.64662274280 0.000000000000000 0.000099999970733 0.000000000000000
365.40671213632 0.000000000000000 0.000099999970504 0.000000000000000
365.16680152985 0.000000000000000 0.000099999970273 0.000000000000000
364.92689092338 0.000000000000000 0.000099999970040 0.000000000000000
364.26105120073 0.000000000000000 0.000099999969383 0.000000000000000
363.59521147809 0.000000000000000 0.000099999968709 0.000000000000000
363.08968101812 0.000000000000000 0.000099999968186 0.000000000000000
362.58415055816 0.000000000000000 0.000099999967653 0.000000000000000
362.17859243863 0.000000000000000 0.000099999967219 0.000000000000000
361.77303431910 0.000000000000000 0.000099999966777 0.000000000000000
361.44880130200 0.000000000000000 0.000099999966419 0.000000000000000
361.12456828490 0.000000000000000 0.000099999966057 0.000000000000000
360.86579577968 0.000000000000000 0.000099999965765 0.000000000000000
360.60702327446 0.000000000000000 0.000099999965469 0.000000000000000
360.40079445374 0.000000000000000 0.000099999965232 0.000000000000000
360.19456563301 0.000000000000000 0.000099999964993 0.000000000000000
360.03040892098 0.000000000000000 0.000099999964801 0.000000000000000
359.86625220894 0.000000000000000 0.000099999964608 0.000000000000000
359.73571443093 0.000000000000000 0.000099999964454 0.000000000000000
359.60517665292 0.000000000000000 0.000099999964299 0.000000000000000
359.50145780081 0.000000000000000 0.000099999964176 0.000000000000000
359.39773894870 0.000000000000000 0.000099999964051 0.000000000000000
359.31538461941 0.000000000000000 0.000099999963952 0.000000000000000
359.23303029013 0.000000000000000 0.000099999963853 0.000000000000000
359.16767576805 0.000000000000000 0.000099999963774 0.000000000000000
359.10232124597 0.000000000000000 0.000099999963695 0.000000000000000
359.05048060317 0.000000000000000 0.000099999963632 0.000000000000000
358.99863996037 0.000000000000000 0.000099999963569 0.000000000000000
358.95753356636 0.000000000000000 0.000099999963519 0.000000000000000
358.91642717234 0.000000000000000 0.000099999963469 0.000000000000000
358.88384147710 0.000000000000000 0.000099999963429 0.000000000000000
358.85125578186 0.000000000000000 0.000099999963389 0.000000000000000
358.82542989339 0.000000000000000 0.000099999963358 0.000000000000000
358.79960400492 0.000000000000000 0.000099999963326 0.000000000000000
358.77913830452 0.000000000000000 0.000099999963301 0.000000000000000
358.75867260412 0.000000000000000 0.000099999963276 0.000000000000000
358.74245535284 0.000000000000000 0.000099999963256 0.000000000000000
358.72623810156 0.000000000000000 0.000099999963236 0.000000000000000
358.71338664621 0.000000000000000 0.000099999963220 0.000000000000000
358.70053519086 0.000000000000000 0.000099999963204 0.000000000000000
358.69034895962 0.000000000000000 0.000099999963192 0.000000000000000
358.68016272838 0.000000000000000 0.000099999963179 0.000000000000000
358.67208570709 0.000000000000000 0.000099999963169 0.000000000000000
358.66400868581 0.000000000000000 0.000099999963159 0.000000000000000
358.65759948950 0.000000000000000 0.000099999963151 0.000000000000000
358.65119029318 0.000000000000000 0.000099999963143 0.000000000000000
358.64609829669 0.000000000000000 0.000099999963137 0.000000000000000
358.64100630021 0.000000000000000 0.000099999963131 0.000000000000000
358.63695257373 0.000000000000000 0.000099999963126 0.000000000000000
358.63289884725 0.000000000000000 0.000099999963121 0.000000000000000
358.62966085484 0.000000000000000 0.000099999963117 0.000000000000000
358.62642286244 0.000000000000000 0.000099999963113 0.000000000000000
358.62382201230 0.000000000000000 0.000099999963110 0.000000000000000
358.62122116216 0.000000000000000 0.000099999963106 0.000000000000000
358.61911228278 0.000000000000000 0.000099999963104 0.000000000000000
358.61700340339 0.000000000000000 0.000099999963101 0.000000000000000
358.61526482169 0.000000000000000 0.000099999963099 0.000000000000000
358.61352623998 0.000000000000000 0.000099999963097 0.000000000000000
358.61178765827 0.000000000000000 0.000099999963095 0.000000000000000
358.60977644062 0.000000000000000 0.000099999963092 0.000000000000000
358.60776522297 0.000000000000000 0.000099999963090 0.000000000000000
358.60575400531 0.000000000000000 0.000099999963087 0.000000000000000
358.60541866492 0.000000000000000 0.000099999963087 0.000000000000000
358.60508332452 0.000000000000000 0.000099999963086 0.000000000000000
358.60474798413 0.000000000000000 0.000099999963086 0.000000000000000
358.60407730334 0.000000000000000 0.000099999963085 0.000000000000000
358.60340662255 0.000000000000000 0.000099999963084 0.000000000000000
358.60273594176 0.000000000000000 0.000099999963084 0.000000000000000
358.60227735451 0.000000000000000 0.000099999963083 0.000000000000000
358.60181876726 0.000000000000000 0.000099999963082 0.000000000000000
358.60090159275 0.000000000000000 0.000099999963081 0.000000000000000
358.59998441825 0.000000000000000 0.000099999963080 0.000000000000000
358.59906724375 0.000000000000000 0.000099999963079 0.000000000000000
358.59663668025 0.000000000000000 0.000099999963076 0.000000000000000
358.59462710705 0.000000000000000 0.000099999963074 0.000000000000000
358.59261753385 0.000000000000000 0.000099999963071 0.000000000000000
358.59060796065 0.000000000000000 0.000099999963069 0.000000000000000
358.58781728530 0.000000000000000 0.000099999963065 0.000000000000000
358.58502660994 0.000000000000000 0.000099999963062 0.000000000000000
358.58223593459 0.000000000000000 0.000099999963058 0.000000000000000
358.57944525924 0.000000000000000 0.000099999963055 0.000000000000000
358.57385544035 0.000000000000000 0.000099999963048 0.000000000000000
358.56826562146 0.000000000000000 0.000099999963041 0.000000000000000
358.56267580257 0.000000000000000 0.000099999963034 0.000000000000000
358.55708598368 0.000000000000000 0.000099999963028 0.000000000000000
358.54535030274 0.000000000000000 0.000099999963013 0.000000000000000
358.53361462180 0.000000000000000 0.000099999962999 0.000000000000000
358.52187894086 0.000000000000000 0.000099999962984 0.000000000000000
358.51014325991 0.000000000000000 0.000099999962970 0.000000000000000
358.48280146829 0.000000000000000 0.000099999962936 0.000000000000000
358.45545967666 0.000000000000000 0.000099999962903 0.000000000000000
358.42811788503 0.000000000000000 0.000099999962869 0.000000000000000
358.40077609341 0.000000000000000 0.000099999962835 0.000000000000000
358.32582267592 0.000000000000000 0.000099999962743 0.000000000000000
358.25086925844 0.000000000000000 0.000099999962650 0.000000000000000
358.17591584095 0.000000000000000 0.000099999962557 0.000000000000000
357.97184444479 0.000000000000000 0.000099999962302 0.000000000000000
357.76777304864 0.000000000000000 0.000099999962045 0.000000000000000
357.56370165248 0.000000000000000 0.000099999961787 0.000000000000000
356.92334336005 0.000000000000000 0.000099999960962 0.000000000000000
356.28298506761 0.000000000000000 0.000099999960117 0.000000000000000
355.77037968230 0.000000000000000 0.000099999959426 0.000000000000000
355.25777429700 0.000000000000000 0.000099999958721 0.000000000000000
354.84708427480 0.000000000000000 0.000099999958146 0.000000000000000
354.43639425261 0.000000000000000 0.000099999957562 0.000000000000000
354.10807402267 0.000000000000000 0.000099999957089 0.000000000000000
353.77975379274 0.000000000000000 0.000099999956610 0.000000000000000
353.51774143388 0.000000000000000 0.000099999956223 0.000000000000000
353.25572907502 0.000000000000000 0.000099999955832 0.000000000000000
353.04693615255 0.000000000000000 0.000099999955518 0.000000000000000
352.83814323009 0.000000000000000 0.000099999955201 0.000000000000000
352.67195941082 0.000000000000000 0.000099999954947 0.000000000000000
352.50577559156 0.000000000000000 0.000099999954691 0.000000000000000
352.37363631584 0.000000000000000 0.000099999954487 0.000000000000000
352.24149704012 0.000000000000000 0.000099999954282 0.000000000000000
352.13651343152 0.000000000000000 0.000099999954118 0.000000000000000
352.03152982292 0.000000000000000 0.000099999953953 0.000000000000000
351.94817686645 0.000000000000000 0.000099999953822 0.000000000000000
351.86482390999 0.000000000000000 0.000099999953690 0.000000000000000
351.79868094239 0.000000000000000 0.000099999953586 0.000000000000000
351.73253797480 0.000000000000000 0.000099999953481 0.000000000000000
351.68007483948 0.000000000000000 0.000099999953397 0.000000000000000
351.62761170416 0.000000000000000 0.000099999953314 0.000000000000000
351.58601385304 0.000000000000000 0.000099999953247 0.000000000000000
351.54441600193 0.000000000000000 0.000099999953181 0.000000000000000
351.51144234281 0.000000000000000 0.000099999953128 0.000000000000000
351.47846868368 0.000000000000000 0.000099999953075 0.000000000000000
351.45233661349 0.000000000000000 0.000099999953033 0.000000000000000
351.42620454330 0.000000000000000 0.000099999952991 0.000000000000000
351.40549733843 0.000000000000000 0.000099999952958 0.000000000000000
351.38479013356 0.000000000000000 0.000099999952925 0.000000000000000
351.36838258824 0.000000000000000 0.000099999952898 0.000000000000000
351.35197504293 0.000000000000000 0.000099999952872 0.000000000000000
351.33897391293 0.000000000000000 0.000099999952851 0.000000000000000
351.32597278292 0.000000000000000 0.000099999952830 0.000000000000000
351.31566918247 0.000000000000000 0.000099999952813 0.000000000000000
351.30536558202 0.000000000000000 0.000099999952797 0.000000000000000
351.29719699227 0.000000000000000 0.000099999952783 0.000000000000000
351.28902840253 0.000000000000000 0.000099999952770 0.000000000000000
351.28254838013 0.000000000000000 0.000099999952760 0.000000000000000
351.27606835772 0.000000000000000 0.000099999952749 0.000000000000000
351.27092238905 0.000000000000000 0.000099999952741 0.000000000000000
351.26577642037 0.000000000000000 0.000099999952733 0.000000000000000
351.26168265594 0.000000000000000 0.000099999952726 0.000000000000000
351.25758889151 0.000000000000000 0.000099999952719 0.000000000000000
351.25432271836 0.000000000000000 0.000099999952714 0.000000000000000
351.25105654521 0.000000000000000 0.000099999952709 0.000000000000000
351.24843810587 0.000000000000000 0.000099999952705 0.000000000000000
351.24581966653 0.000000000000000 0.000099999952700 0.000000000000000
351.24370347189 0.000000000000000 0.000099999952697 0.000000000000000
351.24158727726 0.000000000000000 0.000099999952693 0.000000000000000
351.23985283619 0.000000000000000 0.000099999952691 0.000000000000000
351.23811839511 0.000000000000000 0.000099999952688 0.000000000000000
351.23638395403 0.000000000000000 0.000099999952685 0.000000000000000
351.23441705351 0.000000000000000 0.000099999952682 0.000000000000000
351.23245015299 0.000000000000000 0.000099999952679 0.000000000000000
351.23048325248 0.000000000000000 0.000099999952675 0.000000000000000
351.22851635196 0.000000000000000 0.000099999952672 0.000000000000000
351.22813643464 0.000000000000000 0.000099999952672 0.000000000000000
351.22775651732 0.000000000000000 0.000099999952671 0.000000000000000
351.22737660000 0.000000000000000 0.000099999952670 0.000000000000000
351.22661676536 0.000000000000000 0.000099999952669 0.000000000000000
351.22585693072 0.000000000000000 0.000099999952668 0.000000000000000
351.22509709608 0.000000000000000 0.000099999952667 0.000000000000000
351.22433726144 0.000000000000000 0.000099999952666 0.000000000000000
351.22262143028 0.000000000000000 0.000099999952663 0.000000000000000
351.22090559911 0.000000000000000 0.000099999952660 0.000000000000000
351.21918976794 0.000000000000000 0.000099999952657 0.000000000000000
351.21747393677 0.000000000000000 0.000099999952655 0.000000000000000
351.21575810560 0.000000000000000 0.000099999952652 0.000000000000000
351.21101638675 0.000000000000000 0.000099999952644 0.000000000000000
351.20627466790 0.000000000000000 0.000099999952637 0.000000000000000
351.20153294906 0.000000000000000 0.000099999952629 0.000000000000000
351.19679123021 0.000000000000000 0.000099999952621 0.000000000000000
351.19204951136 0.000000000000000 0.000099999952614 0.000000000000000
351.18429222771 0.000000000000000 0.000099999952601 0.000000000000000
351.17653494406 0.000000000000000 0.000099999952589 0.000000000000000
351.16877766040 0.000000000000000 0.000099999952576 0.000000000000000
351.16102037675 0.000000000000000 0.000099999952564 0.000000000000000
351.14228300572 0.000000000000000 0.000099999952534 0.000000000000000
351.12354563470 0.000000000000000 0.000099999952503 0.000000000000000
351.10480826367 0.000000000000000 0.000099999952473 0.000000000000000
351.08607089265 0.000000000000000 0.000099999952443 0.000000000000000
351.03854296424 0.000000000000000 0.000099999952366 0.000000000000000
350.99101503583 0.000000000000000 0.000099999952289 0.000000000000000
350.94348710742 0.000000000000000 0.000099999952212 0.000000000000000
350.82103045107 0.000000000000000 0.000099999952013 0.000000000000000
350.69857379473 0.000000000000000 0.000099999951813 0.000000000000000
350.57611713838 0.000000000000000 0.000099999951612 0.000000000000000
350.22024705977 0.000000000000000 0.000099999951023 0.000000000000000
349.86437698117 0.000000000000000 0.000099999950426 0.000000000000000
349.50850690256 0.000000000000000 0.000099999949820 0.000000000000000
348.81771633300 0.000000000000000 0.000099999948621 0.000000000000000
348.12692576345 0.000000000000000 0.000099999947389 0.000000000000000
347.43613519389 0.000000000000000 0.000099999946124 0.000000000000000
346.88896534478 0.000000000000000 0.000099999945097 0.000000000000000
346.34179549567 0.000000000000000 0.000099999944049 0.000000000000000
345.96471568426 0.000000000000000 0.000099999943313 0.000000000000000
345.58763587285 0.000000000000000 0.000099999942566 0.000000000000000
345.33130952586 0.000000000000000 0.000099999942053 0.000000000000000
345.07498317888 0.000000000000000 0.000099999941534 0.000000000000000
344.90132389870 0.000000000000000 0.000099999941179 0.000000000000000
344.72766461852 0.000000000000000 0.000099999940822 0.000000000000000
344.61023870791 0.000000000000000 0.000099999940579 0.000000000000000
344.49281279729 0.000000000000000 0.000099999940335 0.000000000000000
344.41351664131 0.000000000000000 0.000099999940170 0.000000000000000
344.33422048532 0.000000000000000 0.000099999940004 0.000000000000000
344.28072142293 0.000000000000000 0.000099999939892 0.000000000000000
344.22722236053 0.000000000000000 0.000099999939780 0.000000000000000
344.19114818438 0.000000000000000 0.000099999939704 0.000000000000000
344.15507400823 0.000000000000000 0.000099999939628 0.000000000000000
344.13075455577 0.000000000000000 0.000099999939577 0.000000000000000
344.10643510331 0.000000000000000 0.000099999939525 0.000000000000000
344.09003591522 0.000000000000000 0.000099999939491 0.000000000000000
344.07363672713 0.000000000000000 0.000099999939456 0.000000000000000
344.06256635014 0.000000000000000 0.000099999939432 0.000000000000000
344.05149597315 0.000000000000000 0.000099999939409 0.000000000000000
344.04400195432 0.000000000000000 0.000099999939393 0.000000000000000
344.03650793549 0.000000000000000 0.000099999939377 0.000000000000000
344.03140142670 0.000000000000000 0.000099999939366 0.000000000000000
344.02629491792 0.000000000000000 0.000099999939356 0.000000000000000
344.02276076750 0.000000000000000 0.000099999939348 0.000000000000000
344.01922661707 0.000000000000000 0.000099999939341 0.000000000000000
344.01668233693 0.000000000000000 0.000099999939335 0.000000000000000
344.01413805680 0.000000000000000 0.000099999939330 0.000000000000000
344.01205505773 0.000000000000000 0.000099999939325 0.000000000000000
344.00997205866 0.000000000000000 0.000099999939321 0.000000000000000
344.00788905959 0.000000000000000 0.000099999939317 0.000000000000000
344.00747245978 0.000000000000000 0.000099999939316 0.000000000000000
344.00705585997 0.000000000000000 0.000099999939315 0.000000000000000
344.00663926015 0.000000000000000 0.000099999939314 0.000000000000000
344.00580606053 0.000000000000000 0.000099999939312 0.000000000000000
344.00497286090 0.000000000000000 0.000099999939311 0.000000000000000
344.00413966127 0.000000000000000 0.000099999939309 0.000000000000000
344.00330646165 0.000000000000000 0.000099999939307 0.000000000000000
344.00170035625 0.000000000000000 0.000099999939304 0.000000000000000
344.00009425085 0.000000000000000 0.000099999939300 0.000000000000000
343.99848814545 0.000000000000000 0.000099999939297 0.000000000000000
343.99688204005 0.000000000000000 0.000099999939293 0.000000000000000
343.99527593465 0.000000000000000 0.000099999939290 0.000000000000000
343.98879643536 0.000000000000000 0.000099999939276 0.000000000000000
343.98795683395 0.000000000000000 0.000099999939275 0.000000000000000
343.98711723254 0.000000000000000 0.000099999939273 0.000000000000000
343.98627763113 0.000000000000000 0.000099999939271 0.000000000000000
343.98543802972 0.000000000000000 0.000099999939269 0.000000000000000
343.98459842831 0.000000000000000 0.000099999939268 0.000000000000000
343.98291922550 0.000000000000000 0.000099999939264 0.000000000000000
343.98124002268 0.000000000000000 0.000099999939261 0.000000000000000
343.97956081986 0.000000000000000 0.000099999939257 0.000000000000000
343.97788161705 0.000000000000000 0.000099999939253 0.000000000000000
343.97620241423 0.000000000000000 0.000099999939250 0.000000000000000
343.96815951649 0.000000000000000 0.000099999939233 0.000000000000000
343.96011661876 0.000000000000000 0.000099999939216 0.000000000000000
343.95207372102 0.000000000000000 0.000099999939199 0.000000000000000
343.94403082328 0.000000000000000 0.000099999939182 0.000000000000000
343.93598792555 0.000000000000000 0.000099999939165 0.000000000000000
343.91700142577 0.000000000000000 0.000099999939125 0.000000000000000
343.89801492599 0.000000000000000 0.000099999939085 0.000000000000000
343.87902842621 0.000000000000000 0.000099999939045 0.000000000000000
343.86004192643 0.000000000000000 0.000099999939005 0.000000000000000
343.80901324288 0.000000000000000 0.000099999938897 0.000000000000000
343.75798455933 0.000000000000000 0.000099999938789 0.000000000000000
343.70695587578 0.000000000000000 0.000099999938680 0.000000000000000
343.57368823351 0.000000000000000 0.000099999938396 0.000000000000000
343.44042059123 0.000000000000000 0.000099999938111 0.000000000000000
343.30715294895 0.000000000000000 0.000099999937824 0.000000000000000
342.91037406265 0.000000000000000 0.000099999936960 0.000000000000000
342.51359517634 0.000000000000000 0.000099999936083 0.000000000000000
342.11681629003 0.000000000000000 0.000099999935192 0.000000000000000
341.39526807960 0.000000000000000 0.000099999933536 0.000000000000000
340.67371986917 0.000000000000000 0.000099999931833 0.000000000000000
340.07950075880 0.000000000000000 0.000099999930392 0.000000000000000
339.48528164843 0.000000000000000 0.000099999928918 0.000000000000000
339.07427396994 0.000000000000000 0.000099999927877 0.000000000000000
338.66326629145 0.000000000000000 0.000099999926819 0.000000000000000
338.38366296588 0.000000000000000 0.000099999926089 0.000000000000000
338.10405964031 0.000000000000000 0.000099999925351 0.000000000000000
337.91454937504 0.000000000000000 0.000099999924847 0.000000000000000
337.72503910977 0.000000000000000 0.000099999924338 0.000000000000000
337.59685602511 0.000000000000000 0.000099999923992 0.000000000000000
337.46867294044 0.000000000000000 0.000099999923644 0.000000000000000
337.38209388839 0.000000000000000 0.000099999923408 0.000000000000000
337.29551483635 0.000000000000000 0.000099999923171 0.000000000000000
337.23709390746 0.000000000000000 0.000099999923010 0.000000000000000
337.17867297858 0.000000000000000 0.000099999922850 0.000000000000000
337.13927740720 0.000000000000000 0.000099999922741 0.000000000000000
337.09988183582 0.000000000000000 0.000099999922632 0.000000000000000
337.07332419318 0.000000000000000 0.000099999922559 0.000000000000000
337.04676655054 0.000000000000000 0.000099999922486 0.000000000000000
337.02886185624 0.000000000000000 0.000099999922436 0.000000000000000
337.01095716194 0.000000000000000 0.000099999922386 0.000000000000000
336.99887727836 0.000000000000000 0.000099999922353 0.000000000000000
336.98679739478 0.000000000000000 0.000099999922319 0.000000000000000
336.97863084828 0.000000000000000 0.000099999922297 0.000000000000000
336.97046430178 0.000000000000000 0.000099999922274 0.000000000000000
336.96491658299 0.000000000000000 0.000099999922259 0.000000000000000
336.95936886420 0.000000000000000 0.000099999922243 0.000000000000000
336.95555724152 0.000000000000000 0.000099999922233 0.000000000000000
336.95174561883 0.000000000000000 0.000099999922222 0.000000000000000
336.94905325676 0.000000000000000 0.000099999922215 0.000000000000000
336.94636089469 0.000000000000000 0.000099999922207 0.000000000000000
336.94430281305 0.000000000000000 0.000099999922201 0.000000000000000
336.94224473141 0.000000000000000 0.000099999922196 0.000000000000000
336.94018664977 0.000000000000000 0.000099999922190 0.000000000000000
336.93867961444 0.000000000000000 0.000099999922186 0.000000000000000
336.93717257911 0.000000000000000 0.000099999922182 0.000000000000000
336.93566554379 0.000000000000000 0.000099999922178 0.000000000000000
336.93415850846 0.000000000000000 0.000099999922173 0.000000000000000
336.93265147313 0.000000000000000 0.000099999922169 0.000000000000000
336.93114443780 0.000000000000000 0.000099999922165 0.000000000000000
336.92963740247 0.000000000000000 0.000099999922161 0.000000000000000
336.92662333181 0.000000000000000 0.000099999922153 0.000000000000000
336.92360926116 0.000000000000000 0.000099999922144 0.000000000000000
336.92059519050 0.000000000000000 0.000099999922136 0.000000000000000
336.91758111984 0.000000000000000 0.000099999922128 0.000000000000000
336.91322505644 0.000000000000000 0.000099999922116 0.000000000000000
336.90886899304 0.000000000000000 0.000099999922104 0.000000000000000
336.90451292963 0.000000000000000 0.000099999922092 0.000000000000000
336.90015686623 0.000000000000000 0.000099999922079 0.000000000000000
336.89062164453 0.000000000000000 0.000099999922053 0.000000000000000
336.88108642283 0.000000000000000 0.000099999922027 0.000000000000000
336.87155120112 0.000000000000000 0.000099999922000 0.000000000000000
336.86201597942 0.000000000000000 0.000099999921974 0.000000000000000
336.84007511010 0.000000000000000 0.000099999921913 0.000000000000000
336.81813424078 0.000000000000000 0.000099999921853 0.000000000000000
336.79619337145 0.000000000000000 0.000099999921792 0.000000000000000
336.77425250213 0.000000000000000 0.000099999921731 0.000000000000000
336.71472510151 0.000000000000000 0.000099999921566 0.000000000000000
336.65519770089 0.000000000000000 0.000099999921400 0.000000000000000
336.59567030026 0.000000000000000 0.000099999921234 0.000000000000000
336.43512384267 0.000000000000000 0.000099999920784 0.000000000000000
336.27457738508 0.000000000000000 0.000099999920331 0.000000000000000
336.11403092748 0.000000000000000 0.000099999919876 0.000000000000000
335.61663517577 0.000000000000000 0.000099999918445 0.000000000000000
335.11923942405 0.000000000000000 0.000099999916985 0.000000000000000
334.62184367233 0.000000000000000 0.000099999915496 0.000000000000000
333.95265252094 0.000000000000000 0.000099999913445 0.000000000000000
333.28346136954 0.000000000000000 0.000099999911337 0.000000000000000
332.76160792099 0.000000000000000 0.000099999909652 0.000000000000000
332.23975447244 0.000000000000000 0.000099999907931 0.000000000000000
331.88077947777 0.000000000000000 0.000099999906725 0.000000000000000
331.52180448310 0.000000000000000 0.000099999905502 0.000000000000000
331.27791541762 0.000000000000000 0.000099999904660 0.000000000000000
331.03402635214 0.000000000000000 0.000099999903810 0.000000000000000
330.86884044992 0.000000000000000 0.000099999903229 0.000000000000000
330.70365454769 0.000000000000000 0.000099999902644 0.000000000000000
330.59197726200 0.000000000000000 0.000099999902247 0.000000000000000
330.48029997630 0.000000000000000 0.000099999901847 0.000000000000000
330.40489360109 0.000000000000000 0.000099999901577 0.000000000000000
330.32948722589 0.000000000000000 0.000099999901305 0.000000000000000
330.27861592545 0.000000000000000 0.000099999901121 0.000000000000000
330.22774462501 0.000000000000000 0.000099999900937 0.000000000000000
330.19344425435 0.000000000000000 0.000099999900813 0.000000000000000
330.15914388368 0.000000000000000 0.000099999900689 0.000000000000000
330.13602190828 0.000000000000000 0.000099999900605 0.000000000000000
330.11289993288 0.000000000000000 0.000099999900521 0.000000000000000
330.09731029180 0.000000000000000 0.000099999900464 0.000000000000000
330.08172065073 0.000000000000000 0.000099999900407 0.000000000000000
330.07119971356 0.000000000000000 0.000099999900369 0.000000000000000
330.06067877638 0.000000000000000 0.000099999900330 0.000000000000000
330.05356112840 0.000000000000000 0.000099999900304 0.000000000000000
330.04644348042 0.000000000000000 0.000099999900278 0.000000000000000
330.04160030299 0.000000000000000 0.000099999900261 0.000000000000000
330.03675712557 0.000000000000000 0.000099999900243 0.000000000000000
330.03341648939 0.000000000000000 0.000099999900231 0.000000000000000
330.03007585322 0.000000000000000 0.000099999900219 0.000000000000000
330.02769220633 0.000000000000000 0.000099999900210 0.000000000000000
330.02530855945 0.000000000000000 0.000099999900201 0.000000000000000
330.02342245253 0.000000000000000 0.000099999900195 0.000000000000000
330.02153634561 0.000000000000000 0.000099999900188 0.000000000000000
330.01965023869 0.000000000000000 0.000099999900181 0.000000000000000
330.01937593246 0.000000000000000 0.000099999900180 0.000000000000000
330.01910162623 0.000000000000000 0.000099999900179 0.000000000000000
330.01882732000 0.000000000000000 0.000099999900178 0.000000000000000
330.01827870755 0.000000000000000 0.000099999900176 0.000000000000000
330.01773009509 0.000000000000000 0.000099999900174 0.000000000000000
330.01718148263 0.000000000000000 0.000099999900172 0.000000000000000
330.01663287018 0.000000000000000 0.000099999900170 0.000000000000000
330.01495671326 0.000000000000000 0.000099999900164 0.000000000000000
330.01328055634 0.000000000000000 0.000099999900158 0.000000000000000
330.01160439941 0.000000000000000 0.000099999900152 0.000000000000000
330.00992824249 0.000000000000000 0.000099999900145 0.000000000000000
330.00663295635 0.000000000000000 0.000099999900133 0.000000000000000
330.00333767021 0.000000000000000 0.000099999900122 0.000000000000000
330.00004238407 0.000000000000000 0.000099999900110 0.000000000000000
329.99674709794 0.000000000000000 0.000099999900098 0.000000000000000
329.99219039934 0.000000000000000 0.000099999900081 0.000000000000000
329.98763370075 0.000000000000000 0.000099999900065 0.000000000000000
329.98307700215 0.000000000000000 0.000099999900048 0.000000000000000
329.97852030356 0.000000000000000 0.000099999900032 0.000000000000000
329.96825441772 0.000000000000000 0.000099999899994 0.000000000000000
329.95798853187 0.000000000000000 0.000099999899957 0.000000000000000
329.94772264603 0.000000000000000 0.000099999899920 0.000000000000000
329.93745676018 0.000000000000000 0.000099999899882 0.000000000000000
329.91352092963 0.000000000000000 0.000099999899795 0.000000000000000
329.88958509907 0.000000000000000 0.000099999899708 0.000000000000000
329.86564926851 0.000000000000000 0.000099999899621 0.000000000000000
329.84171343796 0.000000000000000 0.000099999899534 0.000000000000000
329.77479077189 0.000000000000000 0.000099999899289 0.000000000000000
329.70786810582 0.000000000000000 0.000099999899044 0.000000000000000
329.64094543975 0.000000000000000 0.000099999898798 0.000000000000000
329.45589538490 0.000000000000000 0.000099999898115 0.000000000000000
329.27084533006 0.000000000000000 0.000099999897427 0.000000000000000
329.08579527521 0.000000000000000 0.000099999896733 0.000000000000000
328.49258435800 0.000000000000000 0.000099999894473 0.000000000000000
327.89937344079 0.000000000000000 0.000099999892156 0.000000000000000
327.42645453643 0.000000000000000 0.000099999890267 0.000000000000000
326.95353563207 0.000000000000000 0.000099999888340 0.000000000000000
326.57500973569 0.000000000000000 0.000099999886770 0.000000000000000
326.19648383931 0.000000000000000 0.000099999885175 0.000000000000000
325.89411735541 0.000000000000000 0.000099999883882 0.000000000000000
325.59175087151 0.000000000000000 0.000099999882572 0.000000000000000
325.35059542225 0.000000000000000 0.000099999881515 0.000000000000000
325.10943997299 0.000000000000000 0.000099999880447 0.000000000000000
324.91735364283 0.000000000000000 0.000099999879589 0.000000000000000
324.72526731267 0.000000000000000 0.000099999878724 0.000000000000000
324.57243119029 0.000000000000000 0.000099999878030 0.000000000000000
324.41959506791 0.000000000000000 0.000099999877332 0.000000000000000
324.29809825132 0.000000000000000 0.000099999876773 0.000000000000000
324.17660143472 0.000000000000000 0.000099999876212 0.000000000000000
324.08008980580 0.000000000000000 0.000099999875764 0.000000000000000
323.98357817688 0.000000000000000 0.000099999875314 0.000000000000000
323.90696099372 0.000000000000000 0.000099999874956 0.000000000000000
323.83034381056 0.000000000000000 0.000099999874597 0.000000000000000
323.76955107945 0.000000000000000 0.000099999874310 0.000000000000000
323.70875834834 0.000000000000000 0.000099999874024 0.000000000000000
323.66054182165 0.000000000000000 0.000099999873796 0.000000000000000
323.61232529496 0.000000000000000 0.000099999873567 0.000000000000000
323.57409627360 0.000000000000000 0.000099999873386 0.000000000000000
323.53586725224 0.000000000000000 0.000099999873204 0.000000000000000
323.50556510526 0.000000000000000 0.000099999873059 0.000000000000000
323.47526295828 0.000000000000000 0.000099999872915 0.000000000000000
323.45124899051 0.000000000000000 0.000099999872800 0.000000000000000
323.42723502274 0.000000000000000 0.000099999872686 0.000000000000000
323.40820710128 0.000000000000000 0.000099999872595 0.000000000000000
323.38917917981 0.000000000000000 0.000099999872503 0.000000000000000
323.37410325349 0.000000000000000 0.000099999872431 0.000000000000000
323.35902732716 0.000000000000000 0.000099999872359 0.000000000000000
323.34708262265 0.000000000000000 0.000099999872302 0.000000000000000
323.33513791814 0.000000000000000 0.000099999872244 0.000000000000000
323.32567316171 0.000000000000000 0.000099999872199 0.000000000000000
323.31620840529 0.000000000000000 0.000099999872153 0.000000000000000
323.30870690187 0.000000000000000 0.000099999872117 0.000000000000000
323.30120539846 0.000000000000000 0.000099999872081 0.000000000000000
323.29525720371 0.000000000000000 0.000099999872053 0.000000000000000
323.28930900895 0.000000000000000 0.000099999872024 0.000000000000000
323.28458876434 0.000000000000000 0.000099999872001 0.000000000000000
323.27986851973 0.000000000000000 0.000099999871979 0.000000000000000
323.27611779243 0.000000000000000 0.000099999871961 0.000000000000000
323.27236706513 0.000000000000000 0.000099999871943 0.000000000000000
323.26938024977 0.000000000000000 0.000099999871928 0.000000000000000
323.26639343440 0.000000000000000 0.000099999871914 0.000000000000000
323.26400643385 0.000000000000000 0.000099999871902 0.000000000000000
323.26161943330 0.000000000000000 0.000099999871891 0.000000000000000
323.25970042823 0.000000000000000 0.000099999871882 0.000000000000000
323.25778142316 0.000000000000000 0.000099999871872 0.000000000000000
323.25622301040 0.000000000000000 0.000099999871865 0.000000000000000
323.25466459765 0.000000000000000 0.000099999871857 0.000000000000000
323.25337621032 0.000000000000000 0.000099999871851 0.000000000000000
323.25208782299 0.000000000000000 0.000099999871845 0.000000000000000
323.25079943566 0.000000000000000 0.000099999871839 0.000000000000000
323.24929377800 0.000000000000000 0.000099999871832 0.000000000000000
323.24778812035 0.000000000000000 0.000099999871824 0.000000000000000
323.24628246269 0.000000000000000 0.000099999871817 0.000000000000000
323.24600009352 0.000000000000000 0.000099999871816 0.000000000000000
323.24571772434 0.000000000000000 0.000099999871814 0.000000000000000
323.24543535516 0.000000000000000 0.000099999871813 0.000000000000000
323.24487061680 0.000000000000000 0.000099999871810 0.000000000000000
323.24430587845 0.000000000000000 0.000099999871808 0.000000000000000
323.24374114009 0.000000000000000 0.000099999871805 0.000000000000000
323.24317640173 0.000000000000000 0.000099999871802 0.000000000000000
323.24174700909 0.000000000000000 0.000099999871795 0.000000000000000
323.24031761644 0.000000000000000 0.000099999871789 0.000000000000000
323.23888822379 0.000000000000000 0.000099999871782 0.000000000000000
323.23745883115 0.000000000000000 0.000099999871775 0.000000000000000
323.23377606383 0.000000000000000 0.000099999871757 0.000000000000000
323.23102029550 0.000000000000000 0.000099999871744 0.000000000000000
323.22826452717 0.000000000000000 0.000099999871731 0.000000000000000
323.22550875883 0.000000000000000 0.000099999871718 0.000000000000000
323.22275299050 0.000000000000000 0.000099999871704 0.000000000000000
323.21766108934 0.000000000000000 0.000099999871680 0.000000000000000
323.21256918817 0.000000000000000 0.000099999871656 0.000000000000000
323.20747728700 0.000000000000000 0.000099999871631 0.000000000000000
323.20238538583 0.000000000000000 0.000099999871607 0.000000000000000
323.19121969538 0.000000000000000 0.000099999871554 0.000000000000000
323.18005400492 0.000000000000000 0.000099999871500 0.000000000000000
323.16888831446 0.000000000000000 0.000099999871446 0.000000000000000
323.15772262400 0.000000000000000 0.000099999871393 0.000000000000000
323.13084583450 0.000000000000000 0.000099999871264 0.000000000000000
323.10396904499 0.000000000000000 0.000099999871135 0.000000000000000
323.07709225549 0.000000000000000 0.000099999871006 0.000000000000000
323.01110748355 0.000000000000000 0.000099999870687 0.000000000000000
322.94512271161 0.000000000000000 0.000099999870369 0.000000000000000
322.87913793968 0.000000000000000 0.000099999870049 0.000000000000000
322.69935402144 0.000000000000000 0.000099999869173 0.000000000000000
322.51957010321 0.000000000000000 0.000099999868290 0.000000000000000
322.33978618498 0.000000000000000 0.000099999867401 0.000000000000000
321.75926165841 0.000000000000000 0.000099999864481 0.000000000000000
321.17873713184 0.000000000000000 0.000099999861487 0.000000000000000
320.71546413387 0.000000000000000 0.000099999859042 0.000000000000000
320.25219113590 0.000000000000000 0.000099999856548 0.000000000000000
319.88127185284 0.000000000000000 0.000099999854515 0.000000000000000
319.51035256978 0.000000000000000 0.000099999852447 0.000000000000000
319.21396974413 0.000000000000000 0.000099999850771 0.000000000000000
318.91758691848 0.000000000000000 0.000099999849073 0.000000000000000
318.68113558368 0.000000000000000 0.000099999847702 0.000000000000000
318.44468424887 0.000000000000000 0.000099999846317 0.000000000000000
318.25629594189 0.000000000000000 0.000099999845203 0.000000000000000
318.06790763491 0.000000000000000 0.000099999844080 0.000000000000000
317.91797955702 0.000000000000000 0.000099999843179 0.000000000000000
317.76805147912 0.000000000000000 0.000099999842272 0.000000000000000
317.64884269443 0.000000000000000 0.000099999841547 0.000000000000000
317.52963390973 0.000000000000000 0.000099999840818 0.000000000000000
317.43492362284 0.000000000000000 0.000099999840236 0.000000000000000
317.34021333595 0.000000000000000 0.000099999839652 0.000000000000000
317.26501526732 0.000000000000000 0.000099999839186 0.000000000000000
317.18981719869 0.000000000000000 0.000099999838719 0.000000000000000
317.13014319428 0.000000000000000 0.000099999838347 0.000000000000000
317.07046918987 0.000000000000000 0.000099999837974 0.000000000000000
317.02313513462 0.000000000000000 0.000099999837677 0.000000000000000
316.97580107936 0.000000000000000 0.000099999837380 0.000000000000000
316.93826857706 0.000000000000000 0.000099999837144 0.000000000000000
316.90073607475 0.000000000000000 0.000099999836908 0.000000000000000
316.87098398862 0.000000000000000 0.000099999836720 0.000000000000000
316.84123190248 0.000000000000000 0.000099999836532 0.000000000000000
316.81765257817 0.000000000000000 0.000099999836383 0.000000000000000
316.79407325387 0.000000000000000 0.000099999836234 0.000000000000000
316.77538898220 0.000000000000000 0.000099999836115 0.000000000000000
316.75670471053 0.000000000000000 0.000099999835997 0.000000000000000
316.74190067936 0.000000000000000 0.000099999835903 0.000000000000000
316.72709664819 0.000000000000000 0.000099999835809 0.000000000000000
316.71536725747 0.000000000000000 0.000099999835734 0.000000000000000
316.70363786676 0.000000000000000 0.000099999835660 0.000000000000000
316.69434382602 0.000000000000000 0.000099999835601 0.000000000000000
316.68504978527 0.000000000000000 0.000099999835542 0.000000000000000
316.67768387948 0.000000000000000 0.000099999835495 0.000000000000000
316.67031797369 0.000000000000000 0.000099999835448 0.000000000000000
316.66447777593 0.000000000000000 0.000099999835411 0.000000000000000
316.65863757816 0.000000000000000 0.000099999835374 0.000000000000000
316.65400371220 0.000000000000000 0.000099999835344 0.000000000000000
316.64936984624 0.000000000000000 0.000099999835314 0.000000000000000
316.64568866772 0.000000000000000 0.000099999835291 0.000000000000000
316.64200748921 0.000000000000000 0.000099999835268 0.000000000000000
316.63907726533 0.000000000000000 0.000099999835249 0.000000000000000
316.63614704146 0.000000000000000 0.000099999835230 0.000000000000000
316.63380686887 0.000000000000000 0.000099999835215 0.000000000000000
316.63146669629 0.000000000000000 0.000099999835200 0.000000000000000
316.62958749586 0.000000000000000 0.000099999835188 0.000000000000000
316.62770829544 0.000000000000000 0.000099999835176 0.000000000000000
316.62618521983 0.000000000000000 0.000099999835167 0.000000000000000
316.62466214422 0.000000000000000 0.000099999835157 0.000000000000000
316.62340746594 0.000000000000000 0.000099999835149 0.000000000000000
316.62215278766 0.000000000000000 0.000099999835141 0.000000000000000
316.62089810938 0.000000000000000 0.000099999835133 0.000000000000000
316.61945055900 0.000000000000000 0.000099999835124 0.000000000000000
316.61800300862 0.000000000000000 0.000099999835115 0.000000000000000
316.61655545824 0.000000000000000 0.000099999835105 0.000000000000000
316.61537983227 0.000000000000000 0.000099999835098 0.000000000000000
316.61457649095 0.000000000000000 0.000099999835093 0.000000000000000
316.61377314962 0.000000000000000 0.000099999835088 0.000000000000000
316.61296980830 0.000000000000000 0.000099999835083 0.000000000000000
316.61177908411 0.000000000000000 0.000099999835075 0.000000000000000
316.61058835992 0.000000000000000 0.000099999835067 0.000000000000000
316.60939763572 0.000000000000000 0.000099999835060 0.000000000000000
316.60820691153 0.000000000000000 0.000099999835052 0.000000000000000
316.60509446385 0.000000000000000 0.000099999835033 0.000000000000000
316.60255493305 0.000000000000000 0.000099999835016 0.000000000000000
316.60001540226 0.000000000000000 0.000099999835000 0.000000000000000
316.59747587146 0.000000000000000 0.000099999834984 0.000000000000000
316.59493634067 0.000000000000000 0.000099999834968 0.000000000000000
316.59037299483 0.000000000000000 0.000099999834939 0.000000000000000
316.58580964900 0.000000000000000 0.000099999834910 0.000000000000000
316.58124630317 0.000000000000000 0.000099999834881 0.000000000000000
316.57668295734 0.000000000000000 0.000099999834852 0.000000000000000
316.56671907745 0.000000000000000 0.000099999834789 0.000000000000000
316.55675519755 0.000000000000000 0.000099999834726 0.000000000000000
316.54679131766 0.000000000000000 0.000099999834663 0.000000000000000
316.53682743777 0.000000000000000 0.000099999834599 0.000000000000000
316.51315169758 0.000000000000000 0.000099999834449 0.000000000000000
316.48947595740 0.000000000000000 0.000099999834298 0.000000000000000
316.46580021721 0.000000000000000 0.000099999834147 0.000000000000000
316.40822745388 0.000000000000000 0.000099999833780 0.000000000000000
316.35065469055 0.000000000000000 0.000099999833412 0.000000000000000
316.29308192722 0.000000000000000 0.000099999833043 0.000000000000000
316.13825358847 0.000000000000000 0.000099999832045 0.000000000000000
315.98342524972 0.000000000000000 0.000099999831041 0.000000000000000
315.82859691096 0.000000000000000 0.000099999830029 0.000000000000000
315.33683450214 0.000000000000000 0.000099999826771 0.000000000000000
314.84507209331 0.000000000000000 0.000099999823441 0.000000000000000
314.35330968448 0.000000000000000 0.000099999820037 0.000000000000000
313.73305468747 0.000000000000000 0.000099999815635 0.000000000000000
313.11279969046 0.000000000000000 0.000099999811109 0.000000000000000
312.63535955851 0.000000000000000 0.000099999807537 0.000000000000000
312.15791942655 0.000000000000000 0.000099999803888 0.000000000000000
311.82964860786 0.000000000000000 0.000099999801333 0.000000000000000
311.50137778918 0.000000000000000 0.000099999798740 0.000000000000000
311.27825418759 0.000000000000000 0.000099999796956 0.000000000000000
311.05513058600 0.000000000000000 0.000099999795153 0.000000000000000
310.90394820069 0.000000000000000 0.000099999793921 0.000000000000000
310.75276581538 0.000000000000000 0.000099999792681 0.000000000000000
310.65052336593 0.000000000000000 0.000099999791838 0.000000000000000
310.54828091649 0.000000000000000 0.000099999790990 0.000000000000000
310.47922856462 0.000000000000000 0.000099999790416 0.000000000000000
310.41017621275 0.000000000000000 0.000099999789840 0.000000000000000
310.36358354071 0.000000000000000 0.000099999789450 0.000000000000000
310.31699086868 0.000000000000000 0.000099999789059 0.000000000000000
310.28557200267 0.000000000000000 0.000099999788795 0.000000000000000
310.25415313666 0.000000000000000 0.000099999788531 0.000000000000000
310.23297279699 0.000000000000000 0.000099999788353 0.000000000000000
310.21179245732 0.000000000000000 0.000099999788174 0.000000000000000
310.19751286850 0.000000000000000 0.000099999788054 0.000000000000000
310.18323327968 0.000000000000000 0.000099999787933 0.000000000000000
310.17359890112 0.000000000000000 0.000099999787852 0.000000000000000
310.16396452257 0.000000000000000 0.000099999787770 0.000000000000000
310.15745086924 0.000000000000000 0.000099999787715 0.000000000000000
310.15093721590 0.000000000000000 0.000099999787660 0.000000000000000
310.14651179078 0.000000000000000 0.000099999787623 0.000000000000000
310.14208636565 0.000000000000000 0.000099999787585 0.000000000000000
310.13904496014 0.000000000000000 0.000099999787560 0.000000000000000
310.13600355462 0.000000000000000 0.000099999787534 0.000000000000000
310.13385370691 0.000000000000000 0.000099999787516 0.000000000000000
310.13170385919 0.000000000000000 0.000099999787498 0.000000000000000
310.13005671274 0.000000000000000 0.000099999787484 0.000000000000000
310.12840956628 0.000000000000000 0.000099999787470 0.000000000000000
310.12676241983 0.000000000000000 0.000099999787456 0.000000000000000
310.12556333281 0.000000000000000 0.000099999787446 0.000000000000000
310.12436424579 0.000000000000000 0.000099999787436 0.000000000000000
310.12316515877 0.000000000000000 0.000099999787426 0.000000000000000
310.12196607176 0.000000000000000 0.000099999787415 0.000000000000000
310.12076698474 0.000000000000000 0.000099999787405 0.000000000000000
310.11956789772 0.000000000000000 0.000099999787395 0.000000000000000
310.11836881070 0.000000000000000 0.000099999787385 0.000000000000000
310.11597063667 0.000000000000000 0.000099999787365 0.000000000000000
310.11357246263 0.000000000000000 0.000099999787345 0.000000000000000
310.11117428860 0.000000000000000 0.000099999787325 0.000000000000000
310.10877611456 0.000000000000000 0.000099999787305 0.000000000000000
310.10530219705 0.000000000000000 0.000099999787275 0.000000000000000
310.10182827953 0.000000000000000 0.000099999787246 0.000000000000000
310.09835436202 0.000000000000000 0.000099999787217 0.000000000000000
310.09488044450 0.000000000000000 0.000099999787188 0.000000000000000
310.08729018841 0.000000000000000 0.000099999787124 0.000000000000000
310.07969993232 0.000000000000000 0.000099999787060 0.000000000000000
310.07210967622 0.000000000000000 0.000099999786996 0.000000000000000
310.06451942013 0.000000000000000 0.000099999786932 0.000000000000000
310.04706994008 0.000000000000000 0.000099999786785 0.000000000000000
310.02962046002 0.000000000000000 0.000099999786638 0.000000000000000
310.01217097996 0.000000000000000 0.000099999786491 0.000000000000000
309.99472149991 0.000000000000000 0.000099999786344 0.000000000000000
309.94747597975 0.000000000000000 0.000099999785944 0.000000000000000
309.90023045960 0.000000000000000 0.000099999785544 0.000000000000000
309.85298493944 0.000000000000000 0.000099999785143 0.000000000000000
309.72577692821 0.000000000000000 0.000099999784058 0.000000000000000
309.59856891697 0.000000000000000 0.000099999782968 0.000000000000000
309.47136090574 0.000000000000000 0.000099999781871 0.000000000000000
309.07816094501 0.000000000000000 0.000099999778441 0.000000000000000
308.68496098429 0.000000000000000 0.000099999774949 0.000000000000000
308.29176102356 0.000000000000000 0.000099999771395 0.000000000000000
307.65345965292 0.000000000000000 0.000099999765489 0.000000000000000
307.01515828228 0.000000000000000 0.000099999759409 0.000000000000000
306.49872271873 0.000000000000000 0.000099999754358 0.000000000000000
305.98228715517 0.000000000000000 0.000099999749187 0.000000000000000
305.62552631650 0.000000000000000 0.000099999745543 0.000000000000000
305.26876547782 0.000000000000000 0.000099999741839 0.000000000000000
305.02605852450 0.000000000000000 0.000099999739284 0.000000000000000
304.78335157117 0.000000000000000 0.000099999736702 0.000000000000000
304.61883306296 0.000000000000000 0.000099999734934 0.000000000000000
304.45431455475 0.000000000000000 0.000099999733154 0.000000000000000
304.34302746393 0.000000000000000 0.000099999731942 0.000000000000000
304.23174037311 0.000000000000000 0.000099999730724 0.000000000000000
304.15656996728 0.000000000000000 0.000099999729898 0.000000000000000
304.08139956145 0.000000000000000 0.000099999729069 0.000000000000000
304.03067590587 0.000000000000000 0.000099999728508 0.000000000000000
303.97995225029 0.000000000000000 0.000099999727946 0.000000000000000
303.94574778652 0.000000000000000 0.000099999727566 0.000000000000000
303.91154332276 0.000000000000000 0.000099999727185 0.000000000000000
303.88848678407 0.000000000000000 0.000099999726928 0.000000000000000
303.86543024538 0.000000000000000 0.000099999726671 0.000000000000000
303.84988873716 0.000000000000000 0.000099999726498 0.000000000000000
303.83434722894 0.000000000000000 0.000099999726324 0.000000000000000
303.82386608004 0.000000000000000 0.000099999726207 0.000000000000000
303.81338493114 0.000000000000000 0.000099999726090 0.000000000000000
303.80630581429 0.000000000000000 0.000099999726011 0.000000000000000
303.79922669744 0.000000000000000 0.000099999725932 0.000000000000000
303.79442784339 0.000000000000000 0.000099999725878 0.000000000000000
303.78962898935 0.000000000000000 0.000099999725824 0.000000000000000
303.78634802252 0.000000000000000 0.000099999725788 0.000000000000000
303.78306705569 0.000000000000000 0.000099999725751 0.000000000000000
303.78077764399 0.000000000000000 0.000099999725725 0.000000000000000
303.77848823229 0.000000000000000 0.000099999725700 0.000000000000000
303.77680200229 0.000000000000000 0.000099999725681 0.000000000000000
303.77511577230 0.000000000000000 0.000099999725662 0.000000000000000
303.77342954230 0.000000000000000 0.000099999725643 0.000000000000000
303.77174331231 0.000000000000000 0.000099999725624 0.000000000000000
303.77150400258 0.000000000000000 0.000099999725622 0.000000000000000
303.77126469286 0.000000000000000 0.000099999725619 0.000000000000000
303.77102538313 0.000000000000000 0.000099999725616 0.000000000000000
303.77054676367 0.000000000000000 0.000099999725611 0.000000000000000
303.77006814422 0.000000000000000 0.000099999725606 0.000000000000000
303.76958952476 0.000000000000000 0.000099999725600 0.000000000000000
303.76911090531 0.000000000000000 0.000099999725595 0.000000000000000
303.76800402331 0.000000000000000 0.000099999725583 0.000000000000000
303.76689714132 0.000000000000000 0.000099999725570 0.000000000000000
303.76579025932 0.000000000000000 0.000099999725558 0.000000000000000
303.76468337733 0.000000000000000 0.000099999725546 0.000000000000000
303.76179950814 0.000000000000000 0.000099999725514 0.000000000000000
303.75950380322 0.000000000000000 0.000099999725488 0.000000000000000
303.75720809830 0.000000000000000 0.000099999725463 0.000000000000000
303.75491239338 0.000000000000000 0.000099999725437 0.000000000000000
303.75261668846 0.000000000000000 0.000099999725411 0.000000000000000
303.74846310661 0.000000000000000 0.000099999725365 0.000000000000000
303.74430952477 0.000000000000000 0.000099999725319 0.000000000000000
303.74015594292 0.000000000000000 0.000099999725273 0.000000000000000
303.73600236107 0.000000000000000 0.000099999725226 0.000000000000000
303.72692394082 0.000000000000000 0.000099999725125 0.000000000000000
303.71784552057 0.000000000000000 0.000099999725024 0.000000000000000
303.70876710032 0.000000000000000 0.000099999724923 0.000000000000000
303.69968868007 0.000000000000000 0.000099999724822 0.000000000000000
303.67804975468 0.000000000000000 0.000099999724580 0.000000000000000
303.65641082929 0.000000000000000 0.000099999724339 0.000000000000000
303.63477190391 0.000000000000000 0.000099999724097 0.000000000000000
303.58203129713 0.000000000000000 0.000099999723507 0.000000000000000
303.52929069036 0.000000000000000 0.000099999722915 0.000000000000000
303.47655008358 0.000000000000000 0.000099999722321 0.000000000000000
303.33427007180 0.000000000000000 0.000099999720714 0.000000000000000
303.19199006002 0.000000000000000 0.000099999719096 0.000000000000000
303.04971004824 0.000000000000000 0.000099999717468 0.000000000000000
302.59599159152 0.000000000000000 0.000099999712204 0.000000000000000
302.14227313481 0.000000000000000 0.000099999706831 0.000000000000000
301.68855467809 0.000000000000000 0.000099999701346 0.000000000000000
301.08579796493 0.000000000000000 0.000099999693882 0.000000000000000
300.48304125177 0.000000000000000 0.000099999686209 0.000000000000000
300.01419528237 0.000000000000000 0.000099999680092 0.000000000000000
299.54534931298 0.000000000000000 0.000099999673843 0.000000000000000
299.22295469191 0.000000000000000 0.000099999669468 0.000000000000000
298.90056007085 0.000000000000000 0.000099999665028 0.000000000000000
298.68158778053 0.000000000000000 0.000099999661974 0.000000000000000
298.46261549021 0.000000000000000 0.000099999658890 0.000000000000000
298.31435318937 0.000000000000000 0.000099999656785 0.000000000000000
298.16609088852 0.000000000000000 0.000099999654665 0.000000000000000
298.06588674302 0.000000000000000 0.000099999653224 0.000000000000000
297.96568259751 0.000000000000000 0.000099999651777 0.000000000000000
297.89804264860 0.000000000000000 0.000099999650796 0.000000000000000
297.83040269969 0.000000000000000 0.000099999649813 0.000000000000000
297.78478274242 0.000000000000000 0.000099999649148 0.000000000000000
297.73916278515 0.000000000000000 0.000099999648481 0.000000000000000
297.70841076267 0.000000000000000 0.000099999648031 0.000000000000000
297.67765874020 0.000000000000000 0.000099999647581 0.000000000000000
297.65693435946 0.000000000000000 0.000099999647276 0.000000000000000
297.63620997871 0.000000000000000 0.000099999646972 0.000000000000000
297.62224222551 0.000000000000000 0.000099999646767 0.000000000000000
297.60827447230 0.000000000000000 0.000099999646561 0.000000000000000
297.59885446417 0.000000000000000 0.000099999646423 0.000000000000000
297.58943445604 0.000000000000000 0.000099999646284 0.000000000000000
297.58307036674 0.000000000000000 0.000099999646191 0.000000000000000
297.57670627744 0.000000000000000 0.000099999646097 0.000000000000000
297.57238886758 0.000000000000000 0.000099999646033 0.000000000000000
297.56807145772 0.000000000000000 0.000099999645970 0.000000000000000
297.56511413030 0.000000000000000 0.000099999645926 0.000000000000000
297.56215680288 0.000000000000000 0.000099999645883 0.000000000000000
297.56008351427 0.000000000000000 0.000099999645852 0.000000000000000
297.55801022567 0.000000000000000 0.000099999645821 0.000000000000000
297.55646186783 0.000000000000000 0.000099999645799 0.000000000000000
297.55491350999 0.000000000000000 0.000099999645776 0.000000000000000
297.55336515215 0.000000000000000 0.000099999645753 0.000000000000000
297.55211848904 0.000000000000000 0.000099999645735 0.000000000000000
297.55186915641 0.000000000000000 0.000099999645731 0.000000000000000
297.55161982379 0.000000000000000 0.000099999645727 0.000000000000000
297.55137049117 0.000000000000000 0.000099999645724 0.000000000000000
297.55087182592 0.000000000000000 0.000099999645716 0.000000000000000
297.55037316068 0.000000000000000 0.000099999645709 0.000000000000000
297.54987449543 0.000000000000000 0.000099999645702 0.000000000000000
297.54937583019 0.000000000000000 0.000099999645694 0.000000000000000
297.54835664425 0.000000000000000 0.000099999645679 0.000000000000000
297.54733745832 0.000000000000000 0.000099999645665 0.000000000000000
297.54631827239 0.000000000000000 0.000099999645650 0.000000000000000
297.54529908645 0.000000000000000 0.000099999645635 0.000000000000000
297.54268113191 0.000000000000000 0.000099999645596 0.000000000000000
297.54006317737 0.000000000000000 0.000099999645558 0.000000000000000
297.53744522282 0.000000000000000 0.000099999645520 0.000000000000000
297.53482726828 0.000000000000000 0.000099999645481 0.000000000000000
297.53139176865 0.000000000000000 0.000099999645431 0.000000000000000
297.52795626902 0.000000000000000 0.000099999645381 0.000000000000000
297.52452076939 0.000000000000000 0.000099999645330 0.000000000000000
297.52108526977 0.000000000000000 0.000099999645280 0.000000000000000
297.51327675836 0.000000000000000 0.000099999645165 0.000000000000000
297.50546824695 0.000000000000000 0.000099999645051 0.000000000000000
297.49765973554 0.000000000000000 0.000099999644936 0.000000000000000
297.48985122413 0.000000000000000 0.000099999644822 0.000000000000000
297.47168521740 0.000000000000000 0.000099999644555 0.000000000000000
297.45351921067 0.000000000000000 0.000099999644288 0.000000000000000
297.43535320394 0.000000000000000 0.000099999644021 0.000000000000000
297.41718719721 0.000000000000000 0.000099999643754 0.000000000000000
297.36647804192 0.000000000000000 0.000099999643006 0.000000000000000
297.31576888664 0.000000000000000 0.000099999642257 0.000000000000000
297.26505973135 0.000000000000000 0.000099999641506 0.000000000000000
297.12505311296 0.000000000000000 0.000099999639424 0.000000000000000
296.98504649458 0.000000000000000 0.000099999637329 0.000000000000000
296.84503987619 0.000000000000000 0.000099999635221 0.000000000000000
296.39711184951 0.000000000000000 0.000099999628386 0.000000000000000
295.94918382283 0.000000000000000 0.000099999621410 0.000000000000000
295.50125579615 0.000000000000000 0.000099999614291 0.000000000000000
294.91091182904 0.000000000000000 0.000099999604686 0.000000000000000
294.32056786193 0.000000000000000 0.000099999594818 0.000000000000000
293.86287673903 0.000000000000000 0.000099999586983 0.000000000000000
293.40518561612 0.000000000000000 0.000099999578982 0.000000000000000
293.09090372587 0.000000000000000 0.000099999573391 0.000000000000000
292.77662183561 0.000000000000000 0.000099999567719 0.000000000000000
292.56338363026 0.000000000000000 0.000099999563824 0.000000000000000
292.35014542490 0.000000000000000 0.000099999559892 0.000000000000000
292.20588438795 0.000000000000000 0.000099999557210 0.000000000000000
292.06162335100 0.000000000000000 0.000099999554510 0.000000000000000
291.96418546828 0.000000000000000 0.000099999552677 0.000000000000000
291.86674758556 0.000000000000000 0.000099999550835 0.000000000000000
291.80100669883 0.000000000000000 0.000099999549588 0.000000000000000
291.73526581210 0.000000000000000 0.000099999548337 0.000000000000000
291.69094278286 0.000000000000000 0.000099999547492 0.000000000000000
291.64661975362 0.000000000000000 0.000099999546645 0.000000000000000
291.61675011867 0.000000000000000 0.000099999546073 0.000000000000000
291.58688048371 0.000000000000000 0.000099999545500 0.000000000000000
291.56675494395 0.000000000000000 0.000099999545114 0.000000000000000
291.54662940420 0.000000000000000 0.000099999544728 0.000000000000000
291.53306754496 0.000000000000000 0.000099999544467 0.000000000000000
291.51950568572 0.000000000000000 0.000099999544206 0.000000000000000
291.51036088632 0.000000000000000 0.000099999544030 0.000000000000000
291.50121608693 0.000000000000000 0.000099999543854 0.000000000000000
291.49503917228 0.000000000000000 0.000099999543735 0.000000000000000
291.48886225762 0.000000000000000 0.000099999543616 0.000000000000000
291.48467324974 0.000000000000000 0.000099999543536 0.000000000000000
291.48048424185 0.000000000000000 0.000099999543455 0.000000000000000
291.47761687418 0.000000000000000 0.000099999543400 0.000000000000000
291.47474950651 0.000000000000000 0.000099999543344 0.000000000000000
291.47274262312 0.000000000000000 0.000099999543306 0.000000000000000
291.47073573974 0.000000000000000 0.000099999543267 0.000000000000000
291.46924427697 0.000000000000000 0.000099999543238 0.000000000000000
291.46775281419 0.000000000000000 0.000099999543210 0.000000000000000
291.46626135142 0.000000000000000 0.000099999543181 0.000000000000000
291.46502019917 0.000000000000000 0.000099999543157 0.000000000000000
291.46477971707 0.000000000000000 0.000099999543152 0.000000000000000
291.46453923496 0.000000000000000 0.000099999543148 0.000000000000000
291.46429875286 0.000000000000000 0.000099999543143 0.000000000000000
291.46381778865 0.000000000000000 0.000099999543134 0.000000000000000
291.46333682445 0.000000000000000 0.000099999543125 0.000000000000000
291.46285586024 0.000000000000000 0.000099999543115 0.000000000000000
291.46237489604 0.000000000000000 0.000099999543106 0.000000000000000
291.46139781691 0.000000000000000 0.000099999543087 0.000000000000000
291.46042073777 0.000000000000000 0.000099999543069 0.000000000000000
291.45944365864 0.000000000000000 0.000099999543050 0.000000000000000
291.45846657950 0.000000000000000 0.000099999543031 0.000000000000000
291.45593326677 0.000000000000000 0.000099999542983 0.000000000000000
291.45384993271 0.000000000000000 0.000099999542943 0.000000000000000
291.45176659865 0.000000000000000 0.000099999542903 0.000000000000000
291.44968326459 0.000000000000000 0.000099999542863 0.000000000000000
291.44759993053 0.000000000000000 0.000099999542823 0.000000000000000
291.44382879542 0.000000000000000 0.000099999542751 0.000000000000000
291.44005766030 0.000000000000000 0.000099999542678 0.000000000000000
291.43628652519 0.000000000000000 0.000099999542606 0.000000000000000
291.43251539007 0.000000000000000 0.000099999542534 0.000000000000000
291.42426940542 0.000000000000000 0.000099999542376 0.000000000000000
291.41602342077 0.000000000000000 0.000099999542218 0.000000000000000
291.40777743612 0.000000000000000 0.000099999542059 0.000000000000000
291.39953145147 0.000000000000000 0.000099999541901 0.000000000000000
291.37986194775 0.000000000000000 0.000099999541523 0.000000000000000
291.36019244404 0.000000000000000 0.000099999541145 0.000000000000000
291.34052294033 0.000000000000000 0.000099999540767 0.000000000000000
291.29255451965 0.000000000000000 0.000099999539842 0.000000000000000
291.24458609897 0.000000000000000 0.000099999538916 0.000000000000000
291.19661767830 0.000000000000000 0.000099999537988 0.000000000000000
291.06710691513 0.000000000000000 0.000099999535471 0.000000000000000
290.93759615195 0.000000000000000 0.000099999532940 0.000000000000000
290.80808538878 0.000000000000000 0.000099999530394 0.000000000000000
290.39464111131 0.000000000000000 0.000099999522166 0.000000000000000
289.98119683385 0.000000000000000 0.000099999513782 0.000000000000000
289.56775255638 0.000000000000000 0.000099999505238 0.000000000000000
288.97982145588 0.000000000000000 0.000099999492809 0.000000000000000
288.39189035539 0.000000000000000 0.000099999480041 0.000000000000000
287.92953677943 0.000000000000000 0.000099999469754 0.000000000000000
287.46718320348 0.000000000000000 0.000099999459247 0.000000000000000
287.14959108288 0.000000000000000 0.000099999451900 0.000000000000000
286.83199896228 0.000000000000000 0.000099999444444 0.000000000000000
286.61663549546 0.000000000000000 0.000099999439326 0.000000000000000
286.40127202863 0.000000000000000 0.000099999434157 0.000000000000000
286.25564354644 0.000000000000000 0.000099999430632 0.000000000000000
286.11001506425 0.000000000000000 0.000099999427085 0.000000000000000
286.01168945693 0.000000000000000 0.000099999424676 0.000000000000000
285.91336384962 0.000000000000000 0.000099999422256 0.000000000000000
285.84704198585 0.000000000000000 0.000099999420618 0.000000000000000
285.78072012208 0.000000000000000 0.000099999418974 0.000000000000000
285.73601441967 0.000000000000000 0.000099999417864 0.000000000000000
285.69130871725 0.000000000000000 0.000099999416751 0.000000000000000
285.66118588610 0.000000000000000 0.000099999416000 0.000000000000000
285.63106305495 0.000000000000000 0.000099999415248 0.000000000000000
285.61076961796 0.000000000000000 0.000099999414741 0.000000000000000
285.59047618097 0.000000000000000 0.000099999414233 0.000000000000000
285.57680312188 0.000000000000000 0.000099999413891 0.000000000000000
285.56313006279 0.000000000000000 0.000099999413548 0.000000000000000
285.55391216656 0.000000000000000 0.000099999413317 0.000000000000000
285.54469427033 0.000000000000000 0.000099999413086 0.000000000000000
285.53847032436 0.000000000000000 0.000099999412930 0.000000000000000
285.53224637839 0.000000000000000 0.000099999412774 0.000000000000000
285.52802880699 0.000000000000000 0.000099999412668 0.000000000000000
285.52381123559 0.000000000000000 0.000099999412562 0.000000000000000
285.52092944971 0.000000000000000 0.000099999412490 0.000000000000000
285.51804766384 0.000000000000000 0.000099999412417 0.000000000000000
285.51603939872 0.000000000000000 0.000099999412367 0.000000000000000
285.51403113361 0.000000000000000 0.000099999412317 0.000000000000000
285.51255719606 0.000000000000000 0.000099999412280 0.000000000000000
285.51108325851 0.000000000000000 0.000099999412243 0.000000000000000
285.50960932097 0.000000000000000 0.000099999412206 0.000000000000000
285.50813538342 0.000000000000000 0.000099999412169 0.000000000000000
285.50793873069 0.000000000000000 0.000099999412164 0.000000000000000
285.50774207796 0.000000000000000 0.000099999412159 0.000000000000000
285.50754542523 0.000000000000000 0.000099999412154 0.000000000000000
285.50715211977 0.000000000000000 0.000099999412144 0.000000000000000
285.50675881432 0.000000000000000 0.000099999412134 0.000000000000000
285.50636550886 0.000000000000000 0.000099999412124 0.000000000000000
285.50597220340 0.000000000000000 0.000099999412115 0.000000000000000
285.50495658836 0.000000000000000 0.000099999412089 0.000000000000000
285.50394097332 0.000000000000000 0.000099999412064 0.000000000000000
285.50292535827 0.000000000000000 0.000099999412038 0.000000000000000
285.50190974323 0.000000000000000 0.000099999412013 0.000000000000000
285.49956180828 0.000000000000000 0.000099999411954 0.000000000000000
285.49721387334 0.000000000000000 0.000099999411896 0.000000000000000
285.49486593839 0.000000000000000 0.000099999411837 0.000000000000000
285.49251800344 0.000000000000000 0.000099999411778 0.000000000000000
285.48942979743 0.000000000000000 0.000099999411701 0.000000000000000
285.48634159141 0.000000000000000 0.000099999411624 0.000000000000000
285.48325338540 0.000000000000000 0.000099999411547 0.000000000000000
285.48016517939 0.000000000000000 0.000099999411470 0.000000000000000
285.47316747391 0.000000000000000 0.000099999411295 0.000000000000000
285.46616976843 0.000000000000000 0.000099999411120 0.000000000000000
285.45917206295 0.000000000000000 0.000099999410945 0.000000000000000
285.45217435747 0.000000000000000 0.000099999410770 0.000000000000000
285.43592288939 0.000000000000000 0.000099999410364 0.000000000000000
285.41967142131 0.000000000000000 0.000099999409957 0.000000000000000
285.40341995324 0.000000000000000 0.000099999409550 0.000000000000000
285.38716848516 0.000000000000000 0.000099999409142 0.000000000000000
285.34197509481 0.000000000000000 0.000099999408008 0.000000000000000
285.29678170446 0.000000000000000 0.000099999406871 0.000000000000000
285.25158831411 0.000000000000000 0.000099999405732 0.000000000000000
285.12720402842 0.000000000000000 0.000099999402584 0.000000000000000
285.00281974272 0.000000000000000 0.000099999399418 0.000000000000000
284.87843545703 0.000000000000000 0.000099999396235 0.000000000000000
284.48219145636 0.000000000000000 0.000099999385971 0.000000000000000
284.08594745570 0.000000000000000 0.000099999375518 0.000000000000000
283.68970345503 0.000000000000000 0.000099999364872 0.000000000000000
283.11058197425 0.000000000000000 0.000099999348957 0.000000000000000
282.53146049346 0.000000000000000 0.000099999332607 0.000000000000000
282.07410825641 0.000000000000000 0.000099999319378 0.000000000000000
281.61675601936 0.000000000000000 0.000099999305863 0.000000000000000
281.30269151765 0.000000000000000 0.000099999296413 0.000000000000000
280.98862701593 0.000000000000000 0.000099999286822 0.000000000000000
280.77575174670 0.000000000000000 0.000099999280241 0.000000000000000
280.56287647746 0.000000000000000 0.000099999273594 0.000000000000000
280.41897739814 0.000000000000000 0.000099999269063 0.000000000000000
280.27507831882 0.000000000000000 0.000099999264501 0.000000000000000
280.17794196972 0.000000000000000 0.000099999261404 0.000000000000000
280.08080562062 0.000000000000000 0.000099999258293 0.000000000000000
280.01529580752 0.000000000000000 0.000099999256187 0.000000000000000
279.94978599442 0.000000000000000 0.000099999254075 0.000000000000000
279.90563223743 0.000000000000000 0.000099999252647 0.000000000000000
279.86147848045 0.000000000000000 0.000099999251217 0.000000000000000
279.83172975643 0.000000000000000 0.000099999250251 0.000000000000000
279.80198103242 0.000000000000000 0.000099999249285 0.000000000000000
279.78194084108 0.000000000000000 0.000099999248633 0.000000000000000
279.76190064974 0.000000000000000 0.000099999247980 0.000000000000000
279.74839909638 0.000000000000000 0.000099999247540 0.000000000000000
279.73489754302 0.000000000000000 0.000099999247100 0.000000000000000
279.72579616053 0.000000000000000 0.000099999246803 0.000000000000000
279.71669477804 0.000000000000000 0.000099999246506 0.000000000000000
279.71055065089 0.000000000000000 0.000099999246305 0.000000000000000
279.70440652373 0.000000000000000 0.000099999246105 0.000000000000000
279.70024470247 0.000000000000000 0.000099999245969 0.000000000000000
279.69608288120 0.000000000000000 0.000099999245833 0.000000000000000
279.69324175684 0.000000000000000 0.000099999245740 0.000000000000000
279.69040063247 0.000000000000000 0.000099999245647 0.000000000000000
279.68842502149 0.000000000000000 0.000099999245582 0.000000000000000
279.68644941050 0.000000000000000 0.000099999245518 0.000000000000000
279.68500831243 0.000000000000000 0.000099999245471 0.000000000000000
279.68356721436 0.000000000000000 0.000099999245424 0.000000000000000
279.68212611629 0.000000000000000 0.000099999245377 0.000000000000000
279.68068501822 0.000000000000000 0.000099999245330 0.000000000000000
279.67979561842 0.000000000000000 0.000099999245301 0.000000000000000
279.67890621861 0.000000000000000 0.000099999245272 0.000000000000000
279.67801681881 0.000000000000000 0.000099999245243 0.000000000000000
279.67712741901 0.000000000000000 0.000099999245214 0.000000000000000
279.67623801920 0.000000000000000 0.000099999245185 0.000000000000000
279.67534861940 0.000000000000000 0.000099999245156 0.000000000000000
279.67445921960 0.000000000000000 0.000099999245127 0.000000000000000
279.67268041999 0.000000000000000 0.000099999245069 0.000000000000000
279.67090162039 0.000000000000000 0.000099999245011 0.000000000000000
279.66912282078 0.000000000000000 0.000099999244954 0.000000000000000
279.66734402118 0.000000000000000 0.000099999244896 0.000000000000000
279.66466364768 0.000000000000000 0.000099999244809 0.000000000000000
279.66198327419 0.000000000000000 0.000099999244721 0.000000000000000
279.65930290070 0.000000000000000 0.000099999244634 0.000000000000000
279.65662252720 0.000000000000000 0.000099999244547 0.000000000000000
279.65083493993 0.000000000000000 0.000099999244359 0.000000000000000
279.64504735266 0.000000000000000 0.000099999244171 0.000000000000000
279.63925976539 0.000000000000000 0.000099999243982 0.000000000000000
279.63347217812 0.000000000000000 0.000099999243794 0.000000000000000
279.62020024568 0.000000000000000 0.000099999243362 0.000000000000000
279.60692831323 0.000000000000000 0.000099999242929 0.000000000000000
279.59365638079 0.000000000000000 0.000099999242497 0.000000000000000
279.58038444835 0.000000000000000 0.000099999242064 0.000000000000000
279.54470994065 0.000000000000000 0.000099999240899 0.000000000000000
279.50903543295 0.000000000000000 0.000099999239732 0.000000000000000
279.47336092525 0.000000000000000 0.000099999238564 0.000000000000000
279.37786733230 0.000000000000000 0.000099999235426 0.000000000000000
279.28237373935 0.000000000000000 0.000099999232273 0.000000000000000
279.18688014639 0.000000000000000 0.000099999229107 0.000000000000000
278.89404268148 0.000000000000000 0.000099999219309 0.000000000000000
278.60120521657 0.000000000000000 0.000099999209374 0.000000000000000
278.30836775166 0.000000000000000 0.000099999199302 0.000000000000000
277.72481821574 0.000000000000000 0.000099999178808 0.000000000000000
277.14126867982 0.000000000000000 0.000099999157735 0.000000000000000
276.55771914390 0.000000000000000 0.000099999136064 0.000000000000000
276.14166473191 0.000000000000000 0.000099999120237 0.000000000000000
275.72561031992 0.000000000000000 0.000099999104090 0.000000000000000
275.44234608388 0.000000000000000 0.000099999092909 0.000000000000000
275.15908184784 0.000000000000000 0.000099999081574 0.000000000000000
274.96730290866 0.000000000000000 0.000099999073811 0.000000000000000
274.77552396948 0.000000000000000 0.000099999065975 0.000000000000000
274.64593808405 0.000000000000000 0.000099999060639 0.000000000000000
274.51635219861 0.000000000000000 0.000099999055270 0.000000000000000
274.42889706232 0.000000000000000 0.000099999051627 0.000000000000000
274.34144192602 0.000000000000000 0.000099999047969 0.000000000000000
274.28246865068 0.000000000000000 0.000099999045494 0.000000000000000
274.22349537533 0.000000000000000 0.000099999043011 0.000000000000000
274.18374988947 0.000000000000000 0.000099999041334 0.000000000000000
274.14400440361 0.000000000000000 0.000099999039654 0.000000000000000
274.11722640867 0.000000000000000 0.000099999038520 0.000000000000000
274.09044841373 0.000000000000000 0.000099999037384 0.000000000000000
274.07240917363 0.000000000000000 0.000099999036619 0.000000000000000
274.05436993353 0.000000000000000 0.000099999035852 0.000000000000000
274.04221561099 0.000000000000000 0.000099999035336 0.000000000000000
274.03006128845 0.000000000000000 0.000099999034819 0.000000000000000
274.02186664197 0.000000000000000 0.000099999034470 0.000000000000000
274.01367199549 0.000000000000000 0.000099999034121 0.000000000000000
274.00813778961 0.000000000000000 0.000099999033885 0.000000000000000
274.00260358373 0.000000000000000 0.000099999033650 0.000000000000000
273.99885154807 0.000000000000000 0.000099999033490 0.000000000000000
273.99509951241 0.000000000000000 0.000099999033330 0.000000000000000
273.99253285583 0.000000000000000 0.000099999033221 0.000000000000000
273.98996619926 0.000000000000000 0.000099999033111 0.000000000000000
273.98817247314 0.000000000000000 0.000099999033035 0.000000000000000
273.98637874703 0.000000000000000 0.000099999032958 0.000000000000000
273.98505150442 0.000000000000000 0.000099999032902 0.000000000000000
273.98372426182 0.000000000000000 0.000099999032845 0.000000000000000
273.98239701921 0.000000000000000 0.000099999032789 0.000000000000000
273.98106977661 0.000000000000000 0.000099999032732 0.000000000000000
273.98086167063 0.000000000000000 0.000099999032724 0.000000000000000
273.98065356465 0.000000000000000 0.000099999032715 0.000000000000000
273.98044545868 0.000000000000000 0.000099999032706 0.000000000000000
273.98002924673 0.000000000000000 0.000099999032688 0.000000000000000
273.97961303478 0.000000000000000 0.000099999032670 0.000000000000000
273.97919682282 0.000000000000000 0.000099999032653 0.000000000000000
273.97878061087 0.000000000000000 0.000099999032635 0.000000000000000
273.97793675745 0.000000000000000 0.000099999032599 0.000000000000000
273.97709290403 0.000000000000000 0.000099999032563 0.000000000000000
273.97624905060 0.000000000000000 0.000099999032528 0.000000000000000
273.97540519718 0.000000000000000 0.000099999032492 0.000000000000000
273.97335388819 0.000000000000000 0.000099999032405 0.000000000000000
273.97130257921 0.000000000000000 0.000099999032318 0.000000000000000
273.96925127023 0.000000000000000 0.000099999032231 0.000000000000000
273.96719996125 0.000000000000000 0.000099999032144 0.000000000000000
273.96440593632 0.000000000000000 0.000099999032025 0.000000000000000
273.96161191139 0.000000000000000 0.000099999031907 0.000000000000000
273.95881788646 0.000000000000000 0.000099999031788 0.000000000000000
273.95602386153 0.000000000000000 0.000099999031670 0.000000000000000
273.94976400737 0.000000000000000 0.000099999031404 0.000000000000000
273.94350415322 0.000000000000000 0.000099999031139 0.000000000000000
273.93724429906 0.000000000000000 0.000099999030873 0.000000000000000
273.93098444491 0.000000000000000 0.000099999030607 0.000000000000000
273.91648003458 0.000000000000000 0.000099999029991 0.000000000000000
273.90197562425 0.000000000000000 0.000099999029374 0.000000000000000
273.88747121393 0.000000000000000 0.000099999028757 0.000000000000000
273.87296680360 0.000000000000000 0.000099999028140 0.000000000000000
273.83290827224 0.000000000000000 0.000099999026432 0.000000000000000
273.79284974089 0.000000000000000 0.000099999024722 0.000000000000000
273.75279120953 0.000000000000000 0.000099999023008 0.000000000000000
273.64316044839 0.000000000000000 0.000099999018300 0.000000000000000
273.53352968725 0.000000000000000 0.000099999013567 0.000000000000000
273.42389892611 0.000000000000000 0.000099999008809 0.000000000000000
273.07735311335 0.000000000000000 0.000099998993601 0.000000000000000
272.73080730060 0.000000000000000 0.000099998978133 0.000000000000000
272.38426148785 0.000000000000000 0.000099998962400 0.000000000000000
271.81852855930 0.000000000000000 0.000099998936134 0.000000000000000
271.25279563075 0.000000000000000 0.000099998909121 0.000000000000000
270.79712311446 0.000000000000000 0.000099998886804 0.000000000000000
270.34145059818 0.000000000000000 0.000099998863973 0.000000000000000
270.02800122858 0.000000000000000 0.000099998847964 0.000000000000000
269.71455185898 0.000000000000000 0.000099998831701 0.000000000000000
269.50201182402 0.000000000000000 0.000099998820528 0.000000000000000
269.28947178906 0.000000000000000 0.000099998809236 0.000000000000000
269.14575749829 0.000000000000000 0.000099998801531 0.000000000000000
269.00204320752 0.000000000000000 0.000099998793771 0.000000000000000
268.90500663986 0.000000000000000 0.000099998788500 0.000000000000000
268.80797007221 0.000000000000000 0.000099998783203 0.000000000000000
268.74251342520 0.000000000000000 0.000099998779616 0.000000000000000
268.67705677819 0.000000000000000 0.000099998776016 0.000000000000000
268.63293132686 0.000000000000000 0.000099998773583 0.000000000000000
268.58880587553 0.000000000000000 0.000099998771145 0.000000000000000
268.55907254178 0.000000000000000 0.000099998769499 0.000000000000000
268.52933920804 0.000000000000000 0.000099998767850 0.000000000000000
268.50930795443 0.000000000000000 0.000099998766738 0.000000000000000
268.48927670082 0.000000000000000 0.000099998765625 0.000000000000000
268.47578116675 0.000000000000000 0.000099998764874 0.000000000000000
268.46228563268 0.000000000000000 0.000099998764123 0.000000000000000
268.45318940449 0.000000000000000 0.000099998763617 0.000000000000000
268.44409317629 0.000000000000000 0.000099998763110 0.000000000000000
268.43795473804 0.000000000000000 0.000099998762768 0.000000000000000
268.43181629980 0.000000000000000 0.000099998762426 0.000000000000000
268.42766197590 0.000000000000000 0.000099998762194 0.000000000000000
268.42350765200 0.000000000000000 0.000099998761963 0.000000000000000
268.42067748220 0.000000000000000 0.000099998761805 0.000000000000000
268.41784731240 0.000000000000000 0.000099998761647 0.000000000000000
268.41588911553 0.000000000000000 0.000099998761538 0.000000000000000
268.41393091865 0.000000000000000 0.000099998761429 0.000000000000000
268.41252191169 0.000000000000000 0.000099998761350 0.000000000000000
268.41111290472 0.000000000000000 0.000099998761272 0.000000000000000
268.40996153685 0.000000000000000 0.000099998761207 0.000000000000000
268.40881016898 0.000000000000000 0.000099998761143 0.000000000000000
268.40765880111 0.000000000000000 0.000099998761079 0.000000000000000
268.40742852754 0.000000000000000 0.000099998761066 0.000000000000000
268.40719825397 0.000000000000000 0.000099998761054 0.000000000000000
268.40696798039 0.000000000000000 0.000099998761041 0.000000000000000
268.40650743324 0.000000000000000 0.000099998761015 0.000000000000000
268.40604688610 0.000000000000000 0.000099998760990 0.000000000000000
268.40558633895 0.000000000000000 0.000099998760964 0.000000000000000
268.40512579180 0.000000000000000 0.000099998760938 0.000000000000000
268.40425203730 0.000000000000000 0.000099998760890 0.000000000000000
268.40337828280 0.000000000000000 0.000099998760841 0.000000000000000
268.40250452831 0.000000000000000 0.000099998760793 0.000000000000000
268.40163077381 0.000000000000000 0.000099998760744 0.000000000000000
268.40075701931 0.000000000000000 0.000099998760696 0.000000000000000
268.39803310346 0.000000000000000 0.000099998760544 0.000000000000000
268.39581135004 0.000000000000000 0.000099998760421 0.000000000000000
268.39358959662 0.000000000000000 0.000099998760298 0.000000000000000
268.39136784320 0.000000000000000 0.000099998760174 0.000000000000000
268.38914608977 0.000000000000000 0.000099998760051 0.000000000000000
268.38692433635 0.000000000000000 0.000099998759928 0.000000000000000
268.38248082951 0.000000000000000 0.000099998759681 0.000000000000000
268.37803732266 0.000000000000000 0.000099998759434 0.000000000000000
268.37359381582 0.000000000000000 0.000099998759187 0.000000000000000
268.36915030898 0.000000000000000 0.000099998758940 0.000000000000000
268.35834575551 0.000000000000000 0.000099998758340 0.000000000000000
268.34754120204 0.000000000000000 0.000099998757739 0.000000000000000
268.33673664857 0.000000000000000 0.000099998757138 0.000000000000000
268.32593209510 0.000000000000000 0.000099998756537 0.000000000000000
268.29795560254 0.000000000000000 0.000099998754978 0.000000000000000
268.26997910999 0.000000000000000 0.000099998753417 0.000000000000000
268.24200261743 0.000000000000000 0.000099998751854 0.000000000000000
268.16874446893 0.000000000000000 0.000099998747750 0.000000000000000
268.09548632042 0.000000000000000 0.000099998743632 0.000000000000000
268.02222817191 0.000000000000000 0.000099998739498 0.000000000000000
267.80455298743 0.000000000000000 0.000099998727126 0.000000000000000
267.58687780294 0.000000000000000 0.000099998714618 0.000000000000000
267.36920261846 0.000000000000000 0.000099998701972 0.000000000000000
266.89359833965 0.000000000000000 0.000099998673850 0.000000000000000
266.41799406084 0.000000000000000 0.000099998645042 0.000000000000000
266.06392820261 0.000000000000000 0.000099998623138 0.000000000000000
265.70986234437 0.000000000000000 0.000099998600832 0.000000000000000
265.42695754959 0.000000000000000 0.000099998582717 0.000000000000000
265.14405275481 0.000000000000000 0.000099998564336 0.000000000000000
264.91873950590 0.000000000000000 0.000099998549505 0.000000000000000
264.69342625698 0.000000000000000 0.000099998534500 0.000000000000000
264.51418259278 0.000000000000000 0.000099998522439 0.000000000000000
264.33493892857 0.000000000000000 0.000099998510265 0.000000000000000
264.19248072065 0.000000000000000 0.000099998500510 0.000000000000000
264.05002251273 0.000000000000000 0.000099998490682 0.000000000000000
263.93688781921 0.000000000000000 0.000099998482826 0.000000000000000
263.82375312569 0.000000000000000 0.000099998474924 0.000000000000000
263.73396224051 0.000000000000000 0.000099998468619 0.000000000000000
263.64417135533 0.000000000000000 0.000099998462285 0.000000000000000
263.57294370002 0.000000000000000 0.000099998457240 0.000000000000000
263.50171604472 0.000000000000000 0.000099998452176 0.000000000000000
263.44523700114 0.000000000000000 0.000099998448148 0.000000000000000
263.38875795757 0.000000000000000 0.000099998444107 0.000000000000000
263.34398837999 0.000000000000000 0.000099998440896 0.000000000000000
263.29921880241 0.000000000000000 0.000099998437678 0.000000000000000
263.26374038462 0.000000000000000 0.000099998435122 0.000000000000000
263.22826196683 0.000000000000000 0.000099998432562 0.000000000000000
263.20015234543 0.000000000000000 0.000099998430530 0.000000000000000
263.17204272404 0.000000000000000 0.000099998428495 0.000000000000000
263.14977500164 0.000000000000000 0.000099998426881 0.000000000000000
263.12750727925 0.000000000000000 0.000099998425265 0.000000000000000
263.10986944957 0.000000000000000 0.000099998423984 0.000000000000000
263.09223161989 0.000000000000000 0.000099998422701 0.000000000000000
263.07826211623 0.000000000000000 0.000099998421685 0.000000000000000
263.06429261258 0.000000000000000 0.000099998420668 0.000000000000000
263.05322885725 0.000000000000000 0.000099998419862 0.000000000000000
263.04216510192 0.000000000000000 0.000099998419055 0.000000000000000
263.03340249965 0.000000000000000 0.000099998418416 0.000000000000000
263.02463989738 0.000000000000000 0.000099998417776 0.000000000000000
263.01769919347 0.000000000000000 0.000099998417270 0.000000000000000
263.01075848956 0.000000000000000 0.000099998416763 0.000000000000000
263.00525981099 0.000000000000000 0.000099998416361 0.000000000000000
262.99976113243 0.000000000000000 0.000099998415959 0.000000000000000
262.99540335691 0.000000000000000 0.000099998415641 0.000000000000000
262.99104558139 0.000000000000000 0.000099998415322 0.000000000000000
262.98758994588 0.000000000000000 0.000099998415070 0.000000000000000
262.98413431036 0.000000000000000 0.000099998414817 0.000000000000000
262.98139138519 0.000000000000000 0.000099998414616 0.000000000000000
262.97864846001 0.000000000000000 0.000099998414416 0.000000000000000
262.97646778596 0.000000000000000 0.000099998414256 0.000000000000000
262.97428711192 0.000000000000000 0.000099998414097 0.000000000000000
262.97254892955 0.000000000000000 0.000099998413970 0.000000000000000
262.97081074719 0.000000000000000 0.000099998413842 0.000000000000000
262.96941934086 0.000000000000000 0.000099998413741 0.000000000000000
262.96802793453 0.000000000000000 0.000099998413639 0.000000000000000
262.96690615542 0.000000000000000 0.000099998413557 0.000000000000000
262.96578437631 0.000000000000000 0.000099998413475 0.000000000000000
262.96486884515 0.000000000000000 0.000099998413408 0.000000000000000
262.96395331399 0.000000000000000 0.000099998413341 0.000000000000000
262.96303778283 0.000000000000000 0.000099998413274 0.000000000000000
262.96201339451 0.000000000000000 0.000099998413199 0.000000000000000
262.96098900619 0.000000000000000 0.000099998413124 0.000000000000000
262.95996461787 0.000000000000000 0.000099998413049 0.000000000000000
262.95894022955 0.000000000000000 0.000099998412974 0.000000000000000
262.95835349038 0.000000000000000 0.000099998412931 0.000000000000000
262.95776675121 0.000000000000000 0.000099998412889 0.000000000000000
262.95718001204 0.000000000000000 0.000099998412846 0.000000000000000
262.95612876350 0.000000000000000 0.000099998412769 0.000000000000000
262.95533491930 0.000000000000000 0.000099998412711 0.000000000000000
262.95454107510 0.000000000000000 0.000099998412653 0.000000000000000
262.95374723091 0.000000000000000 0.000099998412595 0.000000000000000
262.95295338671 0.000000000000000 0.000099998412538 0.000000000000000
262.95142895129 0.000000000000000 0.000099998412427 0.000000000000000
262.94990451587 0.000000000000000 0.000099998412316 0.000000000000000
262.94838008045 0.000000000000000 0.000099998412204 0.000000000000000
262.94685564503 0.000000000000000 0.000099998412093 0.000000000000000
262.94428577745 0.000000000000000 0.000099998411906 0.000000000000000
262.94171590987 0.000000000000000 0.000099998411719 0.000000000000000
262.93914604229 0.000000000000000 0.000099998411532 0.000000000000000
262.93657617470 0.000000000000000 0.000099998411345 0.000000000000000
262.93106411293 0.000000000000000 0.000099998410943 0.000000000000000
262.92555205116 0.000000000000000 0.000099998410541 0.000000000000000
262.92003998938 0.000000000000000 0.000099998410139 0.000000000000000
262.91452792761 0.000000000000000 0.000099998409737 0.000000000000000
262.90175942004 0.000000000000000 0.000099998408806 0.000000000000000
262.88899091248 0.000000000000000 0.000099998407874 0.000000000000000
262.87622240491 0.000000000000000 0.000099998406941 0.000000000000000
262.86345389734 0.000000000000000 0.000099998406007 0.000000000000000
262.82859719183 0.000000000000000 0.000099998403456 0.000000000000000
262.79374048631 0.000000000000000 0.000099998400901 0.000000000000000
262.75888378079 0.000000000000000 0.000099998398341 0.000000000000000
262.66434957363 0.000000000000000 0.000099998391374 0.000000000000000
262.56981536647 0.000000000000000 0.000099998384374 0.000000000000000
262.47528115932 0.000000000000000 0.000099998377340 0.000000000000000
262.18016809908 0.000000000000000 0.000099998355157 0.000000000000000
261.88505503884 0.000000000000000 0.000099998332634 0.000000000000000
261.58994197860 0.000000000000000 0.000099998309762 0.000000000000000
261.03652528475 0.000000000000000 0.000099998265914 0.000000000000000
260.48310859090 0.000000000000000 0.000099998220776 0.000000000000000
260.02738381158 0.000000000000000 0.000099998182609 0.000000000000000
259.57165903226 0.000000000000000 0.000099998143514 0.000000000000000
259.25754438391 0.000000000000000 0.000099998116014 0.000000000000000
258.94342973556 0.000000000000000 0.000099998088056 0.000000000000000
258.73037534288 0.000000000000000 0.000099998068826 0.000000000000000
258.51732095020 0.000000000000000 0.000099998049380 0.000000000000000
258.37324668627 0.000000000000000 0.000099998036105 0.000000000000000
258.22917242235 0.000000000000000 0.000099998022728 0.000000000000000
258.13189109499 0.000000000000000 0.000099998013639 0.000000000000000
258.03460976763 0.000000000000000 0.000099998004503 0.000000000000000
257.96898901414 0.000000000000000 0.000099997998313 0.000000000000000
257.90336826064 0.000000000000000 0.000099997992102 0.000000000000000
257.85913361111 0.000000000000000 0.000099997987904 0.000000000000000
257.81489896158 0.000000000000000 0.000099997983695 0.000000000000000
257.78509335469 0.000000000000000 0.000099997980854 0.000000000000000
257.75528774780 0.000000000000000 0.000099997978008 0.000000000000000
257.73520900525 0.000000000000000 0.000099997976089 0.000000000000000
257.71513026271 0.000000000000000 0.000099997974167 0.000000000000000
257.70160400875 0.000000000000000 0.000099997972872 0.000000000000000
257.68807775480 0.000000000000000 0.000099997971575 0.000000000000000
257.67896240695 0.000000000000000 0.000099997970701 0.000000000000000
257.66984705911 0.000000000000000 0.000099997969827 0.000000000000000
257.66369791334 0.000000000000000 0.000099997969236 0.000000000000000
257.65754876757 0.000000000000000 0.000099997968646 0.000000000000000
257.65339041877 0.000000000000000 0.000099997968247 0.000000000000000
257.64923206997 0.000000000000000 0.000099997967847 0.000000000000000
257.64640409323 0.000000000000000 0.000099997967576 0.000000000000000
257.64357611650 0.000000000000000 0.000099997967304 0.000000000000000
257.64162747710 0.000000000000000 0.000099997967117 0.000000000000000
257.63967883771 0.000000000000000 0.000099997966929 0.000000000000000
257.63829180161 0.000000000000000 0.000099997966796 0.000000000000000
257.63690476552 0.000000000000000 0.000099997966663 0.000000000000000
257.63581651120 0.000000000000000 0.000099997966559 0.000000000000000
257.63472825688 0.000000000000000 0.000099997966454 0.000000000000000
257.63364000256 0.000000000000000 0.000099997966350 0.000000000000000
257.63288083202 0.000000000000000 0.000099997966277 0.000000000000000
257.63212166148 0.000000000000000 0.000099997966204 0.000000000000000
257.63136249093 0.000000000000000 0.000099997966131 0.000000000000000
257.63060332039 0.000000000000000 0.000099997966059 0.000000000000000
257.62984414984 0.000000000000000 0.000099997965986 0.000000000000000
257.62908497930 0.000000000000000 0.000099997965913 0.000000000000000
257.62832580875 0.000000000000000 0.000099997965841 0.000000000000000
257.62680746767 0.000000000000000 0.000099997965695 0.000000000000000
257.62528912658 0.000000000000000 0.000099997965550 0.000000000000000
257.62377078549 0.000000000000000 0.000099997965405 0.000000000000000
257.62225244440 0.000000000000000 0.000099997965260 0.000000000000000
257.61999325659 0.000000000000000 0.000099997965043 0.000000000000000
257.61773406877 0.000000000000000 0.000099997964827 0.000000000000000
257.61547488096 0.000000000000000 0.000099997964611 0.000000000000000
257.61321569315 0.000000000000000 0.000099997964395 0.000000000000000
257.60834597937 0.000000000000000 0.000099997963929 0.000000000000000
257.60347626559 0.000000000000000 0.000099997963463 0.000000000000000
257.59860655181 0.000000000000000 0.000099997962997 0.000000000000000
257.59373683803 0.000000000000000 0.000099997962531 0.000000000000000
257.58260068140 0.000000000000000 0.000099997961464 0.000000000000000
257.57146452478 0.000000000000000 0.000099997960397 0.000000000000000
257.56032836815 0.000000000000000 0.000099997959329 0.000000000000000
257.54919221153 0.000000000000000 0.000099997958260 0.000000000000000
257.51941212532 0.000000000000000 0.000099997955400 0.000000000000000
257.48963203912 0.000000000000000 0.000099997952535 0.000000000000000
257.45985195291 0.000000000000000 0.000099997949665 0.000000000000000
257.38047524485 0.000000000000000 0.000099997941995 0.000000000000000
257.30109853679 0.000000000000000 0.000099997934293 0.000000000000000
257.22172182872 0.000000000000000 0.000099997926559 0.000000000000000
256.97971986551 0.000000000000000 0.000099997902778 0.000000000000000
256.73771790230 0.000000000000000 0.000099997878691 0.000000000000000
256.49571593908 0.000000000000000 0.000099997854294 0.000000000000000
256.01485723476 0.000000000000000 0.000099997804876 0.000000000000000
255.53399853043 0.000000000000000 0.000099997754174 0.000000000000000
255.05313982610 0.000000000000000 0.000099997702149 0.000000000000000
254.57228112178 0.000000000000000 0.000099997648766 0.000000000000000
254.22584847580 0.000000000000000 0.000099997609441 0.000000000000000
253.87941582982 0.000000000000000 0.000099997569377 0.000000000000000
253.64361691121 0.000000000000000 0.000099997541677 0.000000000000000
253.40781799259 0.000000000000000 0.000099997513623 0.000000000000000
253.24830772992 0.000000000000000 0.000099997494443 0.000000000000000
253.08879746725 0.000000000000000 0.000099997475097 0.000000000000000
252.98109019158 0.000000000000000 0.000099997461941 0.000000000000000
252.87338291592 0.000000000000000 0.000099997448708 0.000000000000000
252.80073215617 0.000000000000000 0.000099997439738 0.000000000000000
252.72808139643 0.000000000000000 0.000099997430734 0.000000000000000
252.67911104236 0.000000000000000 0.000099997424645 0.000000000000000
252.63014068829 0.000000000000000 0.000099997418539 0.000000000000000
252.59714679033 0.000000000000000 0.000099997414417 0.000000000000000
252.56415289237 0.000000000000000 0.000099997410287 0.000000000000000
252.54192859397 0.000000000000000 0.000099997407502 0.000000000000000
252.51970429557 0.000000000000000 0.000099997404712 0.000000000000000
252.50473490916 0.000000000000000 0.000099997402832 0.000000000000000
252.48976552276 0.000000000000000 0.000099997400950 0.000000000000000
252.47968032557 0.000000000000000 0.000099997399681 0.000000000000000
252.46959512838 0.000000000000000 0.000099997398412 0.000000000000000
252.46279535919 0.000000000000000 0.000099997397556 0.000000000000000
252.45599559000 0.000000000000000 0.000099997396699 0.000000000000000
252.45140252598 0.000000000000000 0.000099997396120 0.000000000000000
252.44680946196 0.000000000000000 0.000099997395542 0.000000000000000
252.44369382816 0.000000000000000 0.000099997395149 0.000000000000000
252.44057819436 0.000000000000000 0.000099997394756 0.000000000000000
252.43844407807 0.000000000000000 0.000099997394487 0.000000000000000
252.43630996177 0.000000000000000 0.000099997394218 0.000000000000000
252.43481358734 0.000000000000000 0.000099997394030 0.000000000000000
252.43331721290 0.000000000000000 0.000099997393841 0.000000000000000
252.43219906976 0.000000000000000 0.000099997393700 0.000000000000000
252.43108092662 0.000000000000000 0.000099997393559 0.000000000000000
252.42996278348 0.000000000000000 0.000099997393418 0.000000000000000
252.42906554286 0.000000000000000 0.000099997393305 0.000000000000000
252.42888609474 0.000000000000000 0.000099997393283 0.000000000000000
252.42870664661 0.000000000000000 0.000099997393260 0.000000000000000
252.42852719849 0.000000000000000 0.000099997393238 0.000000000000000
252.42816830225 0.000000000000000 0.000099997393192 0.000000000000000
252.42780940600 0.000000000000000 0.000099997393147 0.000000000000000
252.42745050975 0.000000000000000 0.000099997393102 0.000000000000000
252.42709161351 0.000000000000000 0.000099997393057 0.000000000000000
252.42635441260 0.000000000000000 0.000099997392964 0.000000000000000
252.42561721169 0.000000000000000 0.000099997392872 0.000000000000000
252.42488001078 0.000000000000000 0.000099997392779 0.000000000000000
252.42414280987 0.000000000000000 0.000099997392687 0.000000000000000
252.42223505285 0.000000000000000 0.000099997392447 0.000000000000000
252.42065570494 0.000000000000000 0.000099997392249 0.000000000000000
252.41907635703 0.000000000000000 0.000099997392050 0.000000000000000
252.41749700912 0.000000000000000 0.000099997391852 0.000000000000000
252.41591766121 0.000000000000000 0.000099997391654 0.000000000000000
252.41306286722 0.000000000000000 0.000099997391296 0.000000000000000
252.41020807322 0.000000000000000 0.000099997390937 0.000000000000000
252.40735327922 0.000000000000000 0.000099997390579 0.000000000000000
252.40449848522 0.000000000000000 0.000099997390220 0.000000000000000
252.39825782856 0.000000000000000 0.000099997389436 0.000000000000000
252.39201717190 0.000000000000000 0.000099997388652 0.000000000000000
252.38577651525 0.000000000000000 0.000099997387868 0.000000000000000
252.37953585859 0.000000000000000 0.000099997387083 0.000000000000000
252.36466095987 0.000000000000000 0.000099997385212 0.000000000000000
252.34978606116 0.000000000000000 0.000099997383339 0.000000000000000
252.33491116245 0.000000000000000 0.000099997381465 0.000000000000000
252.29865569006 0.000000000000000 0.000099997376891 0.000000000000000
252.26240021767 0.000000000000000 0.000099997372308 0.000000000000000
252.22614474528 0.000000000000000 0.000099997367717 0.000000000000000
252.12833188151 0.000000000000000 0.000099997355285 0.000000000000000
252.03051901774 0.000000000000000 0.000099997342787 0.000000000000000
251.93270615398 0.000000000000000 0.000099997330224 0.000000000000000
251.62074346203 0.000000000000000 0.000099997289710 0.000000000000000
251.30878077007 0.000000000000000 0.000099997248511 0.000000000000000
250.99681807812 0.000000000000000 0.000099997206610 0.000000000000000
250.47691531328 0.000000000000000 0.000099997135191 0.000000000000000
249.95701254843 0.000000000000000 0.000099997061722 0.000000000000000
249.53751830537 0.000000000000000 0.000099997000905 0.000000000000000
249.11802406230 0.000000000000000 0.000099996938678 0.000000000000000
248.82985261603 0.000000000000000 0.000099996895096 0.000000000000000
248.54168116976 0.000000000000000 0.000099996850821 0.000000000000000
248.34655926027 0.000000000000000 0.000099996820443 0.000000000000000
248.15143735079 0.000000000000000 0.000099996789740 0.000000000000000
248.01966147098 0.000000000000000 0.000099996768818 0.000000000000000
247.88788559118 0.000000000000000 0.000099996747745 0.000000000000000
247.79899846399 0.000000000000000 0.000099996733445 0.000000000000000
247.71011133679 0.000000000000000 0.000099996719075 0.000000000000000
247.65019941665 0.000000000000000 0.000099996709349 0.000000000000000
247.59028749651 0.000000000000000 0.000099996699592 0.000000000000000
247.54992482058 0.000000000000000 0.000099996693001 0.000000000000000
247.50956214464 0.000000000000000 0.000099996686395 0.000000000000000
247.48237735924 0.000000000000000 0.000099996681938 0.000000000000000
247.45519257384 0.000000000000000 0.000099996677474 0.000000000000000
247.43688519293 0.000000000000000 0.000099996674465 0.000000000000000
247.41857781202 0.000000000000000 0.000099996671452 0.000000000000000
247.40624761220 0.000000000000000 0.000099996669421 0.000000000000000
247.39391741238 0.000000000000000 0.000099996667389 0.000000000000000
247.38560925496 0.000000000000000 0.000099996666019 0.000000000000000
247.37730109754 0.000000000000000 0.000099996664648 0.000000000000000
247.37169676768 0.000000000000000 0.000099996663723 0.000000000000000
247.36609243781 0.000000000000000 0.000099996662798 0.000000000000000
247.36230223461 0.000000000000000 0.000099996662172 0.000000000000000
247.35851203141 0.000000000000000 0.000099996661546 0.000000000000000
247.35593361355 0.000000000000000 0.000099996661121 0.000000000000000
247.35335519569 0.000000000000000 0.000099996660695 0.000000000000000
247.35157701249 0.000000000000000 0.000099996660401 0.000000000000000
247.34979882928 0.000000000000000 0.000099996660107 0.000000000000000
247.34853022510 0.000000000000000 0.000099996659898 0.000000000000000
247.34726162091 0.000000000000000 0.000099996659688 0.000000000000000
247.34625805423 0.000000000000000 0.000099996659523 0.000000000000000
247.34525448755 0.000000000000000 0.000099996659357 0.000000000000000
247.34425092087 0.000000000000000 0.000099996659191 0.000000000000000
247.34410521989 0.000000000000000 0.000099996659167 0.000000000000000
247.34395951892 0.000000000000000 0.000099996659143 0.000000000000000
247.34381381794 0.000000000000000 0.000099996659119 0.000000000000000
247.34352241599 0.000000000000000 0.000099996659071 0.000000000000000
247.34323101404 0.000000000000000 0.000099996659023 0.000000000000000
247.34293961208 0.000000000000000 0.000099996658975 0.000000000000000
247.34264821013 0.000000000000000 0.000099996658927 0.000000000000000
247.34175052485 0.000000000000000 0.000099996658779 0.000000000000000
247.34100492600 0.000000000000000 0.000099996658657 0.000000000000000
247.34025932716 0.000000000000000 0.000099996658534 0.000000000000000
247.33951372832 0.000000000000000 0.000099996658411 0.000000000000000
247.33876812947 0.000000000000000 0.000099996658289 0.000000000000000
247.33737791526 0.000000000000000 0.000099996658060 0.000000000000000
247.33598770104 0.000000000000000 0.000099996657831 0.000000000000000
247.33459748683 0.000000000000000 0.000099996657602 0.000000000000000
247.33320727262 0.000000000000000 0.000099996657374 0.000000000000000
247.33094032442 0.000000000000000 0.000099996657001 0.000000000000000
247.32867337622 0.000000000000000 0.000099996656628 0.000000000000000
247.32640642802 0.000000000000000 0.000099996656255 0.000000000000000
247.32413947982 0.000000000000000 0.000099996655882 0.000000000000000
247.31926016573 0.000000000000000 0.000099996655079 0.000000000000000
247.31438085165 0.000000000000000 0.000099996654276 0.000000000000000
247.30950153756 0.000000000000000 0.000099996653473 0.000000000000000
247.30462222348 0.000000000000000 0.000099996652669 0.000000000000000
247.29334056447 0.000000000000000 0.000099996650811 0.000000000000000
247.28205890547 0.000000000000000 0.000099996648951 0.000000000000000
247.27077724646 0.000000000000000 0.000099996647090 0.000000000000000
247.25949558745 0.000000000000000 0.000099996645228 0.000000000000000
247.22876754349 0.000000000000000 0.000099996640151 0.000000000000000
247.19803949954 0.000000000000000 0.000099996635066 0.000000000000000
247.16731145558 0.000000000000000 0.000099996629972 0.000000000000000
247.08413721693 0.000000000000000 0.000099996616141 0.000000000000000
247.00096297829 0.000000000000000 0.000099996602247 0.000000000000000
246.91778873964 0.000000000000000 0.000099996588290 0.000000000000000
246.65881797958 0.000000000000000 0.000099996544425 0.000000000000000
246.39984721952 0.000000000000000 0.000099996499933 0.000000000000000
246.14087645946 0.000000000000000 0.000099996454802 0.000000000000000
245.62087914989 0.000000000000000 0.000099996362217 0.000000000000000
245.10088184033 0.000000000000000 0.000099996266925 0.000000000000000
244.58088453076 0.000000000000000 0.000099996168837 0.000000000000000
244.22256131565 0.000000000000000 0.000099996099573 0.000000000000000
243.86423810055 0.000000000000000 0.000099996028909 0.000000000000000
243.62146155302 0.000000000000000 0.000099995980220 0.000000000000000
243.37868500550 0.000000000000000 0.000099995930867 0.000000000000000
243.21468749362 0.000000000000000 0.000099995897147 0.000000000000000
243.05068998174 0.000000000000000 0.000099995863116 0.000000000000000
242.94005979610 0.000000000000000 0.000099995839983 0.000000000000000
242.82942961047 0.000000000000000 0.000099995816706 0.000000000000000
242.75486249484 0.000000000000000 0.000099995800936 0.000000000000000
242.68029537922 0.000000000000000 0.000099995785100 0.000000000000000
242.63006174776 0.000000000000000 0.000099995774394 0.000000000000000
242.57982811629 0.000000000000000 0.000099995763659 0.000000000000000
242.54599772833 0.000000000000000 0.000099995756412 0.000000000000000
242.51216734037 0.000000000000000 0.000099995749151 0.000000000000000
242.48938731633 0.000000000000000 0.000099995744254 0.000000000000000
242.46660729229 0.000000000000000 0.000099995739352 0.000000000000000
242.45126801926 0.000000000000000 0.000099995736047 0.000000000000000
242.43592874623 0.000000000000000 0.000099995732739 0.000000000000000
242.42559742373 0.000000000000000 0.000099995730510 0.000000000000000
242.41526610123 0.000000000000000 0.000099995728279 0.000000000000000
242.40830323539 0.000000000000000 0.000099995726775 0.000000000000000
242.40134036955 0.000000000000000 0.000099995725270 0.000000000000000
242.39664055723 0.000000000000000 0.000099995724254 0.000000000000000
242.39194074490 0.000000000000000 0.000099995723238 0.000000000000000
242.38875748387 0.000000000000000 0.000099995722550 0.000000000000000
242.38557422284 0.000000000000000 0.000099995721862 0.000000000000000
242.38340110475 0.000000000000000 0.000099995721392 0.000000000000000
242.38122798667 0.000000000000000 0.000099995720922 0.000000000000000
242.37971664417 0.000000000000000 0.000099995720595 0.000000000000000
242.37820530168 0.000000000000000 0.000099995720268 0.000000000000000
242.37710225801 0.000000000000000 0.000099995720029 0.000000000000000
242.37599921435 0.000000000000000 0.000099995719791 0.000000000000000
242.37489617068 0.000000000000000 0.000099995719552 0.000000000000000
242.37379312701 0.000000000000000 0.000099995719314 0.000000000000000
242.37311222872 0.000000000000000 0.000099995719167 0.000000000000000
242.37243133043 0.000000000000000 0.000099995719020 0.000000000000000
242.37175043214 0.000000000000000 0.000099995718873 0.000000000000000
242.37106953385 0.000000000000000 0.000099995718726 0.000000000000000
242.37038863555 0.000000000000000 0.000099995718580 0.000000000000000
242.36970773726 0.000000000000000 0.000099995718433 0.000000000000000
242.36902683897 0.000000000000000 0.000099995718286 0.000000000000000
242.36766504238 0.000000000000000 0.000099995717993 0.000000000000000
242.36630324580 0.000000000000000 0.000099995717699 0.000000000000000
242.36494144921 0.000000000000000 0.000099995717406 0.000000000000000
242.36357965263 0.000000000000000 0.000099995717112 0.000000000000000
242.36152531713 0.000000000000000 0.000099995716670 0.000000000000000
242.35947098162 0.000000000000000 0.000099995716227 0.000000000000000
242.35741664612 0.000000000000000 0.000099995715785 0.000000000000000
242.35536231062 0.000000000000000 0.000099995715342 0.000000000000000
242.35092850240 0.000000000000000 0.000099995714386 0.000000000000000
242.34649469419 0.000000000000000 0.000099995713431 0.000000000000000
242.34206088597 0.000000000000000 0.000099995712475 0.000000000000000
242.33762707776 0.000000000000000 0.000099995711519 0.000000000000000
242.32746134917 0.000000000000000 0.000099995709326 0.000000000000000
242.31729562058 0.000000000000000 0.000099995707132 0.000000000000000
242.30712989199 0.000000000000000 0.000099995704936 0.000000000000000
242.29696416340 0.000000000000000 0.000099995702740 0.000000000000000
242.26965033233 0.000000000000000 0.000099995696832 0.000000000000000
242.24233650127 0.000000000000000 0.000099995690915 0.000000000000000
242.21502267020 0.000000000000000 0.000099995684989 0.000000000000000
242.14193281747 0.000000000000000 0.000099995669087 0.000000000000000
242.06884296473 0.000000000000000 0.000099995653120 0.000000000000000
241.99575311199 0.000000000000000 0.000099995637089 0.000000000000000
241.77171158952 0.000000000000000 0.000099995587535 0.000000000000000
241.54767006704 0.000000000000000 0.000099995537357 0.000000000000000
241.32362854457 0.000000000000000 0.000099995486542 0.000000000000000
240.87725445547 0.000000000000000 0.000099995383368 0.000000000000000
240.43088036638 0.000000000000000 0.000099995277550 0.000000000000000
239.98450627728 0.000000000000000 0.000099995169012 0.000000000000000
239.53813218818 0.000000000000000 0.000099995057674 0.000000000000000
239.21006799497 0.000000000000000 0.000099994974013 0.000000000000000
238.88200380176 0.000000000000000 0.000099994888765 0.000000000000000
238.65887014429 0.000000000000000 0.000099994829860 0.000000000000000
238.43573648682 0.000000000000000 0.000099994770196 0.000000000000000
238.28505964274 0.000000000000000 0.000099994729472 0.000000000000000
238.13438279865 0.000000000000000 0.000099994688393 0.000000000000000
238.03278435859 0.000000000000000 0.000099994660494 0.000000000000000
237.93118591852 0.000000000000000 0.000099994632432 0.000000000000000
237.86272866539 0.000000000000000 0.000099994613430 0.000000000000000
237.79427141226 0.000000000000000 0.000099994594355 0.000000000000000
237.74816409680 0.000000000000000 0.000099994581465 0.000000000000000
237.70205678135 0.000000000000000 0.000099994568540 0.000000000000000
237.67100994474 0.000000000000000 0.000099994559818 0.000000000000000
237.63996310813 0.000000000000000 0.000099994551081 0.000000000000000
237.61905938535 0.000000000000000 0.000099994545189 0.000000000000000
237.59815566256 0.000000000000000 0.000099994539291 0.000000000000000
237.58408048009 0.000000000000000 0.000099994535315 0.000000000000000
237.57000529762 0.000000000000000 0.000099994531336 0.000000000000000
237.56052529162 0.000000000000000 0.000099994528655 0.000000000000000
237.55104528561 0.000000000000000 0.000099994525971 0.000000000000000
237.54465557273 0.000000000000000 0.000099994524162 0.000000000000000
237.53826585985 0.000000000000000 0.000099994522352 0.000000000000000
237.53395179207 0.000000000000000 0.000099994521130 0.000000000000000
237.52963772430 0.000000000000000 0.000099994519908 0.000000000000000
237.52671391650 0.000000000000000 0.000099994519079 0.000000000000000
237.52379010870 0.000000000000000 0.000099994518250 0.000000000000000
237.52179120193 0.000000000000000 0.000099994517684 0.000000000000000
237.51979229516 0.000000000000000 0.000099994517117 0.000000000000000
237.51839715010 0.000000000000000 0.000099994516722 0.000000000000000
237.51700200503 0.000000000000000 0.000099994516326 0.000000000000000
237.51597341069 0.000000000000000 0.000099994516035 0.000000000000000
237.51494481635 0.000000000000000 0.000099994515743 0.000000000000000
237.51391622201 0.000000000000000 0.000099994515452 0.000000000000000
237.51288762767 0.000000000000000 0.000099994515160 0.000000000000000
237.51273863269 0.000000000000000 0.000099994515118 0.000000000000000
237.51258963772 0.000000000000000 0.000099994515076 0.000000000000000
237.51244064274 0.000000000000000 0.000099994515034 0.000000000000000
237.51214265279 0.000000000000000 0.000099994514950 0.000000000000000
237.51184466284 0.000000000000000 0.000099994514865 0.000000000000000
237.51154667288 0.000000000000000 0.000099994514781 0.000000000000000
237.51124868293 0.000000000000000 0.000099994514697 0.000000000000000
237.51058004529 0.000000000000000 0.000099994514508 0.000000000000000
237.50991140765 0.000000000000000 0.000099994514319 0.000000000000000
237.50924277001 0.000000000000000 0.000099994514130 0.000000000000000
237.50857413237 0.000000000000000 0.000099994513941 0.000000000000000
237.50689601673 0.000000000000000 0.000099994513467 0.000000000000000
237.50549955806 0.000000000000000 0.000099994513073 0.000000000000000
237.50410309939 0.000000000000000 0.000099994512678 0.000000000000000
237.50270664072 0.000000000000000 0.000099994512284 0.000000000000000
237.50131018205 0.000000000000000 0.000099994511890 0.000000000000000
237.49879973627 0.000000000000000 0.000099994511181 0.000000000000000
237.49628929049 0.000000000000000 0.000099994510472 0.000000000000000
237.49377884471 0.000000000000000 0.000099994509762 0.000000000000000
237.49126839893 0.000000000000000 0.000099994509053 0.000000000000000
237.48578718864 0.000000000000000 0.000099994507505 0.000000000000000
237.48030597836 0.000000000000000 0.000099994505955 0.000000000000000
237.47482476807 0.000000000000000 0.000099994504406 0.000000000000000
237.46934355779 0.000000000000000 0.000099994502856 0.000000000000000
237.45631906278 0.000000000000000 0.000099994499171 0.000000000000000
237.44329456778 0.000000000000000 0.000099994495483 0.000000000000000
237.43027007277 0.000000000000000 0.000099994491793 0.000000000000000
237.39859729054 0.000000000000000 0.000099994482807 0.000000000000000
237.36692450831 0.000000000000000 0.000099994473805 0.000000000000000
237.33525172609 0.000000000000000 0.000099994464787 0.000000000000000
237.25006812083 0.000000000000000 0.000099994440451 0.000000000000000
237.16488451558 0.000000000000000 0.000099994415996 0.000000000000000
237.07970091033 0.000000000000000 0.000099994391421 0.000000000000000
236.80907646162 0.000000000000000 0.000099994312543 0.000000000000000
236.53845201292 0.000000000000000 0.000099994232423 0.000000000000000
236.26782756421 0.000000000000000 0.000099994151036 0.000000000000000
235.77169637904 0.000000000000000 0.000099993998470 0.000000000000000
235.27556519386 0.000000000000000 0.000099993841413 0.000000000000000
234.87035537337 0.000000000000000 0.000099993709703 0.000000000000000
234.46514555287 0.000000000000000 0.000099993574812 0.000000000000000
234.18709957931 0.000000000000000 0.000099993480370 0.000000000000000
233.90905360575 0.000000000000000 0.000099993384363 0.000000000000000
233.72109277953 0.000000000000000 0.000099993318562 0.000000000000000
233.53313195332 0.000000000000000 0.000099993252025 0.000000000000000
233.40634926745 0.000000000000000 0.000099993206725 0.000000000000000
233.27956658158 0.000000000000000 0.000099993161083 0.000000000000000
233.19412419988 0.000000000000000 0.000099993130131 0.000000000000000
233.10868181819 0.000000000000000 0.000099993099021 0.000000000000000
233.05112882400 0.000000000000000 0.000099993077977 0.000000000000000
232.99357582982 0.000000000000000 0.000099993056862 0.000000000000000
232.95482029671 0.000000000000000 0.000099993042602 0.000000000000000
232.91606476360 0.000000000000000 0.000099993028310 0.000000000000000
232.88997119312 0.000000000000000 0.000099993018669 0.000000000000000
232.86387762264 0.000000000000000 0.000099993009013 0.000000000000000
232.84630962045 0.000000000000000 0.000099993002504 0.000000000000000
232.82874161825 0.000000000000000 0.000099992995988 0.000000000000000
232.81691202702 0.000000000000000 0.000099992991596 0.000000000000000
232.80508243579 0.000000000000000 0.000099992987202 0.000000000000000
232.79711356828 0.000000000000000 0.000099992984240 0.000000000000000
232.78914470078 0.000000000000000 0.000099992981276 0.000000000000000
232.78377127395 0.000000000000000 0.000099992979277 0.000000000000000
232.77839784713 0.000000000000000 0.000099992977278 0.000000000000000
232.77476642891 0.000000000000000 0.000099992975926 0.000000000000000
232.77113501068 0.000000000000000 0.000099992974575 0.000000000000000
232.76866844308 0.000000000000000 0.000099992973656 0.000000000000000
232.76620187548 0.000000000000000 0.000099992972738 0.000000000000000
232.76450691503 0.000000000000000 0.000099992972107 0.000000000000000
232.76281195457 0.000000000000000 0.000099992971476 0.000000000000000
232.76161376195 0.000000000000000 0.000099992971030 0.000000000000000
232.76041556933 0.000000000000000 0.000099992970583 0.000000000000000
232.75949699977 0.000000000000000 0.000099992970242 0.000000000000000
232.75857843021 0.000000000000000 0.000099992969900 0.000000000000000
232.75765986064 0.000000000000000 0.000099992969558 0.000000000000000
232.75699215401 0.000000000000000 0.000099992969310 0.000000000000000
232.75632444737 0.000000000000000 0.000099992969061 0.000000000000000
232.75565674074 0.000000000000000 0.000099992968813 0.000000000000000
232.75498903411 0.000000000000000 0.000099992968565 0.000000000000000
232.75432132747 0.000000000000000 0.000099992968318 0.000000000000000
232.75365362084 0.000000000000000 0.000099992968070 0.000000000000000
232.75298591420 0.000000000000000 0.000099992967822 0.000000000000000
232.75165050093 0.000000000000000 0.000099992967327 0.000000000000000
232.75031508766 0.000000000000000 0.000099992966831 0.000000000000000
232.74897967440 0.000000000000000 0.000099992966336 0.000000000000000
232.74764426113 0.000000000000000 0.000099992965840 0.000000000000000
232.74570865481 0.000000000000000 0.000099992965122 0.000000000000000
232.74377304850 0.000000000000000 0.000099992964404 0.000000000000000
232.74183744219 0.000000000000000 0.000099992963686 0.000000000000000
232.73990183587 0.000000000000000 0.000099992962968 0.000000000000000
232.73567553104 0.000000000000000 0.000099992961400 0.000000000000000
232.73144922620 0.000000000000000 0.000099992959831 0.000000000000000
232.72722292136 0.000000000000000 0.000099992958262 0.000000000000000
232.72299661652 0.000000000000000 0.000099992956693 0.000000000000000
232.71328456959 0.000000000000000 0.000099992953085 0.000000000000000
232.70357252266 0.000000000000000 0.000099992949475 0.000000000000000
232.69386047573 0.000000000000000 0.000099992945863 0.000000000000000
232.68414842880 0.000000000000000 0.000099992942250 0.000000000000000
232.65787507172 0.000000000000000 0.000099992932463 0.000000000000000
232.63160171463 0.000000000000000 0.000099992922662 0.000000000000000
232.60532835755 0.000000000000000 0.000099992912845 0.000000000000000
232.53463497538 0.000000000000000 0.000099992886356 0.000000000000000
232.46394159321 0.000000000000000 0.000099992859756 0.000000000000000
232.39324821103 0.000000000000000 0.000099992833044 0.000000000000000
232.17491221036 0.000000000000000 0.000099992749833 0.000000000000000
231.95657620969 0.000000000000000 0.000099992665535 0.000000000000000
231.73824020902 0.000000000000000 0.000099992580131 0.000000000000000
231.30160060444 0.000000000000000 0.000099992405954 0.000000000000000
230.86496099985 0.000000000000000 0.000099992227135 0.000000000000000
230.42832139527 0.000000000000000 0.000099992043532 0.000000000000000
229.99168179069 0.000000000000000 0.000099991854994 0.000000000000000
229.68498576356 0.000000000000000 0.000099991719533 0.000000000000000
229.37828973642 0.000000000000000 0.000099991581509 0.000000000000000
229.17065511198 0.000000000000000 0.000099991486584 0.000000000000000
228.96302048754 0.000000000000000 0.000099991390445 0.000000000000000
228.82299238826 0.000000000000000 0.000099991324914 0.000000000000000
228.68296428898 0.000000000000000 0.000099991258817 0.000000000000000
228.58862400085 0.000000000000000 0.000099991213965 0.000000000000000
228.49428371272 0.000000000000000 0.000099991168852 0.000000000000000
228.43075551874 0.000000000000000 0.000099991138326 0.000000000000000
228.36722732476 0.000000000000000 0.000099991107681 0.000000000000000
228.32445901221 0.000000000000000 0.000099991086982 0.000000000000000
228.28169069967 0.000000000000000 0.000099991066230 0.000000000000000
228.25290172615 0.000000000000000 0.000099991052229 0.000000000000000
228.22411275264 0.000000000000000 0.000099991038205 0.000000000000000
228.20473393698 0.000000000000000 0.000099991028750 0.000000000000000
228.18535512132 0.000000000000000 0.000099991019284 0.000000000000000
228.17230903138 0.000000000000000 0.000099991012906 0.000000000000000
228.15926294144 0.000000000000000 0.000099991006522 0.000000000000000
228.15047722087 0.000000000000000 0.000099991002220 0.000000000000000
228.14169150029 0.000000000000000 0.000099990997916 0.000000000000000
228.13577036541 0.000000000000000 0.000099990995014 0.000000000000000
228.12984923052 0.000000000000000 0.000099990992111 0.000000000000000
228.12585190147 0.000000000000000 0.000099990990151 0.000000000000000
228.12185457242 0.000000000000000 0.000099990988190 0.000000000000000
228.11914572867 0.000000000000000 0.000099990986861 0.000000000000000
228.11643688491 0.000000000000000 0.000099990985532 0.000000000000000
228.11458527317 0.000000000000000 0.000099990984623 0.000000000000000
228.11273366143 0.000000000000000 0.000099990983715 0.000000000000000
228.11144181223 0.000000000000000 0.000099990983081 0.000000000000000
228.11014996303 0.000000000000000 0.000099990982447 0.000000000000000
228.10919851772 0.000000000000000 0.000099990981980 0.000000000000000
228.10824707241 0.000000000000000 0.000099990981513 0.000000000000000
228.10729562710 0.000000000000000 0.000099990981047 0.000000000000000
228.10634418179 0.000000000000000 0.000099990980580 0.000000000000000
228.10620910821 0.000000000000000 0.000099990980514 0.000000000000000
228.10607403464 0.000000000000000 0.000099990980448 0.000000000000000
228.10593896106 0.000000000000000 0.000099990980382 0.000000000000000
228.10566881391 0.000000000000000 0.000099990980250 0.000000000000000
228.10539866675 0.000000000000000 0.000099990980117 0.000000000000000
228.10512851960 0.000000000000000 0.000099990979985 0.000000000000000
228.10485837245 0.000000000000000 0.000099990979853 0.000000000000000
228.10423366364 0.000000000000000 0.000099990979547 0.000000000000000
228.10360895483 0.000000000000000 0.000099990979241 0.000000000000000
228.10298424602 0.000000000000000 0.000099990978936 0.000000000000000
228.10235953721 0.000000000000000 0.000099990978630 0.000000000000000
228.10072821248 0.000000000000000 0.000099990977833 0.000000000000000
228.09943184948 0.000000000000000 0.000099990977199 0.000000000000000
228.09813548647 0.000000000000000 0.000099990976565 0.000000000000000
228.09683912346 0.000000000000000 0.000099990975931 0.000000000000000
228.09554276046 0.000000000000000 0.000099990975297 0.000000000000000
228.09319699655 0.000000000000000 0.000099990974150 0.000000000000000
228.09085123264 0.000000000000000 0.000099990973003 0.000000000000000
228.08850546873 0.000000000000000 0.000099990971856 0.000000000000000
228.08615970482 0.000000000000000 0.000099990970709 0.000000000000000
228.08103297429 0.000000000000000 0.000099990968201 0.000000000000000
228.07590624376 0.000000000000000 0.000099990965692 0.000000000000000
228.07077951323 0.000000000000000 0.000099990963183 0.000000000000000
228.06565278270 0.000000000000000 0.000099990960673 0.000000000000000
228.05343444847 0.000000000000000 0.000099990954688 0.000000000000000
228.04121611424 0.000000000000000 0.000099990948698 0.000000000000000
228.02899778002 0.000000000000000 0.000099990942704 0.000000000000000
227.99922049342 0.000000000000000 0.000099990928077 0.000000000000000
227.96944320682 0.000000000000000 0.000099990913424 0.000000000000000
227.93966592022 0.000000000000000 0.000099990898744 0.000000000000000
227.85934061496 0.000000000000000 0.000099990859010 0.000000000000000
227.77901530970 0.000000000000000 0.000099990819080 0.000000000000000
227.69869000444 0.000000000000000 0.000099990778951 0.000000000000000
227.44253104778 0.000000000000000 0.000099990649639 0.000000000000000
227.18637209112 0.000000000000000 0.000099990518258 0.000000000000000
226.93021313447 0.000000000000000 0.000099990384765 0.000000000000000
226.45633892516 0.000000000000000 0.000099990132112 0.000000000000000
225.98246471586 0.000000000000000 0.000099989871801 0.000000000000000
225.59609572820 0.000000000000000 0.000099989653699 0.000000000000000
225.20972674055 0.000000000000000 0.000099989430166 0.000000000000000
224.94529810505 0.000000000000000 0.000099989273970 0.000000000000000
224.68086946955 0.000000000000000 0.000099989115103 0.000000000000000
224.50250051714 0.000000000000000 0.000099989006407 0.000000000000000
224.32413156474 0.000000000000000 0.000099988896457 0.000000000000000
224.20402219143 0.000000000000000 0.000099988821705 0.000000000000000
224.08391281812 0.000000000000000 0.000099988746371 0.000000000000000
224.00307269419 0.000000000000000 0.000099988695339 0.000000000000000
223.92223257026 0.000000000000000 0.000099988644039 0.000000000000000
223.86783297035 0.000000000000000 0.000099988609367 0.000000000000000
223.81343337044 0.000000000000000 0.000099988574574 0.000000000000000
223.77682816621 0.000000000000000 0.000099988551092 0.000000000000000
223.74022296198 0.000000000000000 0.000099988527556 0.000000000000000
223.71559063376 0.000000000000000 0.000099988511686 0.000000000000000
223.69095830554 0.000000000000000 0.000099988495791 0.000000000000000
223.67438087893 0.000000000000000 0.000099988485080 0.000000000000000
223.65780345232 0.000000000000000 0.000099988474357 0.000000000000000
223.64664437430 0.000000000000000 0.000099988467133 0.000000000000000
223.63548529627 0.000000000000000 0.000099988459904 0.000000000000000
223.62797008722 0.000000000000000 0.000099988455032 0.000000000000000
223.62045487817 0.000000000000000 0.000099988450158 0.000000000000000
223.61538871460 0.000000000000000 0.000099988446871 0.000000000000000
223.61032255102 0.000000000000000 0.000099988443584 0.000000000000000
223.60690004996 0.000000000000000 0.000099988441362 0.000000000000000
223.60347754890 0.000000000000000 0.000099988439140 0.000000000000000
223.60115443568 0.000000000000000 0.000099988437631 0.000000000000000
223.59883132246 0.000000000000000 0.000099988436123 0.000000000000000
223.59723722452 0.000000000000000 0.000099988435087 0.000000000000000
223.59564312659 0.000000000000000 0.000099988434052 0.000000000000000
223.59452018903 0.000000000000000 0.000099988433323 0.000000000000000
223.59339725148 0.000000000000000 0.000099988432594 0.000000000000000
223.59254592118 0.000000000000000 0.000099988432041 0.000000000000000
223.59169459088 0.000000000000000 0.000099988431488 0.000000000000000
223.59084326058 0.000000000000000 0.000099988430936 0.000000000000000
223.59020384884 0.000000000000000 0.000099988430521 0.000000000000000
223.58956443710 0.000000000000000 0.000099988430107 0.000000000000000
223.58892502536 0.000000000000000 0.000099988429692 0.000000000000000
223.58828561362 0.000000000000000 0.000099988429278 0.000000000000000
223.58764620189 0.000000000000000 0.000099988428864 0.000000000000000
223.58700679015 0.000000000000000 0.000099988428450 0.000000000000000
223.58636737841 0.000000000000000 0.000099988428036 0.000000000000000
223.58508855493 0.000000000000000 0.000099988427208 0.000000000000000
223.58380973146 0.000000000000000 0.000099988426381 0.000000000000000
223.58253090798 0.000000000000000 0.000099988425553 0.000000000000000
223.58125208450 0.000000000000000 0.000099988424726 0.000000000000000
223.57941798344 0.000000000000000 0.000099988423539 0.000000000000000
223.57758388237 0.000000000000000 0.000099988422352 0.000000000000000
223.57574978131 0.000000000000000 0.000099988421165 0.000000000000000
223.57391568024 0.000000000000000 0.000099988419977 0.000000000000000
223.56987207366 0.000000000000000 0.000099988417359 0.000000000000000
223.56582846708 0.000000000000000 0.000099988414741 0.000000000000000
223.56178486050 0.000000000000000 0.000099988412122 0.000000000000000
223.55774125392 0.000000000000000 0.000099988409502 0.000000000000000
223.54840270705 0.000000000000000 0.000099988403450 0.000000000000000
223.53906416018 0.000000000000000 0.000099988397394 0.000000000000000
223.52972561331 0.000000000000000 0.000099988391335 0.000000000000000
223.52038706644 0.000000000000000 0.000099988385271 0.000000000000000
223.49484531027 0.000000000000000 0.000099988368670 0.000000000000000
223.46930355409 0.000000000000000 0.000099988352041 0.000000000000000
223.44376179791 0.000000000000000 0.000099988335385 0.000000000000000
223.37441089719 0.000000000000000 0.000099988290021 0.000000000000000
223.30505999646 0.000000000000000 0.000099988244454 0.000000000000000
223.23570909573 0.000000000000000 0.000099988198681 0.000000000000000
223.01883864313 0.000000000000000 0.000099988054202 0.000000000000000
222.80196819053 0.000000000000000 0.000099987907666 0.000000000000000
222.58509773793 0.000000000000000 0.000099987759035 0.000000000000000
222.14867773239 0.000000000000000 0.000099987453437 0.000000000000000
221.71225772685 0.000000000000000 0.000099987138862 0.000000000000000
221.27583772130 0.000000000000000 0.000099986814985 0.000000000000000
220.94562464344 0.000000000000000 0.000099986563538 0.000000000000000
220.61541156557 0.000000000000000 0.000099986306420 0.000000000000000
220.39110225796 0.000000000000000 0.000099986128452 0.000000000000000
220.16679295035 0.000000000000000 0.000099985947749 0.000000000000000
220.01573739829 0.000000000000000 0.000099985824494 0.000000000000000
219.86468184624 0.000000000000000 0.000099985699961 0.000000000000000
219.76305049594 0.000000000000000 0.000099985615449 0.000000000000000
219.66141914565 0.000000000000000 0.000099985530347 0.000000000000000
219.59305154897 0.000000000000000 0.000099985472765 0.000000000000000
219.52468395229 0.000000000000000 0.000099985414913 0.000000000000000
219.47869261931 0.000000000000000 0.000099985375843 0.000000000000000
219.43270128633 0.000000000000000 0.000099985336649 0.000000000000000
219.40176021569 0.000000000000000 0.000099985310212 0.000000000000000
219.37081914505 0.000000000000000 0.000099985283719 0.000000000000000
219.35000068466 0.000000000000000 0.000099985265861 0.000000000000000
219.32918222427 0.000000000000000 0.000099985247979 0.000000000000000
219.31517209074 0.000000000000000 0.000099985235930 0.000000000000000
219.30116195720 0.000000000000000 0.000099985223869 0.000000000000000
219.29173067503 0.000000000000000 0.000099985215744 0.000000000000000
219.28229939287 0.000000000000000 0.000099985207614 0.000000000000000
219.27594670991 0.000000000000000 0.000099985202135 0.000000000000000
219.26959402694 0.000000000000000 0.000099985196653 0.000000000000000
219.26530971716 0.000000000000000 0.000099985192955 0.000000000000000
219.26102540737 0.000000000000000 0.000099985189256 0.000000000000000
219.25812824169 0.000000000000000 0.000099985186754 0.000000000000000
219.25523107600 0.000000000000000 0.000099985184252 0.000000000000000
219.25326010966 0.000000000000000 0.000099985182550 0.000000000000000
219.25128914333 0.000000000000000 0.000099985180847 0.000000000000000
219.24992949225 0.000000000000000 0.000099985179672 0.000000000000000
219.24856984117 0.000000000000000 0.000099985178498 0.000000000000000
219.24759894047 0.000000000000000 0.000099985177659 0.000000000000000
219.24662803977 0.000000000000000 0.000099985176821 0.000000000000000
219.24585729798 0.000000000000000 0.000099985176155 0.000000000000000
219.24508655619 0.000000000000000 0.000099985175490 0.000000000000000
219.24431581440 0.000000000000000 0.000099985174824 0.000000000000000
219.24420090484 0.000000000000000 0.000099985174725 0.000000000000000
219.24408599527 0.000000000000000 0.000099985174626 0.000000000000000
219.24397108571 0.000000000000000 0.000099985174527 0.000000000000000
219.24374126659 0.000000000000000 0.000099985174329 0.000000000000000
219.24351144747 0.000000000000000 0.000099985174130 0.000000000000000
219.24328162835 0.000000000000000 0.000099985173932 0.000000000000000
219.24305180922 0.000000000000000 0.000099985173734 0.000000000000000
219.24241030867 0.000000000000000 0.000099985173181 0.000000000000000
219.24176880812 0.000000000000000 0.000099985172629 0.000000000000000
219.24112730756 0.000000000000000 0.000099985172076 0.000000000000000
219.24048580701 0.000000000000000 0.000099985171524 0.000000000000000
219.23899778575 0.000000000000000 0.000099985170242 0.000000000000000
219.23781313896 0.000000000000000 0.000099985169222 0.000000000000000
219.23662849218 0.000000000000000 0.000099985168202 0.000000000000000
219.23544384540 0.000000000000000 0.000099985167183 0.000000000000000
219.23425919862 0.000000000000000 0.000099985166163 0.000000000000000
219.23208428126 0.000000000000000 0.000099985164290 0.000000000000000
219.22990936391 0.000000000000000 0.000099985162417 0.000000000000000
219.22773444655 0.000000000000000 0.000099985160544 0.000000000000000
219.22555952920 0.000000000000000 0.000099985158671 0.000000000000000
219.22079602523 0.000000000000000 0.000099985154567 0.000000000000000
219.21603252127 0.000000000000000 0.000099985150463 0.000000000000000
219.21126901730 0.000000000000000 0.000099985146357 0.000000000000000
219.20650551333 0.000000000000000 0.000099985142249 0.000000000000000
219.19507767721 0.000000000000000 0.000099985132390 0.000000000000000
219.18364984109 0.000000000000000 0.000099985122524 0.000000000000000
219.17222200497 0.000000000000000 0.000099985112650 0.000000000000000
219.14423508301 0.000000000000000 0.000099985088435 0.000000000000000
219.11624816105 0.000000000000000 0.000099985064175 0.000000000000000
219.08826123909 0.000000000000000 0.000099985039868 0.000000000000000
219.01226026601 0.000000000000000 0.000099984973624 0.000000000000000
218.93625929293 0.000000000000000 0.000099984907032 0.000000000000000
218.86025831985 0.000000000000000 0.000099984840091 0.000000000000000
218.61583503064 0.000000000000000 0.000099984622398 0.000000000000000
218.37141174144 0.000000000000000 0.000099984400978 0.000000000000000
218.12698845223 0.000000000000000 0.000099984175746 0.000000000000000
217.69231637696 0.000000000000000 0.000099983765541 0.000000000000000
217.25764430168 0.000000000000000 0.000099983342500 0.000000000000000
216.90658384569 0.000000000000000 0.000099982991124 0.000000000000000
216.55552338970 0.000000000000000 0.000099982630776 0.000000000000000
216.31595803773 0.000000000000000 0.000099982379578 0.000000000000000
216.07639268577 0.000000000000000 0.000099982123981 0.000000000000000
215.91505803343 0.000000000000000 0.000099981949324 0.000000000000000
215.75372338109 0.000000000000000 0.000099981772603 0.000000000000000
215.64519552421 0.000000000000000 0.000099981652549 0.000000000000000
215.53666766734 0.000000000000000 0.000099981531539 0.000000000000000
215.46366964385 0.000000000000000 0.000099981449603 0.000000000000000
215.39067162036 0.000000000000000 0.000099981367228 0.000000000000000
215.34156900790 0.000000000000000 0.000099981311570 0.000000000000000
215.29246639544 0.000000000000000 0.000099981255711 0.000000000000000
215.25943376153 0.000000000000000 0.000099981218020 0.000000000000000
215.22640112761 0.000000000000000 0.000099981180238 0.000000000000000
215.20417625979 0.000000000000000 0.000099981154766 0.000000000000000
215.18195139196 0.000000000000000 0.000099981129253 0.000000000000000
215.16699558103 0.000000000000000 0.000099981112061 0.000000000000000
215.15203977009 0.000000000000000 0.000099981094850 0.000000000000000
215.14197287773 0.000000000000000 0.000099981083255 0.000000000000000
215.13190598537 0.000000000000000 0.000099981071651 0.000000000000000
215.12512660637 0.000000000000000 0.000099981063832 0.000000000000000
215.11834722737 0.000000000000000 0.000099981056009 0.000000000000000
215.11377728887 0.000000000000000 0.000099981050734 0.000000000000000
215.10920735037 0.000000000000000 0.000099981045457 0.000000000000000
215.10612026650 0.000000000000000 0.000099981041891 0.000000000000000
215.10303318263 0.000000000000000 0.000099981038325 0.000000000000000
215.10093799380 0.000000000000000 0.000099981035904 0.000000000000000
215.09884280496 0.000000000000000 0.000099981033483 0.000000000000000
215.09740549463 0.000000000000000 0.000099981031822 0.000000000000000
215.09596818430 0.000000000000000 0.000099981030161 0.000000000000000
215.09495637509 0.000000000000000 0.000099981028992 0.000000000000000
215.09394456587 0.000000000000000 0.000099981027823 0.000000000000000
215.09317910749 0.000000000000000 0.000099981026939 0.000000000000000
215.09241364910 0.000000000000000 0.000099981026055 0.000000000000000
215.09164819071 0.000000000000000 0.000099981025171 0.000000000000000
215.09106882854 0.000000000000000 0.000099981024502 0.000000000000000
215.09095295610 0.000000000000000 0.000099981024368 0.000000000000000
215.09083708367 0.000000000000000 0.000099981024234 0.000000000000000
215.09072121123 0.000000000000000 0.000099981024101 0.000000000000000
215.09048946636 0.000000000000000 0.000099981023833 0.000000000000000
215.09025772149 0.000000000000000 0.000099981023566 0.000000000000000
215.09002597662 0.000000000000000 0.000099981023299 0.000000000000000
215.08979423175 0.000000000000000 0.000099981023031 0.000000000000000
215.08927994546 0.000000000000000 0.000099981022439 0.000000000000000
215.08876565916 0.000000000000000 0.000099981021846 0.000000000000000
215.08825137287 0.000000000000000 0.000099981021253 0.000000000000000
215.08773708658 0.000000000000000 0.000099981020661 0.000000000000000
215.08627472540 0.000000000000000 0.000099981018976 0.000000000000000
215.08515788546 0.000000000000000 0.000099981017690 0.000000000000000
215.08404104551 0.000000000000000 0.000099981016403 0.000000000000000
215.08292420557 0.000000000000000 0.000099981015117 0.000000000000000
215.08180736563 0.000000000000000 0.000099981013831 0.000000000000000
215.07977006491 0.000000000000000 0.000099981011484 0.000000000000000
215.07773276419 0.000000000000000 0.000099981009137 0.000000000000000
215.07569546348 0.000000000000000 0.000099981006790 0.000000000000000
215.07365816276 0.000000000000000 0.000099981004442 0.000000000000000
215.06919856962 0.000000000000000 0.000099980999302 0.000000000000000
215.06473897648 0.000000000000000 0.000099980994161 0.000000000000000
215.06027938335 0.000000000000000 0.000099980989018 0.000000000000000
215.05581979021 0.000000000000000 0.000099980983874 0.000000000000000
215.04514666710 0.000000000000000 0.000099980971555 0.000000000000000
215.03447354399 0.000000000000000 0.000099980959227 0.000000000000000
215.02380042088 0.000000000000000 0.000099980946889 0.000000000000000
214.99770770986 0.000000000000000 0.000099980916686 0.000000000000000
214.97161499884 0.000000000000000 0.000099980886426 0.000000000000000
214.94552228783 0.000000000000000 0.000099980856107 0.000000000000000
214.87483588000 0.000000000000000 0.000099980773681 0.000000000000000
214.80414947217 0.000000000000000 0.000099980690825 0.000000000000000
214.73346306434 0.000000000000000 0.000099980607535 0.000000000000000
214.50682642468 0.000000000000000 0.000099980337524 0.000000000000000
214.28018978501 0.000000000000000 0.000099980062923 0.000000000000000
214.05355314535 0.000000000000000 0.000099979783629 0.000000000000000
213.63840348590 0.000000000000000 0.000099979259526 0.000000000000000
213.22325382646 0.000000000000000 0.000099978718631 0.000000000000000
212.88650097823 0.000000000000000 0.000099978267082 0.000000000000000
212.54974813000 0.000000000000000 0.000099977803662 0.000000000000000
212.31987728851 0.000000000000000 0.000099977480312 0.000000000000000
212.09000644701 0.000000000000000 0.000099977151126 0.000000000000000
211.93518371804 0.000000000000000 0.000099976926061 0.000000000000000
211.78036098907 0.000000000000000 0.000099976698253 0.000000000000000
211.67619924852 0.000000000000000 0.000099976543425 0.000000000000000
211.57203750798 0.000000000000000 0.000099976387326 0.000000000000000
211.50196613438 0.000000000000000 0.000099976281594 0.000000000000000
211.43189476078 0.000000000000000 0.000099976175278 0.000000000000000
211.38475461346 0.000000000000000 0.000099976103424 0.000000000000000
211.33761446615 0.000000000000000 0.000099976031303 0.000000000000000
211.30589854631 0.000000000000000 0.000099975982629 0.000000000000000
211.27418262646 0.000000000000000 0.000099975933833 0.000000000000000
211.25284179484 0.000000000000000 0.000099975900932 0.000000000000000
211.23150096322 0.000000000000000 0.000099975867974 0.000000000000000
211.21713910356 0.000000000000000 0.000099975845764 0.000000000000000
211.20277724389 0.000000000000000 0.000099975823528 0.000000000000000
211.19310972178 0.000000000000000 0.000099975808547 0.000000000000000
211.18344219968 0.000000000000000 0.000099975793554 0.000000000000000
211.17693165151 0.000000000000000 0.000099975783451 0.000000000000000
211.17042110333 0.000000000000000 0.000099975773343 0.000000000000000
211.16603246949 0.000000000000000 0.000099975766526 0.000000000000000
211.16164383565 0.000000000000000 0.000099975759707 0.000000000000000
211.15867949373 0.000000000000000 0.000099975755100 0.000000000000000
211.15571515181 0.000000000000000 0.000099975750493 0.000000000000000
211.15370374643 0.000000000000000 0.000099975747366 0.000000000000000
211.15169234105 0.000000000000000 0.000099975744238 0.000000000000000
211.15031330786 0.000000000000000 0.000099975742094 0.000000000000000
211.14893427467 0.000000000000000 0.000099975739950 0.000000000000000
211.14796492148 0.000000000000000 0.000099975738442 0.000000000000000
211.14699556828 0.000000000000000 0.000099975736935 0.000000000000000
211.14626559336 0.000000000000000 0.000099975735800 0.000000000000000
211.14553561843 0.000000000000000 0.000099975734666 0.000000000000000
211.14480564350 0.000000000000000 0.000099975733531 0.000000000000000
211.14424268920 0.000000000000000 0.000099975732657 0.000000000000000
211.14413009834 0.000000000000000 0.000099975732482 0.000000000000000
211.14401750748 0.000000000000000 0.000099975732307 0.000000000000000
211.14390491662 0.000000000000000 0.000099975732132 0.000000000000000
211.14367973490 0.000000000000000 0.000099975731783 0.000000000000000
211.14345455317 0.000000000000000 0.000099975731433 0.000000000000000
211.14322937145 0.000000000000000 0.000099975731084 0.000000000000000
211.14300418973 0.000000000000000 0.000099975730734 0.000000000000000
211.14251616950 0.000000000000000 0.000099975729977 0.000000000000000
211.14202814927 0.000000000000000 0.000099975729220 0.000000000000000
211.14154012903 0.000000000000000 0.000099975728463 0.000000000000000
211.14105210880 0.000000000000000 0.000099975727707 0.000000000000000
211.13969692326 0.000000000000000 0.000099975725606 0.000000000000000
211.13864248112 0.000000000000000 0.000099975723971 0.000000000000000
211.13758803898 0.000000000000000 0.000099975722337 0.000000000000000
211.13653359684 0.000000000000000 0.000099975720702 0.000000000000000
211.13547915469 0.000000000000000 0.000099975719068 0.000000000000000
211.13355976866 0.000000000000000 0.000099975716093 0.000000000000000
211.13164038263 0.000000000000000 0.000099975713117 0.000000000000000
211.12972099660 0.000000000000000 0.000099975710141 0.000000000000000
211.12780161057 0.000000000000000 0.000099975707164 0.000000000000000
211.12360152185 0.000000000000000 0.000099975700650 0.000000000000000
211.11940143312 0.000000000000000 0.000099975694133 0.000000000000000
211.11520134439 0.000000000000000 0.000099975687615 0.000000000000000
211.11100125567 0.000000000000000 0.000099975681094 0.000000000000000
211.10095913427 0.000000000000000 0.000099975665496 0.000000000000000
211.09091701288 0.000000000000000 0.000099975649885 0.000000000000000
211.08087489148 0.000000000000000 0.000099975634262 0.000000000000000
211.05634277088 0.000000000000000 0.000099975596044 0.000000000000000
211.03181065027 0.000000000000000 0.000099975557753 0.000000000000000
211.00727852967 0.000000000000000 0.000099975519388 0.000000000000000
210.94088656174 0.000000000000000 0.000099975415186 0.000000000000000
210.87449459382 0.000000000000000 0.000099975310435 0.000000000000000
210.80810262589 0.000000000000000 0.000099975205131 0.000000000000000
210.59550738923 0.000000000000000 0.000099974864161 0.000000000000000
210.38291215258 0.000000000000000 0.000099974517351 0.000000000000000
210.17031691592 0.000000000000000 0.000099974164569 0.000000000000000
209.77767268886 0.000000000000000 0.000099973496898 0.000000000000000
209.38502846181 0.000000000000000 0.000099972807515 0.000000000000000
209.06622604816 0.000000000000000 0.000099972231204 0.000000000000000
208.74742363450 0.000000000000000 0.000099971639515 0.000000000000000
208.52981329507 0.000000000000000 0.000099971226549 0.000000000000000
208.31220295563 0.000000000000000 0.000099970806025 0.000000000000000
208.16564442032 0.000000000000000 0.000099970518465 0.000000000000000
208.01908588501 0.000000000000000 0.000099970227353 0.000000000000000
207.92048494540 0.000000000000000 0.000099970029476 0.000000000000000
207.82188400579 0.000000000000000 0.000099969829953 0.000000000000000
207.75555274175 0.000000000000000 0.000099969694795 0.000000000000000
207.68922147771 0.000000000000000 0.000099969558880 0.000000000000000
207.64459664028 0.000000000000000 0.000099969467015 0.000000000000000
207.59997180285 0.000000000000000 0.000099969374804 0.000000000000000
207.56994758886 0.000000000000000 0.000099969312567 0.000000000000000
207.53992337486 0.000000000000000 0.000099969250173 0.000000000000000
207.51972048128 0.000000000000000 0.000099969208101 0.000000000000000
207.49951758771 0.000000000000000 0.000099969165956 0.000000000000000
207.48592132439 0.000000000000000 0.000099969137553 0.000000000000000
207.47232506107 0.000000000000000 0.000099969109118 0.000000000000000
207.46317278155 0.000000000000000 0.000099969089959 0.000000000000000
207.45402050202 0.000000000000000 0.000099969070785 0.000000000000000
207.44785688971 0.000000000000000 0.000099969057864 0.000000000000000
207.44169327741 0.000000000000000 0.000099969044937 0.000000000000000
207.43753848928 0.000000000000000 0.000099969036219 0.000000000000000
207.43338370115 0.000000000000000 0.000099969027498 0.000000000000000
207.43057731899 0.000000000000000 0.000099969021607 0.000000000000000
207.42777093683 0.000000000000000 0.000099969015713 0.000000000000000
207.42586673965 0.000000000000000 0.000099969011714 0.000000000000000
207.42396254248 0.000000000000000 0.000099969007715 0.000000000000000
207.42265706471 0.000000000000000 0.000099969004972 0.000000000000000
207.42135158695 0.000000000000000 0.000099969002230 0.000000000000000
207.42043403588 0.000000000000000 0.000099969000303 0.000000000000000
207.41951648480 0.000000000000000 0.000099968998375 0.000000000000000
207.41882575295 0.000000000000000 0.000099968996925 0.000000000000000
207.41813502110 0.000000000000000 0.000099968995474 0.000000000000000
207.41744428925 0.000000000000000 0.000099968994024 0.000000000000000
207.41691078290 0.000000000000000 0.000099968992904 0.000000000000000
207.41680408163 0.000000000000000 0.000099968992680 0.000000000000000
207.41669738035 0.000000000000000 0.000099968992457 0.000000000000000
207.41659067908 0.000000000000000 0.000099968992233 0.000000000000000
207.41637727654 0.000000000000000 0.000099968991785 0.000000000000000
207.41616387400 0.000000000000000 0.000099968991338 0.000000000000000
207.41595047146 0.000000000000000 0.000099968990890 0.000000000000000
207.41573706892 0.000000000000000 0.000099968990443 0.000000000000000
207.41527547816 0.000000000000000 0.000099968989475 0.000000000000000
207.41481388739 0.000000000000000 0.000099968988508 0.000000000000000
207.41435229663 0.000000000000000 0.000099968987541 0.000000000000000
207.41389070586 0.000000000000000 0.000099968986574 0.000000000000000
207.41261172469 0.000000000000000 0.000099968983895 0.000000000000000
207.41161476429 0.000000000000000 0.000099968981807 0.000000000000000
207.41061780388 0.000000000000000 0.000099968979719 0.000000000000000
207.40962084348 0.000000000000000 0.000099968977631 0.000000000000000
207.40862388308 0.000000000000000 0.000099968975544 0.000000000000000
207.40680952864 0.000000000000000 0.000099968971743 0.000000000000000
207.40499517420 0.000000000000000 0.000099968967943 0.000000000000000
207.40318081976 0.000000000000000 0.000099968964142 0.000000000000000
207.40136646532 0.000000000000000 0.000099968960340 0.000000000000000
207.39739636761 0.000000000000000 0.000099968952021 0.000000000000000
207.39342626989 0.000000000000000 0.000099968943698 0.000000000000000
207.38945617218 0.000000000000000 0.000099968935373 0.000000000000000
207.38548607446 0.000000000000000 0.000099968927045 0.000000000000000
207.37599491956 0.000000000000000 0.000099968907125 0.000000000000000
207.36650376466 0.000000000000000 0.000099968887190 0.000000000000000
207.35701260975 0.000000000000000 0.000099968867239 0.000000000000000
207.33382842367 0.000000000000000 0.000099968818437 0.000000000000000
207.31064423759 0.000000000000000 0.000099968769540 0.000000000000000
207.28746005151 0.000000000000000 0.000099968720548 0.000000000000000
207.22472338263 0.000000000000000 0.000099968587492 0.000000000000000
207.16198671375 0.000000000000000 0.000099968453728 0.000000000000000
207.09925004486 0.000000000000000 0.000099968319251 0.000000000000000
206.89838996436 0.000000000000000 0.000099967883836 0.000000000000000
206.69752988385 0.000000000000000 0.000099967440892 0.000000000000000
206.49666980335 0.000000000000000 0.000099966990250 0.000000000000000
206.12874004611 0.000000000000000 0.000099966144292 0.000000000000000
205.76081028888 0.000000000000000 0.000099965270825 0.000000000000000
205.46249542132 0.000000000000000 0.000099964541688 0.000000000000000
205.16418055376 0.000000000000000 0.000099963793150 0.000000000000000
204.96058413461 0.000000000000000 0.000099963270827 0.000000000000000
204.75698771546 0.000000000000000 0.000099962738981 0.000000000000000
204.61986689584 0.000000000000000 0.000099962375320 0.000000000000000
204.48274607623 0.000000000000000 0.000099962007186 0.000000000000000
204.39049147072 0.000000000000000 0.000099961756959 0.000000000000000
204.29823686521 0.000000000000000 0.000099961504660 0.000000000000000
204.23617241240 0.000000000000000 0.000099961333750 0.000000000000000
204.17410795959 0.000000000000000 0.000099961161889 0.000000000000000
204.13235202142 0.000000000000000 0.000099961045725 0.000000000000000
204.09059608326 0.000000000000000 0.000099960929126 0.000000000000000
204.06250114065 0.000000000000000 0.000099960850428 0.000000000000000
204.03440619803 0.000000000000000 0.000099960771532 0.000000000000000
204.01550093109 0.000000000000000 0.000099960718331 0.000000000000000
203.99659566414 0.000000000000000 0.000099960665039 0.000000000000000
203.98387235675 0.000000000000000 0.000099960629123 0.000000000000000
203.97114904936 0.000000000000000 0.000099960593167 0.000000000000000
203.96258417697 0.000000000000000 0.000099960568939 0.000000000000000
203.95401930458 0.000000000000000 0.000099960544693 0.000000000000000
203.94825109577 0.000000000000000 0.000099960528354 0.000000000000000
203.94248288695 0.000000000000000 0.000099960512006 0.000000000000000
203.93859442847 0.000000000000000 0.000099960500982 0.000000000000000
203.93470597000 0.000000000000000 0.000099960489953 0.000000000000000
203.93207921082 0.000000000000000 0.000099960482502 0.000000000000000
203.92945245164 0.000000000000000 0.000099960475048 0.000000000000000
203.92766973665 0.000000000000000 0.000099960469989 0.000000000000000
203.92588702167 0.000000000000000 0.000099960464929 0.000000000000000
203.92466420804 0.000000000000000 0.000099960461459 0.000000000000000
203.92344139441 0.000000000000000 0.000099960457988 0.000000000000000
203.92258085696 0.000000000000000 0.000099960455545 0.000000000000000
203.92172031950 0.000000000000000 0.000099960453103 0.000000000000000
203.92106997604 0.000000000000000 0.000099960451257 0.000000000000000
203.92041963258 0.000000000000000 0.000099960449412 0.000000000000000
203.91976928912 0.000000000000000 0.000099960447567 0.000000000000000
203.91927504434 0.000000000000000 0.000099960446165 0.000000000000000
203.91917619538 0.000000000000000 0.000099960445885 0.000000000000000
203.91907734642 0.000000000000000 0.000099960445604 0.000000000000000
203.91897849747 0.000000000000000 0.000099960445324 0.000000000000000
203.91878079955 0.000000000000000 0.000099960444764 0.000000000000000
203.91858310164 0.000000000000000 0.000099960444204 0.000000000000000
203.91838540373 0.000000000000000 0.000099960443643 0.000000000000000
203.91818770581 0.000000000000000 0.000099960443083 0.000000000000000
203.91775115128 0.000000000000000 0.000099960441847 0.000000000000000
203.91731459675 0.000000000000000 0.000099960440611 0.000000000000000
203.91687804223 0.000000000000000 0.000099960439375 0.000000000000000
203.91644148770 0.000000000000000 0.000099960438139 0.000000000000000
203.91520461793 0.000000000000000 0.000099960434638 0.000000000000000
203.91425754137 0.000000000000000 0.000099960431957 0.000000000000000
203.91331046480 0.000000000000000 0.000099960429277 0.000000000000000
203.91236338824 0.000000000000000 0.000099960426596 0.000000000000000
203.91141631168 0.000000000000000 0.000099960423916 0.000000000000000
203.90968917405 0.000000000000000 0.000099960419027 0.000000000000000
203.90796203643 0.000000000000000 0.000099960414138 0.000000000000000
203.90623489881 0.000000000000000 0.000099960409248 0.000000000000000
203.90450776118 0.000000000000000 0.000099960404357 0.000000000000000
203.90072733940 0.000000000000000 0.000099960393651 0.000000000000000
203.89694691762 0.000000000000000 0.000099960382941 0.000000000000000
203.89316649583 0.000000000000000 0.000099960372227 0.000000000000000
203.88938607405 0.000000000000000 0.000099960361510 0.000000000000000
203.88033994709 0.000000000000000 0.000099960335851 0.000000000000000
203.87129382012 0.000000000000000 0.000099960310172 0.000000000000000
203.86224769315 0.000000000000000 0.000099960284472 0.000000000000000
203.84013540998 0.000000000000000 0.000099960221564 0.000000000000000
203.81802312680 0.000000000000000 0.000099960158532 0.000000000000000
203.79591084362 0.000000000000000 0.000099960095375 0.000000000000000
203.73601866798 0.000000000000000 0.000099959923680 0.000000000000000
203.67612649233 0.000000000000000 0.000099959751058 0.000000000000000
203.61623431668 0.000000000000000 0.000099959577503 0.000000000000000
203.42425472999 0.000000000000000 0.000099959014801 0.000000000000000
203.23227514329 0.000000000000000 0.000099958442220 0.000000000000000
203.04029555660 0.000000000000000 0.000099957859539 0.000000000000000
202.69808060095 0.000000000000000 0.000099956795197 0.000000000000000
202.35586564531 0.000000000000000 0.000099955696726 0.000000000000000
202.07958209471 0.000000000000000 0.000099954784082 0.000000000000000
201.80329854412 0.000000000000000 0.000099953847622 0.000000000000000
201.61479317985 0.000000000000000 0.000099953194643 0.000000000000000
201.42628781557 0.000000000000000 0.000099952530002 0.000000000000000
201.29932628280 0.000000000000000 0.000099952075664 0.000000000000000
201.17236475003 0.000000000000000 0.000099951615855 0.000000000000000
201.08694041345 0.000000000000000 0.000099951303364 0.000000000000000
201.00151607687 0.000000000000000 0.000099950988341 0.000000000000000
200.94404372334 0.000000000000000 0.000099950774961 0.000000000000000
200.88657136981 0.000000000000000 0.000099950560419 0.000000000000000
200.84790324734 0.000000000000000 0.000099950415414 0.000000000000000
200.80923512487 0.000000000000000 0.000099950269878 0.000000000000000
200.78321685663 0.000000000000000 0.000099950171653 0.000000000000000
200.75719858840 0.000000000000000 0.000099950073185 0.000000000000000
200.73969020314 0.000000000000000 0.000099950006787 0.000000000000000
200.72218181789 0.000000000000000 0.000099949940280 0.000000000000000
200.71039827817 0.000000000000000 0.000099949895456 0.000000000000000
200.69861473844 0.000000000000000 0.000099949850584 0.000000000000000
200.69068220838 0.000000000000000 0.000099949820348 0.000000000000000
200.68274967833 0.000000000000000 0.000099949790090 0.000000000000000
200.67740704008 0.000000000000000 0.000099949769698 0.000000000000000
200.67206440184 0.000000000000000 0.000099949749296 0.000000000000000
200.66846244581 0.000000000000000 0.000099949735536 0.000000000000000
200.66486048977 0.000000000000000 0.000099949721771 0.000000000000000
200.66242672301 0.000000000000000 0.000099949712468 0.000000000000000
200.65999295625 0.000000000000000 0.000099949703164 0.000000000000000
200.65834039442 0.000000000000000 0.000099949696845 0.000000000000000
200.65668783259 0.000000000000000 0.000099949690525 0.000000000000000
200.65555298082 0.000000000000000 0.000099949686185 0.000000000000000
200.65441812906 0.000000000000000 0.000099949681845 0.000000000000000
200.65361716822 0.000000000000000 0.000099949678782 0.000000000000000
200.65281620739 0.000000000000000 0.000099949675719 0.000000000000000
200.65220530899 0.000000000000000 0.000099949673383 0.000000000000000
200.65159441060 0.000000000000000 0.000099949671047 0.000000000000000
200.65098351221 0.000000000000000 0.000099949668712 0.000000000000000
200.65053328796 0.000000000000000 0.000099949666992 0.000000000000000
200.65008306372 0.000000000000000 0.000099949665272 0.000000000000000
200.64963283948 0.000000000000000 0.000099949663553 0.000000000000000
200.64918261524 0.000000000000000 0.000099949661835 0.000000000000000
200.64873239100 0.000000000000000 0.000099949660117 0.000000000000000
200.64828216676 0.000000000000000 0.000099949658399 0.000000000000000
200.64783194251 0.000000000000000 0.000099949656682 0.000000000000000
200.64693149403 0.000000000000000 0.000099949653247 0.000000000000000
200.64603104555 0.000000000000000 0.000099949649813 0.000000000000000
200.64513059706 0.000000000000000 0.000099949646379 0.000000000000000
200.64423014858 0.000000000000000 0.000099949642944 0.000000000000000
200.64293181633 0.000000000000000 0.000099949637993 0.000000000000000
200.64163348409 0.000000000000000 0.000099949633040 0.000000000000000
200.64033515184 0.000000000000000 0.000099949628088 0.000000000000000
200.63903681959 0.000000000000000 0.000099949623134 0.000000000000000
200.63619048488 0.000000000000000 0.000099949612274 0.000000000000000
200.63334415016 0.000000000000000 0.000099949601411 0.000000000000000
200.63049781545 0.000000000000000 0.000099949590545 0.000000000000000
200.62765148073 0.000000000000000 0.000099949579676 0.000000000000000
200.62109796095 0.000000000000000 0.000099949554641 0.000000000000000
200.61454444117 0.000000000000000 0.000099949529591 0.000000000000000
200.60799092139 0.000000000000000 0.000099949504526 0.000000000000000
200.60143740161 0.000000000000000 0.000099949479445 0.000000000000000
200.58363200544 0.000000000000000 0.000099949411225 0.000000000000000
200.56582660928 0.000000000000000 0.000099949342891 0.000000000000000
200.54802121311 0.000000000000000 0.000099949274441 0.000000000000000
200.49994227477 0.000000000000000 0.000099949089033 0.000000000000000
200.45186333643 0.000000000000000 0.000099948902777 0.000000000000000
200.40378439809 0.000000000000000 0.000099948715669 0.000000000000000
200.25457037397 0.000000000000000 0.000099948129479 0.000000000000000
200.10535634984 0.000000000000000 0.000099947534875 0.000000000000000
199.95614232571 0.000000000000000 0.000099946931705 0.000000000000000
199.65701310188 0.000000000000000 0.000099945696159 0.000000000000000
199.35788387804 0.000000000000000 0.000099944424275 0.000000000000000
199.05875465420 0.000000000000000 0.000099943114782 0.000000000000000
198.82260147143 0.000000000000000 0.000099942053542 0.000000000000000
198.58644828866 0.000000000000000 0.000099940967372 0.000000000000000
198.42559945060 0.000000000000000 0.000099940212942 0.000000000000000
198.26475061254 0.000000000000000 0.000099939446418 0.000000000000000
198.15642433287 0.000000000000000 0.000099938923267 0.000000000000000
198.04809805321 0.000000000000000 0.000099938394467 0.000000000000000
197.97520886936 0.000000000000000 0.000099938035442 0.000000000000000
197.90231968551 0.000000000000000 0.000099937673810 0.000000000000000
197.85327832683 0.000000000000000 0.000099937429018 0.000000000000000
197.80423696814 0.000000000000000 0.000099937183030 0.000000000000000
197.77123980049 0.000000000000000 0.000099937016843 0.000000000000000
197.73824263283 0.000000000000000 0.000099936850109 0.000000000000000
197.71603916960 0.000000000000000 0.000099936737608 0.000000000000000
197.69383570637 0.000000000000000 0.000099936624859 0.000000000000000
197.67889370797 0.000000000000000 0.000099936548843 0.000000000000000
197.66395170957 0.000000000000000 0.000099936472715 0.000000000000000
197.65389476058 0.000000000000000 0.000099936421412 0.000000000000000
197.64383781159 0.000000000000000 0.000099936370058 0.000000000000000
197.63706684408 0.000000000000000 0.000099936335455 0.000000000000000
197.63029587656 0.000000000000000 0.000099936300828 0.000000000000000
197.62573453955 0.000000000000000 0.000099936277489 0.000000000000000
197.62117320254 0.000000000000000 0.000099936254140 0.000000000000000
197.61809651462 0.000000000000000 0.000099936238385 0.000000000000000
197.61501982670 0.000000000000000 0.000099936222626 0.000000000000000
197.61293876633 0.000000000000000 0.000099936211963 0.000000000000000
197.61085770596 0.000000000000000 0.000099936201300 0.000000000000000
197.60944124415 0.000000000000000 0.000099936194040 0.000000000000000
197.60802478234 0.000000000000000 0.000099936186781 0.000000000000000
197.60704656836 0.000000000000000 0.000099936181767 0.000000000000000
197.60606835438 0.000000000000000 0.000099936176753 0.000000000000000
197.60536783773 0.000000000000000 0.000099936173162 0.000000000000000
197.60466732108 0.000000000000000 0.000099936169572 0.000000000000000
197.60410535131 0.000000000000000 0.000099936166693 0.000000000000000
197.60354338154 0.000000000000000 0.000099936163813 0.000000000000000
197.60298141177 0.000000000000000 0.000099936160935 0.000000000000000
197.60288937949 0.000000000000000 0.000099936160464 0.000000000000000
197.60279734722 0.000000000000000 0.000099936159992 0.000000000000000
197.60270531495 0.000000000000000 0.000099936159521 0.000000000000000
197.60252125041 0.000000000000000 0.000099936158579 0.000000000000000
197.60233718586 0.000000000000000 0.000099936157637 0.000000000000000
197.60215312132 0.000000000000000 0.000099936156695 0.000000000000000
197.60196905677 0.000000000000000 0.000099936155753 0.000000000000000
197.60155526656 0.000000000000000 0.000099936153636 0.000000000000000
197.60114147634 0.000000000000000 0.000099936151519 0.000000000000000
197.60072768613 0.000000000000000 0.000099936149403 0.000000000000000
197.60031389591 0.000000000000000 0.000099936147288 0.000000000000000
197.59927551051 0.000000000000000 0.000099936141979 0.000000000000000
197.59842225030 0.000000000000000 0.000099936137617 0.000000000000000
197.59756899008 0.000000000000000 0.000099936133255 0.000000000000000
197.59671572986 0.000000000000000 0.000099936128892 0.000000000000000
197.59586246965 0.000000000000000 0.000099936124530 0.000000000000000
197.59432427050 0.000000000000000 0.000099936116666 0.000000000000000
197.59278607136 0.000000000000000 0.000099936108800 0.000000000000000
197.59124787221 0.000000000000000 0.000099936100934 0.000000000000000
197.58970967306 0.000000000000000 0.000099936093066 0.000000000000000
197.58634998701 0.000000000000000 0.000099936075879 0.000000000000000
197.58299030096 0.000000000000000 0.000099936058687 0.000000000000000
197.57963061491 0.000000000000000 0.000099936041488 0.000000000000000
197.57627092886 0.000000000000000 0.000099936024285 0.000000000000000
197.56827830384 0.000000000000000 0.000099935983335 0.000000000000000
197.56028567882 0.000000000000000 0.000099935942354 0.000000000000000
197.55229305381 0.000000000000000 0.000099935901341 0.000000000000000
197.53284014127 0.000000000000000 0.000099935801384 0.000000000000000
197.51338722873 0.000000000000000 0.000099935701235 0.000000000000000
197.49393431620 0.000000000000000 0.000099935600892 0.000000000000000
197.44155499955 0.000000000000000 0.000099935329739 0.000000000000000
197.38917568291 0.000000000000000 0.000099935057167 0.000000000000000
197.33679636626 0.000000000000000 0.000099934783167 0.000000000000000
197.17014492202 0.000000000000000 0.000099933901763 0.000000000000000
197.00349347779 0.000000000000000 0.000099933005490 0.000000000000000
196.83684203355 0.000000000000000 0.000099932094038 0.000000000000000
196.54005736571 0.000000000000000 0.000099930432374 0.000000000000000
196.24327269787 0.000000000000000 0.000099928719710 0.000000000000000
196.00367878299 0.000000000000000 0.000099927298635 0.000000000000000
195.76408486811 0.000000000000000 0.000099925842142 0.000000000000000
195.60057215975 0.000000000000000 0.000099924827296 0.000000000000000
195.43705945139 0.000000000000000 0.000099923795163 0.000000000000000
195.32689171434 0.000000000000000 0.000099923089845 0.000000000000000
195.21672397729 0.000000000000000 0.000099922376433 0.000000000000000
195.14257241028 0.000000000000000 0.000099921891643 0.000000000000000
195.06842084327 0.000000000000000 0.000099921403111 0.000000000000000
195.01851588937 0.000000000000000 0.000099921072200 0.000000000000000
194.96861093546 0.000000000000000 0.000099920739572 0.000000000000000
194.93502434523 0.000000000000000 0.000099920514738 0.000000000000000
194.90143775500 0.000000000000000 0.000099920289119 0.000000000000000
194.87883301360 0.000000000000000 0.000099920136828 0.000000000000000
194.85622827221 0.000000000000000 0.000099919984180 0.000000000000000
194.84101377378 0.000000000000000 0.000099919881236 0.000000000000000
194.82579927536 0.000000000000000 0.000099919778129 0.000000000000000
194.81555774273 0.000000000000000 0.000099919708633 0.000000000000000
194.80531621010 0.000000000000000 0.000099919639063 0.000000000000000
194.79842055958 0.000000000000000 0.000099919592180 0.000000000000000
194.79152490905 0.000000000000000 0.000099919545263 0.000000000000000
194.78687967220 0.000000000000000 0.000099919513640 0.000000000000000
194.78223443534 0.000000000000000 0.000099919482002 0.000000000000000
194.77910166413 0.000000000000000 0.000099919460657 0.000000000000000
194.77596889292 0.000000000000000 0.000099919439305 0.000000000000000
194.77385085722 0.000000000000000 0.000099919424866 0.000000000000000
194.77173282151 0.000000000000000 0.000099919410424 0.000000000000000
194.77029277557 0.000000000000000 0.000099919400604 0.000000000000000
194.76885272962 0.000000000000000 0.000099919390783 0.000000000000000
194.76786086127 0.000000000000000 0.000099919384018 0.000000000000000
194.76686899291 0.000000000000000 0.000099919377252 0.000000000000000
194.76616362804 0.000000000000000 0.000099919372442 0.000000000000000
194.76545826317 0.000000000000000 0.000099919367631 0.000000000000000
194.76490654561 0.000000000000000 0.000099919363868 0.000000000000000
194.76435482804 0.000000000000000 0.000099919360106 0.000000000000000
194.76380311048 0.000000000000000 0.000099919356346 0.000000000000000
194.76341662596 0.000000000000000 0.000099919353712 0.000000000000000
194.76303014145 0.000000000000000 0.000099919351079 0.000000000000000
194.76264365693 0.000000000000000 0.000099919348447 0.000000000000000
194.76225717241 0.000000000000000 0.000099919345815 0.000000000000000
194.76187068790 0.000000000000000 0.000099919343185 0.000000000000000
194.76148420338 0.000000000000000 0.000099919340554 0.000000000000000
194.76109771887 0.000000000000000 0.000099919337924 0.000000000000000
194.76032474983 0.000000000000000 0.000099919332666 0.000000000000000
194.75955178080 0.000000000000000 0.000099919327410 0.000000000000000
194.75877881177 0.000000000000000 0.000099919322150 0.000000000000000
194.75800584274 0.000000000000000 0.000099919316891 0.000000000000000
194.75685994797 0.000000000000000 0.000099919309094 0.000000000000000
194.75571405321 0.000000000000000 0.000099919301296 0.000000000000000
194.75456815845 0.000000000000000 0.000099919293498 0.000000000000000
194.75342226368 0.000000000000000 0.000099919285699 0.000000000000000
194.75094952374 0.000000000000000 0.000099919268867 0.000000000000000
194.74847678380 0.000000000000000 0.000099919252031 0.000000000000000
194.74600404386 0.000000000000000 0.000099919235192 0.000000000000000
194.74353130392 0.000000000000000 0.000099919218348 0.000000000000000
194.73787551018 0.000000000000000 0.000099919179806 0.000000000000000
194.73221971644 0.000000000000000 0.000099919141243 0.000000000000000
194.72656392269 0.000000000000000 0.000099919102658 0.000000000000000
194.72090812895 0.000000000000000 0.000099919064050 0.000000000000000
194.70577472239 0.000000000000000 0.000099918960634 0.000000000000000
194.69064131583 0.000000000000000 0.000099918857057 0.000000000000000
194.67550790927 0.000000000000000 0.000099918753318 0.000000000000000
194.63515196031 0.000000000000000 0.000099918475882 0.000000000000000
194.59479601135 0.000000000000000 0.000099918197282 0.000000000000000
194.55444006239 0.000000000000000 0.000099917917510 0.000000000000000
194.43132270051 0.000000000000000 0.000099917056672 0.000000000000000
194.30820533864 0.000000000000000 0.000099916184700 0.000000000000000
194.18508797677 0.000000000000000 0.000099915301420 0.000000000000000
193.94037104957 0.000000000000000 0.000099913511537 0.000000000000000
193.69565412237 0.000000000000000 0.000099911674862 0.000000000000000
193.45093719516 0.000000000000000 0.000099909790010 0.000000000000000
193.20622026796 0.000000000000000 0.000099907855550 0.000000000000000
193.02645911587 0.000000000000000 0.000099906402115 0.000000000000000
192.84669796378 0.000000000000000 0.000099904920556 0.000000000000000
192.72463293192 0.000000000000000 0.000099903898190 0.000000000000000
192.60256790006 0.000000000000000 0.000099902862409 0.000000000000000
192.52020319835 0.000000000000000 0.000099902155833 0.000000000000000
192.43783849663 0.000000000000000 0.000099901443010 0.000000000000000
192.38231194670 0.000000000000000 0.000099900958905 0.000000000000000
192.32678539677 0.000000000000000 0.000099900471919 0.000000000000000
192.28936745416 0.000000000000000 0.000099900142118 0.000000000000000
192.25194951156 0.000000000000000 0.000099899810996 0.000000000000000
192.22674187597 0.000000000000000 0.000099899587180 0.000000000000000
192.20153424038 0.000000000000000 0.000099899362761 0.000000000000000
192.18455579973 0.000000000000000 0.000099899211264 0.000000000000000
192.16757735908 0.000000000000000 0.000099899059493 0.000000000000000
192.15614275918 0.000000000000000 0.000099898957124 0.000000000000000
192.14470815927 0.000000000000000 0.000099898854630 0.000000000000000
192.13700687060 0.000000000000000 0.000099898785530 0.000000000000000
192.12930558193 0.000000000000000 0.000099898716374 0.000000000000000
192.12411717849 0.000000000000000 0.000099898669751 0.000000000000000
192.11892877505 0.000000000000000 0.000099898623103 0.000000000000000
192.11543052283 0.000000000000000 0.000099898591637 0.000000000000000
192.11193227060 0.000000000000000 0.000099898560160 0.000000000000000
192.10956914143 0.000000000000000 0.000099898538890 0.000000000000000
192.10720601225 0.000000000000000 0.000099898517616 0.000000000000000
192.10560278322 0.000000000000000 0.000099898503180 0.000000000000000
192.10399955418 0.000000000000000 0.000099898488742 0.000000000000000
192.10290102507 0.000000000000000 0.000099898478849 0.000000000000000
192.10180249597 0.000000000000000 0.000099898468955 0.000000000000000
192.10103162368 0.000000000000000 0.000099898462012 0.000000000000000
192.10026075139 0.000000000000000 0.000099898455069 0.000000000000000
192.09968336231 0.000000000000000 0.000099898449869 0.000000000000000
192.09910597323 0.000000000000000 0.000099898444670 0.000000000000000
192.09852858415 0.000000000000000 0.000099898439472 0.000000000000000
192.09807119212 0.000000000000000 0.000099898435355 0.000000000000000
192.09797971372 0.000000000000000 0.000099898434532 0.000000000000000
192.09788823531 0.000000000000000 0.000099898433708 0.000000000000000
192.09779675690 0.000000000000000 0.000099898432885 0.000000000000000
192.09761380009 0.000000000000000 0.000099898431239 0.000000000000000
192.09743084328 0.000000000000000 0.000099898429593 0.000000000000000
192.09724788647 0.000000000000000 0.000099898427948 0.000000000000000
192.09706492966 0.000000000000000 0.000099898426303 0.000000000000000
192.09668219472 0.000000000000000 0.000099898422861 0.000000000000000
192.09629945978 0.000000000000000 0.000099898419421 0.000000000000000
192.09591672484 0.000000000000000 0.000099898415981 0.000000000000000
192.09553398990 0.000000000000000 0.000099898412541 0.000000000000000
192.09451766388 0.000000000000000 0.000099898403408 0.000000000000000
192.09369569987 0.000000000000000 0.000099898396022 0.000000000000000
192.09287373586 0.000000000000000 0.000099898388636 0.000000000000000
192.09205177184 0.000000000000000 0.000099898381249 0.000000000000000
192.09122980783 0.000000000000000 0.000099898373863 0.000000000000000
192.08974038266 0.000000000000000 0.000099898360477 0.000000000000000
192.08825095749 0.000000000000000 0.000099898347089 0.000000000000000
192.08676153232 0.000000000000000 0.000099898333700 0.000000000000000
192.08527210715 0.000000000000000 0.000099898320309 0.000000000000000
192.08201528472 0.000000000000000 0.000099898291021 0.000000000000000
192.07875846229 0.000000000000000 0.000099898261724 0.000000000000000
192.07550163985 0.000000000000000 0.000099898232417 0.000000000000000
192.07224481742 0.000000000000000 0.000099898203100 0.000000000000000
192.06447496699 0.000000000000000 0.000099898133118 0.000000000000000
192.05670511656 0.000000000000000 0.000099898063079 0.000000000000000
192.04893526613 0.000000000000000 0.000099897992983 0.000000000000000
192.02998503765 0.000000000000000 0.000099897821780 0.000000000000000
192.01103480916 0.000000000000000 0.000099897650231 0.000000000000000
191.99208458068 0.000000000000000 0.000099897478336 0.000000000000000
191.94091457535 0.000000000000000 0.000099897012440 0.000000000000000
191.88974457002 0.000000000000000 0.000099896543991 0.000000000000000
191.83857456470 0.000000000000000 0.000099896072972 0.000000000000000
191.67520194077 0.000000000000000 0.000099894551700 0.000000000000000
191.51182931684 0.000000000000000 0.000099893003513 0.000000000000000
191.34845669291 0.000000000000000 0.000099891427855 0.000000000000000
191.09109666763 0.000000000000000 0.000099888888816 0.000000000000000
190.83373664234 0.000000000000000 0.000099886278030 0.000000000000000
190.62879921666 0.000000000000000 0.000099884146306 0.000000000000000
190.42386179098 0.000000000000000 0.000099881966612 0.000000000000000
190.28339327472 0.000000000000000 0.000099880444318 0.000000000000000
190.14292475846 0.000000000000000 0.000099878898602 0.000000000000000
190.04784322992 0.000000000000000 0.000099877838850 0.000000000000000
189.95276170138 0.000000000000000 0.000099876768092 0.000000000000000
189.88852624757 0.000000000000000 0.000099876038420 0.000000000000000
189.82429079376 0.000000000000000 0.000099875303641 0.000000000000000
189.78093597349 0.000000000000000 0.000099874804808 0.000000000000000
189.73758115321 0.000000000000000 0.000099874303622 0.000000000000000
189.70833986676 0.000000000000000 0.000099873964256 0.000000000000000
189.67909858031 0.000000000000000 0.000099873623814 0.000000000000000
189.65938652666 0.000000000000000 0.000099873393706 0.000000000000000
189.63967447301 0.000000000000000 0.000099873163106 0.000000000000000
189.62639088313 0.000000000000000 0.000099873007432 0.000000000000000
189.61310729326 0.000000000000000 0.000099872851534 0.000000000000000
189.60415727602 0.000000000000000 0.000099872746369 0.000000000000000
189.59520725878 0.000000000000000 0.000099872641104 0.000000000000000
189.58917664169 0.000000000000000 0.000099872570117 0.000000000000000
189.58314602460 0.000000000000000 0.000099872499086 0.000000000000000
189.57908055622 0.000000000000000 0.000099872451175 0.000000000000000
189.57501508783 0.000000000000000 0.000099872403244 0.000000000000000
189.57227076320 0.000000000000000 0.000099872370878 0.000000000000000
189.56952643857 0.000000000000000 0.000099872338502 0.000000000000000
189.56766809176 0.000000000000000 0.000099872316574 0.000000000000000
189.56580974495 0.000000000000000 0.000099872294643 0.000000000000000
189.56454216884 0.000000000000000 0.000099872279682 0.000000000000000
189.56327459274 0.000000000000000 0.000099872264719 0.000000000000000
189.56239502679 0.000000000000000 0.000099872254336 0.000000000000000
189.56151546085 0.000000000000000 0.000099872243953 0.000000000000000
189.56087767809 0.000000000000000 0.000099872236425 0.000000000000000
189.56023989533 0.000000000000000 0.000099872228897 0.000000000000000
189.55960211257 0.000000000000000 0.000099872221370 0.000000000000000
189.55896432980 0.000000000000000 0.000099872213844 0.000000000000000
189.55887599805 0.000000000000000 0.000099872212802 0.000000000000000
189.55878766629 0.000000000000000 0.000099872211760 0.000000000000000
189.55869933454 0.000000000000000 0.000099872210719 0.000000000000000
189.55852267103 0.000000000000000 0.000099872208635 0.000000000000000
189.55834600752 0.000000000000000 0.000099872206552 0.000000000000000
189.55816934401 0.000000000000000 0.000099872204469 0.000000000000000
189.55799268050 0.000000000000000 0.000099872202386 0.000000000000000
189.55752148871 0.000000000000000 0.000099872196832 0.000000000000000
189.55705029693 0.000000000000000 0.000099872191280 0.000000000000000
189.55657910515 0.000000000000000 0.000099872185729 0.000000000000000
189.55610791336 0.000000000000000 0.000099872180178 0.000000000000000
189.55516940944 0.000000000000000 0.000099872169123 0.000000000000000
189.55423090552 0.000000000000000 0.000099872158069 0.000000000000000
189.55329240161 0.000000000000000 0.000099872147014 0.000000000000000
189.55235389769 0.000000000000000 0.000099872135959 0.000000000000000
189.55105067218 0.000000000000000 0.000099872120607 0.000000000000000
189.54974744668 0.000000000000000 0.000099872105253 0.000000000000000
189.54844422118 0.000000000000000 0.000099872089897 0.000000000000000
189.54714099568 0.000000000000000 0.000099872074540 0.000000000000000
189.54421435213 0.000000000000000 0.000099872040045 0.000000000000000
189.54128770859 0.000000000000000 0.000099872005540 0.000000000000000
189.53836106505 0.000000000000000 0.000099871971024 0.000000000000000
189.53543442150 0.000000000000000 0.000099871936498 0.000000000000000
189.52862218371 0.000000000000000 0.000099871856093 0.000000000000000
189.52180994592 0.000000000000000 0.000099871775629 0.000000000000000
189.51499770813 0.000000000000000 0.000099871695107 0.000000000000000
189.50818547034 0.000000000000000 0.000099871614525 0.000000000000000
189.48921111403 0.000000000000000 0.000099871389768 0.000000000000000
189.47023675772 0.000000000000000 0.000099871164550 0.000000000000000
189.45126240141 0.000000000000000 0.000099870938871 0.000000000000000
189.39896215690 0.000000000000000 0.000099870314410 0.000000000000000
189.34666191240 0.000000000000000 0.000099869686404 0.000000000000000
189.29436166790 0.000000000000000 0.000099869054827 0.000000000000000
189.12742943376 0.000000000000000 0.000099867014745 0.000000000000000
188.96049719962 0.000000000000000 0.000099864937299 0.000000000000000
188.79356496548 0.000000000000000 0.000099862821734 0.000000000000000
188.55025187537 0.000000000000000 0.000099859668502 0.000000000000000
188.30693878527 0.000000000000000 0.000099856430247 0.000000000000000
188.11519671281 0.000000000000000 0.000099853816945 0.000000000000000
187.92345464036 0.000000000000000 0.000099851148250 0.000000000000000
187.79179358180 0.000000000000000 0.000099849283092 0.000000000000000
187.66013252323 0.000000000000000 0.000099847390897 0.000000000000000
187.57082635760 0.000000000000000 0.000099846091834 0.000000000000000
187.48152019197 0.000000000000000 0.000099844780048 0.000000000000000
187.42109003200 0.000000000000000 0.000099843885134 0.000000000000000
187.36065987204 0.000000000000000 0.000099842984303 0.000000000000000
187.31982536153 0.000000000000000 0.000099842372217 0.000000000000000
187.27899085103 0.000000000000000 0.000099841757404 0.000000000000000
187.25142572078 0.000000000000000 0.000099841340831 0.000000000000000
187.22386059053 0.000000000000000 0.000099840923007 0.000000000000000
187.20526676949 0.000000000000000 0.000099840640460 0.000000000000000
187.18667294844 0.000000000000000 0.000099840357342 0.000000000000000
187.17413706982 0.000000000000000 0.000099840166143 0.000000000000000
187.16160119119 0.000000000000000 0.000099839974684 0.000000000000000
187.15315188651 0.000000000000000 0.000099839845492 0.000000000000000
187.14470258183 0.000000000000000 0.000099839716183 0.000000000000000
187.13900751117 0.000000000000000 0.000099839628958 0.000000000000000
187.13331244050 0.000000000000000 0.000099839541681 0.000000000000000
187.12947175448 0.000000000000000 0.000099839482793 0.000000000000000
187.12563106845 0.000000000000000 0.000099839423881 0.000000000000000
187.12303698551 0.000000000000000 0.000099839384078 0.000000000000000
187.12044290257 0.000000000000000 0.000099839344264 0.000000000000000
187.11868433407 0.000000000000000 0.000099839317268 0.000000000000000
187.11692576558 0.000000000000000 0.000099839290269 0.000000000000000
187.11572333101 0.000000000000000 0.000099839271805 0.000000000000000
187.11452089645 0.000000000000000 0.000099839253341 0.000000000000000
187.11368169154 0.000000000000000 0.000099839240453 0.000000000000000
187.11284248663 0.000000000000000 0.000099839227566 0.000000000000000
187.11222407398 0.000000000000000 0.000099839218070 0.000000000000000
187.11160566133 0.000000000000000 0.000099839208574 0.000000000000000
187.11098724868 0.000000000000000 0.000099839199080 0.000000000000000
187.11036883604 0.000000000000000 0.000099839189588 0.000000000000000
187.11028041116 0.000000000000000 0.000099839188231 0.000000000000000
187.11019198628 0.000000000000000 0.000099839186875 0.000000000000000
187.11010356140 0.000000000000000 0.000099839185518 0.000000000000000
187.10992671164 0.000000000000000 0.000099839182805 0.000000000000000
187.10974986188 0.000000000000000 0.000099839180092 0.000000000000000
187.10957301212 0.000000000000000 0.000099839177379 0.000000000000000
187.10939616236 0.000000000000000 0.000099839174667 0.000000000000000
187.10899133161 0.000000000000000 0.000099839168460 0.000000000000000
187.10858650087 0.000000000000000 0.000099839162254 0.000000000000000
187.10818167013 0.000000000000000 0.000099839156048 0.000000000000000
187.10777683938 0.000000000000000 0.000099839149844 0.000000000000000
187.10673844516 0.000000000000000 0.000099839133930 0.000000000000000
187.10589696272 0.000000000000000 0.000099839121035 0.000000000000000
187.10505548028 0.000000000000000 0.000099839108139 0.000000000000000
187.10421399784 0.000000000000000 0.000099839095244 0.000000000000000
187.10337251540 0.000000000000000 0.000099839082347 0.000000000000000
187.10185456192 0.000000000000000 0.000099839059081 0.000000000000000
187.10033660843 0.000000000000000 0.000099839035812 0.000000000000000
187.09881865495 0.000000000000000 0.000099839012540 0.000000000000000
187.09730070147 0.000000000000000 0.000099838989265 0.000000000000000
187.09398505106 0.000000000000000 0.000099838938412 0.000000000000000
187.09066940065 0.000000000000000 0.000099838887543 0.000000000000000
187.08735375024 0.000000000000000 0.000099838836656 0.000000000000000
187.08403809984 0.000000000000000 0.000099838785751 0.000000000000000
187.07614887446 0.000000000000000 0.000099838664557 0.000000000000000
187.06825964908 0.000000000000000 0.000099838543261 0.000000000000000
187.06037042370 0.000000000000000 0.000099838421862 0.000000000000000
187.04116731741 0.000000000000000 0.000099838125933 0.000000000000000
187.02196421112 0.000000000000000 0.000099837829390 0.000000000000000
187.00276110483 0.000000000000000 0.000099837532231 0.000000000000000
186.95105020592 0.000000000000000 0.000099836728944 0.000000000000000
186.89933930700 0.000000000000000 0.000099835921140 0.000000000000000
186.84762840809 0.000000000000000 0.000099835108789 0.000000000000000
186.68311144447 0.000000000000000 0.000099832493680 0.000000000000000
186.51859448085 0.000000000000000 0.000099829831361 0.000000000000000
186.35407751723 0.000000000000000 0.000099827120931 0.000000000000000
186.11907590011 0.000000000000000 0.000099823164206 0.000000000000000
185.88407428299 0.000000000000000 0.000099819104749 0.000000000000000
185.69890384033 0.000000000000000 0.000099815832048 0.000000000000000
185.51373339768 0.000000000000000 0.000099812492693 0.000000000000000
185.38627828546 0.000000000000000 0.000099810154779 0.000000000000000
185.25882317324 0.000000000000000 0.000099807784269 0.000000000000000
185.17219938528 0.000000000000000 0.000099806154358 0.000000000000000
185.08557559732 0.000000000000000 0.000099804509074 0.000000000000000
185.02687490728 0.000000000000000 0.000099803385343 0.000000000000000
184.96817421723 0.000000000000000 0.000099802254459 0.000000000000000
184.92846606463 0.000000000000000 0.000099801485395 0.000000000000000
184.88875791202 0.000000000000000 0.000099800713025 0.000000000000000
184.86193234190 0.000000000000000 0.000099800189361 0.000000000000000
184.83510677178 0.000000000000000 0.000099799664181 0.000000000000000
184.81700160057 0.000000000000000 0.000099799308867 0.000000000000000
184.79889642936 0.000000000000000 0.000099798952861 0.000000000000000
184.78668490635 0.000000000000000 0.000099798712351 0.000000000000000
184.77447338334 0.000000000000000 0.000099798471527 0.000000000000000
184.76624003113 0.000000000000000 0.000099798308978 0.000000000000000
184.75800667892 0.000000000000000 0.000099798146287 0.000000000000000
184.75245557020 0.000000000000000 0.000099798036517 0.000000000000000
184.74690446148 0.000000000000000 0.000099797926682 0.000000000000000
184.74315962587 0.000000000000000 0.000099797852551 0.000000000000000
184.73941479026 0.000000000000000 0.000099797778391 0.000000000000000
184.73688414494 0.000000000000000 0.000099797728260 0.000000000000000
184.73435349961 0.000000000000000 0.000099797678117 0.000000000000000
184.73263622070 0.000000000000000 0.000099797644083 0.000000000000000
184.73091894178 0.000000000000000 0.000099797610064 0.000000000000000
184.72974215630 0.000000000000000 0.000099797586757 0.000000000000000
184.72856537082 0.000000000000000 0.000099797563426 0.000000000000000
184.72773969881 0.000000000000000 0.000099797547057 0.000000000000000
184.72691402679 0.000000000000000 0.000099797530688 0.000000000000000
184.72629605707 0.000000000000000 0.000099797518438 0.000000000000000
184.72567808735 0.000000000000000 0.000099797506188 0.000000000000000
184.72506011762 0.000000000000000 0.000099797493941 0.000000000000000
184.72456819885 0.000000000000000 0.000099797484194 0.000000000000000
184.72446981510 0.000000000000000 0.000099797482245 0.000000000000000
184.72437143135 0.000000000000000 0.000099797480296 0.000000000000000
184.72427304759 0.000000000000000 0.000099797478347 0.000000000000000
184.72407628008 0.000000000000000 0.000099797474450 0.000000000000000
184.72387951257 0.000000000000000 0.000099797470554 0.000000000000000
184.72368274507 0.000000000000000 0.000099797466657 0.000000000000000
184.72348597756 0.000000000000000 0.000099797462762 0.000000000000000
184.72307697542 0.000000000000000 0.000099797454665 0.000000000000000
184.72266797328 0.000000000000000 0.000099797446571 0.000000000000000
184.72225897114 0.000000000000000 0.000099797438477 0.000000000000000
184.72184996901 0.000000000000000 0.000099797430384 0.000000000000000
184.72077265927 0.000000000000000 0.000099797409069 0.000000000000000
184.71989499410 0.000000000000000 0.000099797391704 0.000000000000000
184.71901732894 0.000000000000000 0.000099797374339 0.000000000000000
184.71813966378 0.000000000000000 0.000099797356973 0.000000000000000
184.71726199861 0.000000000000000 0.000099797339607 0.000000000000000
184.71567297250 0.000000000000000 0.000099797308161 0.000000000000000
184.71408394640 0.000000000000000 0.000099797276712 0.000000000000000
184.71249492029 0.000000000000000 0.000099797245258 0.000000000000000
184.71090589418 0.000000000000000 0.000099797213800 0.000000000000000
184.70743179944 0.000000000000000 0.000099797145005 0.000000000000000
184.70395770470 0.000000000000000 0.000099797076185 0.000000000000000
184.70048360995 0.000000000000000 0.000099797007341 0.000000000000000
184.69700951521 0.000000000000000 0.000099796938473 0.000000000000000
184.68872496818 0.000000000000000 0.000099796774142 0.000000000000000
184.68044042116 0.000000000000000 0.000099796609668 0.000000000000000
184.67215587413 0.000000000000000 0.000099796445048 0.000000000000000
184.65195729065 0.000000000000000 0.000099796043078 0.000000000000000
184.63175870718 0.000000000000000 0.000099795640238 0.000000000000000
184.61156012371 0.000000000000000 0.000099795236525 0.000000000000000
184.55704691570 0.000000000000000 0.000099794142580 0.000000000000000
184.50253370769 0.000000000000000 0.000099793042216 0.000000000000000
184.44802049968 0.000000000000000 0.000099791935391 0.000000000000000
184.27410417865 0.000000000000000 0.000099788360481 0.000000000000000
184.10018785761 0.000000000000000 0.000099784718109 0.000000000000000
183.92627153657 0.000000000000000 0.000099781006993 0.000000000000000
183.70048585531 0.000000000000000 0.000099776084633 0.000000000000000
183.47470017405 0.000000000000000 0.000099771041370 0.000000000000000
183.29965735684 0.000000000000000 0.000099767046623 0.000000000000000
183.12461453964 0.000000000000000 0.000099762976321 0.000000000000000
183.00405530583 0.000000000000000 0.000099760128339 0.000000000000000
182.88349607202 0.000000000000000 0.000099757243512 0.000000000000000
182.80144338546 0.000000000000000 0.000099755258820 0.000000000000000
182.71939069890 0.000000000000000 0.000099753256750 0.000000000000000
182.66372705642 0.000000000000000 0.000099751888612 0.000000000000000
182.60806341394 0.000000000000000 0.000099750512382 0.000000000000000
182.57037989342 0.000000000000000 0.000099749576082 0.000000000000000
182.53269637290 0.000000000000000 0.000099748636044 0.000000000000000
182.50722401647 0.000000000000000 0.000099747998499 0.000000000000000
182.48175166004 0.000000000000000 0.000099747359239 0.000000000000000
182.46455260258 0.000000000000000 0.000099746926637 0.000000000000000
182.44735354512 0.000000000000000 0.000099746493250 0.000000000000000
182.43574945820 0.000000000000000 0.000099746200405 0.000000000000000
182.42414537127 0.000000000000000 0.000099745907202 0.000000000000000
182.41631940716 0.000000000000000 0.000099745709261 0.000000000000000
182.40849344305 0.000000000000000 0.000099745511159 0.000000000000000
182.40321540125 0.000000000000000 0.000099745377463 0.000000000000000
182.39793735945 0.000000000000000 0.000099745243694 0.000000000000000
182.39437511836 0.000000000000000 0.000099745153371 0.000000000000000
182.39081287727 0.000000000000000 0.000099745063015 0.000000000000000
182.38840355794 0.000000000000000 0.000099745001886 0.000000000000000
182.38599423861 0.000000000000000 0.000099744940742 0.000000000000000
182.38435630190 0.000000000000000 0.000099744899168 0.000000000000000
182.38271836519 0.000000000000000 0.000099744857588 0.000000000000000
182.38159125853 0.000000000000000 0.000099744828974 0.000000000000000
182.38046415188 0.000000000000000 0.000099744800357 0.000000000000000
182.37966502658 0.000000000000000 0.000099744780068 0.000000000000000
182.37886590128 0.000000000000000 0.000099744759779 0.000000000000000
182.37824763931 0.000000000000000 0.000099744744083 0.000000000000000
182.37762937734 0.000000000000000 0.000099744728389 0.000000000000000
182.37701111537 0.000000000000000 0.000099744712698 0.000000000000000
182.37657015957 0.000000000000000 0.000099744701510 0.000000000000000
182.37612920377 0.000000000000000 0.000099744690324 0.000000000000000
182.37568824797 0.000000000000000 0.000099744679142 0.000000000000000
182.37524729217 0.000000000000000 0.000099744667962 0.000000000000000
182.37480633637 0.000000000000000 0.000099744656785 0.000000000000000
182.37436538057 0.000000000000000 0.000099744645609 0.000000000000000
182.37392442477 0.000000000000000 0.000099744634434 0.000000000000000
182.37304251316 0.000000000000000 0.000099744612085 0.000000000000000
182.37216060156 0.000000000000000 0.000099744589737 0.000000000000000
182.37127868996 0.000000000000000 0.000099744567390 0.000000000000000
182.37039677836 0.000000000000000 0.000099744545041 0.000000000000000
182.36910608511 0.000000000000000 0.000099744512331 0.000000000000000
182.36781539186 0.000000000000000 0.000099744479618 0.000000000000000
182.36652469861 0.000000000000000 0.000099744446902 0.000000000000000
182.36523400536 0.000000000000000 0.000099744414183 0.000000000000000
182.36243317308 0.000000000000000 0.000099744343167 0.000000000000000
182.35963234080 0.000000000000000 0.000099744272132 0.000000000000000
182.35683150853 0.000000000000000 0.000099744201078 0.000000000000000
182.35403067625 0.000000000000000 0.000099744130004 0.000000000000000
182.34761226657 0.000000000000000 0.000099743967053 0.000000000000000
182.34119385689 0.000000000000000 0.000099743803995 0.000000000000000
182.33477544722 0.000000000000000 0.000099743640829 0.000000000000000
182.32835703754 0.000000000000000 0.000099743477554 0.000000000000000
182.31110421965 0.000000000000000 0.000099743038124 0.000000000000000
182.29385140177 0.000000000000000 0.000099742597901 0.000000000000000
182.27659858388 0.000000000000000 0.000099742156883 0.000000000000000
182.23042203272 0.000000000000000 0.000099740972579 0.000000000000000
182.18424548155 0.000000000000000 0.000099739782526 0.000000000000000
182.13806893039 0.000000000000000 0.000099738586693 0.000000000000000
181.99650701322 0.000000000000000 0.000099734884286 0.000000000000000
181.85494509605 0.000000000000000 0.000099731126479 0.000000000000000
181.71338317888 0.000000000000000 0.000099727312468 0.000000000000000
181.47965878894 0.000000000000000 0.000099720890468 0.000000000000000
181.24593439900 0.000000000000000 0.000099714309450 0.000000000000000
181.05557649335 0.000000000000000 0.000099708829649 0.000000000000000
180.86521858770 0.000000000000000 0.000099703240241 0.000000000000000
180.73319652044 0.000000000000000 0.000099699298392 0.000000000000000
180.60117445319 0.000000000000000 0.000099695302345 0.000000000000000
180.51105944292 0.000000000000000 0.000099692543319 0.000000000000000
180.42094443264 0.000000000000000 0.000099689758587 0.000000000000000
180.35968961504 0.000000000000000 0.000099687850926 0.000000000000000
180.29843479743 0.000000000000000 0.000099685931249 0.000000000000000
180.25690564440 0.000000000000000 0.000099684622896 0.000000000000000
180.21537649136 0.000000000000000 0.000099683308980 0.000000000000000
180.18727477343 0.000000000000000 0.000099682416723 0.000000000000000
180.15917305551 0.000000000000000 0.000099681521906 0.000000000000000
180.14018408613 0.000000000000000 0.000099680915807 0.000000000000000
180.12119511676 0.000000000000000 0.000099680308538 0.000000000000000
180.10837640853 0.000000000000000 0.000099679897931 0.000000000000000
180.09555770030 0.000000000000000 0.000099679486791 0.000000000000000
180.08690936563 0.000000000000000 0.000099679209109 0.000000000000000
180.07826103097 0.000000000000000 0.000099678931184 0.000000000000000
180.07242706409 0.000000000000000 0.000099678743566 0.000000000000000
180.06659309722 0.000000000000000 0.000099678555840 0.000000000000000
180.06265541046 0.000000000000000 0.000099678429071 0.000000000000000
180.05871772370 0.000000000000000 0.000099678302254 0.000000000000000
180.05605493401 0.000000000000000 0.000099678216470 0.000000000000000
180.05339214433 0.000000000000000 0.000099678130665 0.000000000000000
180.05158300996 0.000000000000000 0.000099678072357 0.000000000000000
180.04977387559 0.000000000000000 0.000099678014040 0.000000000000000
180.04853097475 0.000000000000000 0.000099677973972 0.000000000000000
180.04728807392 0.000000000000000 0.000099677933901 0.000000000000000
180.04641058228 0.000000000000000 0.000099677905610 0.000000000000000
180.04553309065 0.000000000000000 0.000099677877320 0.000000000000000
180.04486367028 0.000000000000000 0.000099677855738 0.000000000000000
180.04419424990 0.000000000000000 0.000099677834160 0.000000000000000
180.04352482953 0.000000000000000 0.000099677812584 0.000000000000000
180.04303133043 0.000000000000000 0.000099677796683 0.000000000000000
180.04253783132 0.000000000000000 0.000099677780786 0.000000000000000
180.04204433222 0.000000000000000 0.000099677764893 0.000000000000000
180.04155083312 0.000000000000000 0.000099677749004 0.000000000000000
180.04105733402 0.000000000000000 0.000099677733118 0.000000000000000
180.04056383492 0.000000000000000 0.000099677717235 0.000000000000000
180.04007033582 0.000000000000000 0.000099677701353 0.000000000000000
180.03908333761 0.000000000000000 0.000099677669590 0.000000000000000
180.03809633941 0.000000000000000 0.000099677637829 0.000000000000000
180.03710934121 0.000000000000000 0.000099677606067 0.000000000000000
180.03612234300 0.000000000000000 0.000099677574304 0.000000000000000
180.03469938081 0.000000000000000 0.000099677528507 0.000000000000000
180.03327641863 0.000000000000000 0.000099677482706 0.000000000000000
180.03185345644 0.000000000000000 0.000099677436899 0.000000000000000
180.03043049425 0.000000000000000 0.000099677391087 0.000000000000000
180.02731124450 0.000000000000000 0.000099677290642 0.000000000000000
180.02419199476 0.000000000000000 0.000099677190169 0.000000000000000
180.02107274501 0.000000000000000 0.000099677089665 0.000000000000000
180.01795349527 0.000000000000000 0.000099676989131 0.000000000000000
180.01077245496 0.000000000000000 0.000099676757568 0.000000000000000
180.00359141465 0.000000000000000 0.000099676525839 0.000000000000000
179.99641037433 0.000000000000000 0.000099676293943 0.000000000000000
179.98922933402 0.000000000000000 0.000099676061881 0.000000000000000
179.96972498677 0.000000000000000 0.000099675430730 0.000000000000000
179.95022063952 0.000000000000000 0.000099674798337 0.000000000000000
179.93071629227 0.000000000000000 0.000099674164697 0.000000000000000
179.87806757198 0.000000000000000 0.000099672448037 0.000000000000000
179.82541885169 0.000000000000000 0.000099670722214 0.000000000000000
179.77277013140 0.000000000000000 0.000099668987176 0.000000000000000
179.60948284720 0.000000000000000 0.000099663546833 0.000000000000000
179.44619556300 0.000000000000000 0.000099658016014 0.000000000000000
179.28290827879 0.000000000000000 0.000099652393339 0.000000000000000
179.05690111030 0.000000000000000 0.000099644457108 0.000000000000000
178.83089394182 0.000000000000000 0.000099636338548 0.000000000000000
178.65233393480 0.000000000000000 0.000099629793168 0.000000000000000
178.47377392779 0.000000000000000 0.000099623130081 0.000000000000000
178.35020457428 0.000000000000000 0.000099618449194 0.000000000000000
178.22663522077 0.000000000000000 0.000099613710562 0.000000000000000
178.14231471190 0.000000000000000 0.000099610443616 0.000000000000000
178.05799420304 0.000000000000000 0.000099607149355 0.000000000000000
178.00069463211 0.000000000000000 0.000099604895083 0.000000000000000
177.94339506117 0.000000000000000 0.000099602628070 0.000000000000000
177.90455994078 0.000000000000000 0.000099601084318 0.000000000000000
177.86572482039 0.000000000000000 0.000099599534675 0.000000000000000
177.83945403511 0.000000000000000 0.000099598483040 0.000000000000000
177.81318324983 0.000000000000000 0.000099597428699 0.000000000000000
177.79543589610 0.000000000000000 0.000099596714900 0.000000000000000
177.77768854238 0.000000000000000 0.000099595999864 0.000000000000000
177.76571007783 0.000000000000000 0.000099595516556 0.000000000000000
177.75373161328 0.000000000000000 0.000099595032685 0.000000000000000
177.74565068050 0.000000000000000 0.000099594705938 0.000000000000000
177.73756974772 0.000000000000000 0.000099594378936 0.000000000000000
177.73211789660 0.000000000000000 0.000099594158179 0.000000000000000
177.72666604548 0.000000000000000 0.000099593937308 0.000000000000000
177.72298455462 0.000000000000000 0.000099593788095 0.000000000000000
177.71930306377 0.000000000000000 0.000099593638832 0.000000000000000
177.71681052581 0.000000000000000 0.000099593537747 0.000000000000000
177.71431798784 0.000000000000000 0.000099593436640 0.000000000000000
177.71261968083 0.000000000000000 0.000099593367739 0.000000000000000
177.71092137382 0.000000000000000 0.000099593298830 0.000000000000000
177.70974661499 0.000000000000000 0.000099593251160 0.000000000000000
177.70857185615 0.000000000000000 0.000099593203488 0.000000000000000
177.70772758260 0.000000000000000 0.000099593169227 0.000000000000000
177.70688330905 0.000000000000000 0.000099593134968 0.000000000000000
177.70619720262 0.000000000000000 0.000099593107128 0.000000000000000
177.70551109618 0.000000000000000 0.000099593079293 0.000000000000000
177.70482498974 0.000000000000000 0.000099593051464 0.000000000000000
177.70469247616 0.000000000000000 0.000099593046090 0.000000000000000
177.70455996259 0.000000000000000 0.000099593040717 0.000000000000000
177.70442744901 0.000000000000000 0.000099593035344 0.000000000000000
177.70416242186 0.000000000000000 0.000099593024599 0.000000000000000
177.70389739471 0.000000000000000 0.000099593013855 0.000000000000000
177.70363236756 0.000000000000000 0.000099593003113 0.000000000000000
177.70336734041 0.000000000000000 0.000099592992372 0.000000000000000
177.70288667968 0.000000000000000 0.000099592972895 0.000000000000000
177.70240601894 0.000000000000000 0.000099592953420 0.000000000000000
177.70192535821 0.000000000000000 0.000099592933948 0.000000000000000
177.70144469748 0.000000000000000 0.000099592914476 0.000000000000000
177.70096403675 0.000000000000000 0.000099592895006 0.000000000000000
177.69986795183 0.000000000000000 0.000099592850612 0.000000000000000
177.69877186690 0.000000000000000 0.000099592806224 0.000000000000000
177.69767578198 0.000000000000000 0.000099592761821 0.000000000000000
177.69657969706 0.000000000000000 0.000099592717418 0.000000000000000
177.69548361214 0.000000000000000 0.000099592673011 0.000000000000000
177.69356122078 0.000000000000000 0.000099592595120 0.000000000000000
177.69163882942 0.000000000000000 0.000099592517216 0.000000000000000
177.68971643806 0.000000000000000 0.000099592439300 0.000000000000000
177.68779404670 0.000000000000000 0.000099592361370 0.000000000000000
177.68336280421 0.000000000000000 0.000099592181686 0.000000000000000
177.67893156172 0.000000000000000 0.000099592001927 0.000000000000000
177.67450031924 0.000000000000000 0.000099591822094 0.000000000000000
177.67006907675 0.000000000000000 0.000099591642185 0.000000000000000
177.65943804600 0.000000000000000 0.000099591210252 0.000000000000000
177.64880701526 0.000000000000000 0.000099590777878 0.000000000000000
177.63817598451 0.000000000000000 0.000099590345059 0.000000000000000
177.61200300855 0.000000000000000 0.000099589277583 0.000000000000000
177.58583003259 0.000000000000000 0.000099588207394 0.000000000000000
177.55965705662 0.000000000000000 0.000099587134482 0.000000000000000
177.48814727375 0.000000000000000 0.000099584189113 0.000000000000000
177.41663749087 0.000000000000000 0.000099581223209 0.000000000000000
177.34512770799 0.000000000000000 0.000099578236625 0.000000000000000
177.13839064728 0.000000000000000 0.000099569484500 0.000000000000000
176.93165358657 0.000000000000000 0.000099560555073 0.000000000000000
176.77372091976 0.000000000000000 0.000099553612200 0.000000000000000
176.61578825294 0.000000000000000 0.000099546562480 0.000000000000000
176.48873838278 0.000000000000000 0.000099540812796 0.000000000000000
176.36168851262 0.000000000000000 0.000099534992287 0.000000000000000
176.25986253490 0.000000000000000 0.000099530275746 0.000000000000000
176.15803655719 0.000000000000000 0.000099525512862 0.000000000000000
176.07659445730 0.000000000000000 0.000099521669831 0.000000000000000
175.99515235741 0.000000000000000 0.000099517796728 0.000000000000000
175.93012815574 0.000000000000000 0.000099514682693 0.000000000000000
175.86510395406 0.000000000000000 0.000099511549275 0.000000000000000
175.81326456425 0.000000000000000 0.000099509037267 0.000000000000000
175.76142517443 0.000000000000000 0.000099506512835 0.000000000000000
175.72014811809 0.000000000000000 0.000099504493845 0.000000000000000
175.67887106175 0.000000000000000 0.000099502466924 0.000000000000000
175.64603801594 0.000000000000000 0.000099500848972 0.000000000000000
175.61320497014 0.000000000000000 0.000099499225978 0.000000000000000
175.58711080791 0.000000000000000 0.000099497932494 0.000000000000000
175.56101664568 0.000000000000000 0.000099496635813 0.000000000000000
175.54029282208 0.000000000000000 0.000099495603716 0.000000000000000
175.51956899849 0.000000000000000 0.000099494569596 0.000000000000000
175.50311975929 0.000000000000000 0.000099493747337 0.000000000000000
175.48667052010 0.000000000000000 0.000099492923800 0.000000000000000
175.47362027756 0.000000000000000 0.000099492269527 0.000000000000000
175.46057003502 0.000000000000000 0.000099491614448 0.000000000000000
175.45022028139 0.000000000000000 0.000099491094353 0.000000000000000
175.43987052775 0.000000000000000 0.000099490573751 0.000000000000000
175.43166477300 0.000000000000000 0.000099490160634 0.000000000000000
175.42345901825 0.000000000000000 0.000099489747199 0.000000000000000
175.41695439860 0.000000000000000 0.000099489419248 0.000000000000000
175.41044977895 0.000000000000000 0.000099489091097 0.000000000000000
175.40529415992 0.000000000000000 0.000099488830860 0.000000000000000
175.40013854090 0.000000000000000 0.000099488570498 0.000000000000000
175.39605211146 0.000000000000000 0.000099488364042 0.000000000000000
175.39196568202 0.000000000000000 0.000099488157509 0.000000000000000
175.38872619716 0.000000000000000 0.000099487993725 0.000000000000000
175.38548671229 0.000000000000000 0.000099487829894 0.000000000000000
175.38291768397 0.000000000000000 0.000099487699935 0.000000000000000
175.38034865565 0.000000000000000 0.000099487569947 0.000000000000000
175.37830991554 0.000000000000000 0.000099487466769 0.000000000000000
175.37627117543 0.000000000000000 0.000099487363573 0.000000000000000
175.37465133610 0.000000000000000 0.000099487281568 0.000000000000000
175.37303149677 0.000000000000000 0.000099487199552 0.000000000000000
175.37174192265 0.000000000000000 0.000099487134250 0.000000000000000
175.37045234852 0.000000000000000 0.000099487068942 0.000000000000000
175.36942231243 0.000000000000000 0.000099487016774 0.000000000000000
175.36839227634 0.000000000000000 0.000099486964602 0.000000000000000
175.36756501708 0.000000000000000 0.000099486922698 0.000000000000000
175.36673775783 0.000000000000000 0.000099486880793 0.000000000000000
175.36606715013 0.000000000000000 0.000099486846822 0.000000000000000
175.36539654243 0.000000000000000 0.000099486812851 0.000000000000000
175.36484396926 0.000000000000000 0.000099486784859 0.000000000000000
175.36429139609 0.000000000000000 0.000099486756868 0.000000000000000
175.36373882292 0.000000000000000 0.000099486728877 0.000000000000000
175.36310085032 0.000000000000000 0.000099486696562 0.000000000000000
175.36246287773 0.000000000000000 0.000099486664250 0.000000000000000
175.36182490513 0.000000000000000 0.000099486631944 0.000000000000000
175.36130415637 0.000000000000000 0.000099486605580 0.000000000000000
175.36095009686 0.000000000000000 0.000099486587659 0.000000000000000
175.36059603734 0.000000000000000 0.000099486569740 0.000000000000000
175.36024197783 0.000000000000000 0.000099486551824 0.000000000000000
175.35971974589 0.000000000000000 0.000099486525404 0.000000000000000
175.35919751396 0.000000000000000 0.000099486498989 0.000000000000000
175.35867528202 0.000000000000000 0.000099486472576 0.000000000000000
175.35815305008 0.000000000000000 0.000099486446165 0.000000000000000
175.35676526814 0.000000000000000 0.000099486375984 0.000000000000000
175.35564326052 0.000000000000000 0.000099486319244 0.000000000000000
175.35452125290 0.000000000000000 0.000099486262502 0.000000000000000
175.35339924528 0.000000000000000 0.000099486205758 0.000000000000000
175.35227723766 0.000000000000000 0.000099486149009 0.000000000000000
175.35026098190 0.000000000000000 0.000099486047022 0.000000000000000
175.34824472614 0.000000000000000 0.000099485945018 0.000000000000000
175.34622847038 0.000000000000000 0.000099485842998 0.000000000000000
175.34421221462 0.000000000000000 0.000099485740960 0.000000000000000
175.33981057053 0.000000000000000 0.000099485518143 0.000000000000000
175.33540892645 0.000000000000000 0.000099485295238 0.000000000000000
175.33100728236 0.000000000000000 0.000099485072244 0.000000000000000
175.32660563827 0.000000000000000 0.000099484849160 0.000000000000000
175.31615076923 0.000000000000000 0.000099484318924 0.000000000000000
175.30569590020 0.000000000000000 0.000099483788175 0.000000000000000
175.29524103116 0.000000000000000 0.000099483256908 0.000000000000000
175.26982601911 0.000000000000000 0.000099481963275 0.000000000000000
175.24441100706 0.000000000000000 0.000099480666564 0.000000000000000
175.21899599500 0.000000000000000 0.000099479366764 0.000000000000000
175.15068037350 0.000000000000000 0.000099475857509 0.000000000000000
175.08236475200 0.000000000000000 0.000099472325715 0.000000000000000
175.01404913050 0.000000000000000 0.000099468771237 0.000000000000000
174.80605914993 0.000000000000000 0.000099457808020 0.000000000000000
174.59806916937 0.000000000000000 0.000099446629207 0.000000000000000
174.43888989131 0.000000000000000 0.000099437925816 0.000000000000000
174.27971061325 0.000000000000000 0.000099429092064 0.000000000000000
174.15170453104 0.000000000000000 0.000099421892577 0.000000000000000
174.02369844882 0.000000000000000 0.000099414606759 0.000000000000000
173.92114099655 0.000000000000000 0.000099408706547 0.000000000000000
173.81858354428 0.000000000000000 0.000099402749892 0.000000000000000
173.73658434569 0.000000000000000 0.000099397946388 0.000000000000000
173.65458514710 0.000000000000000 0.000099393106286 0.000000000000000
173.58913743390 0.000000000000000 0.000099389216750 0.000000000000000
173.52368972070 0.000000000000000 0.000099385303644 0.000000000000000
173.47152838735 0.000000000000000 0.000099382167978 0.000000000000000
173.41936705401 0.000000000000000 0.000099379017213 0.000000000000000
173.37784495380 0.000000000000000 0.000099376498275 0.000000000000000
173.33632285359 0.000000000000000 0.000099373969706 0.000000000000000
173.30330288547 0.000000000000000 0.000099371952000 0.000000000000000
173.27028291734 0.000000000000000 0.000099369928173 0.000000000000000
173.24404576401 0.000000000000000 0.000099368315700 0.000000000000000
173.21780861067 0.000000000000000 0.000099366699347 0.000000000000000
173.19697504515 0.000000000000000 0.000099365413118 0.000000000000000
173.17614147962 0.000000000000000 0.000099364124436 0.000000000000000
173.15960771675 0.000000000000000 0.000099363099975 0.000000000000000
173.14307395389 0.000000000000000 0.000099362073966 0.000000000000000
173.12995836380 0.000000000000000 0.000099361258972 0.000000000000000
173.11684277371 0.000000000000000 0.000099360443002 0.000000000000000
173.10644229235 0.000000000000000 0.000099359795256 0.000000000000000
173.09604181099 0.000000000000000 0.000099359146896 0.000000000000000
173.08779649980 0.000000000000000 0.000099358632452 0.000000000000000
173.07955118861 0.000000000000000 0.000099358117624 0.000000000000000
173.07301556102 0.000000000000000 0.000099357709272 0.000000000000000
173.06647993343 0.000000000000000 0.000099357300679 0.000000000000000
173.06129984766 0.000000000000000 0.000099356976660 0.000000000000000
173.05611976190 0.000000000000000 0.000099356652490 0.000000000000000
173.05201385832 0.000000000000000 0.000099356395435 0.000000000000000
173.04790795475 0.000000000000000 0.000099356138286 0.000000000000000
173.04465278080 0.000000000000000 0.000099355934350 0.000000000000000
173.04139760685 0.000000000000000 0.000099355730356 0.000000000000000
173.03881571874 0.000000000000000 0.000099355568514 0.000000000000000
173.03623383063 0.000000000000000 0.000099355406636 0.000000000000000
173.03418428673 0.000000000000000 0.000099355278110 0.000000000000000
173.03213474283 0.000000000000000 0.000099355149561 0.000000000000000
173.03050550847 0.000000000000000 0.000099355047359 0.000000000000000
173.02887627410 0.000000000000000 0.000099354945143 0.000000000000000
173.02757814206 0.000000000000000 0.000099354863692 0.000000000000000
173.02628001003 0.000000000000000 0.000099354782232 0.000000000000000
173.02524170365 0.000000000000000 0.000099354717072 0.000000000000000
173.02420339728 0.000000000000000 0.000099354651908 0.000000000000000
173.02336755433 0.000000000000000 0.000099354599448 0.000000000000000
173.02253171138 0.000000000000000 0.000099354546986 0.000000000000000
173.02185141800 0.000000000000000 0.000099354504286 0.000000000000000
173.02117112462 0.000000000000000 0.000099354461586 0.000000000000000
173.02060645509 0.000000000000000 0.000099354426143 0.000000000000000
173.02004178557 0.000000000000000 0.000099354390701 0.000000000000000
173.01947711604 0.000000000000000 0.000099354355260 0.000000000000000
173.01880730315 0.000000000000000 0.000099354313222 0.000000000000000
173.01813749025 0.000000000000000 0.000099354271190 0.000000000000000
173.01746767736 0.000000000000000 0.000099354229165 0.000000000000000
173.01733371478 0.000000000000000 0.000099354220761 0.000000000000000
173.01719975220 0.000000000000000 0.000099354212358 0.000000000000000
173.01706578962 0.000000000000000 0.000099354203955 0.000000000000000
173.01679786447 0.000000000000000 0.000099354187150 0.000000000000000
173.01652993931 0.000000000000000 0.000099354170348 0.000000000000000
173.01626201415 0.000000000000000 0.000099354153547 0.000000000000000
173.01599408899 0.000000000000000 0.000099354136749 0.000000000000000
173.01541664587 0.000000000000000 0.000099354100549 0.000000000000000
173.01483920275 0.000000000000000 0.000099354064354 0.000000000000000
173.01426175963 0.000000000000000 0.000099354028164 0.000000000000000
173.01368431651 0.000000000000000 0.000099353991976 0.000000000000000
173.01198603672 0.000000000000000 0.000099353885553 0.000000000000000
173.01074562456 0.000000000000000 0.000099353807821 0.000000000000000
173.00950521239 0.000000000000000 0.000099353730086 0.000000000000000
173.00826480023 0.000000000000000 0.000099353652346 0.000000000000000
173.00702438807 0.000000000000000 0.000099353574600 0.000000000000000
173.00474234682 0.000000000000000 0.000099353431550 0.000000000000000
173.00246030558 0.000000000000000 0.000099353288475 0.000000000000000
173.00017826434 0.000000000000000 0.000099353145374 0.000000000000000
172.99789622309 0.000000000000000 0.000099353002246 0.000000000000000
172.99289494295 0.000000000000000 0.000099352688472 0.000000000000000
172.98789366280 0.000000000000000 0.000099352374562 0.000000000000000
172.98289238266 0.000000000000000 0.000099352060513 0.000000000000000
172.97789110251 0.000000000000000 0.000099351746325 0.000000000000000
172.96587727895 0.000000000000000 0.000099350991022 0.000000000000000
172.95386345540 0.000000000000000 0.000099350234904 0.000000000000000
172.94184963184 0.000000000000000 0.000099349477965 0.000000000000000
172.91240026883 0.000000000000000 0.000099347619004 0.000000000000000
172.88295090581 0.000000000000000 0.000099345755077 0.000000000000000
172.85350154280 0.000000000000000 0.000099343886165 0.000000000000000
172.77343435472 0.000000000000000 0.000099338779607 0.000000000000000
172.69336716665 0.000000000000000 0.000099333635795 0.000000000000000
172.61329997858 0.000000000000000 0.000099328454453 0.000000000000000
172.40980225367 0.000000000000000 0.000099315114540 0.000000000000000
172.20630452876 0.000000000000000 0.000099301525999 0.000000000000000
172.05200220138 0.000000000000000 0.000099291054160 0.000000000000000
171.89769987400 0.000000000000000 0.000099280434942 0.000000000000000
171.77369593614 0.000000000000000 0.000099271792838 0.000000000000000
171.64969199829 0.000000000000000 0.000099263053362 0.000000000000000
171.55041786928 0.000000000000000 0.000099255985974 0.000000000000000
171.45114374028 0.000000000000000 0.000099248855076 0.000000000000000
171.37182331014 0.000000000000000 0.000099243111502 0.000000000000000
171.29250288001 0.000000000000000 0.000099237326832 0.000000000000000
171.22923039665 0.000000000000000 0.000099232682884 0.000000000000000
171.16595791328 0.000000000000000 0.000099228012511 0.000000000000000
171.11555571601 0.000000000000000 0.000099224273157 0.000000000000000
171.06515351873 0.000000000000000 0.000099220516900 0.000000000000000
171.02504907595 0.000000000000000 0.000099217515976 0.000000000000000
170.98494463318 0.000000000000000 0.000099214504285 0.000000000000000
170.95306372134 0.000000000000000 0.000099212102448 0.000000000000000
170.92118280951 0.000000000000000 0.000099209693774 0.000000000000000
170.89585853948 0.000000000000000 0.000099207775588 0.000000000000000
170.87053426946 0.000000000000000 0.000099205853071 0.000000000000000
170.85043074269 0.000000000000000 0.000099204323805 0.000000000000000
170.83032721592 0.000000000000000 0.000099202791803 0.000000000000000
170.81437618900 0.000000000000000 0.000099201574297 0.000000000000000
170.79842516209 0.000000000000000 0.000099200355065 0.000000000000000
170.78577397818 0.000000000000000 0.000099199386832 0.000000000000000
170.77312279427 0.000000000000000 0.000099198417512 0.000000000000000
170.76309188375 0.000000000000000 0.000099197648183 0.000000000000000
170.75306097323 0.000000000000000 0.000099196878170 0.000000000000000
170.74510936437 0.000000000000000 0.000099196267288 0.000000000000000
170.73715775551 0.000000000000000 0.000099195655977 0.000000000000000
170.73085521426 0.000000000000000 0.000099195171140 0.000000000000000
170.72455267301 0.000000000000000 0.000099194686034 0.000000000000000
170.71955728046 0.000000000000000 0.000099194301349 0.000000000000000
170.71456188792 0.000000000000000 0.000099193916496 0.000000000000000
170.71060204671 0.000000000000000 0.000099193611304 0.000000000000000
170.70664220550 0.000000000000000 0.000099193306008 0.000000000000000
170.70350223238 0.000000000000000 0.000099193063848 0.000000000000000
170.70036225926 0.000000000000000 0.000099192821623 0.000000000000000
170.69787086695 0.000000000000000 0.000099192629385 0.000000000000000
170.69537947463 0.000000000000000 0.000099192437108 0.000000000000000
170.69340056988 0.000000000000000 0.000099192284354 0.000000000000000
170.69142166513 0.000000000000000 0.000099192131577 0.000000000000000
170.68984699221 0.000000000000000 0.000099192009990 0.000000000000000
170.68827231929 0.000000000000000 0.000099191888389 0.000000000000000
170.68701555767 0.000000000000000 0.000099191791329 0.000000000000000
170.68575879606 0.000000000000000 0.000099191694260 0.000000000000000
170.68475077413 0.000000000000000 0.000099191616397 0.000000000000000
170.68374275219 0.000000000000000 0.000099191538530 0.000000000000000
170.68292744705 0.000000000000000 0.000099191475548 0.000000000000000
170.68211214191 0.000000000000000 0.000099191412564 0.000000000000000
170.68144303497 0.000000000000000 0.000099191360873 0.000000000000000
170.68077392803 0.000000000000000 0.000099191309182 0.000000000000000
170.68010482108 0.000000000000000 0.000099191257491 0.000000000000000
170.67934284462 0.000000000000000 0.000099191198629 0.000000000000000
170.67858086816 0.000000000000000 0.000099191139771 0.000000000000000
170.67781889169 0.000000000000000 0.000099191080921 0.000000000000000
170.67718467119 0.000000000000000 0.000099191031948 0.000000000000000
170.67655045069 0.000000000000000 0.000099190982985 0.000000000000000
170.67591623020 0.000000000000000 0.000099190934034 0.000000000000000
170.67528200970 0.000000000000000 0.000099190885092 0.000000000000000
170.67464778920 0.000000000000000 0.000099190836159 0.000000000000000
170.67401356870 0.000000000000000 0.000099190787231 0.000000000000000
170.67337934820 0.000000000000000 0.000099190738307 0.000000000000000
170.67211090720 0.000000000000000 0.000099190640462 0.000000000000000
170.67084246620 0.000000000000000 0.000099190542619 0.000000000000000
170.66957402520 0.000000000000000 0.000099190444771 0.000000000000000
170.66830558421 0.000000000000000 0.000099190346919 0.000000000000000
170.66647220572 0.000000000000000 0.000099190205471 0.000000000000000
170.66463882722 0.000000000000000 0.000099190064007 0.000000000000000
170.66280544873 0.000000000000000 0.000099189922524 0.000000000000000
170.66097207024 0.000000000000000 0.000099189781020 0.000000000000000
170.65699111667 0.000000000000000 0.000099189473693 0.000000000000000
170.65301016309 0.000000000000000 0.000099189166265 0.000000000000000
170.64902920951 0.000000000000000 0.000099188858734 0.000000000000000
170.64504825594 0.000000000000000 0.000099188551098 0.000000000000000
170.63593689170 0.000000000000000 0.000099187846603 0.000000000000000
170.62682552746 0.000000000000000 0.000099187141549 0.000000000000000
170.61771416322 0.000000000000000 0.000099186435934 0.000000000000000
170.60860279898 0.000000000000000 0.000099185729755 0.000000000000000
170.58415922945 0.000000000000000 0.000099183832450 0.000000000000000
170.55971565991 0.000000000000000 0.000099181931057 0.000000000000000
170.53527209038 0.000000000000000 0.000099180025560 0.000000000000000
170.46995675386 0.000000000000000 0.000099174913676 0.000000000000000
170.40464141734 0.000000000000000 0.000099169772217 0.000000000000000
170.33932608082 0.000000000000000 0.000099164601046 0.000000000000000
170.13953275713 0.000000000000000 0.000099148595956 0.000000000000000
169.93973943345 0.000000000000000 0.000099132305577 0.000000000000000
169.77881814706 0.000000000000000 0.000099118974085 0.000000000000000
169.61789686067 0.000000000000000 0.000099105451805 0.000000000000000
169.48875185684 0.000000000000000 0.000099094460032 0.000000000000000
169.35960685302 0.000000000000000 0.000099083342421 0.000000000000000
169.25621282881 0.000000000000000 0.000099074350069 0.000000000000000
169.15281880460 0.000000000000000 0.000099065275567 0.000000000000000
169.07020757436 0.000000000000000 0.000099057965629 0.000000000000000
168.98759634412 0.000000000000000 0.000099050602500 0.000000000000000
168.92170029661 0.000000000000000 0.000099044690849 0.000000000000000
168.85580424910 0.000000000000000 0.000099038744984 0.000000000000000
168.80331357434 0.000000000000000 0.000099033984114 0.000000000000000
168.75082289957 0.000000000000000 0.000099029201352 0.000000000000000
168.70905788275 0.000000000000000 0.000099025380182 0.000000000000000
168.66729286593 0.000000000000000 0.000099021545063 0.000000000000000
168.63409282066 0.000000000000000 0.000099018486454 0.000000000000000
168.60089277539 0.000000000000000 0.000099015418987 0.000000000000000
168.57452135177 0.000000000000000 0.000099012976114 0.000000000000000
168.54814992816 0.000000000000000 0.000099010527631 0.000000000000000
168.52721560276 0.000000000000000 0.000099008579960 0.000000000000000
168.50628127736 0.000000000000000 0.000099006628744 0.000000000000000
168.48967137022 0.000000000000000 0.000099005078066 0.000000000000000
168.47306146308 0.000000000000000 0.000099003525153 0.000000000000000
168.45988788513 0.000000000000000 0.000099002291932 0.000000000000000
168.44671430718 0.000000000000000 0.000099001057303 0.000000000000000
168.43626927691 0.000000000000000 0.000099000077384 0.000000000000000
168.42582424664 0.000000000000000 0.000098999096580 0.000000000000000
168.41754435020 0.000000000000000 0.000098998318456 0.000000000000000
168.40926445376 0.000000000000000 0.000098997539777 0.000000000000000
168.40270162192 0.000000000000000 0.000098996922183 0.000000000000000
168.39613879008 0.000000000000000 0.000098996304242 0.000000000000000
168.39093693147 0.000000000000000 0.000098995814199 0.000000000000000
168.38573507286 0.000000000000000 0.000098995323938 0.000000000000000
168.38161132888 0.000000000000000 0.000098994935133 0.000000000000000
168.37748758491 0.000000000000000 0.000098994546192 0.000000000000000
168.37421731930 0.000000000000000 0.000098994237653 0.000000000000000
168.37094705369 0.000000000000000 0.000098993929029 0.000000000000000
168.36835185160 0.000000000000000 0.000098993684054 0.000000000000000
168.36575664952 0.000000000000000 0.000098993439027 0.000000000000000
168.36369472798 0.000000000000000 0.000098993244313 0.000000000000000
168.36163280644 0.000000000000000 0.000098993049568 0.000000000000000
168.35999134389 0.000000000000000 0.000098992894513 0.000000000000000
168.35834988133 0.000000000000000 0.000098992739439 0.000000000000000
168.35703885517 0.000000000000000 0.000098992615569 0.000000000000000
168.35572782901 0.000000000000000 0.000098992491689 0.000000000000000
168.35467500058 0.000000000000000 0.000098992392199 0.000000000000000
168.35362217215 0.000000000000000 0.000098992292703 0.000000000000000
168.35276885387 0.000000000000000 0.000098992212058 0.000000000000000
168.35191553559 0.000000000000000 0.000098992131411 0.000000000000000
168.35121262469 0.000000000000000 0.000098992064978 0.000000000000000
168.35050971380 0.000000000000000 0.000098991998544 0.000000000000000
168.34980680290 0.000000000000000 0.000098991932111 0.000000000000000
168.34899612306 0.000000000000000 0.000098991855496 0.000000000000000
168.34818544323 0.000000000000000 0.000098991778888 0.000000000000000
168.34737476339 0.000000000000000 0.000098991702289 0.000000000000000
168.34671642679 0.000000000000000 0.000098991640097 0.000000000000000
168.34605809018 0.000000000000000 0.000098991577917 0.000000000000000
168.34539975358 0.000000000000000 0.000098991515750 0.000000000000000
168.34474141697 0.000000000000000 0.000098991453594 0.000000000000000
168.34408308037 0.000000000000000 0.000098991391448 0.000000000000000
168.34342474376 0.000000000000000 0.000098991329307 0.000000000000000
168.34276640715 0.000000000000000 0.000098991267169 0.000000000000000
168.34144973394 0.000000000000000 0.000098991142900 0.000000000000000
168.34013306073 0.000000000000000 0.000098991018630 0.000000000000000
168.33881638752 0.000000000000000 0.000098990894356 0.000000000000000
168.33749971431 0.000000000000000 0.000098990770076 0.000000000000000
168.33556245848 0.000000000000000 0.000098990587205 0.000000000000000
168.33362520265 0.000000000000000 0.000098990404304 0.000000000000000
168.33168794682 0.000000000000000 0.000098990221379 0.000000000000000
168.32975069099 0.000000000000000 0.000098990038427 0.000000000000000
168.32558380067 0.000000000000000 0.000098989644818 0.000000000000000
168.32141691035 0.000000000000000 0.000098989251077 0.000000000000000
168.31725002003 0.000000000000000 0.000098988857200 0.000000000000000
168.31308312971 0.000000000000000 0.000098988463187 0.000000000000000
168.30358139091 0.000000000000000 0.000098987564202 0.000000000000000
168.29407965211 0.000000000000000 0.000098986664491 0.000000000000000
168.28457791331 0.000000000000000 0.000098985764049 0.000000000000000
168.27507617451 0.000000000000000 0.000098984862873 0.000000000000000
168.24980449897 0.000000000000000 0.000098982462440 0.000000000000000
168.22453282344 0.000000000000000 0.000098980056780 0.000000000000000
168.19926114790 0.000000000000000 0.000098977645873 0.000000000000000
168.13220521967 0.000000000000000 0.000098971223207 0.000000000000000
168.06514929144 0.000000000000000 0.000098964763244 0.000000000000000
167.99809336322 0.000000000000000 0.000098958265747 0.000000000000000
167.79493433454 0.000000000000000 0.000098938348384 0.000000000000000
167.59177530586 0.000000000000000 0.000098918078097 0.000000000000000
167.43412197888 0.000000000000000 0.000098902101142 0.000000000000000
167.27646865190 0.000000000000000 0.000098885905005 0.000000000000000
167.14991957033 0.000000000000000 0.000098872743834 0.000000000000000
167.02337048877 0.000000000000000 0.000098859438115 0.000000000000000
166.92211054946 0.000000000000000 0.000098848686315 0.000000000000000
166.82085061015 0.000000000000000 0.000098837840295 0.000000000000000
166.73998043284 0.000000000000000 0.000098829110090 0.000000000000000
166.65911025553 0.000000000000000 0.000098820318955 0.000000000000000
166.59462685839 0.000000000000000 0.000098813265277 0.000000000000000
166.53014346124 0.000000000000000 0.000098806172444 0.000000000000000
166.47879379935 0.000000000000000 0.000098800496133 0.000000000000000
166.42744413745 0.000000000000000 0.000098794794788 0.000000000000000
166.38659730037 0.000000000000000 0.000098790241637 0.000000000000000
166.34575046329 0.000000000000000 0.000098785672544 0.000000000000000
166.31328701404 0.000000000000000 0.000098782029813 0.000000000000000
166.28082356479 0.000000000000000 0.000098778376965 0.000000000000000
166.25504155908 0.000000000000000 0.000098775468703 0.000000000000000
166.22925955336 0.000000000000000 0.000098772554036 0.000000000000000
166.20879586650 0.000000000000000 0.000098770236042 0.000000000000000
166.18833217963 0.000000000000000 0.000098767914002 0.000000000000000
166.17209737890 0.000000000000000 0.000098766068937 0.000000000000000
166.15586257817 0.000000000000000 0.000098764221322 0.000000000000000
166.14298747723 0.000000000000000 0.000098762754245 0.000000000000000
166.13011237629 0.000000000000000 0.000098761285563 0.000000000000000
166.11990447871 0.000000000000000 0.000098760119990 0.000000000000000
166.10969658113 0.000000000000000 0.000098758953409 0.000000000000000
166.10160477786 0.000000000000000 0.000098758027942 0.000000000000000
166.09351297460 0.000000000000000 0.000098757101843 0.000000000000000
166.08709905637 0.000000000000000 0.000098756367326 0.000000000000000
166.08068513814 0.000000000000000 0.000098755632412 0.000000000000000
166.07560088664 0.000000000000000 0.000098755049571 0.000000000000000
166.07051663514 0.000000000000000 0.000098754466482 0.000000000000000
166.06648545064 0.000000000000000 0.000098754003989 0.000000000000000
166.06245426614 0.000000000000000 0.000098753541341 0.000000000000000
166.05925646151 0.000000000000000 0.000098753174229 0.000000000000000
166.05605865688 0.000000000000000 0.000098752807022 0.000000000000000
166.05351970070 0.000000000000000 0.000098752515403 0.000000000000000
166.05098074453 0.000000000000000 0.000098752223725 0.000000000000000
166.04896186180 0.000000000000000 0.000098751991753 0.000000000000000
166.04694297908 0.000000000000000 0.000098751759745 0.000000000000000
166.04533362015 0.000000000000000 0.000098751574774 0.000000000000000
166.04372426123 0.000000000000000 0.000098751389782 0.000000000000000
166.04243602340 0.000000000000000 0.000098751241688 0.000000000000000
166.04114778558 0.000000000000000 0.000098751093582 0.000000000000000
166.04010940337 0.000000000000000 0.000098750974194 0.000000000000000
166.03907102115 0.000000000000000 0.000098750854799 0.000000000000000
166.03822398347 0.000000000000000 0.000098750757402 0.000000000000000
166.03737694579 0.000000000000000 0.000098750660003 0.000000000000000
166.03652990811 0.000000000000000 0.000098750562602 0.000000000000000
166.03558388747 0.000000000000000 0.000098750453821 0.000000000000000
166.03463786683 0.000000000000000 0.000098750345044 0.000000000000000
166.03369184619 0.000000000000000 0.000098750236278 0.000000000000000
166.03274582555 0.000000000000000 0.000098750127529 0.000000000000000
166.03221409321 0.000000000000000 0.000098750066415 0.000000000000000
166.03168236088 0.000000000000000 0.000098750005310 0.000000000000000
166.03115062855 0.000000000000000 0.000098749944214 0.000000000000000
166.03008716388 0.000000000000000 0.000098749822044 0.000000000000000
166.02934355217 0.000000000000000 0.000098749736632 0.000000000000000
166.02859994045 0.000000000000000 0.000098749651226 0.000000000000000
166.02785632874 0.000000000000000 0.000098749565824 0.000000000000000
166.02711271703 0.000000000000000 0.000098749480423 0.000000000000000
166.02571204368 0.000000000000000 0.000098749319561 0.000000000000000
166.02431137034 0.000000000000000 0.000098749158692 0.000000000000000
166.02291069699 0.000000000000000 0.000098748997813 0.000000000000000
166.02151002365 0.000000000000000 0.000098748836922 0.000000000000000
166.01911970781 0.000000000000000 0.000098748562320 0.000000000000000
166.01672939197 0.000000000000000 0.000098748287672 0.000000000000000
166.01433907614 0.000000000000000 0.000098748012976 0.000000000000000
166.01194876030 0.000000000000000 0.000098747738230 0.000000000000000
166.00682203935 0.000000000000000 0.000098747148782 0.000000000000000
166.00169531839 0.000000000000000 0.000098746559091 0.000000000000000
165.99656859744 0.000000000000000 0.000098745969152 0.000000000000000
165.99144187648 0.000000000000000 0.000098745378963 0.000000000000000
165.97954806208 0.000000000000000 0.000098744008773 0.000000000000000
165.96765424768 0.000000000000000 0.000098742637217 0.000000000000000
165.95576043328 0.000000000000000 0.000098741264288 0.000000000000000
165.94386661888 0.000000000000000 0.000098739889981 0.000000000000000
165.91131654538 0.000000000000000 0.000098736121813 0.000000000000000
165.87876647189 0.000000000000000 0.000098732343255 0.000000000000000
165.84621639839 0.000000000000000 0.000098728554267 0.000000000000000
165.75775632654 0.000000000000000 0.000098718204074 0.000000000000000
165.66929625468 0.000000000000000 0.000098707775938 0.000000000000000
165.58083618282 0.000000000000000 0.000098697269227 0.000000000000000
165.38541319773 0.000000000000000 0.000098673776103 0.000000000000000
165.18999021264 0.000000000000000 0.000098649889862 0.000000000000000
165.04324846062 0.000000000000000 0.000098631691664 0.000000000000000
164.89650670860 0.000000000000000 0.000098613265391 0.000000000000000
164.77872101561 0.000000000000000 0.000098598308346 0.000000000000000
164.66093532262 0.000000000000000 0.000098583201240 0.000000000000000
164.56675145210 0.000000000000000 0.000098571012439 0.000000000000000
164.47256758158 0.000000000000000 0.000098558726138 0.000000000000000
164.39738757577 0.000000000000000 0.000098548848484 0.000000000000000
164.32220756996 0.000000000000000 0.000098538907939 0.000000000000000
164.26228559618 0.000000000000000 0.000098530939606 0.000000000000000
164.20236362240 0.000000000000000 0.000098522930942 0.000000000000000
164.15466132257 0.000000000000000 0.000098516526518 0.000000000000000
164.10695902274 0.000000000000000 0.000098510096350 0.000000000000000
164.06902272581 0.000000000000000 0.000098504964189 0.000000000000000
164.03108642887 0.000000000000000 0.000098499815655 0.000000000000000
164.00094173159 0.000000000000000 0.000098495712861 0.000000000000000
163.97079703432 0.000000000000000 0.000098491599686 0.000000000000000
163.94685985147 0.000000000000000 0.000098488326106 0.000000000000000
163.92292266863 0.000000000000000 0.000098485045959 0.000000000000000
163.90392512850 0.000000000000000 0.000098482438020 0.000000000000000
163.88492758837 0.000000000000000 0.000098479825936 0.000000000000000
163.86985690668 0.000000000000000 0.000098477750828 0.000000000000000
163.85478622500 0.000000000000000 0.000098475673108 0.000000000000000
163.84283467822 0.000000000000000 0.000098474023550 0.000000000000000
163.83088313145 0.000000000000000 0.000098472372348 0.000000000000000
163.82140736879 0.000000000000000 0.000098471062028 0.000000000000000
163.81193160614 0.000000000000000 0.000098469750676 0.000000000000000
163.80441972165 0.000000000000000 0.000098468710372 0.000000000000000
163.79690783716 0.000000000000000 0.000098467669420 0.000000000000000
163.79095282770 0.000000000000000 0.000098466843751 0.000000000000000
163.78499781824 0.000000000000000 0.000098466017677 0.000000000000000
163.78027625562 0.000000000000000 0.000098465362418 0.000000000000000
163.77555469301 0.000000000000000 0.000098464706906 0.000000000000000
163.77180962685 0.000000000000000 0.000098464186786 0.000000000000000
163.76806456068 0.000000000000000 0.000098463666509 0.000000000000000
163.76509183414 0.000000000000000 0.000098463253416 0.000000000000000
163.76211910759 0.000000000000000 0.000098462840227 0.000000000000000
163.75975641088 0.000000000000000 0.000098462511759 0.000000000000000
163.75739371417 0.000000000000000 0.000098462183232 0.000000000000000
163.75551181691 0.000000000000000 0.000098461921517 0.000000000000000
163.75362991965 0.000000000000000 0.000098461659766 0.000000000000000
163.75212561143 0.000000000000000 0.000098461450510 0.000000000000000
163.75062130321 0.000000000000000 0.000098461241232 0.000000000000000
163.74941162116 0.000000000000000 0.000098461072928 0.000000000000000
163.74820193912 0.000000000000000 0.000098460904613 0.000000000000000
163.74721923558 0.000000000000000 0.000098460767873 0.000000000000000
163.74623653204 0.000000000000000 0.000098460631127 0.000000000000000
163.74542369350 0.000000000000000 0.000098460518016 0.000000000000000
163.74461085497 0.000000000000000 0.000098460404903 0.000000000000000
163.74379801643 0.000000000000000 0.000098460291790 0.000000000000000
163.74284659600 0.000000000000000 0.000098460159397 0.000000000000000
163.74189517558 0.000000000000000 0.000098460027013 0.000000000000000
163.74094375515 0.000000000000000 0.000098459894645 0.000000000000000
163.74076203046 0.000000000000000 0.000098459869365 0.000000000000000
163.74058030577 0.000000000000000 0.000098459844085 0.000000000000000
163.74039858109 0.000000000000000 0.000098459818807 0.000000000000000
163.74003513171 0.000000000000000 0.000098459768254 0.000000000000000
163.73967168233 0.000000000000000 0.000098459717705 0.000000000000000
163.73930823296 0.000000000000000 0.000098459667160 0.000000000000000
163.73894478358 0.000000000000000 0.000098459616619 0.000000000000000
163.73806194397 0.000000000000000 0.000098459493868 0.000000000000000
163.73717910436 0.000000000000000 0.000098459371134 0.000000000000000
163.73629626475 0.000000000000000 0.000098459248410 0.000000000000000
163.73541342514 0.000000000000000 0.000098459125691 0.000000000000000
163.73490960492 0.000000000000000 0.000098459055658 0.000000000000000
163.73440578471 0.000000000000000 0.000098458985626 0.000000000000000
163.73390196449 0.000000000000000 0.000098458915593 0.000000000000000
163.73339814427 0.000000000000000 0.000098458845559 0.000000000000000
163.73239050384 0.000000000000000 0.000098458705489 0.000000000000000
163.73138286340 0.000000000000000 0.000098458565413 0.000000000000000
163.73037522297 0.000000000000000 0.000098458425330 0.000000000000000
163.72936758253 0.000000000000000 0.000098458285239 0.000000000000000
163.72679260478 0.000000000000000 0.000098457927204 0.000000000000000
163.72421762703 0.000000000000000 0.000098457569107 0.000000000000000
163.72164264928 0.000000000000000 0.000098457210943 0.000000000000000
163.71906767153 0.000000000000000 0.000098456852710 0.000000000000000
163.71387394987 0.000000000000000 0.000098456129939 0.000000000000000
163.70868022821 0.000000000000000 0.000098455406870 0.000000000000000
163.70348650655 0.000000000000000 0.000098454683499 0.000000000000000
163.69829278489 0.000000000000000 0.000098453959824 0.000000000000000
163.68625344076 0.000000000000000 0.000098452281123 0.000000000000000
163.67421409662 0.000000000000000 0.000098450600760 0.000000000000000
163.66217475249 0.000000000000000 0.000098448918727 0.000000000000000
163.65013540835 0.000000000000000 0.000098447235019 0.000000000000000
163.61776397710 0.000000000000000 0.000098442699518 0.000000000000000
163.58539254585 0.000000000000000 0.000098438151824 0.000000000000000
163.55302111459 0.000000000000000 0.000098433591890 0.000000000000000
163.46624684280 0.000000000000000 0.000098421307887 0.000000000000000
163.37947257100 0.000000000000000 0.000098408934956 0.000000000000000
163.29269829920 0.000000000000000 0.000098396472424 0.000000000000000
163.09965605965 0.000000000000000 0.000098368422506 0.000000000000000
162.90661382009 0.000000000000000 0.000098339918785 0.000000000000000
162.76152893907 0.000000000000000 0.000098318193479 0.000000000000000
162.61644405805 0.000000000000000 0.000098296204948 0.000000000000000
162.49994839111 0.000000000000000 0.000098278356879 0.000000000000000
162.38345272416 0.000000000000000 0.000098260335775 0.000000000000000
162.29026842745 0.000000000000000 0.000098245795290 0.000000000000000
162.19708413074 0.000000000000000 0.000098231142443 0.000000000000000
162.12267848843 0.000000000000000 0.000098219361324 0.000000000000000
162.04827284612 0.000000000000000 0.000098207507756 0.000000000000000
161.98895109394 0.000000000000000 0.000098198005071 0.000000000000000
161.92962934177 0.000000000000000 0.000098188455937 0.000000000000000
161.88239278700 0.000000000000000 0.000098180818851 0.000000000000000
161.83515623223 0.000000000000000 0.000098173152120 0.000000000000000
161.79758183166 0.000000000000000 0.000098167032382 0.000000000000000
161.76000743109 0.000000000000000 0.000098160893793 0.000000000000000
161.73014435509 0.000000000000000 0.000098156001544 0.000000000000000
161.70028127909 0.000000000000000 0.000098151097343 0.000000000000000
161.67656356138 0.000000000000000 0.000098147193822 0.000000000000000
161.65284584367 0.000000000000000 0.000098143282741 0.000000000000000
161.63401953732 0.000000000000000 0.000098140172873 0.000000000000000
161.61519323096 0.000000000000000 0.000098137058232 0.000000000000000
161.60025625962 0.000000000000000 0.000098134583648 0.000000000000000
161.58531928827 0.000000000000000 0.000098132106058 0.000000000000000
161.57347217043 0.000000000000000 0.000098130138841 0.000000000000000
161.56162505259 0.000000000000000 0.000098128169733 0.000000000000000
161.55223078652 0.000000000000000 0.000098126606967 0.000000000000000
161.54283652046 0.000000000000000 0.000098125043014 0.000000000000000
161.53538809178 0.000000000000000 0.000098123802158 0.000000000000000
161.52793966309 0.000000000000000 0.000098122560557 0.000000000000000
161.52203383255 0.000000000000000 0.000098121575568 0.000000000000000
161.51612800201 0.000000000000000 0.000098120590112 0.000000000000000
161.51144422657 0.000000000000000 0.000098119808239 0.000000000000000
161.50676045114 0.000000000000000 0.000098119026076 0.000000000000000
161.50304397289 0.000000000000000 0.000098118405239 0.000000000000000
161.49932749463 0.000000000000000 0.000098117784222 0.000000000000000
161.49637579285 0.000000000000000 0.000098117290869 0.000000000000000
161.49342409107 0.000000000000000 0.000098116797406 0.000000000000000
161.49107602992 0.000000000000000 0.000098116404780 0.000000000000000
161.48872796877 0.000000000000000 0.000098116012086 0.000000000000000
161.48685508291 0.000000000000000 0.000098115698813 0.000000000000000
161.48498219706 0.000000000000000 0.000098115385500 0.000000000000000
161.48348163498 0.000000000000000 0.000098115134444 0.000000000000000
161.48198107290 0.000000000000000 0.000098114883365 0.000000000000000
161.48076974134 0.000000000000000 0.000098114680665 0.000000000000000
161.47955840979 0.000000000000000 0.000098114477952 0.000000000000000
161.47856776182 0.000000000000000 0.000098114312162 0.000000000000000
161.47757711386 0.000000000000000 0.000098114146366 0.000000000000000
161.47658646589 0.000000000000000 0.000098113980567 0.000000000000000
161.47547124959 0.000000000000000 0.000098113793919 0.000000000000000
161.47435603330 0.000000000000000 0.000098113607277 0.000000000000000
161.47324081700 0.000000000000000 0.000098113420649 0.000000000000000
161.47212560071 0.000000000000000 0.000098113234047 0.000000000000000
161.47149227399 0.000000000000000 0.000098113128092 0.000000000000000
161.47085894728 0.000000000000000 0.000098113022151 0.000000000000000
161.47022562057 0.000000000000000 0.000098112916222 0.000000000000000
161.46922764667 0.000000000000000 0.000098112749325 0.000000000000000
161.46822967278 0.000000000000000 0.000098112582448 0.000000000000000
161.46723169888 0.000000000000000 0.000098112415581 0.000000000000000
161.46623372499 0.000000000000000 0.000098112248719 0.000000000000000
161.46412346672 0.000000000000000 0.000098111895877 0.000000000000000
161.46201320846 0.000000000000000 0.000098111543009 0.000000000000000
161.45990295020 0.000000000000000 0.000098111190103 0.000000000000000
161.45779269194 0.000000000000000 0.000098110837152 0.000000000000000
161.45484545533 0.000000000000000 0.000098110344129 0.000000000000000
161.45189821873 0.000000000000000 0.000098109851004 0.000000000000000
161.44895098212 0.000000000000000 0.000098109357772 0.000000000000000
161.44600374551 0.000000000000000 0.000098108864430 0.000000000000000
161.43940479434 0.000000000000000 0.000098107759418 0.000000000000000
161.43280584316 0.000000000000000 0.000098106653836 0.000000000000000
161.42620689199 0.000000000000000 0.000098105547678 0.000000000000000
161.41960794081 0.000000000000000 0.000098104440939 0.000000000000000
161.40426726733 0.000000000000000 0.000098101865831 0.000000000000000
161.38892659384 0.000000000000000 0.000098099287548 0.000000000000000
161.37358592036 0.000000000000000 0.000098096706078 0.000000000000000
161.35824524687 0.000000000000000 0.000098094121414 0.000000000000000
161.31564619308 0.000000000000000 0.000098086927321 0.000000000000000
161.27304713930 0.000000000000000 0.000098079708424 0.000000000000000
161.23044808551 0.000000000000000 0.000098072464624 0.000000000000000
161.11333496379 0.000000000000000 0.000098052420788 0.000000000000000
160.99622184208 0.000000000000000 0.000098032186232 0.000000000000000
160.87910872036 0.000000000000000 0.000098011759200 0.000000000000000
160.66033319970 0.000000000000000 0.000097973079042 0.000000000000000
160.44155767904 0.000000000000000 0.000097933709929 0.000000000000000
160.22278215838 0.000000000000000 0.000097893641411 0.000000000000000
160.06357810581 0.000000000000000 0.000097864037740 0.000000000000000
159.90437405325 0.000000000000000 0.000097834054357 0.000000000000000
159.79514872532 0.000000000000000 0.000097813262071 0.000000000000000
159.68592339740 0.000000000000000 0.000097792288155 0.000000000000000
159.61158287358 0.000000000000000 0.000097777908518 0.000000000000000
159.53724234976 0.000000000000000 0.000097763443890 0.000000000000000
159.48680970835 0.000000000000000 0.000097753582529 0.000000000000000
159.43637706694 0.000000000000000 0.000097743681809 0.000000000000000
159.40223744783 0.000000000000000 0.000097736957281 0.000000000000000
159.36809782871 0.000000000000000 0.000097730214653 0.000000000000000
159.34502161456 0.000000000000000 0.000097725646804 0.000000000000000
159.32194540041 0.000000000000000 0.000097721070676 0.000000000000000
159.30636110408 0.000000000000000 0.000097717975551 0.000000000000000
159.29077680775 0.000000000000000 0.000097714876655 0.000000000000000
159.28025448271 0.000000000000000 0.000097712782192 0.000000000000000
159.26973215766 0.000000000000000 0.000097710686021 0.000000000000000
159.26262228674 0.000000000000000 0.000097709268690 0.000000000000000
159.25551241581 0.000000000000000 0.000097707850592 0.000000000000000
159.25069591456 0.000000000000000 0.000097706889488 0.000000000000000
159.24587941330 0.000000000000000 0.000097705928045 0.000000000000000
159.24259527070 0.000000000000000 0.000097705272295 0.000000000000000
159.23931112811 0.000000000000000 0.000097704616401 0.000000000000000
159.23703649951 0.000000000000000 0.000097704162045 0.000000000000000
159.23476187092 0.000000000000000 0.000097703707635 0.000000000000000
159.23312217255 0.000000000000000 0.000097703380040 0.000000000000000
159.23148247418 0.000000000000000 0.000097703052433 0.000000000000000
159.23013423561 0.000000000000000 0.000097702783060 0.000000000000000
159.22878599704 0.000000000000000 0.000097702513702 0.000000000000000
159.22743775847 0.000000000000000 0.000097702244379 0.000000000000000
159.22716811075 0.000000000000000 0.000097702190520 0.000000000000000
159.22689846304 0.000000000000000 0.000097702136663 0.000000000000000
159.22662881532 0.000000000000000 0.000097702082809 0.000000000000000
159.22608951990 0.000000000000000 0.000097701975108 0.000000000000000
159.22555022447 0.000000000000000 0.000097701867417 0.000000000000000
159.22501092904 0.000000000000000 0.000097701759734 0.000000000000000
159.22447163361 0.000000000000000 0.000097701652058 0.000000000000000
159.22339622379 0.000000000000000 0.000097701437359 0.000000000000000
159.22232081398 0.000000000000000 0.000097701222674 0.000000000000000
159.22124540416 0.000000000000000 0.000097701007994 0.000000000000000
159.22016999434 0.000000000000000 0.000097700793315 0.000000000000000
159.21909458452 0.000000000000000 0.000097700578630 0.000000000000000
159.21585800195 0.000000000000000 0.000097699932456 0.000000000000000
159.21322566771 0.000000000000000 0.000097699406840 0.000000000000000
159.21059333348 0.000000000000000 0.000097698881138 0.000000000000000
159.20796099925 0.000000000000000 0.000097698355345 0.000000000000000
159.20532866502 0.000000000000000 0.000097697829456 0.000000000000000
159.20269633079 0.000000000000000 0.000097697303468 0.000000000000000
159.19743166233 0.000000000000000 0.000097696251188 0.000000000000000
159.19216699386 0.000000000000000 0.000097695198495 0.000000000000000
159.18690232540 0.000000000000000 0.000097694145384 0.000000000000000
159.18163765694 0.000000000000000 0.000097693091850 0.000000000000000
159.16870333420 0.000000000000000 0.000097690501703 0.000000000000000
159.15576901147 0.000000000000000 0.000097687908969 0.000000000000000
159.14283468873 0.000000000000000 0.000097685313634 0.000000000000000
159.12990036600 0.000000000000000 0.000097682715690 0.000000000000000
159.09632778636 0.000000000000000 0.000097675960200 0.000000000000000
159.06275520672 0.000000000000000 0.000097669187024 0.000000000000000
159.02918262708 0.000000000000000 0.000097662396099 0.000000000000000
158.94102063466 0.000000000000000 0.000097644478122 0.000000000000000
158.85285864225 0.000000000000000 0.000097626436556 0.000000000000000
158.76469664983 0.000000000000000 0.000097608270595 0.000000000000000
158.57835011043 0.000000000000000 0.000097569460190 0.000000000000000
158.39200357102 0.000000000000000 0.000097530083381 0.000000000000000
158.25216263842 0.000000000000000 0.000097500157615 0.000000000000000
158.11232170581 0.000000000000000 0.000097469906072 0.000000000000000
157.99992949374 0.000000000000000 0.000097445354501 0.000000000000000
157.88753728167 0.000000000000000 0.000097420589285 0.000000000000000
157.79756294275 0.000000000000000 0.000097400608904 0.000000000000000
157.70758860384 0.000000000000000 0.000097380490047 0.000000000000000
157.63569493293 0.000000000000000 0.000097364314189 0.000000000000000
157.56380126203 0.000000000000000 0.000097348049169 0.000000000000000
157.50644656545 0.000000000000000 0.000097335009260 0.000000000000000
157.44909186888 0.000000000000000 0.000097321912246 0.000000000000000
157.40339691516 0.000000000000000 0.000097311436777 0.000000000000000
157.35770196144 0.000000000000000 0.000097300924890 0.000000000000000
157.32133676813 0.000000000000000 0.000097292533195 0.000000000000000
157.28497157483 0.000000000000000 0.000097284118353 0.000000000000000
157.25605775661 0.000000000000000 0.000097277411207 0.000000000000000
157.22714393839 0.000000000000000 0.000097270689391 0.000000000000000
157.20417192739 0.000000000000000 0.000097265338446 0.000000000000000
157.18119991640 0.000000000000000 0.000097259978224 0.000000000000000
157.16295969412 0.000000000000000 0.000097255715494 0.000000000000000
157.14471947184 0.000000000000000 0.000097251446910 0.000000000000000
157.13024320111 0.000000000000000 0.000097248055000 0.000000000000000
157.11576693039 0.000000000000000 0.000097244659401 0.000000000000000
157.10428183300 0.000000000000000 0.000097241962798 0.000000000000000
157.09279673561 0.000000000000000 0.000097239263876 0.000000000000000
157.08368664141 0.000000000000000 0.000097237121414 0.000000000000000
157.07457654721 0.000000000000000 0.000097234977496 0.000000000000000
157.06735068555 0.000000000000000 0.000097233275969 0.000000000000000
157.06012482388 0.000000000000000 0.000097231573528 0.000000000000000
157.05439260003 0.000000000000000 0.000097230222346 0.000000000000000
157.04866037619 0.000000000000000 0.000097228870593 0.000000000000000
157.04411105081 0.000000000000000 0.000097227797382 0.000000000000000
157.03956172544 0.000000000000000 0.000097226723816 0.000000000000000
157.03594807955 0.000000000000000 0.000097225870802 0.000000000000000
157.03233443366 0.000000000000000 0.000097225017569 0.000000000000000
157.02945964755 0.000000000000000 0.000097224338635 0.000000000000000
157.02658486144 0.000000000000000 0.000097223659565 0.000000000000000
157.02429195627 0.000000000000000 0.000097223117850 0.000000000000000
157.02199905110 0.000000000000000 0.000097222576052 0.000000000000000
157.02016232794 0.000000000000000 0.000097222141989 0.000000000000000
157.01832560479 0.000000000000000 0.000097221707878 0.000000000000000
157.01684354305 0.000000000000000 0.000097221357558 0.000000000000000
157.01536148131 0.000000000000000 0.000097221007211 0.000000000000000
157.01415044459 0.000000000000000 0.000097220720913 0.000000000000000
157.01293940788 0.000000000000000 0.000097220434602 0.000000000000000
157.01172837116 0.000000000000000 0.000097220148281 0.000000000000000
157.01036889527 0.000000000000000 0.000097219826857 0.000000000000000
157.00900941938 0.000000000000000 0.000097219505436 0.000000000000000
157.00764994349 0.000000000000000 0.000097219184031 0.000000000000000
157.00629046760 0.000000000000000 0.000097218862661 0.000000000000000
157.00549215325 0.000000000000000 0.000097218673970 0.000000000000000
157.00469383890 0.000000000000000 0.000097218485299 0.000000000000000
157.00389552455 0.000000000000000 0.000097218296648 0.000000000000000
157.00265894702 0.000000000000000 0.000097218004463 0.000000000000000
157.00142236949 0.000000000000000 0.000097217712304 0.000000000000000
157.00018579196 0.000000000000000 0.000097217420158 0.000000000000000
156.99894921443 0.000000000000000 0.000097217128014 0.000000000000000
156.99653637017 0.000000000000000 0.000097216557953 0.000000000000000
156.99412352591 0.000000000000000 0.000097215987837 0.000000000000000
156.99171068166 0.000000000000000 0.000097215417651 0.000000000000000
156.98929783740 0.000000000000000 0.000097214847385 0.000000000000000
156.98578428718 0.000000000000000 0.000097214016816 0.000000000000000
156.98227073696 0.000000000000000 0.000097213186053 0.000000000000000
156.97875718674 0.000000000000000 0.000097212355089 0.000000000000000
156.97524363652 0.000000000000000 0.000097211523921 0.000000000000000
156.96746717971 0.000000000000000 0.000097209683574 0.000000000000000
156.95969072290 0.000000000000000 0.000097207842192 0.000000000000000
156.95191426609 0.000000000000000 0.000097205999763 0.000000000000000
156.94413780928 0.000000000000000 0.000097204156280 0.000000000000000
156.92609243680 0.000000000000000 0.000097199874376 0.000000000000000
156.90804706433 0.000000000000000 0.000097195586742 0.000000000000000
156.89000169185 0.000000000000000 0.000097191293361 0.000000000000000
156.87195631938 0.000000000000000 0.000097186994216 0.000000000000000
156.82215256659 0.000000000000000 0.000097175098929 0.000000000000000
156.77234881381 0.000000000000000 0.000097163159476 0.000000000000000
156.72254506102 0.000000000000000 0.000097151175693 0.000000000000000
156.58631277053 0.000000000000000 0.000097118167579 0.000000000000000
156.45008048003 0.000000000000000 0.000097084823737 0.000000000000000
156.31384818953 0.000000000000000 0.000097051141372 0.000000000000000
156.10178546104 0.000000000000000 0.000096998031194 0.000000000000000
155.88972273255 0.000000000000000 0.000096944084135 0.000000000000000
155.71844969429 0.000000000000000 0.000096899896605 0.000000000000000
155.54717665602 0.000000000000000 0.000096855152743 0.000000000000000
155.42842793575 0.000000000000000 0.000096823801634 0.000000000000000
155.30967921548 0.000000000000000 0.000096792179703 0.000000000000000
155.22863368621 0.000000000000000 0.000096770441726 0.000000000000000
155.14758815694 0.000000000000000 0.000096748576655 0.000000000000000
155.09251300121 0.000000000000000 0.000096733645362 0.000000000000000
155.03743784548 0.000000000000000 0.000096718655126 0.000000000000000
155.00010864814 0.000000000000000 0.000096708461388 0.000000000000000
154.96277945080 0.000000000000000 0.000096698240516 0.000000000000000
154.93752306392 0.000000000000000 0.000096691309827 0.000000000000000
154.91226667703 0.000000000000000 0.000096684366714 0.000000000000000
154.89519674943 0.000000000000000 0.000096679667071 0.000000000000000
154.87812682182 0.000000000000000 0.000096674961767 0.000000000000000
154.86659296478 0.000000000000000 0.000096671779276 0.000000000000000
154.85505910774 0.000000000000000 0.000096668594220 0.000000000000000
154.84725871270 0.000000000000000 0.000096666438708 0.000000000000000
154.83945831766 0.000000000000000 0.000096664282042 0.000000000000000
154.83416615196 0.000000000000000 0.000096662818208 0.000000000000000
154.82887398625 0.000000000000000 0.000096661353863 0.000000000000000
154.82525462338 0.000000000000000 0.000096660352100 0.000000000000000
154.82163526050 0.000000000000000 0.000096659350120 0.000000000000000
154.81911097413 0.000000000000000 0.000096658651181 0.000000000000000
154.81658668776 0.000000000000000 0.000096657952159 0.000000000000000
154.81473226166 0.000000000000000 0.000096657438594 0.000000000000000
154.81287783555 0.000000000000000 0.000096656925010 0.000000000000000
154.81102340944 0.000000000000000 0.000096656411433 0.000000000000000
154.80916898334 0.000000000000000 0.000096655897900 0.000000000000000
154.80891990807 0.000000000000000 0.000096655828931 0.000000000000000
154.80867083280 0.000000000000000 0.000096655759964 0.000000000000000
154.80842175753 0.000000000000000 0.000096655690998 0.000000000000000
154.80792360700 0.000000000000000 0.000096655553073 0.000000000000000
154.80742545646 0.000000000000000 0.000096655415156 0.000000000000000
154.80692730593 0.000000000000000 0.000096655277248 0.000000000000000
154.80642915539 0.000000000000000 0.000096655139346 0.000000000000000
154.80515610238 0.000000000000000 0.000096654786960 0.000000000000000
154.80388304937 0.000000000000000 0.000096654434605 0.000000000000000
154.80260999635 0.000000000000000 0.000096654082266 0.000000000000000
154.80133694334 0.000000000000000 0.000096653729930 0.000000000000000
154.79837163239 0.000000000000000 0.000096652909208 0.000000000000000
154.79540632144 0.000000000000000 0.000096652088392 0.000000000000000
154.79244101049 0.000000000000000 0.000096651267455 0.000000000000000
154.78947569954 0.000000000000000 0.000096650446379 0.000000000000000
154.78558234573 0.000000000000000 0.000096649368109 0.000000000000000
154.78168899192 0.000000000000000 0.000096648289572 0.000000000000000
154.77779563812 0.000000000000000 0.000096647210760 0.000000000000000
154.77390228431 0.000000000000000 0.000096646131668 0.000000000000000
154.76508108422 0.000000000000000 0.000096643685710 0.000000000000000
154.75625988414 0.000000000000000 0.000096641238273 0.000000000000000
154.74743868405 0.000000000000000 0.000096638789344 0.000000000000000
154.73861748397 0.000000000000000 0.000096636338915 0.000000000000000
154.71814092383 0.000000000000000 0.000096630644948 0.000000000000000
154.69766436369 0.000000000000000 0.000096624942824 0.000000000000000
154.67718780355 0.000000000000000 0.000096619232518 0.000000000000000
154.65671124341 0.000000000000000 0.000096613514011 0.000000000000000
154.59982782104 0.000000000000000 0.000096597584957 0.000000000000000
154.54294439867 0.000000000000000 0.000096581592253 0.000000000000000
154.48606097630 0.000000000000000 0.000096565535676 0.000000000000000
154.32966850961 0.000000000000000 0.000096521059387 0.000000000000000
154.17327604292 0.000000000000000 0.000096476094823 0.000000000000000
154.01688357624 0.000000000000000 0.000096430638258 0.000000000000000
153.81643718947 0.000000000000000 0.000096371652717 0.000000000000000
153.61599080271 0.000000000000000 0.000096311845990 0.000000000000000
153.46005803593 0.000000000000000 0.000096264748892 0.000000000000000
153.30412526916 0.000000000000000 0.000096217148464 0.000000000000000
153.19636009466 0.000000000000000 0.000096183956389 0.000000000000000
153.08859492017 0.000000000000000 0.000096150522051 0.000000000000000
153.01507965291 0.000000000000000 0.000096127574477 0.000000000000000
152.94156438565 0.000000000000000 0.000096104513698 0.000000000000000
152.89161497741 0.000000000000000 0.000096088780556 0.000000000000000
152.84166556917 0.000000000000000 0.000096072995052 0.000000000000000
152.80781268914 0.000000000000000 0.000096062266751 0.000000000000000
152.77395980911 0.000000000000000 0.000096051514389 0.000000000000000
152.75105429145 0.000000000000000 0.000096044225491 0.000000000000000
152.72814877378 0.000000000000000 0.000096036925593 0.000000000000000
152.71266402113 0.000000000000000 0.000096031984442 0.000000000000000
152.69717926849 0.000000000000000 0.000096027038287 0.000000000000000
152.68671005353 0.000000000000000 0.000096023691376 0.000000000000000
152.67624083857 0.000000000000000 0.000096020342202 0.000000000000000
152.66915035038 0.000000000000000 0.000096018072632 0.000000000000000
152.66205986220 0.000000000000000 0.000096015802049 0.000000000000000
152.65723361638 0.000000000000000 0.000096014255976 0.000000000000000
152.65240737056 0.000000000000000 0.000096012709459 0.000000000000000
152.64908144036 0.000000000000000 0.000096011643456 0.000000000000000
152.64575551017 0.000000000000000 0.000096010577269 0.000000000000000
152.64339124334 0.000000000000000 0.000096009819263 0.000000000000000
152.64102697651 0.000000000000000 0.000096009061194 0.000000000000000
152.63918377621 0.000000000000000 0.000096008470172 0.000000000000000
152.63734057591 0.000000000000000 0.000096007879149 0.000000000000000
152.63549737561 0.000000000000000 0.000096007288159 0.000000000000000
152.63419846463 0.000000000000000 0.000096006871729 0.000000000000000
152.63289955364 0.000000000000000 0.000096006455346 0.000000000000000
152.63160064266 0.000000000000000 0.000096006039015 0.000000000000000
152.63030173168 0.000000000000000 0.000096005622725 0.000000000000000
152.62900282069 0.000000000000000 0.000096005206462 0.000000000000000
152.62770390971 0.000000000000000 0.000096004790211 0.000000000000000
152.62640499873 0.000000000000000 0.000096004373961 0.000000000000000
152.62380717676 0.000000000000000 0.000096003541433 0.000000000000000
152.62120935479 0.000000000000000 0.000096002708833 0.000000000000000
152.61861153283 0.000000000000000 0.000096001876138 0.000000000000000
152.61601371086 0.000000000000000 0.000096001043333 0.000000000000000
152.61218040934 0.000000000000000 0.000095999814247 0.000000000000000
152.60834710781 0.000000000000000 0.000095998584888 0.000000000000000
152.60451380629 0.000000000000000 0.000095997355248 0.000000000000000
152.60068050476 0.000000000000000 0.000095996125319 0.000000000000000
152.59239607320 0.000000000000000 0.000095993466228 0.000000000000000
152.58411164164 0.000000000000000 0.000095990805744 0.000000000000000
152.57582721007 0.000000000000000 0.000095988143852 0.000000000000000
152.56754277851 0.000000000000000 0.000095985480544 0.000000000000000
152.54858875509 0.000000000000000 0.000095979381781 0.000000000000000
152.52963473167 0.000000000000000 0.000095973275527 0.000000000000000
152.51068070825 0.000000000000000 0.000095967161756 0.000000000000000
152.49172668483 0.000000000000000 0.000095961040453 0.000000000000000
152.44097570422 0.000000000000000 0.000095944612961 0.000000000000000
152.39022472361 0.000000000000000 0.000095928131202 0.000000000000000
152.33947374300 0.000000000000000 0.000095911595031 0.000000000000000
152.20408648810 0.000000000000000 0.000095867214598 0.000000000000000
152.06869923321 0.000000000000000 0.000095822443972 0.000000000000000
151.93331197832 0.000000000000000 0.000095777281223 0.000000000000000
151.72871971049 0.000000000000000 0.000095708285415 0.000000000000000
151.52412744266 0.000000000000000 0.000095638384375 0.000000000000000
151.35941099529 0.000000000000000 0.000095581446385 0.000000000000000
151.19469454792 0.000000000000000 0.000095523916558 0.000000000000000
151.08036224292 0.000000000000000 0.000095483635295 0.000000000000000
150.96602993793 0.000000000000000 0.000095443067623 0.000000000000000
150.88790813491 0.000000000000000 0.000095415183369 0.000000000000000
150.80978633190 0.000000000000000 0.000095387165179 0.000000000000000
150.75664909292 0.000000000000000 0.000095368031090 0.000000000000000
150.70351185393 0.000000000000000 0.000095348835027 0.000000000000000
150.66746944326 0.000000000000000 0.000095335779284 0.000000000000000
150.63142703259 0.000000000000000 0.000095322695055 0.000000000000000
150.60702521391 0.000000000000000 0.000095313820474 0.000000000000000
150.58262339522 0.000000000000000 0.000095304932868 0.000000000000000
150.56611912522 0.000000000000000 0.000095298914330 0.000000000000000
150.54961485521 0.000000000000000 0.000095292889864 0.000000000000000
150.53845141963 0.000000000000000 0.000095288811588 0.000000000000000
150.52728798406 0.000000000000000 0.000095284730631 0.000000000000000
150.51972336760 0.000000000000000 0.000095281963765 0.000000000000000
150.51215875114 0.000000000000000 0.000095279195699 0.000000000000000
150.50700544036 0.000000000000000 0.000095277309312 0.000000000000000
150.50185212958 0.000000000000000 0.000095275422399 0.000000000000000
150.49829468103 0.000000000000000 0.000095274119528 0.000000000000000
150.49473723249 0.000000000000000 0.000095272816439 0.000000000000000
150.49219762963 0.000000000000000 0.000095271886069 0.000000000000000
150.48965802677 0.000000000000000 0.000095270955625 0.000000000000000
150.48764882602 0.000000000000000 0.000095270219475 0.000000000000000
150.48563962528 0.000000000000000 0.000095269483327 0.000000000000000
150.48363042453 0.000000000000000 0.000095268747221 0.000000000000000
150.48333988354 0.000000000000000 0.000095268640783 0.000000000000000
150.48304934256 0.000000000000000 0.000095268534347 0.000000000000000
150.48275880157 0.000000000000000 0.000095268427913 0.000000000000000
150.48217771960 0.000000000000000 0.000095268215052 0.000000000000000
150.48159663763 0.000000000000000 0.000095268002201 0.000000000000000
150.48101555566 0.000000000000000 0.000095267789360 0.000000000000000
150.48043447369 0.000000000000000 0.000095267576529 0.000000000000000
150.47860415920 0.000000000000000 0.000095266906201 0.000000000000000
150.47710805894 0.000000000000000 0.000095266358321 0.000000000000000
150.47561195868 0.000000000000000 0.000095265810458 0.000000000000000
150.47411585842 0.000000000000000 0.000095265262598 0.000000000000000
150.47261975816 0.000000000000000 0.000095264714727 0.000000000000000
150.46983416440 0.000000000000000 0.000095263694587 0.000000000000000
150.46704857065 0.000000000000000 0.000095262674345 0.000000000000000
150.46426297690 0.000000000000000 0.000095261653978 0.000000000000000
150.46147738315 0.000000000000000 0.000095260633477 0.000000000000000
150.45693218600 0.000000000000000 0.000095258968033 0.000000000000000
150.45238698885 0.000000000000000 0.000095257302185 0.000000000000000
150.44784179171 0.000000000000000 0.000095255635919 0.000000000000000
150.44329659456 0.000000000000000 0.000095253969227 0.000000000000000
150.43351653627 0.000000000000000 0.000095250381482 0.000000000000000
150.42373647799 0.000000000000000 0.000095246791705 0.000000000000000
150.41395641970 0.000000000000000 0.000095243199881 0.000000000000000
150.40417636142 0.000000000000000 0.000095239605997 0.000000000000000
150.38156901459 0.000000000000000 0.000095231290543 0.000000000000000
150.35896166775 0.000000000000000 0.000095222963988 0.000000000000000
150.33635432092 0.000000000000000 0.000095214626303 0.000000000000000
150.31374697408 0.000000000000000 0.000095206277467 0.000000000000000
150.25221573495 0.000000000000000 0.000095183497539 0.000000000000000
150.19068449582 0.000000000000000 0.000095160634696 0.000000000000000
150.12915325669 0.000000000000000 0.000095137688767 0.000000000000000
149.96274101440 0.000000000000000 0.000095075213696 0.000000000000000
149.79632877210 0.000000000000000 0.000095012127608 0.000000000000000
149.62991652981 0.000000000000000 0.000094948428594 0.000000000000000
149.44128197011 0.000000000000000 0.000094875480519 0.000000000000000
149.25264741042 0.000000000000000 0.000094801741246 0.000000000000000
149.10978376632 0.000000000000000 0.000094745367292 0.000000000000000
148.96692012222 0.000000000000000 0.000094688539008 0.000000000000000
148.86833836507 0.000000000000000 0.000094649060349 0.000000000000000
148.76975660791 0.000000000000000 0.000094609365632 0.000000000000000
148.70248587127 0.000000000000000 0.000094582154646 0.000000000000000
148.63521513463 0.000000000000000 0.000094554843279 0.000000000000000
148.58949126462 0.000000000000000 0.000094536222533 0.000000000000000
148.54376739462 0.000000000000000 0.000094517555534 0.000000000000000
148.51276636956 0.000000000000000 0.000094504872938 0.000000000000000
148.48176534451 0.000000000000000 0.000094492169150 0.000000000000000
148.46077904138 0.000000000000000 0.000094483557250 0.000000000000000
148.43979273824 0.000000000000000 0.000094474935686 0.000000000000000
148.42559370172 0.000000000000000 0.000094469096996 0.000000000000000
148.41139466520 0.000000000000000 0.000094463253921 0.000000000000000
148.40177904459 0.000000000000000 0.000094459294505 0.000000000000000
148.39216342399 0.000000000000000 0.000094455333115 0.000000000000000
148.38562817413 0.000000000000000 0.000094452639651 0.000000000000000
148.37909292426 0.000000000000000 0.000094449945312 0.000000000000000
148.37460923687 0.000000000000000 0.000094448096300 0.000000000000000
148.37012554948 0.000000000000000 0.000094446246914 0.000000000000000
148.36697633097 0.000000000000000 0.000094444947752 0.000000000000000
148.36382711245 0.000000000000000 0.000094443648447 0.000000000000000
148.36146689756 0.000000000000000 0.000094442674598 0.000000000000000
148.35910668267 0.000000000000000 0.000094441700718 0.000000000000000
148.35674646778 0.000000000000000 0.000094440726853 0.000000000000000
148.35487419995 0.000000000000000 0.000094439954374 0.000000000000000
148.35449974639 0.000000000000000 0.000094439799887 0.000000000000000
148.35412529282 0.000000000000000 0.000094439645404 0.000000000000000
148.35375083926 0.000000000000000 0.000094439490925 0.000000000000000
148.35300193212 0.000000000000000 0.000094439181978 0.000000000000000
148.35225302499 0.000000000000000 0.000094438873048 0.000000000000000
148.35150411786 0.000000000000000 0.000094438564133 0.000000000000000
148.35075521073 0.000000000000000 0.000094438255232 0.000000000000000
148.34918902346 0.000000000000000 0.000094437609266 0.000000000000000
148.34762283619 0.000000000000000 0.000094436963332 0.000000000000000
148.34605664892 0.000000000000000 0.000094436317411 0.000000000000000
148.34449046165 0.000000000000000 0.000094435671486 0.000000000000000
148.34032041749 0.000000000000000 0.000094433951592 0.000000000000000
148.33695597868 0.000000000000000 0.000094432563795 0.000000000000000
148.33359153987 0.000000000000000 0.000094431175815 0.000000000000000
148.33022710106 0.000000000000000 0.000094429787633 0.000000000000000
148.32686266225 0.000000000000000 0.000094428399238 0.000000000000000
148.32076534762 0.000000000000000 0.000094425882508 0.000000000000000
148.31466803299 0.000000000000000 0.000094423365022 0.000000000000000
148.30857071836 0.000000000000000 0.000094420846764 0.000000000000000
148.30247340373 0.000000000000000 0.000094418327724 0.000000000000000
148.28914255880 0.000000000000000 0.000094412817475 0.000000000000000
148.27581171387 0.000000000000000 0.000094407303411 0.000000000000000
148.26248086894 0.000000000000000 0.000094401785509 0.000000000000000
148.24915002402 0.000000000000000 0.000094396263755 0.000000000000000
148.21735749285 0.000000000000000 0.000094383079410 0.000000000000000
148.18556496168 0.000000000000000 0.000094369873044 0.000000000000000
148.15377243052 0.000000000000000 0.000094356644617 0.000000000000000
148.07626274748 0.000000000000000 0.000094324301323 0.000000000000000
147.99875306445 0.000000000000000 0.000094291826587 0.000000000000000
147.92124338142 0.000000000000000 0.000094259220303 0.000000000000000
147.74650541009 0.000000000000000 0.000094185229837 0.000000000000000
147.57176743876 0.000000000000000 0.000094110570501 0.000000000000000
147.43945453632 0.000000000000000 0.000094053593140 0.000000000000000
147.30714163389 0.000000000000000 0.000093996232938 0.000000000000000
147.20046847415 0.000000000000000 0.000093949709709 0.000000000000000
147.09379531440 0.000000000000000 0.000093902938454 0.000000000000000
147.00815545597 0.000000000000000 0.000093865210207 0.000000000000000
146.92251559753 0.000000000000000 0.000093827322744 0.000000000000000
146.85391717791 0.000000000000000 0.000093796859847 0.000000000000000
146.78531875830 0.000000000000000 0.000093766295227 0.000000000000000
146.73047733473 0.000000000000000 0.000093741787132 0.000000000000000
146.67563591117 0.000000000000000 0.000093717214292 0.000000000000000
146.63186412550 0.000000000000000 0.000093697555061 0.000000000000000
146.58809233982 0.000000000000000 0.000093677854745 0.000000000000000
146.55320336728 0.000000000000000 0.000093662122933 0.000000000000000
146.51831439474 0.000000000000000 0.000093646365113 0.000000000000000
146.49053683291 0.000000000000000 0.000093633800640 0.000000000000000
146.46275927107 0.000000000000000 0.000093621219738 0.000000000000000
146.44066368465 0.000000000000000 0.000093611200579 0.000000000000000
146.41856809823 0.000000000000000 0.000093601171059 0.000000000000000
146.40100464434 0.000000000000000 0.000093593191362 0.000000000000000
146.38344119046 0.000000000000000 0.000093585205142 0.000000000000000
146.36948732550 0.000000000000000 0.000093578855584 0.000000000000000
146.35553346054 0.000000000000000 0.000093572501924 0.000000000000000
146.34445054413 0.000000000000000 0.000093567452587 0.000000000000000
146.33336762771 0.000000000000000 0.000093562400677 0.000000000000000
146.32456520108 0.000000000000000 0.000093558386450 0.000000000000000
146.31576277446 0.000000000000000 0.000093554370612 0.000000000000000
146.30876934236 0.000000000000000 0.000093551178929 0.000000000000000
146.30177591026 0.000000000000000 0.000093547986239 0.000000000000000
146.29621515230 0.000000000000000 0.000093545446890 0.000000000000000
146.29065439433 0.000000000000000 0.000093542906915 0.000000000000000
146.28622584637 0.000000000000000 0.000093540883655 0.000000000000000
146.28179729840 0.000000000000000 0.000093538860008 0.000000000000000
146.27826064977 0.000000000000000 0.000093537243647 0.000000000000000
146.27472400113 0.000000000000000 0.000093535627049 0.000000000000000
146.27188622309 0.000000000000000 0.000093534329739 0.000000000000000
146.26904844505 0.000000000000000 0.000093533032288 0.000000000000000
146.26675294155 0.000000000000000 0.000093531982670 0.000000000000000
146.26445743805 0.000000000000000 0.000093530932970 0.000000000000000
146.26257410982 0.000000000000000 0.000093530071697 0.000000000000000
146.26069078158 0.000000000000000 0.000093529210381 0.000000000000000
146.25880745334 0.000000000000000 0.000093528349030 0.000000000000000
146.25666681032 0.000000000000000 0.000093527369968 0.000000000000000
146.25452616730 0.000000000000000 0.000093526390901 0.000000000000000
146.25238552428 0.000000000000000 0.000093525411868 0.000000000000000
146.25024488126 0.000000000000000 0.000093524432911 0.000000000000000
146.24984518684 0.000000000000000 0.000093524250136 0.000000000000000
146.24944549242 0.000000000000000 0.000093524067364 0.000000000000000
146.24904579801 0.000000000000000 0.000093523884598 0.000000000000000
146.24824640917 0.000000000000000 0.000093523519079 0.000000000000000
146.24744702034 0.000000000000000 0.000093523153576 0.000000000000000
146.24664763150 0.000000000000000 0.000093522788089 0.000000000000000
146.24584824267 0.000000000000000 0.000093522422617 0.000000000000000
146.24402774963 0.000000000000000 0.000093521590344 0.000000000000000
146.24220725659 0.000000000000000 0.000093520758103 0.000000000000000
146.24038676355 0.000000000000000 0.000093519925866 0.000000000000000
146.23856627052 0.000000000000000 0.000093519093617 0.000000000000000
146.23674577748 0.000000000000000 0.000093518261343 0.000000000000000
146.23241849690 0.000000000000000 0.000093516282886 0.000000000000000
146.22809121632 0.000000000000000 0.000093514304159 0.000000000000000
146.22376393574 0.000000000000000 0.000093512325121 0.000000000000000
146.21943665516 0.000000000000000 0.000093510345746 0.000000000000000
146.21510937458 0.000000000000000 0.000093508366022 0.000000000000000
146.20767603770 0.000000000000000 0.000093504964437 0.000000000000000
146.20024270083 0.000000000000000 0.000093501561763 0.000000000000000
146.19280936396 0.000000000000000 0.000093498157981 0.000000000000000
146.18537602708 0.000000000000000 0.000093494753079 0.000000000000000
146.16793300093 0.000000000000000 0.000093486758728 0.000000000000000
146.15048997478 0.000000000000000 0.000093478758121 0.000000000000000
146.13304694862 0.000000000000000 0.000093470751232 0.000000000000000
146.11560392247 0.000000000000000 0.000093462738047 0.000000000000000
146.07280346257 0.000000000000000 0.000093443049133 0.000000000000000
146.03000300267 0.000000000000000 0.000093423322210 0.000000000000000
145.98720254276 0.000000000000000 0.000093403557263 0.000000000000000
145.87993135382 0.000000000000000 0.000093353853233 0.000000000000000
145.77266016489 0.000000000000000 0.000093303910818 0.000000000000000
145.66538897595 0.000000000000000 0.000093253730572 0.000000000000000
145.47399019331 0.000000000000000 0.000093163607646 0.000000000000000
145.28259141066 0.000000000000000 0.000093072734396 0.000000000000000
145.09119262802 0.000000000000000 0.000092981116288 0.000000000000000
144.94538437077 0.000000000000000 0.000092910825424 0.000000000000000
144.79957611352 0.000000000000000 0.000092840109392 0.000000000000000
144.69871169218 0.000000000000000 0.000092790943969 0.000000000000000
144.59784727083 0.000000000000000 0.000092741578233 0.000000000000000
144.52889763000 0.000000000000000 0.000092707717930 0.000000000000000
144.45994798918 0.000000000000000 0.000092673765229 0.000000000000000
144.41301950233 0.000000000000000 0.000092650603787 0.000000000000000
144.36609101547 0.000000000000000 0.000092627399995 0.000000000000000
144.33423844608 0.000000000000000 0.000092611626473 0.000000000000000
144.30238587669 0.000000000000000 0.000092595833623 0.000000000000000
144.28080165642 0.000000000000000 0.000092585120997 0.000000000000000
144.25921743614 0.000000000000000 0.000092574399587 0.000000000000000
144.24459715794 0.000000000000000 0.000092567132380 0.000000000000000
144.22997687973 0.000000000000000 0.000092559861205 0.000000000000000
144.22005857593 0.000000000000000 0.000092554926252 0.000000000000000
144.21014027213 0.000000000000000 0.000092549989527 0.000000000000000
144.20337645370 0.000000000000000 0.000092546621919 0.000000000000000
144.19661263526 0.000000000000000 0.000092543253537 0.000000000000000
144.19193735796 0.000000000000000 0.000092540924822 0.000000000000000
144.18726208066 0.000000000000000 0.000092538595789 0.000000000000000
144.18391646754 0.000000000000000 0.000092536928973 0.000000000000000
144.18057085441 0.000000000000000 0.000092535262053 0.000000000000000
144.17790372801 0.000000000000000 0.000092533933144 0.000000000000000
144.17523660161 0.000000000000000 0.000092532604247 0.000000000000000
144.17256947521 0.000000000000000 0.000092531275429 0.000000000000000
144.17216104368 0.000000000000000 0.000092531071952 0.000000000000000
144.17175261215 0.000000000000000 0.000092530868478 0.000000000000000
144.17134418061 0.000000000000000 0.000092530665009 0.000000000000000
144.17052731755 0.000000000000000 0.000092530258084 0.000000000000000
144.16971045449 0.000000000000000 0.000092529851177 0.000000000000000
144.16889359142 0.000000000000000 0.000092529444289 0.000000000000000
144.16807672836 0.000000000000000 0.000092529037418 0.000000000000000
144.16595744517 0.000000000000000 0.000092527981896 0.000000000000000
144.16383816199 0.000000000000000 0.000092526926447 0.000000000000000
144.16171887880 0.000000000000000 0.000092525871031 0.000000000000000
144.15959959561 0.000000000000000 0.000092524815617 0.000000000000000
144.15472125051 0.000000000000000 0.000092522386083 0.000000000000000
144.15066986795 0.000000000000000 0.000092520368204 0.000000000000000
144.14661848540 0.000000000000000 0.000092518350106 0.000000000000000
144.14256710284 0.000000000000000 0.000092516331764 0.000000000000000
144.13851572028 0.000000000000000 0.000092514313162 0.000000000000000
144.13118539724 0.000000000000000 0.000092510660138 0.000000000000000
144.12385507420 0.000000000000000 0.000092507006190 0.000000000000000
144.11652475116 0.000000000000000 0.000092503351298 0.000000000000000
144.10919442813 0.000000000000000 0.000092499695448 0.000000000000000
144.09318167105 0.000000000000000 0.000092491706043 0.000000000000000
144.07716891398 0.000000000000000 0.000092483711971 0.000000000000000
144.06115615691 0.000000000000000 0.000092475713208 0.000000000000000
144.04514339984 0.000000000000000 0.000092467709740 0.000000000000000
144.00701887272 0.000000000000000 0.000092448635433 0.000000000000000
143.96889434561 0.000000000000000 0.000092429534394 0.000000000000000
143.93076981849 0.000000000000000 0.000092410406631 0.000000000000000
143.83794529195 0.000000000000000 0.000092363723433 0.000000000000000
143.74512076541 0.000000000000000 0.000092316882737 0.000000000000000
143.65229623887 0.000000000000000 0.000092269885380 0.000000000000000
143.48881883784 0.000000000000000 0.000092186737949 0.000000000000000
143.32534143682 0.000000000000000 0.000092103113117 0.000000000000000
143.16186403580 0.000000000000000 0.000092019016862 0.000000000000000
142.99838663478 0.000000000000000 0.000091934455822 0.000000000000000
142.83490923375 0.000000000000000 0.000091849437236 0.000000000000000
142.72008539350 0.000000000000000 0.000091789452235 0.000000000000000
142.60526155325 0.000000000000000 0.000091729248330 0.000000000000000
142.52650213244 0.000000000000000 0.000091687828597 0.000000000000000
142.44774271163 0.000000000000000 0.000091646308423 0.000000000000000
142.39403229617 0.000000000000000 0.000091617936491 0.000000000000000
142.34032188070 0.000000000000000 0.000091589518762 0.000000000000000
142.30381520481 0.000000000000000 0.000091570177456 0.000000000000000
142.26730852892 0.000000000000000 0.000091550815333 0.000000000000000
142.24254649963 0.000000000000000 0.000091537670479 0.000000000000000
142.21778447034 0.000000000000000 0.000091524516194 0.000000000000000
142.20100185544 0.000000000000000 0.000091515595481 0.000000000000000
142.18421924055 0.000000000000000 0.000091506670519 0.000000000000000
142.17283245457 0.000000000000000 0.000091500612661 0.000000000000000
142.16144566859 0.000000000000000 0.000091494552910 0.000000000000000
142.15368480575 0.000000000000000 0.000091490421725 0.000000000000000
142.14592394291 0.000000000000000 0.000091486289720 0.000000000000000
142.14057026875 0.000000000000000 0.000091483438889 0.000000000000000
142.13521659459 0.000000000000000 0.000091480587727 0.000000000000000
142.13140763821 0.000000000000000 0.000091478559051 0.000000000000000
142.12759868184 0.000000000000000 0.000091476530271 0.000000000000000
142.12462602460 0.000000000000000 0.000091474946899 0.000000000000000
142.12165336737 0.000000000000000 0.000091473363548 0.000000000000000
142.11868071013 0.000000000000000 0.000091471780290 0.000000000000000
142.11658679438 0.000000000000000 0.000091470665158 0.000000000000000
142.11449287863 0.000000000000000 0.000091469550141 0.000000000000000
142.11239896287 0.000000000000000 0.000091468435244 0.000000000000000
142.11030504712 0.000000000000000 0.000091467320447 0.000000000000000
142.10821113137 0.000000000000000 0.000091466205718 0.000000000000000
142.10611721561 0.000000000000000 0.000091465091026 0.000000000000000
142.10402329986 0.000000000000000 0.000091463976346 0.000000000000000
142.09983546836 0.000000000000000 0.000091461746958 0.000000000000000
142.09564763685 0.000000000000000 0.000091459517455 0.000000000000000
142.09145980535 0.000000000000000 0.000091457287789 0.000000000000000
142.08727197384 0.000000000000000 0.000091455057932 0.000000000000000
142.08108951709 0.000000000000000 0.000091451765627 0.000000000000000
142.07490706035 0.000000000000000 0.000091448472828 0.000000000000000
142.06872460360 0.000000000000000 0.000091445179515 0.000000000000000
142.06254214686 0.000000000000000 0.000091441885675 0.000000000000000
142.04918615440 0.000000000000000 0.000091434768136 0.000000000000000
142.03583016194 0.000000000000000 0.000091427648038 0.000000000000000
142.02247416949 0.000000000000000 0.000091420525356 0.000000000000000
142.00911817703 0.000000000000000 0.000091413400075 0.000000000000000
141.97856861225 0.000000000000000 0.000091397092397 0.000000000000000
141.94801904747 0.000000000000000 0.000091380771041 0.000000000000000
141.91746948270 0.000000000000000 0.000091364436017 0.000000000000000
141.88691991792 0.000000000000000 0.000091348087350 0.000000000000000
141.80518000055 0.000000000000000 0.000091304277328 0.000000000000000
141.72344008318 0.000000000000000 0.000091260370736 0.000000000000000
141.64170016580 0.000000000000000 0.000091216368498 0.000000000000000
141.47864159981 0.000000000000000 0.000091128309593 0.000000000000000
141.31558303381 0.000000000000000 0.000091039882440 0.000000000000000
141.19269519731 0.000000000000000 0.000090973001794 0.000000000000000
141.06980736081 0.000000000000000 0.000090905921081 0.000000000000000
140.97058278113 0.000000000000000 0.000090851614204 0.000000000000000
140.87135820145 0.000000000000000 0.000090797181959 0.000000000000000
140.79160147443 0.000000000000000 0.000090753340000 0.000000000000000
140.71184474741 0.000000000000000 0.000090709419889 0.000000000000000
140.64789036366 0.000000000000000 0.000090674146158 0.000000000000000
140.58393597991 0.000000000000000 0.000090638823744 0.000000000000000
140.53275913384 0.000000000000000 0.000090610523854 0.000000000000000
140.48158228777 0.000000000000000 0.000090582193642 0.000000000000000
140.44070140351 0.000000000000000 0.000090559541485 0.000000000000000
140.39982051926 0.000000000000000 0.000090536870437 0.000000000000000
140.36721145132 0.000000000000000 0.000090518773231 0.000000000000000
140.33460238338 0.000000000000000 0.000090500664253 0.000000000000000
140.30862207792 0.000000000000000 0.000090486228112 0.000000000000000
140.28264177247 0.000000000000000 0.000090471784633 0.000000000000000
140.26196189786 0.000000000000000 0.000090460282670 0.000000000000000
140.24128202326 0.000000000000000 0.000090448776135 0.000000000000000
140.22483225884 0.000000000000000 0.000090439620043 0.000000000000000
140.20838249443 0.000000000000000 0.000090430461105 0.000000000000000
140.19530272965 0.000000000000000 0.000090423176506 0.000000000000000
140.18222296486 0.000000000000000 0.000090415890137 0.000000000000000
140.17182344111 0.000000000000000 0.000090410095604 0.000000000000000
140.16142391735 0.000000000000000 0.000090404299974 0.000000000000000
140.15315226922 0.000000000000000 0.000090399689430 0.000000000000000
140.14488062109 0.000000000000000 0.000090395078211 0.000000000000000
140.13829478569 0.000000000000000 0.000090391406312 0.000000000000000
140.13170895029 0.000000000000000 0.000090387734002 0.000000000000000
140.12645496408 0.000000000000000 0.000090384804052 0.000000000000000
140.12120097787 0.000000000000000 0.000090381873857 0.000000000000000
140.11699473625 0.000000000000000 0.000090379527828 0.000000000000000
140.11278849463 0.000000000000000 0.000090377181657 0.000000000000000
140.10940054557 0.000000000000000 0.000090375291819 0.000000000000000
140.10601259650 0.000000000000000 0.000090373401904 0.000000000000000
140.10325484504 0.000000000000000 0.000090371863487 0.000000000000000
140.10049709358 0.000000000000000 0.000090370325034 0.000000000000000
140.09820943569 0.000000000000000 0.000090369048812 0.000000000000000
140.09592177780 0.000000000000000 0.000090367772584 0.000000000000000
140.09363411990 0.000000000000000 0.000090366496362 0.000000000000000
140.09093153874 0.000000000000000 0.000090364988695 0.000000000000000
140.08822895758 0.000000000000000 0.000090363481100 0.000000000000000
140.08552637642 0.000000000000000 0.000090361973630 0.000000000000000
140.08498586019 0.000000000000000 0.000090361672156 0.000000000000000
140.08444534396 0.000000000000000 0.000090361370690 0.000000000000000
140.08390482773 0.000000000000000 0.000090361069232 0.000000000000000
140.08282379527 0.000000000000000 0.000090360466340 0.000000000000000
140.08174276280 0.000000000000000 0.000090359863483 0.000000000000000
140.08066173034 0.000000000000000 0.000090359260660 0.000000000000000
140.07958069787 0.000000000000000 0.000090358657868 0.000000000000000
140.07721955449 0.000000000000000 0.000090357341374 0.000000000000000
140.07485841111 0.000000000000000 0.000090356024981 0.000000000000000
140.07249726773 0.000000000000000 0.000090354708652 0.000000000000000
140.07013612435 0.000000000000000 0.000090353392358 0.000000000000000
140.06432509671 0.000000000000000 0.000090350152847 0.000000000000000
140.05851406906 0.000000000000000 0.000090346913230 0.000000000000000
140.05270304142 0.000000000000000 0.000090343673420 0.000000000000000
140.04689201377 0.000000000000000 0.000090340433373 0.000000000000000
140.03926369077 0.000000000000000 0.000090336179653 0.000000000000000
140.03163536777 0.000000000000000 0.000090331925441 0.000000000000000
140.02400704476 0.000000000000000 0.000090327670714 0.000000000000000
140.01637872176 0.000000000000000 0.000090323415459 0.000000000000000
139.99908816062 0.000000000000000 0.000090313768392 0.000000000000000
139.98179759949 0.000000000000000 0.000090304118510 0.000000000000000
139.96450703836 0.000000000000000 0.000090294465791 0.000000000000000
139.94721647722 0.000000000000000 0.000090284810224 0.000000000000000
139.90707263633 0.000000000000000 0.000090262381724 0.000000000000000
139.86692879544 0.000000000000000 0.000090239937919 0.000000000000000
139.82678495456 0.000000000000000 0.000090217478919 0.000000000000000
139.78664111367 0.000000000000000 0.000090195004855 0.000000000000000
139.67510991722 0.000000000000000 0.000090132487832 0.000000000000000
139.56357872078 0.000000000000000 0.000090069858946 0.000000000000000
139.45204752434 0.000000000000000 0.000090007121663 0.000000000000000
139.26195564325 0.000000000000000 0.000089899952907 0.000000000000000
139.07186376216 0.000000000000000 0.000089792498935 0.000000000000000
138.91472279090 0.000000000000000 0.000089703469590 0.000000000000000
138.75758181964 0.000000000000000 0.000089614270234 0.000000000000000
138.64773737384 0.000000000000000 0.000089551823788 0.000000000000000
138.53789292805 0.000000000000000 0.000089489304609 0.000000000000000
138.46249908991 0.000000000000000 0.000089446353615 0.000000000000000
138.38710525177 0.000000000000000 0.000089403372006 0.000000000000000
138.33564303278 0.000000000000000 0.000089374016906 0.000000000000000
138.28418081379 0.000000000000000 0.000089344648804 0.000000000000000
138.24917111816 0.000000000000000 0.000089324662566 0.000000000000000
138.21416142253 0.000000000000000 0.000089304670765 0.000000000000000
138.19039026186 0.000000000000000 0.000089291093513 0.000000000000000
138.16661910118 0.000000000000000 0.000089277513885 0.000000000000000
138.15048285163 0.000000000000000 0.000089268294516 0.000000000000000
138.13434660208 0.000000000000000 0.000089259074155 0.000000000000000
138.12336614468 0.000000000000000 0.000089252799321 0.000000000000000
138.11238568727 0.000000000000000 0.000089246524106 0.000000000000000
138.10485462048 0.000000000000000 0.000089242219995 0.000000000000000
138.09732355369 0.000000000000000 0.000089237915777 0.000000000000000
138.09205141727 0.000000000000000 0.000089234902571 0.000000000000000
138.08677928084 0.000000000000000 0.000089231889387 0.000000000000000
138.08287588193 0.000000000000000 0.000089229658531 0.000000000000000
138.07897248302 0.000000000000000 0.000089227427772 0.000000000000000
138.07506908410 0.000000000000000 0.000089225197191 0.000000000000000
138.07116568519 0.000000000000000 0.000089222966902 0.000000000000000
138.07056791997 0.000000000000000 0.000089222625391 0.000000000000000
138.06997015475 0.000000000000000 0.000089222283891 0.000000000000000
138.06937238954 0.000000000000000 0.000089221942401 0.000000000000000
138.06817685910 0.000000000000000 0.000089221259455 0.000000000000000
138.06698132867 0.000000000000000 0.000089220576554 0.000000000000000
138.06578579823 0.000000000000000 0.000089219893698 0.000000000000000
138.06459026779 0.000000000000000 0.000089219210882 0.000000000000000
138.06208855174 0.000000000000000 0.000089217782167 0.000000000000000
138.05958683569 0.000000000000000 0.000089216353582 0.000000000000000
138.05708511964 0.000000000000000 0.000089214925090 0.000000000000000
138.05458340359 0.000000000000000 0.000089213496663 0.000000000000000
138.04805444943 0.000000000000000 0.000089209768964 0.000000000000000
138.04266487756 0.000000000000000 0.000089206691876 0.000000000000000
138.03727530570 0.000000000000000 0.000089203614782 0.000000000000000
138.03188573383 0.000000000000000 0.000089200537667 0.000000000000000
138.02649616197 0.000000000000000 0.000089197460507 0.000000000000000
138.01676123830 0.000000000000000 0.000089191902231 0.000000000000000
138.00702631463 0.000000000000000 0.000089186343717 0.000000000000000
137.99729139096 0.000000000000000 0.000089180784939 0.000000000000000
137.98755646729 0.000000000000000 0.000089175225881 0.000000000000000
137.96628643019 0.000000000000000 0.000089163078766 0.000000000000000
137.94501639310 0.000000000000000 0.000089150930218 0.000000000000000
137.92374635600 0.000000000000000 0.000089138780227 0.000000000000000
137.90247631890 0.000000000000000 0.000089126628797 0.000000000000000
137.85184845033 0.000000000000000 0.000089097699757 0.000000000000000
137.80122058176 0.000000000000000 0.000089068762922 0.000000000000000
137.75059271319 0.000000000000000 0.000089039818615 0.000000000000000
137.62736181730 0.000000000000000 0.000088969338047 0.000000000000000
137.50413092141 0.000000000000000 0.000088898820854 0.000000000000000
137.38090002552 0.000000000000000 0.000088828272759 0.000000000000000
137.19741056770 0.000000000000000 0.000088723181666 0.000000000000000
137.01392110988 0.000000000000000 0.000088618055848 0.000000000000000
136.86550769669 0.000000000000000 0.000088533014492 0.000000000000000
136.71709428349 0.000000000000000 0.000088447975201 0.000000000000000
136.61351056399 0.000000000000000 0.000088388630353 0.000000000000000
136.50992684450 0.000000000000000 0.000088329296428 0.000000000000000
136.43882767438 0.000000000000000 0.000088288578550 0.000000000000000
136.36772850426 0.000000000000000 0.000088247869258 0.000000000000000
136.31918819386 0.000000000000000 0.000088220082192 0.000000000000000
136.27064788345 0.000000000000000 0.000088192300310 0.000000000000000
136.23761538176 0.000000000000000 0.000088173397499 0.000000000000000
136.20458288006 0.000000000000000 0.000088154497516 0.000000000000000
136.18214089101 0.000000000000000 0.000088141658755 0.000000000000000
136.15969890195 0.000000000000000 0.000088128821481 0.000000000000000
136.14444627099 0.000000000000000 0.000088120097572 0.000000000000000
136.12919364002 0.000000000000000 0.000088111374454 0.000000000000000
136.11878664959 0.000000000000000 0.000088105423097 0.000000000000000
136.10837965915 0.000000000000000 0.000088099472190 0.000000000000000
136.10119785109 0.000000000000000 0.000088095365800 0.000000000000000
136.09401604302 0.000000000000000 0.000088091259702 0.000000000000000
136.08891064523 0.000000000000000 0.000088088340977 0.000000000000000
136.08380524743 0.000000000000000 0.000088085422481 0.000000000000000
136.07983969907 0.000000000000000 0.000088083155784 0.000000000000000
136.07587415071 0.000000000000000 0.000088080889331 0.000000000000000
136.07190860235 0.000000000000000 0.000088078623210 0.000000000000000
136.06909009780 0.000000000000000 0.000088077012833 0.000000000000000
136.06627159324 0.000000000000000 0.000088075402717 0.000000000000000
136.06345308869 0.000000000000000 0.000088073792867 0.000000000000000
136.06063458414 0.000000000000000 0.000088072183260 0.000000000000000
136.05781607958 0.000000000000000 0.000088070573856 0.000000000000000
136.05499757503 0.000000000000000 0.000088068964613 0.000000000000000
136.05217907048 0.000000000000000 0.000088067355498 0.000000000000000
136.04654206137 0.000000000000000 0.000088064137568 0.000000000000000
136.04090505226 0.000000000000000 0.000088060919939 0.000000000000000
136.03526804316 0.000000000000000 0.000088057702548 0.000000000000000
136.02963103405 0.000000000000000 0.000088054485357 0.000000000000000
136.02136108143 0.000000000000000 0.000088049765795 0.000000000000000
136.01309112881 0.000000000000000 0.000088045046573 0.000000000000000
136.00482117619 0.000000000000000 0.000088040327665 0.000000000000000
135.99655122357 0.000000000000000 0.000088035609057 0.000000000000000
135.97863897878 0.000000000000000 0.000088025389808 0.000000000000000
135.96072673399 0.000000000000000 0.000088015171861 0.000000000000000
135.94281448920 0.000000000000000 0.000088004955198 0.000000000000000
135.92490224441 0.000000000000000 0.000087994739814 0.000000000000000
135.88389806986 0.000000000000000 0.000087971359904 0.000000000000000
135.84289389531 0.000000000000000 0.000087947986830 0.000000000000000
135.80188972076 0.000000000000000 0.000087924620769 0.000000000000000
135.76088554622 0.000000000000000 0.000087901261917 0.000000000000000
135.65097556316 0.000000000000000 0.000087838687043 0.000000000000000
135.54106558010 0.000000000000000 0.000087776169746 0.000000000000000
135.43115559704 0.000000000000000 0.000087713714406 0.000000000000000
135.24512817457 0.000000000000000 0.000087608158660 0.000000000000000
135.05910075209 0.000000000000000 0.000087502816019 0.000000000000000
134.90507368562 0.000000000000000 0.000087415771516 0.000000000000000
134.75104661914 0.000000000000000 0.000087328901691 0.000000000000000
134.64314762077 0.000000000000000 0.000087268158989 0.000000000000000
134.53524862240 0.000000000000000 0.000087207513488 0.000000000000000
134.46105644186 0.000000000000000 0.000087165872114 0.000000000000000
134.38686426133 0.000000000000000 0.000087124280643 0.000000000000000
134.33614640420 0.000000000000000 0.000087095878253 0.000000000000000
134.28542854707 0.000000000000000 0.000087067500536 0.000000000000000
134.25087830857 0.000000000000000 0.000087048183375 0.000000000000000
134.21632807008 0.000000000000000 0.000087028878147 0.000000000000000
134.19283347182 0.000000000000000 0.000087015757284 0.000000000000000
134.16933887355 0.000000000000000 0.000087002642141 0.000000000000000
134.15335508594 0.000000000000000 0.000086993723008 0.000000000000000
134.13737129833 0.000000000000000 0.000086984806635 0.000000000000000
134.12644982205 0.000000000000000 0.000086978715844 0.000000000000000
134.11552834577 0.000000000000000 0.000086972626428 0.000000000000000
134.10797085147 0.000000000000000 0.000086968413489 0.000000000000000
134.10041335718 0.000000000000000 0.000086964201289 0.000000000000000
134.09500565685 0.000000000000000 0.000086961187779 0.000000000000000
134.08959795652 0.000000000000000 0.000086958174734 0.000000000000000
134.08530278452 0.000000000000000 0.000086955781947 0.000000000000000
134.08100761251 0.000000000000000 0.000086953389569 0.000000000000000
134.07671244051 0.000000000000000 0.000086950997697 0.000000000000000
134.07607817103 0.000000000000000 0.000086950644539 0.000000000000000
134.07544390156 0.000000000000000 0.000086950291394 0.000000000000000
134.07480963208 0.000000000000000 0.000086949938263 0.000000000000000
134.07354109313 0.000000000000000 0.000086949232046 0.000000000000000
134.07227255418 0.000000000000000 0.000086948525889 0.000000000000000
134.07100401523 0.000000000000000 0.000086947819794 0.000000000000000
134.06973547628 0.000000000000000 0.000086947113754 0.000000000000000
134.06605159991 0.000000000000000 0.000086945063709 0.000000000000000
134.06236772354 0.000000000000000 0.000086943014086 0.000000000000000
134.05868384716 0.000000000000000 0.000086940964811 0.000000000000000
134.05499997079 0.000000000000000 0.000086938915827 0.000000000000000
134.04682202029 0.000000000000000 0.000086934368096 0.000000000000000
134.04018984220 0.000000000000000 0.000086930680706 0.000000000000000
134.03355766411 0.000000000000000 0.000086926993923 0.000000000000000
134.02692548601 0.000000000000000 0.000086923307709 0.000000000000000
134.02029330792 0.000000000000000 0.000086919622043 0.000000000000000
134.00809585179 0.000000000000000 0.000086912845003 0.000000000000000
133.99589839566 0.000000000000000 0.000086906069717 0.000000000000000
133.98370093953 0.000000000000000 0.000086899296158 0.000000000000000
133.97150348341 0.000000000000000 0.000086892524312 0.000000000000000
133.94478780872 0.000000000000000 0.000086877698119 0.000000000000000
133.91807213404 0.000000000000000 0.000086862880079 0.000000000000000
133.89135645936 0.000000000000000 0.000086848070211 0.000000000000000
133.86464078468 0.000000000000000 0.000086833268550 0.000000000000000
133.80055465213 0.000000000000000 0.000086797795814 0.000000000000000
133.73646851959 0.000000000000000 0.000086762371315 0.000000000000000
133.67238238705 0.000000000000000 0.000086726995847 0.000000000000000
133.51551852081 0.000000000000000 0.000086640620171 0.000000000000000
133.35865465457 0.000000000000000 0.000086554555793 0.000000000000000
133.23222690948 0.000000000000000 0.000086485425332 0.000000000000000
133.10579916438 0.000000000000000 0.000086416512163 0.000000000000000
133.00342542095 0.000000000000000 0.000086360874090 0.000000000000000
132.90105167751 0.000000000000000 0.000086305386663 0.000000000000000
132.81845109713 0.000000000000000 0.000086260728713 0.000000000000000
132.73585051676 0.000000000000000 0.000086216173223 0.000000000000000
132.66939826303 0.000000000000000 0.000086180403958 0.000000000000000
132.60294600931 0.000000000000000 0.000086144703344 0.000000000000000
132.54961837390 0.000000000000000 0.000086116104133 0.000000000000000
132.49629073850 0.000000000000000 0.000086087550368 0.000000000000000
132.45358561839 0.000000000000000 0.000086064717430 0.000000000000000
132.41088049829 0.000000000000000 0.000086041914287 0.000000000000000
132.37674166368 0.000000000000000 0.000086023706882 0.000000000000000
132.34260282908 0.000000000000000 0.000086005518862 0.000000000000000
132.31535030452 0.000000000000000 0.000085991013651 0.000000000000000
132.28809777997 0.000000000000000 0.000085976520979 0.000000000000000
132.26636564734 0.000000000000000 0.000085964973049 0.000000000000000
132.24463351471 0.000000000000000 0.000085953433194 0.000000000000000
132.22731562491 0.000000000000000 0.000085944243136 0.000000000000000
132.20999773511 0.000000000000000 0.000085935058267 0.000000000000000
132.19620111396 0.000000000000000 0.000085927744703 0.000000000000000
132.18240449282 0.000000000000000 0.000085920434472 0.000000000000000
132.17140988072 0.000000000000000 0.000085914611304 0.000000000000000
132.16041526863 0.000000000000000 0.000085908790281 0.000000000000000
132.15164401576 0.000000000000000 0.000085904147951 0.000000000000000
132.14287276289 0.000000000000000 0.000085899507008 0.000000000000000
132.13585918792 0.000000000000000 0.000085895797076 0.000000000000000
132.12884561295 0.000000000000000 0.000085892088052 0.000000000000000
132.12321384291 0.000000000000000 0.000085889110442 0.000000000000000
132.11758207286 0.000000000000000 0.000085886133436 0.000000000000000
132.11302619207 0.000000000000000 0.000085883725608 0.000000000000000
132.10847031127 0.000000000000000 0.000085881318195 0.000000000000000
132.10473603342 0.000000000000000 0.000085879345252 0.000000000000000
132.10100175557 0.000000000000000 0.000085877372608 0.000000000000000
132.09726747772 0.000000000000000 0.000085875400278 0.000000000000000
132.09304457260 0.000000000000000 0.000085873170273 0.000000000000000
132.08882166748 0.000000000000000 0.000085870940739 0.000000000000000
132.08459876237 0.000000000000000 0.000085868711738 0.000000000000000
132.08037585725 0.000000000000000 0.000085866483350 0.000000000000000
132.07953127623 0.000000000000000 0.000085866037753 0.000000000000000
132.07868669520 0.000000000000000 0.000085865592184 0.000000000000000
132.07784211418 0.000000000000000 0.000085865146644 0.000000000000000
132.07615295213 0.000000000000000 0.000085864255651 0.000000000000000
132.07446379009 0.000000000000000 0.000085863364768 0.000000000000000
132.07277462804 0.000000000000000 0.000085862473995 0.000000000000000
132.07108546599 0.000000000000000 0.000085861583328 0.000000000000000
132.06750593108 0.000000000000000 0.000085859696223 0.000000000000000
132.06392639616 0.000000000000000 0.000085857809518 0.000000000000000
132.06034686124 0.000000000000000 0.000085855923168 0.000000000000000
132.05676732632 0.000000000000000 0.000085854037144 0.000000000000000
132.05318779140 0.000000000000000 0.000085852151424 0.000000000000000
132.04376924627 0.000000000000000 0.000085847191022 0.000000000000000
132.03435070113 0.000000000000000 0.000085842232457 0.000000000000000
132.02493215600 0.000000000000000 0.000085837275644 0.000000000000000
132.01551361087 0.000000000000000 0.000085832320534 0.000000000000000
132.00609506573 0.000000000000000 0.000085827367102 0.000000000000000
131.99042634009 0.000000000000000 0.000085819130231 0.000000000000000
131.97475761445 0.000000000000000 0.000085810897921 0.000000000000000
131.95908888881 0.000000000000000 0.000085802670151 0.000000000000000
131.94342016317 0.000000000000000 0.000085794446915 0.000000000000000
131.90601860076 0.000000000000000 0.000085774836208 0.000000000000000
131.86861703835 0.000000000000000 0.000085755251371 0.000000000000000
131.83121547595 0.000000000000000 0.000085735692507 0.000000000000000
131.79381391354 0.000000000000000 0.000085716159739 0.000000000000000
131.70036178918 0.000000000000000 0.000085667470002 0.000000000000000
131.60690966482 0.000000000000000 0.000085618946255 0.000000000000000
131.51345754047 0.000000000000000 0.000085570590784 0.000000000000000
131.34819324912 0.000000000000000 0.000085485495557 0.000000000000000
131.18292895778 0.000000000000000 0.000085400947109 0.000000000000000
131.01766466643 0.000000000000000 0.000085316958185 0.000000000000000
130.85240037508 0.000000000000000 0.000085233541887 0.000000000000000
130.73004808856 0.000000000000000 0.000085172161858 0.000000000000000
130.60769580204 0.000000000000000 0.000085111108317 0.000000000000000
130.52289690930 0.000000000000000 0.000085068988271 0.000000000000000
130.43809801657 0.000000000000000 0.000085027029522 0.000000000000000
130.37992414523 0.000000000000000 0.000084998339170 0.000000000000000
130.32175027389 0.000000000000000 0.000084969726245 0.000000000000000
130.28201932115 0.000000000000000 0.000084950229338 0.000000000000000
130.24228836840 0.000000000000000 0.000084930769083 0.000000000000000
130.21521525438 0.000000000000000 0.000084917529775 0.000000000000000
130.18814214036 0.000000000000000 0.000084904307703 0.000000000000000
130.16968937547 0.000000000000000 0.000084895305614 0.000000000000000
130.15123661058 0.000000000000000 0.000084886311650 0.000000000000000
130.13860075198 0.000000000000000 0.000084880157605 0.000000000000000
130.12596489339 0.000000000000000 0.000084874007459 0.000000000000000
130.11719088607 0.000000000000000 0.000084869739292 0.000000000000000
130.10841687875 0.000000000000000 0.000084865473086 0.000000000000000
130.10208899241 0.000000000000000 0.000084862397523 0.000000000000000
130.09576110607 0.000000000000000 0.000084859323069 0.000000000000000
130.09059187942 0.000000000000000 0.000084856812438 0.000000000000000
130.08542265278 0.000000000000000 0.000084854302673 0.000000000000000
130.08025342614 0.000000000000000 0.000084851793875 0.000000000000000
130.07921958081 0.000000000000000 0.000084851292241 0.000000000000000
130.07818573548 0.000000000000000 0.000084850790651 0.000000000000000
130.07715189015 0.000000000000000 0.000084850289105 0.000000000000000
130.07508419949 0.000000000000000 0.000084849286147 0.000000000000000
130.07301650884 0.000000000000000 0.000084848283368 0.000000000000000
130.07094881818 0.000000000000000 0.000084847280763 0.000000000000000
130.06888112752 0.000000000000000 0.000084846278326 0.000000000000000
130.06504565564 0.000000000000000 0.000084844419274 0.000000000000000
130.06121018375 0.000000000000000 0.000084842560730 0.000000000000000
130.05737471187 0.000000000000000 0.000084840702657 0.000000000000000
130.05353923998 0.000000000000000 0.000084838845026 0.000000000000000
130.04970376810 0.000000000000000 0.000084836987818 0.000000000000000
130.03942457234 0.000000000000000 0.000084832012414 0.000000000000000
130.02914537658 0.000000000000000 0.000084827039785 0.000000000000000
130.01886618083 0.000000000000000 0.000084822069845 0.000000000000000
130.00858698507 0.000000000000000 0.000084817102549 0.000000000000000
129.99830778931 0.000000000000000 0.000084812137871 0.000000000000000
129.98124342376 0.000000000000000 0.000084803901810 0.000000000000000
129.96417905821 0.000000000000000 0.000084795672883 0.000000000000000
129.94711469266 0.000000000000000 0.000084787451068 0.000000000000000
129.93005032710 0.000000000000000 0.000084779236359 0.000000000000000
129.88937937013 0.000000000000000 0.000084759686196 0.000000000000000
129.84870841315 0.000000000000000 0.000084740176442 0.000000000000000
129.80803745617 0.000000000000000 0.000084720707199 0.000000000000000
129.76736649920 0.000000000000000 0.000084701278590 0.000000000000000
129.66606352826 0.000000000000000 0.000084653063625 0.000000000000000
129.56476055733 0.000000000000000 0.000084605103720 0.000000000000000
129.46345758640 0.000000000000000 0.000084557401064 0.000000000000000
129.28442168980 0.000000000000000 0.000084473729906 0.000000000000000
129.10538579320 0.000000000000000 0.000084390881579 0.000000000000000
128.92634989661 0.000000000000000 0.000084308867872 0.000000000000000
128.79088930269 0.000000000000000 0.000084247377322 0.000000000000000
128.65542870877 0.000000000000000 0.000084186376589 0.000000000000000
128.56114212670 0.000000000000000 0.000084144209240 0.000000000000000
128.46685554462 0.000000000000000 0.000084102283468 0.000000000000000
128.40202122576 0.000000000000000 0.000084073595131 0.000000000000000
128.33718690690 0.000000000000000 0.000084045022464 0.000000000000000
128.29283221266 0.000000000000000 0.000084025542179 0.000000000000000
128.24847751843 0.000000000000000 0.000084006116541 0.000000000000000
128.21821699629 0.000000000000000 0.000083992895087 0.000000000000000
128.18795647416 0.000000000000000 0.000083979699276 0.000000000000000
128.16731487008 0.000000000000000 0.000083970712793 0.000000000000000
128.14667326600 0.000000000000000 0.000083961738356 0.000000000000000
128.13253399101 0.000000000000000 0.000083955597957 0.000000000000000
128.11839471601 0.000000000000000 0.000083949463294 0.000000000000000
128.10858020622 0.000000000000000 0.000083945208444 0.000000000000000
128.09876569643 0.000000000000000 0.000083940956436 0.000000000000000
128.09170261252 0.000000000000000 0.000083937898264 0.000000000000000
128.08463952862 0.000000000000000 0.000083934841660 0.000000000000000
128.07892381863 0.000000000000000 0.000083932369308 0.000000000000000
128.07320810864 0.000000000000000 0.000083929898096 0.000000000000000
128.06749239865 0.000000000000000 0.000083927428116 0.000000000000000
128.06648758118 0.000000000000000 0.000083926994031 0.000000000000000
128.06548276372 0.000000000000000 0.000083926559988 0.000000000000000
128.06447794626 0.000000000000000 0.000083926125987 0.000000000000000
128.06246831134 0.000000000000000 0.000083925258114 0.000000000000000
128.06045867641 0.000000000000000 0.000083924390412 0.000000000000000
128.05844904149 0.000000000000000 0.000083923522973 0.000000000000000
128.05643940656 0.000000000000000 0.000083922655758 0.000000000000000
128.05236915955 0.000000000000000 0.000083920899524 0.000000000000000
128.04829891253 0.000000000000000 0.000083919143917 0.000000000000000
128.04422866552 0.000000000000000 0.000083917388904 0.000000000000000
128.04015841850 0.000000000000000 0.000083915634454 0.000000000000000
128.02987101184 0.000000000000000 0.000083911202530 0.000000000000000
128.01958360518 0.000000000000000 0.000083906773864 0.000000000000000
128.00929619852 0.000000000000000 0.000083902348364 0.000000000000000
127.99900879186 0.000000000000000 0.000083897925977 0.000000000000000
127.98536585110 0.000000000000000 0.000083892065858 0.000000000000000
127.97172291034 0.000000000000000 0.000083886211126 0.000000000000000
127.95807996958 0.000000000000000 0.000083880361757 0.000000000000000
127.94443702881 0.000000000000000 0.000083874517740 0.000000000000000
127.91358474354 0.000000000000000 0.000083861321717 0.000000000000000
127.88273245826 0.000000000000000 0.000083848152977 0.000000000000000
127.85188017298 0.000000000000000 0.000083835011519 0.000000000000000
127.82102788770 0.000000000000000 0.000083821897358 0.000000000000000
127.74940734428 0.000000000000000 0.000083791559493 0.000000000000000
127.67778680085 0.000000000000000 0.000083761369211 0.000000000000000
127.60616625742 0.000000000000000 0.000083731326932 0.000000000000000
127.53454571399 0.000000000000000 0.000083701433088 0.000000000000000
127.34918651421 0.000000000000000 0.000083624757904 0.000000000000000
127.16382731443 0.000000000000000 0.000083549087287 0.000000000000000
126.97846811465 0.000000000000000 0.000083474428477 0.000000000000000
126.83085814659 0.000000000000000 0.000083415702638 0.000000000000000
126.68324817853 0.000000000000000 0.000083357626322 0.000000000000000
126.57984979434 0.000000000000000 0.000083317333462 0.000000000000000
126.47645141016 0.000000000000000 0.000083277362121 0.000000000000000
126.40518257132 0.000000000000000 0.000083249999082 0.000000000000000
126.33391373249 0.000000000000000 0.000083222789738 0.000000000000000
126.28507831668 0.000000000000000 0.000083204234085 0.000000000000000
126.23624290088 0.000000000000000 0.000083185750942 0.000000000000000
126.20288582233 0.000000000000000 0.000083173167781 0.000000000000000
126.16952874378 0.000000000000000 0.000083160618602 0.000000000000000
126.14675513647 0.000000000000000 0.000083152070572 0.000000000000000
126.12398152916 0.000000000000000 0.000083143538472 0.000000000000000
126.10837240464 0.000000000000000 0.000083137699774 0.000000000000000
126.09276328011 0.000000000000000 0.000083131868635 0.000000000000000
126.08192461884 0.000000000000000 0.000083127824089 0.000000000000000
126.07108595757 0.000000000000000 0.000083123783260 0.000000000000000
126.06328569101 0.000000000000000 0.000083120877529 0.000000000000000
126.05548542446 0.000000000000000 0.000083117973801 0.000000000000000
126.04917974938 0.000000000000000 0.000083115627963 0.000000000000000
126.04287407431 0.000000000000000 0.000083113283543 0.000000000000000
126.03656839924 0.000000000000000 0.000083110940628 0.000000000000000
126.03547758896 0.000000000000000 0.000083110535491 0.000000000000000
126.03438677869 0.000000000000000 0.000083110130402 0.000000000000000
126.03329596842 0.000000000000000 0.000083109725363 0.000000000000000
126.03111434787 0.000000000000000 0.000083108915431 0.000000000000000
126.02893272732 0.000000000000000 0.000083108105696 0.000000000000000
126.02675110678 0.000000000000000 0.000083107296159 0.000000000000000
126.02456948623 0.000000000000000 0.000083106486815 0.000000000000000
126.02004964510 0.000000000000000 0.000083104810635 0.000000000000000
126.01552980397 0.000000000000000 0.000083103135235 0.000000000000000
126.01100996285 0.000000000000000 0.000083101460580 0.000000000000000
126.00649012172 0.000000000000000 0.000083099786643 0.000000000000000
125.99447591095 0.000000000000000 0.000083095340496 0.000000000000000
125.98478176353 0.000000000000000 0.000083091756371 0.000000000000000
125.97508761610 0.000000000000000 0.000083088175250 0.000000000000000
125.96539346868 0.000000000000000 0.000083084597099 0.000000000000000
125.95569932126 0.000000000000000 0.000083081021897 0.000000000000000
125.93813254787 0.000000000000000 0.000083074550745 0.000000000000000
125.92056577449 0.000000000000000 0.000083068089182 0.000000000000000
125.90299900110 0.000000000000000 0.000083061637183 0.000000000000000
125.88543222771 0.000000000000000 0.000083055194731 0.000000000000000
125.84703758521 0.000000000000000 0.000083041147042 0.000000000000000
125.80864294272 0.000000000000000 0.000083027144852 0.000000000000000
125.77024830022 0.000000000000000 0.000083013188141 0.000000000000000
125.73185365773 0.000000000000000 0.000082999276903 0.000000000000000
125.64039083783 0.000000000000000 0.000082966321092 0.000000000000000
125.54892801792 0.000000000000000 0.000082933623448 0.000000000000000
125.45746519802 0.000000000000000 0.000082901184098 0.000000000000000
125.29752410432 0.000000000000000 0.000082845078490 0.000000000000000
125.13758301062 0.000000000000000 0.000082789763746 0.000000000000000
124.97764191692 0.000000000000000 0.000082735240327 0.000000000000000
124.81770082322 0.000000000000000 0.000082681508542 0.000000000000000
124.68664532591 0.000000000000000 0.000082638071008 0.000000000000000
124.55558982860 0.000000000000000 0.000082595165141 0.000000000000000
124.46375417710 0.000000000000000 0.000082565416159 0.000000000000000
124.37191852560 0.000000000000000 0.000082535928246 0.000000000000000
124.30869824020 0.000000000000000 0.000082515780295 0.000000000000000
124.24547795480 0.000000000000000 0.000082495756088 0.000000000000000
124.20218820553 0.000000000000000 0.000082482116014 0.000000000000000
124.15889845626 0.000000000000000 0.000082468534003 0.000000000000000
124.12932017903 0.000000000000000 0.000082459287331 0.000000000000000
124.09974190181 0.000000000000000 0.000082450067818 0.000000000000000
124.07950403549 0.000000000000000 0.000082443775373 0.000000000000000
124.05926616918 0.000000000000000 0.000082437495697 0.000000000000000
124.04530904451 0.000000000000000 0.000082433172362 0.000000000000000
124.03135191984 0.000000000000000 0.000082428855159 0.000000000000000
124.02150445838 0.000000000000000 0.000082425812873 0.000000000000000
124.01165699693 0.000000000000000 0.000082422773705 0.000000000000000
124.00423543995 0.000000000000000 0.000082420485326 0.000000000000000
123.99681388298 0.000000000000000 0.000082418198799 0.000000000000000
123.98939232600 0.000000000000000 0.000082415914193 0.000000000000000
123.98358012478 0.000000000000000 0.000082414126406 0.000000000000000
123.98241768453 0.000000000000000 0.000082413769002 0.000000000000000
123.98125524428 0.000000000000000 0.000082413411651 0.000000000000000
123.98009280404 0.000000000000000 0.000082413054352 0.000000000000000
123.97776792355 0.000000000000000 0.000082412339911 0.000000000000000
123.97544304305 0.000000000000000 0.000082411625681 0.000000000000000
123.97311816256 0.000000000000000 0.000082410911661 0.000000000000000
123.97079328207 0.000000000000000 0.000082410197849 0.000000000000000
123.96582459666 0.000000000000000 0.000082408672988 0.000000000000000
123.96085591124 0.000000000000000 0.000082407149030 0.000000000000000
123.95588722583 0.000000000000000 0.000082405625944 0.000000000000000
123.95091854041 0.000000000000000 0.000082404103703 0.000000000000000
123.93717815195 0.000000000000000 0.000082399898374 0.000000000000000
123.92646013875 0.000000000000000 0.000082396622298 0.000000000000000
123.91574212555 0.000000000000000 0.000082393349883 0.000000000000000
123.90502411235 0.000000000000000 0.000082390081097 0.000000000000000
123.89430609915 0.000000000000000 0.000082386815922 0.000000000000000
123.87480824677 0.000000000000000 0.000082380885243 0.000000000000000
123.85531039439 0.000000000000000 0.000082374966417 0.000000000000000
123.83581254201 0.000000000000000 0.000082369059414 0.000000000000000
123.81631468963 0.000000000000000 0.000082363164214 0.000000000000000
123.77367436832 0.000000000000000 0.000082350312920 0.000000000000000
123.73103404702 0.000000000000000 0.000082337517881 0.000000000000000
123.68839372571 0.000000000000000 0.000082324779016 0.000000000000000
123.64575340440 0.000000000000000 0.000082312096255 0.000000000000000
123.54400366307 0.000000000000000 0.000082282058466 0.000000000000000
123.44225392174 0.000000000000000 0.000082252338975 0.000000000000000
123.34050418040 0.000000000000000 0.000082222936987 0.000000000000000
123.16252536233 0.000000000000000 0.000082172268765 0.000000000000000
122.98454654425 0.000000000000000 0.000082122565006 0.000000000000000
122.80656772618 0.000000000000000 0.000082073821189 0.000000000000000
122.66540366475 0.000000000000000 0.000082035839433 0.000000000000000
122.52423960333 0.000000000000000 0.000081998456043 0.000000000000000
122.42542017640 0.000000000000000 0.000081972641154 0.000000000000000
122.32660074948 0.000000000000000 0.000081947117377 0.000000000000000
122.25850148080 0.000000000000000 0.000081929697197 0.000000000000000
122.19040221212 0.000000000000000 0.000081912414579 0.000000000000000
122.14372765202 0.000000000000000 0.000081900648563 0.000000000000000
122.09705309192 0.000000000000000 0.000081888946975 0.000000000000000
122.06513708377 0.000000000000000 0.000081880982511 0.000000000000000
122.03322107563 0.000000000000000 0.000081873048147 0.000000000000000
122.01136716913 0.000000000000000 0.000081867632594 0.000000000000000
121.98951326263 0.000000000000000 0.000081862231178 0.000000000000000
121.97442688663 0.000000000000000 0.000081858510692 0.000000000000000
121.95934051064 0.000000000000000 0.000081854796986 0.000000000000000
121.94867709900 0.000000000000000 0.000081852176163 0.000000000000000
121.93801368736 0.000000000000000 0.000081849558780 0.000000000000000
121.92993752744 0.000000000000000 0.000081847578770 0.000000000000000
121.92186136752 0.000000000000000 0.000081845600802 0.000000000000000
121.91378520759 0.000000000000000 0.000081843624938 0.000000000000000
121.90759156692 0.000000000000000 0.000081842111116 0.000000000000000
121.90635283879 0.000000000000000 0.000081841808509 0.000000000000000
121.90511411066 0.000000000000000 0.000081841505957 0.000000000000000
121.90387538252 0.000000000000000 0.000081841203457 0.000000000000000
121.90139792626 0.000000000000000 0.000081840598620 0.000000000000000
121.89892046999 0.000000000000000 0.000081839993998 0.000000000000000
121.89644301372 0.000000000000000 0.000081839389591 0.000000000000000
121.89396555745 0.000000000000000 0.000081838785397 0.000000000000000
121.88852370524 0.000000000000000 0.000081837458991 0.000000000000000
121.88308185303 0.000000000000000 0.000081836133572 0.000000000000000
121.87764000082 0.000000000000000 0.000081834809114 0.000000000000000
121.87219814861 0.000000000000000 0.000081833485595 0.000000000000000
121.85658944814 0.000000000000000 0.000081829694464 0.000000000000000
121.84477919646 0.000000000000000 0.000081826830822 0.000000000000000
121.83296894478 0.000000000000000 0.000081823971353 0.000000000000000
121.82115869311 0.000000000000000 0.000081821116030 0.000000000000000
121.80934844143 0.000000000000000 0.000081818264834 0.000000000000000
121.78778263502 0.000000000000000 0.000081813069092 0.000000000000000
121.76621682862 0.000000000000000 0.000081807887016 0.000000000000000
121.74465102221 0.000000000000000 0.000081802718569 0.000000000000000
121.72308521581 0.000000000000000 0.000081797563723 0.000000000000000
121.67589670457 0.000000000000000 0.000081786331651 0.000000000000000
121.62870819334 0.000000000000000 0.000081775164385 0.000000000000000
121.58151968211 0.000000000000000 0.000081764061749 0.000000000000000
121.53433117087 0.000000000000000 0.000081753023578 0.000000000000000
121.42154665692 0.000000000000000 0.000081726901462 0.000000000000000
121.30876214296 0.000000000000000 0.000081701144546 0.000000000000000
121.19597762900 0.000000000000000 0.000081675750702 0.000000000000000
121.00701914316 0.000000000000000 0.000081634014326 0.000000000000000
120.81806065732 0.000000000000000 0.000081593280470 0.000000000000000
120.66081453981 0.000000000000000 0.000081560139849 0.000000000000000
120.50356842230 0.000000000000000 0.000081527680370 0.000000000000000
120.39284699668 0.000000000000000 0.000081505230077 0.000000000000000
120.28212557106 0.000000000000000 0.000081483112293 0.000000000000000
120.20566755999 0.000000000000000 0.000081468031952 0.000000000000000
120.12920954891 0.000000000000000 0.000081453108444 0.000000000000000
120.07673815516 0.000000000000000 0.000081442957171 0.000000000000000
120.02426676141 0.000000000000000 0.000081432879228 0.000000000000000
119.98835855115 0.000000000000000 0.000081426024659 0.000000000000000
119.95245034089 0.000000000000000 0.000081419204287 0.000000000000000
119.92785730725 0.000000000000000 0.000081414552819 0.000000000000000
119.90326427360 0.000000000000000 0.000081409917373 0.000000000000000
119.88629838151 0.000000000000000 0.000081406728883 0.000000000000000
119.86933248942 0.000000000000000 0.000081403548041 0.000000000000000
119.85737216339 0.000000000000000 0.000081401310277 0.000000000000000
119.84541183736 0.000000000000000 0.000081399076353 0.000000000000000
119.83643443888 0.000000000000000 0.000081397402120 0.000000000000000
119.82745704039 0.000000000000000 0.000081395730102 0.000000000000000
119.81847964191 0.000000000000000 0.000081394060349 0.000000000000000
119.81127362891 0.000000000000000 0.000081392721750 0.000000000000000
119.80983242631 0.000000000000000 0.000081392454214 0.000000000000000
119.80839122371 0.000000000000000 0.000081392186741 0.000000000000000
119.80695002110 0.000000000000000 0.000081391919330 0.000000000000000
119.80406761590 0.000000000000000 0.000081391384695 0.000000000000000
119.80118521070 0.000000000000000 0.000081390850310 0.000000000000000
119.79830280550 0.000000000000000 0.000081390316175 0.000000000000000
119.79542040030 0.000000000000000 0.000081389782289 0.000000000000000
119.78945729584 0.000000000000000 0.000081388678564 0.000000000000000
119.78349419137 0.000000000000000 0.000081387575867 0.000000000000000
119.77753108691 0.000000000000000 0.000081386474175 0.000000000000000
119.77156798245 0.000000000000000 0.000081385373470 0.000000000000000
119.75580536198 0.000000000000000 0.000081382468580 0.000000000000000
119.74300908446 0.000000000000000 0.000081380115253 0.000000000000000
119.73021280695 0.000000000000000 0.000081377766273 0.000000000000000
119.71741652943 0.000000000000000 0.000081375421615 0.000000000000000
119.70462025192 0.000000000000000 0.000081373081262 0.000000000000000
119.68145222169 0.000000000000000 0.000081368854897 0.000000000000000
119.65828419146 0.000000000000000 0.000081364642544 0.000000000000000
119.63511616123 0.000000000000000 0.000081360444161 0.000000000000000
119.61194813100 0.000000000000000 0.000081356259713 0.000000000000000
119.56132027885 0.000000000000000 0.000081347164012 0.000000000000000
119.51069242670 0.000000000000000 0.000081338134406 0.000000000000000
119.46006457455 0.000000000000000 0.000081329170623 0.000000000000000
119.40943672239 0.000000000000000 0.000081320272398 0.000000000000000
119.28890901741 0.000000000000000 0.000081299350750 0.000000000000000
119.16838131243 0.000000000000000 0.000081278795714 0.000000000000000
119.04785360744 0.000000000000000 0.000081258603825 0.000000000000000
118.86123288825 0.000000000000000 0.000081228048585 0.000000000000000
118.67461216905 0.000000000000000 0.000081198342377 0.000000000000000
118.52142105493 0.000000000000000 0.000081174583152 0.000000000000000
118.36822994081 0.000000000000000 0.000081151380323 0.000000000000000
118.26058599897 0.000000000000000 0.000081135405166 0.000000000000000
118.15294205713 0.000000000000000 0.000081119698683 0.000000000000000
118.07867339215 0.000000000000000 0.000081109017371 0.000000000000000
118.00440472716 0.000000000000000 0.000081098461968 0.000000000000000
117.95345432930 0.000000000000000 0.000081091293069 0.000000000000000
117.90250393144 0.000000000000000 0.000081084182807 0.000000000000000
117.86762511029 0.000000000000000 0.000081079349062 0.000000000000000
117.83274628915 0.000000000000000 0.000081074542618 0.000000000000000
117.80881907477 0.000000000000000 0.000081071261109 0.000000000000000
117.78489186038 0.000000000000000 0.000081067992412 0.000000000000000
117.76831023793 0.000000000000000 0.000081065734714 0.000000000000000
117.75172861547 0.000000000000000 0.000081063483179 0.000000000000000
117.73989758876 0.000000000000000 0.000081061880484 0.000000000000000
117.72806656205 0.000000000000000 0.000081060280956 0.000000000000000
117.71883160573 0.000000000000000 0.000081059034630 0.000000000000000
117.70959664942 0.000000000000000 0.000081057790279 0.000000000000000
117.70036169310 0.000000000000000 0.000081056547941 0.000000000000000
117.69381939432 0.000000000000000 0.000081055669080 0.000000000000000
117.68727709554 0.000000000000000 0.000081054791269 0.000000000000000
117.68073479676 0.000000000000000 0.000081053914511 0.000000000000000
117.67419249798 0.000000000000000 0.000081053038794 0.000000000000000
117.66765019920 0.000000000000000 0.000081052164099 0.000000000000000
117.66110790041 0.000000000000000 0.000081051290407 0.000000000000000
117.65456560163 0.000000000000000 0.000081050417703 0.000000000000000
117.64148100407 0.000000000000000 0.000081048675219 0.000000000000000
117.62839640651 0.000000000000000 0.000081046936583 0.000000000000000
117.61531180895 0.000000000000000 0.000081045201762 0.000000000000000
117.60222721138 0.000000000000000 0.000081043470734 0.000000000000000
117.58297991546 0.000000000000000 0.000081040931274 0.000000000000000
117.56373261954 0.000000000000000 0.000081038399953 0.000000000000000
117.54448532361 0.000000000000000 0.000081035876740 0.000000000000000
117.52523802769 0.000000000000000 0.000081033361615 0.000000000000000
117.48362920124 0.000000000000000 0.000081027951954 0.000000000000000
117.44202037479 0.000000000000000 0.000081022579798 0.000000000000000
117.40041154835 0.000000000000000 0.000081017244971 0.000000000000000
117.35880272190 0.000000000000000 0.000081011947307 0.000000000000000
117.26365686293 0.000000000000000 0.000080999972046 0.000000000000000
117.16851100395 0.000000000000000 0.000080988188321 0.000000000000000
117.07336514498 0.000000000000000 0.000080976594231 0.000000000000000
116.97821928600 0.000000000000000 0.000080965187883 0.000000000000000
116.75790771758 0.000000000000000 0.000080939486564 0.000000000000000
116.53759614915 0.000000000000000 0.000080914758340 0.000000000000000
116.38456026599 0.000000000000000 0.000080898141699 0.000000000000000
116.23152438282 0.000000000000000 0.000080881975584 0.000000000000000
116.12542332578 0.000000000000000 0.000080871027861 0.000000000000000
116.01932226874 0.000000000000000 0.000080860290423 0.000000000000000
115.94623682517 0.000000000000000 0.000080853015157 0.000000000000000
115.87315138160 0.000000000000000 0.000080845837642 0.000000000000000
115.82303018912 0.000000000000000 0.000080840971466 0.000000000000000
115.77290899663 0.000000000000000 0.000080836150629 0.000000000000000
115.73858366111 0.000000000000000 0.000080832875123 0.000000000000000
115.70425832558 0.000000000000000 0.000080829620695 0.000000000000000
115.68066897605 0.000000000000000 0.000080827396344 0.000000000000000
115.65707962653 0.000000000000000 0.000080825181903 0.000000000000000
115.64065251945 0.000000000000000 0.000080823645665 0.000000000000000
115.62422541237 0.000000000000000 0.000080822114234 0.000000000000000
115.61234772069 0.000000000000000 0.000080821009929 0.000000000000000
115.60047002901 0.000000000000000 0.000080819908156 0.000000000000000
115.59072403056 0.000000000000000 0.000080819006027 0.000000000000000
115.58097803210 0.000000000000000 0.000080818105638 0.000000000000000
115.57123203365 0.000000000000000 0.000080817207021 0.000000000000000
115.56928283396 0.000000000000000 0.000080817027514 0.000000000000000
115.56733363427 0.000000000000000 0.000080816848078 0.000000000000000
115.56538443458 0.000000000000000 0.000080816668715 0.000000000000000
115.56148603519 0.000000000000000 0.000080816310208 0.000000000000000
115.55758763581 0.000000000000000 0.000080815951990 0.000000000000000
115.55368923643 0.000000000000000 0.000080815594061 0.000000000000000
115.54979083705 0.000000000000000 0.000080815236419 0.000000000000000
115.54240525406 0.000000000000000 0.000080814559639 0.000000000000000
115.53501967106 0.000000000000000 0.000080813883863 0.000000000000000
115.52763408807 0.000000000000000 0.000080813209076 0.000000000000000
115.52024850507 0.000000000000000 0.000080812535270 0.000000000000000
115.51286292208 0.000000000000000 0.000080811862436 0.000000000000000
115.49114471730 0.000000000000000 0.000080809889472 0.000000000000000
115.46942651252 0.000000000000000 0.000080807924782 0.000000000000000
115.44770830773 0.000000000000000 0.000080805968308 0.000000000000000
115.42599010295 0.000000000000000 0.000080804020011 0.000000000000000
115.40427189817 0.000000000000000 0.000080802079856 0.000000000000000
115.36928436878 0.000000000000000 0.000080798971363 0.000000000000000
115.33429683939 0.000000000000000 0.000080795883817 0.000000000000000
115.29930930999 0.000000000000000 0.000080792817113 0.000000000000000
115.26432178060 0.000000000000000 0.000080789771153 0.000000000000000
115.17946883552 0.000000000000000 0.000080782469549 0.000000000000000
115.09461589045 0.000000000000000 0.000080775288008 0.000000000000000
115.00976294537 0.000000000000000 0.000080768225185 0.000000000000000
114.92491000030 0.000000000000000 0.000080761279744 0.000000000000000
114.71729254728 0.000000000000000 0.000080744772389 0.000000000000000
114.50967509426 0.000000000000000 0.000080728940527 0.000000000000000
114.34252905999 0.000000000000000 0.000080716672649 0.000000000000000
114.17538302573 0.000000000000000 0.000080704820353 0.000000000000000
114.05804134434 0.000000000000000 0.000080696742707 0.000000000000000
113.94069966295 0.000000000000000 0.000080688861734 0.000000000000000
113.85970948034 0.000000000000000 0.000080683535211 0.000000000000000
113.77871929773 0.000000000000000 0.000080678299731 0.000000000000000
113.72313003287 0.000000000000000 0.000080674758392 0.000000000000000
113.66754076801 0.000000000000000 0.000080671259104 0.000000000000000
113.62945767982 0.000000000000000 0.000080668885915 0.000000000000000
113.59137459163 0.000000000000000 0.000080666532206 0.000000000000000
113.56521106163 0.000000000000000 0.000080664926419 0.000000000000000
113.53904753163 0.000000000000000 0.000080663329754 0.000000000000000
113.52085678680 0.000000000000000 0.000080662225005 0.000000000000000
113.50266604198 0.000000000000000 0.000080661124653 0.000000000000000
113.48957790983 0.000000000000000 0.000080660335678 0.000000000000000
113.47648977768 0.000000000000000 0.000080659548989 0.000000000000000
113.46596420438 0.000000000000000 0.000080658917993 0.000000000000000
113.45543863108 0.000000000000000 0.000080658288495 0.000000000000000
113.44491305778 0.000000000000000 0.000080657660515 0.000000000000000
113.44321080642 0.000000000000000 0.000080657559099 0.000000000000000
113.44150855505 0.000000000000000 0.000080657457723 0.000000000000000
113.43980630368 0.000000000000000 0.000080657356388 0.000000000000000
113.43640180095 0.000000000000000 0.000080657153838 0.000000000000000
113.43299729822 0.000000000000000 0.000080656951451 0.000000000000000
113.42959279549 0.000000000000000 0.000080656749226 0.000000000000000
113.42618829276 0.000000000000000 0.000080656547163 0.000000000000000
113.41830345211 0.000000000000000 0.000080656079799 0.000000000000000
113.41041861146 0.000000000000000 0.000080655613287 0.000000000000000
113.40253377082 0.000000000000000 0.000080655147616 0.000000000000000
113.39464893017 0.000000000000000 0.000080654682776 0.000000000000000
113.37303372650 0.000000000000000 0.000080653412697 0.000000000000000
113.35676633425 0.000000000000000 0.000080652460878 0.000000000000000
113.34049894201 0.000000000000000 0.000080651512496 0.000000000000000
113.32423154977 0.000000000000000 0.000080650567534 0.000000000000000
113.30796415753 0.000000000000000 0.000080649625980 0.000000000000000
113.27824268369 0.000000000000000 0.000080647914465 0.000000000000000
113.24852120986 0.000000000000000 0.000080646214216 0.000000000000000
113.21879973603 0.000000000000000 0.000080644525174 0.000000000000000
113.18907826220 0.000000000000000 0.000080642847282 0.000000000000000
113.12406269516 0.000000000000000 0.000080639215503 0.000000000000000
113.05904712812 0.000000000000000 0.000080635636243 0.000000000000000
112.99403156109 0.000000000000000 0.000080632108944 0.000000000000000
112.92901599405 0.000000000000000 0.000080628633058 0.000000000000000
112.77453339011 0.000000000000000 0.000080620577085 0.000000000000000
112.62005078617 0.000000000000000 0.000080612801070 0.000000000000000
112.46556818223 0.000000000000000 0.000080605297883 0.000000000000000
112.31108557830 0.000000000000000 0.000080598060491 0.000000000000000
112.12928172746 0.000000000000000 0.000080589874174 0.000000000000000
111.94747787661 0.000000000000000 0.000080582035253 0.000000000000000
111.81682392580 0.000000000000000 0.000080576610206 0.000000000000000
111.71318882498 0.000000000000000 0.000080572427989 0.000000000000000
111.63092811169 0.000000000000000 0.000080569183092 0.000000000000000
111.56508366124 0.000000000000000 0.000080566632721 0.000000000000000
111.51240769210 0.000000000000000 0.000080564622118 0.000000000000000
111.47019565788 0.000000000000000 0.000080563029801 0.000000000000000
111.43629100680 0.000000000000000 0.000080561762934 0.000000000000000
111.40892843490 0.000000000000000 0.000080560748323 0.000000000000000
111.38665031736 0.000000000000000 0.000080559927378 0.000000000000000
111.36820215461 0.000000000000000 0.000080559251049 0.000000000000000
111.34975399186 0.000000000000000 0.000080558577879 0.000000000000000
111.33130582911 0.000000000000000 0.000080557907889 0.000000000000000
111.32893264155 0.000000000000000 0.000080557821934 0.000000000000000
111.32655945400 0.000000000000000 0.000080557736032 0.000000000000000
111.32418626645 0.000000000000000 0.000080557650184 0.000000000000000
111.32181307890 0.000000000000000 0.000080557564389 0.000000000000000
111.31706670379 0.000000000000000 0.000080557392962 0.000000000000000
111.31232032869 0.000000000000000 0.000080557221750 0.000000000000000
111.30757395358 0.000000000000000 0.000080557050756 0.000000000000000
111.30282757848 0.000000000000000 0.000080556879977 0.000000000000000
111.29808120337 0.000000000000000 0.000080556709413 0.000000000000000
111.28982965969 0.000000000000000 0.000080556413398 0.000000000000000
111.28157811601 0.000000000000000 0.000080556118021 0.000000000000000
111.27332657233 0.000000000000000 0.000080555823277 0.000000000000000
111.26507502865 0.000000000000000 0.000080555529160 0.000000000000000
111.25682348497 0.000000000000000 0.000080555235667 0.000000000000000
111.23971409387 0.000000000000000 0.000080554629087 0.000000000000000
111.22260470277 0.000000000000000 0.000080554025153 0.000000000000000
111.20549531167 0.000000000000000 0.000080553423849 0.000000000000000
111.18838592057 0.000000000000000 0.000080552825161 0.000000000000000
111.17127652947 0.000000000000000 0.000080552229078 0.000000000000000
111.14059402585 0.000000000000000 0.000080551166606 0.000000000000000
111.10991152224 0.000000000000000 0.000080550112425 0.000000000000000
111.07922901862 0.000000000000000 0.000080549066479 0.000000000000000
111.04854651501 0.000000000000000 0.000080548028719 0.000000000000000
110.97840931465 0.000000000000000 0.000080545686975 0.000000000000000
110.90827211428 0.000000000000000 0.000080543387152 0.000000000000000
110.83813491392 0.000000000000000 0.000080541128674 0.000000000000000
110.76799771355 0.000000000000000 0.000080538910971 0.000000000000000
110.60225567030 0.000000000000000 0.000080533829071 0.000000000000000
110.43651362705 0.000000000000000 0.000080528964393 0.000000000000000
110.27077158380 0.000000000000000 0.000080524309754 0.000000000000000
110.10502954054 0.000000000000000 0.000080519858123 0.000000000000000
109.93928749729 0.000000000000000 0.000080515602615 0.000000000000000
109.82183104222 0.000000000000000 0.000080512701915 0.000000000000000
109.70437458715 0.000000000000000 0.000080509893979 0.000000000000000
109.62331326864 0.000000000000000 0.000080508009004 0.000000000000000
109.54225195014 0.000000000000000 0.000080506166366 0.000000000000000
109.48662287554 0.000000000000000 0.000080504925953 0.000000000000000
109.43099380095 0.000000000000000 0.000080503704899 0.000000000000000
109.39285027648 0.000000000000000 0.000080502878719 0.000000000000000
109.35470675202 0.000000000000000 0.000080502061461 0.000000000000000
109.32842219815 0.000000000000000 0.000080501503448 0.000000000000000
109.30213764428 0.000000000000000 0.000080500949617 0.000000000000000
109.28371417290 0.000000000000000 0.000080500563907 0.000000000000000
109.26529070152 0.000000000000000 0.000080500180238 0.000000000000000
109.25172948372 0.000000000000000 0.000080499899128 0.000000000000000
109.23816826593 0.000000000000000 0.000080499619123 0.000000000000000
109.22460704813 0.000000000000000 0.000080499340228 0.000000000000000
109.21104583033 0.000000000000000 0.000080499062449 0.000000000000000
109.20928875018 0.000000000000000 0.000080499026540 0.000000000000000
109.20753167002 0.000000000000000 0.000080498990650 0.000000000000000
109.20577458986 0.000000000000000 0.000080498954779 0.000000000000000
109.20226042955 0.000000000000000 0.000080498883095 0.000000000000000
109.19874626923 0.000000000000000 0.000080498811486 0.000000000000000
109.19523210892 0.000000000000000 0.000080498739953 0.000000000000000
109.19171794860 0.000000000000000 0.000080498668496 0.000000000000000
109.18179124680 0.000000000000000 0.000080498467053 0.000000000000000
109.17186454500 0.000000000000000 0.000080498266207 0.000000000000000
109.16193784319 0.000000000000000 0.000080498065951 0.000000000000000
109.15201114139 0.000000000000000 0.000080497866280 0.000000000000000
109.13028785285 0.000000000000000 0.000080497431349 0.000000000000000
109.10856456432 0.000000000000000 0.000080496999168 0.000000000000000
109.08684127578 0.000000000000000 0.000080496569717 0.000000000000000
109.06511798724 0.000000000000000 0.000080496142976 0.000000000000000
109.03626770787 0.000000000000000 0.000080495580394 0.000000000000000
109.00741742850 0.000000000000000 0.000080495022530 0.000000000000000
108.97856714913 0.000000000000000 0.000080494469352 0.000000000000000
108.94971686976 0.000000000000000 0.000080493920827 0.000000000000000
108.88436937093 0.000000000000000 0.000080492695427 0.000000000000000
108.81902187210 0.000000000000000 0.000080491493371 0.000000000000000
108.75367437328 0.000000000000000 0.000080490314305 0.000000000000000
108.68832687445 0.000000000000000 0.000080489157876 0.000000000000000
108.53644709369 0.000000000000000 0.000080486555645 0.000000000000000
108.38456731293 0.000000000000000 0.000080484069547 0.000000000000000
108.23268753217 0.000000000000000 0.000080481695409 0.000000000000000
108.08080775140 0.000000000000000 0.000080479429165 0.000000000000000
107.90275378082 0.000000000000000 0.000080476904412 0.000000000000000
107.72469981024 0.000000000000000 0.000080474516275 0.000000000000000
107.59727146215 0.000000000000000 0.000080472887684 0.000000000000000
107.49628053780 0.000000000000000 0.000080471643072 0.000000000000000
107.41616176935 0.000000000000000 0.000080470683929 0.000000000000000
107.35202121859 0.000000000000000 0.000080469933702 0.000000000000000
107.30067312887 0.000000000000000 0.000080469344217 0.000000000000000
107.25946136235 0.000000000000000 0.000080468878152 0.000000000000000
107.22626390392 0.000000000000000 0.000080468507243 0.000000000000000
107.19933025199 0.000000000000000 0.000080468209259 0.000000000000000
107.17718400383 0.000000000000000 0.000080467966203 0.000000000000000
107.15503775568 0.000000000000000 0.000080467724913 0.000000000000000
107.13764949803 0.000000000000000 0.000080467536698 0.000000000000000
107.12026124038 0.000000000000000 0.000080467349575 0.000000000000000
107.11678358885 0.000000000000000 0.000080467312281 0.000000000000000
107.11330593732 0.000000000000000 0.000080467275032 0.000000000000000
107.10982828579 0.000000000000000 0.000080467237827 0.000000000000000
107.10635063426 0.000000000000000 0.000080467200666 0.000000000000000
107.09939533120 0.000000000000000 0.000080467126476 0.000000000000000
107.09244002814 0.000000000000000 0.000080467052462 0.000000000000000
107.08548472508 0.000000000000000 0.000080466978623 0.000000000000000
107.07852942202 0.000000000000000 0.000080466904957 0.000000000000000
107.06609597957 0.000000000000000 0.000080466773699 0.000000000000000
107.05366253713 0.000000000000000 0.000080466642986 0.000000000000000
107.04122909468 0.000000000000000 0.000080466512816 0.000000000000000
107.02602293613 0.000000000000000 0.000080466354349 0.000000000000000
107.01081677759 0.000000000000000 0.000080466196682 0.000000000000000
106.99561061905 0.000000000000000 0.000080466039810 0.000000000000000
106.98040446051 0.000000000000000 0.000080465883730 0.000000000000000
106.95083514117 0.000000000000000 0.000080465582475 0.000000000000000
106.92126582184 0.000000000000000 0.000080465284172 0.000000000000000
106.89169650251 0.000000000000000 0.000080464988799 0.000000000000000
106.86212718318 0.000000000000000 0.000080464696329 0.000000000000000
106.80015080484 0.000000000000000 0.000080464092643 0.000000000000000
106.73817442651 0.000000000000000 0.000080463501399 0.000000000000000
106.67619804818 0.000000000000000 0.000080462922391 0.000000000000000
106.61422166985 0.000000000000000 0.000080462355414 0.000000000000000
106.47058791512 0.000000000000000 0.000080461086559 0.000000000000000
106.32695416038 0.000000000000000 0.000080459878815 0.000000000000000
106.18332040565 0.000000000000000 0.000080458729853 0.000000000000000
106.03968665091 0.000000000000000 0.000080457637458 0.000000000000000
105.85952492350 0.000000000000000 0.000080456344063 0.000000000000000
105.67936319609 0.000000000000000 0.000080455132824 0.000000000000000
105.54724153793 0.000000000000000 0.000080454295183 0.000000000000000
105.44230953059 0.000000000000000 0.000080453660116 0.000000000000000
105.35889554637 0.000000000000000 0.000080453174659 0.000000000000000
105.29211842367 0.000000000000000 0.000080452799015 0.000000000000000
105.23864670675 0.000000000000000 0.000080452507330 0.000000000000000
105.19572224085 0.000000000000000 0.000080452279925 0.000000000000000
105.16113095899 0.000000000000000 0.000080452101994 0.000000000000000
105.13304611256 0.000000000000000 0.000080451962052 0.000000000000000
105.10992141596 0.000000000000000 0.000080451850986 0.000000000000000
105.08679671936 0.000000000000000 0.000080451745476 0.000000000000000
105.06834918240 0.000000000000000 0.000080451667519 0.000000000000000
105.04990164543 0.000000000000000 0.000080451598589 0.000000000000000
105.04621213804 0.000000000000000 0.000080451586298 0.000000000000000
105.04252263065 0.000000000000000 0.000080451574590 0.000000000000000
105.03883312325 0.000000000000000 0.000080451563488 0.000000000000000
105.03514361586 0.000000000000000 0.000080451553007 0.000000000000000
105.02776460107 0.000000000000000 0.000080451533885 0.000000000000000
105.02038558629 0.000000000000000 0.000080451517093 0.000000000000000
105.01300657150 0.000000000000000 0.000080451502351 0.000000000000000
105.00562755672 0.000000000000000 0.000080451489327 0.000000000000000
104.99185479298 0.000000000000000 0.000080451468444 0.000000000000000
104.97808202924 0.000000000000000 0.000080451450979 0.000000000000000
104.96430926550 0.000000000000000 0.000080451435895 0.000000000000000
104.94821187666 0.000000000000000 0.000080451420515 0.000000000000000
104.93211448781 0.000000000000000 0.000080451406754 0.000000000000000
104.91601709897 0.000000000000000 0.000080451394241 0.000000000000000
104.89991971012 0.000000000000000 0.000080451382696 0.000000000000000
104.86765645285 0.000000000000000 0.000080451361766 0.000000000000000
104.83539319558 0.000000000000000 0.000080451342951 0.000000000000000
104.80312993830 0.000000000000000 0.000080451325670 0.000000000000000
104.77086668103 0.000000000000000 0.000080451309554 0.000000000000000
104.70319863111 0.000000000000000 0.000080451278585 0.000000000000000
104.63553058119 0.000000000000000 0.000080451250310 0.000000000000000
104.56786253127 0.000000000000000 0.000080451223975 0.000000000000000
104.50019448135 0.000000000000000 0.000080451199120 0.000000000000000
104.34274501859 0.000000000000000 0.000080451145574 0.000000000000000
104.18529555583 0.000000000000000 0.000080451096214 0.000000000000000
104.02784609307 0.000000000000000 0.000080451049898 0.000000000000000
103.87039663031 0.000000000000000 0.000080451005952 0.000000000000000
103.44070467979 0.000000000000000 0.000080450894571 0.000000000000000
103.01101272926 0.000000000000000 0.000080450793047 0.000000000000000
102.58132077874 0.000000000000000 0.000080450698774 0.000000000000000
101.41855218110 0.000000000000000 0.000080450469047 0.000000000000000
100.25578358346 0.000000000000000 0.000080450268011 0.000000000000000
99.09301498582 0.000000000000000 0.000080450088087 0.000000000000000
95.49552636100 0.000000000000000 0.000080449621093 0.000000000000000
91.89803773619 0.000000000000000 0.000080449255039 0.000000000000000
88.30054911137 0.000000000000000 0.000080448957506 0.000000000000000
74.88980218710 0.000000000000000 0.000080448186893 0.000000000000000
61.47905526282 0.000000000000000 0.000080447763784 0.000000000000000
48.06830833854 0.000000000000000 0.000080447523394 0.000000000000000
10.00000000000 0.000000000000000 0.000080447270333 0.000000000000000


==> anc/appendix_1e-4_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 1.000E-04
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.010000 0.009348962353285 0.003825746885185 0.003823521193630
0.010975 0.009137702942946 0.003755578253038 0.003744552758190
0.012045 0.008907009795298 0.003662414725434 0.003660568967882
0.013219 0.008710818139645 0.003578862433770 0.003578104168993
0.014508 0.008487292763920 0.003502491503399 0.003495073861034
0.015923 0.008279892094785 0.003416616907254 0.003419596733838
0.017475 0.008080551668781 0.003344636865691 0.003348928550510
0.019179 0.007896947836759 0.003279510430245 0.003281001908094
0.021049 0.007697093732833 0.003219368934702 0.003220972184126
0.023101 0.007504420701343 0.003166739194460 0.003159161074070
0.025354 0.007328598577040 0.003102973374605 0.003104036935473
0.027826 0.007147609887334 0.003043204606204 0.003047749450634
0.030539 0.006973402987327 0.002987894524028 0.002992571691385
0.033516 0.006808220855637 0.002931518037181 0.002927752243213
0.036784 0.006644162951025 0.002870574380064 0.002873277430837
0.040370 0.006490785561649 0.002811866081394 0.002814228231879
0.044306 0.006329052131161 0.002762255885498 0.002759040152427
0.048626 0.006178622743085 0.002706773956829 0.002715602863108
0.053367 0.006029751658170 0.002663207015712 0.002665991945103
0.058570 0.005866651997390 0.002617511159432 0.002619175930585
0.064281 0.005719408229993 0.002570414535221 0.002574109767827
0.070548 0.005587656248461 0.002517431266072 0.002521100365272
0.077426 0.005446266293704 0.002459106184333 0.002464082133618
0.084975 0.005305173571654 0.002413683756152 0.002407093764482
0.093260 0.005172982922763 0.002352032246242 0.002354440393729
0.102353 0.005048431810724 0.002301884839796 0.002297951618608
0.112332 0.004922189327619 0.002250146965983 0.002253647824468
0.123285 0.004804332892638 0.002191034620333 0.002195425260875
0.135305 0.004678576181555 0.002139096809439 0.002142258240783
0.148497 0.004557856544895 0.002080313281494 0.002083540846934
0.162975 0.004414499408569 0.002017011278621 0.002017889637963
0.178865 0.004303997143154 0.001955644073964 0.001958196885790
0.196304 0.004210240393225 0.001885148299294 0.001883546470265
0.215443 0.004131659545755 0.001814703202907 0.001814254637111
0.236449 0.004065424533393 0.001745736538686 0.001742656988695
0.259502 0.003986810083122 0.001679831197205 0.001680911346917
0.284804 0.003887881036291 0.001624938500593 0.001625861375491
0.312572 0.003770371341310 0.001574691530334 0.001574610872505
0.343047 0.003635567608477 0.001528471374829 0.001527958783929
0.376494 0.003506016793916 0.001482977056779 0.001483118566087
0.413201 0.003382022237297 0.001442298731494 0.001445401281417
0.453488 0.003284699458000 0.001403961211355 0.001403118665903
0.497702 0.003183691807835 0.001368234001324 0.001367026393825
0.546228 0.003090660854909 0.001331605631921 0.001331931275613
0.599484 0.002998622907173 0.001300254565628 0.001299415079847
0.657933 0.002907799828205 0.001259503573163 0.001259401171921
0.722081 0.002814396026933 0.001217255899861 0.001216854774037
0.792483 0.002729680846725 0.001173892976150 0.001176624907893
0.869749 0.002655675624696 0.001124751584865 0.001124653448207
0.954548 0.002582597598676 0.001077362554395 0.001076117311148
1.047616 0.002500034799557 0.001024353258961 0.001025290515838
1.149757 0.002413009017802 0.000974787588084 0.000972985360853
1.261857 0.002325199250265 0.000920276257681 0.000921264357263
1.384886 0.002243804381017 0.000870368601589 0.000868919394884
1.519911 0.002157964754564 0.000818064964565 0.000816467278363
1.668101 0.002064946328063 0.000766286045355 0.000766213749554
1.830738 0.001965041645011 0.000716635159987 0.000717690708290
2.009233 0.001856399145957 0.000669248209667 0.000668858794822
2.205131 0.001743667726132 0.000622385094209 0.000621839593555
2.420128 0.001647878146063 0.000577273423916 0.000576813250493
2.656088 0.001567119959267 0.000532623375379 0.000532025407561
2.915053 0.001494416466280 0.000490158395147 0.000489026621405
3.199267 0.001429699125223 0.000448194258267 0.000447360504726
3.511192 0.001369934545322 0.000407369209720 0.000407108859596
3.853529 0.001314752075500 0.000368482456273 0.000368277277190
4.229243 0.001257056297201 0.000331700250160 0.000331666649882
4.641589 0.001186370734981 0.000296566974068 0.000296382298309
5.094138 0.001111790302171 0.000263382622335 0.000263843068172
5.590810 0.001032888211842 0.000232396650186 0.000232353640241
6.135907 0.000950827771397 0.000203538279328 0.000204070649385
6.734151 0.000868367693198 0.000176867050034 0.000177614124003
7.390722 0.000787266633130 0.000152602904115 0.000152940583977
8.111308 0.000707211089740 0.000130761091332 0.000130937192406
8.902151 0.000633625221895 0.000111157103413 0.000111114950130
9.770100 0.000559984735437 0.000093631352367 0.000093660136995
10.722672 0.000490838231254 0.000078188863937 0.000078412419965
11.768120 0.000425774632812 0.000064810261890 0.000064783169072
12.915497 0.000364541574008 0.000053120383885 0.000053132289771
14.174742 0.000306791736347 0.000043212308886 0.000043183113884
15.556761 0.000254577615441 0.000034697209150 0.000034711216354
17.073526 0.000207068538860 0.000027555974551 0.000027579367534
18.738174 0.000165561751683 0.000021670589291 0.000021684132442
20.565123 0.000129785754547 0.000016806691401 0.000016828927004
22.570197 0.000099774580241 0.000012871312470 0.000012869512266
24.770764 0.000075147924567 0.000009712373097 0.000009711999835
27.185882 0.000055341738386 0.000007212793884 0.000007226022319
29.836472 0.000039785558673 0.000005271102875 0.000005270801246
32.745492 0.000027803330570 0.000003781669307 0.000003779446625
35.938137 0.000018816801753 0.000002664305035 0.000002658906516
39.442061 0.000012364409200 0.000001833955777 0.000001833693185
43.287613 0.000007827409353 0.000001237224472 0.000001236009204
47.508102 0.000004753283197 0.000000814297264 0.000000814862749
52.140083 0.000002756839254 0.000000522680783 0.000000522948289
57.223677 0.000001517548737 0.000000326224501 0.000000326822585
62.802914 0.000000790119245 0.000000198214265 0.000000198458699
68.926121 0.000000384293649 0.000000117027639 0.000000117111379
75.646333 0.000000175163066 0.000000066881185 0.000000066895753
83.021757 0.000000073784172 0.000000037050672 0.000000037061798
91.116276 0.000000028700665 0.000000019758308 0.000000019768420
100.000000 0.000000010199018 0.000000010185509 0.000000010187650


==> anc/appendix_2e-6_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000002000000000 0.000000000000000
3999.99968746129 0.000000000000000 0.000002000000000 0.000000000000000
3999.99937492258 0.000000000000000 0.000002000000000 0.000000000000000
3998.27795267244 0.000000000000000 0.000002000000000 0.000000000000000
3996.55653042230 0.000000000000000 0.000002000000000 0.000000000000000
3994.83510817216 0.000000000000000 0.000002000000000 0.000000000000000
3977.62088567078 0.000000000000000 0.000002000000000 0.000000000000000
3960.40666316939 0.000000000000000 0.000002000000000 0.000000000000000
3943.19244066801 0.000000000000000 0.000002000000000 0.000000000000000
3925.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3875.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3825.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3775.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3725.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3675.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3625.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3575.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3525.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3475.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3425.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3375.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3325.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3275.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3225.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3175.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3125.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3075.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
3025.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2975.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2925.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2875.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2825.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2775.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2725.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2675.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2625.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2575.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2525.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2475.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2425.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2375.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2325.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2275.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2225.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2175.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2125.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2075.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
2025.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
1975.97821816662 0.000000000000000 0.000002000000000 0.000000000000000
1938.69719037166 0.000000000000000 0.000002000000000 0.000000000000000
1911.70910599210 0.000000000000000 0.000001999999999 0.000000000000000
1884.72102161254 0.000000000000000 0.000001999999999 0.000000000000000
1865.19064281890 0.000000000000000 0.000001999999999 0.000000000000000
1845.66026402526 0.000000000000000 0.000001999999999 0.000000000000000
1831.64357307146 0.000000000000000 0.000001999999999 0.000000000000000
1817.62688211766 0.000000000000000 0.000001999999999 0.000000000000000
1807.70335183944 0.000000000000000 0.000001999999999 0.000000000000000
1797.77982156121 0.000000000000000 0.000001999999998 0.000000000000000
1790.47357305150 0.000000000000000 0.000001999999998 0.000000000000000
1783.16732454179 0.000000000000000 0.000001999999998 0.000000000000000
1775.86107603208 0.000000000000000 0.000001999999997 0.000000000000000
1774.55808842528 0.000000000000000 0.000001999999997 0.000000000000000
1773.25510081848 0.000000000000000 0.000001999999997 0.000000000000000
1771.95211321167 0.000000000000000 0.000001999999997 0.000000000000000
1770.64912560487 0.000000000000000 0.000001999999997 0.000000000000000
1768.04315039127 0.000000000000000 0.000001999999997 0.000000000000000
1765.43717517766 0.000000000000000 0.000001999999997 0.000000000000000
1762.83119996405 0.000000000000000 0.000001999999996 0.000000000000000
1760.22522475045 0.000000000000000 0.000001999999996 0.000000000000000
1757.61924953684 0.000000000000000 0.000001999999996 0.000000000000000
1752.12693523702 0.000000000000000 0.000001999999995 0.000000000000000
1746.63462093720 0.000000000000000 0.000001999999994 0.000000000000000
1741.14230663738 0.000000000000000 0.000001999999993 0.000000000000000
1735.64999233756 0.000000000000000 0.000001999999992 0.000000000000000
1730.15767803774 0.000000000000000 0.000001999999991 0.000000000000000
1723.21170192997 0.000000000000000 0.000001999999989 0.000000000000000
1721.82250670842 0.000000000000000 0.000001999999989 0.000000000000000
1720.43331148687 0.000000000000000 0.000001999999989 0.000000000000000
1719.04411626532 0.000000000000000 0.000001999999988 0.000000000000000
1717.65492104376 0.000000000000000 0.000001999999988 0.000000000000000
1714.87653060066 0.000000000000000 0.000001999999987 0.000000000000000
1712.09814015755 0.000000000000000 0.000001999999987 0.000000000000000
1709.31974971445 0.000000000000000 0.000001999999986 0.000000000000000
1706.54135927134 0.000000000000000 0.000001999999985 0.000000000000000
1703.76296882824 0.000000000000000 0.000001999999985 0.000000000000000
1698.18818133365 0.000000000000000 0.000001999999983 0.000000000000000
1692.61339383906 0.000000000000000 0.000001999999982 0.000000000000000
1687.03860634446 0.000000000000000 0.000001999999980 0.000000000000000
1681.46381884987 0.000000000000000 0.000001999999978 0.000000000000000
1675.88903135528 0.000000000000000 0.000001999999977 0.000000000000000
1668.17199698800 0.000000000000000 0.000001999999974 0.000000000000000
1666.62859011454 0.000000000000000 0.000001999999974 0.000000000000000
1665.08518324108 0.000000000000000 0.000001999999973 0.000000000000000
1663.54177636762 0.000000000000000 0.000001999999973 0.000000000000000
1661.99836949417 0.000000000000000 0.000001999999972 0.000000000000000
1658.91155574725 0.000000000000000 0.000001999999971 0.000000000000000
1655.82474200034 0.000000000000000 0.000001999999970 0.000000000000000
1652.73792825343 0.000000000000000 0.000001999999969 0.000000000000000
1649.65111450651 0.000000000000000 0.000001999999968 0.000000000000000
1645.38850251711 0.000000000000000 0.000001999999966 0.000000000000000
1641.12589052771 0.000000000000000 0.000001999999965 0.000000000000000
1636.86327853831 0.000000000000000 0.000001999999963 0.000000000000000
1632.60066654892 0.000000000000000 0.000001999999962 0.000000000000000
1627.38975921962 0.000000000000000 0.000001999999959 0.000000000000000
1622.17885189032 0.000000000000000 0.000001999999957 0.000000000000000
1616.96794456102 0.000000000000000 0.000001999999955 0.000000000000000
1615.92576309516 0.000000000000000 0.000001999999954 0.000000000000000
1614.88358162930 0.000000000000000 0.000001999999954 0.000000000000000
1613.84140016344 0.000000000000000 0.000001999999953 0.000000000000000
1611.75703723172 0.000000000000000 0.000001999999952 0.000000000000000
1609.67267430000 0.000000000000000 0.000001999999951 0.000000000000000
1607.58831136828 0.000000000000000 0.000001999999951 0.000000000000000
1605.50394843656 0.000000000000000 0.000001999999950 0.000000000000000
1601.91421705804 0.000000000000000 0.000001999999948 0.000000000000000
1598.32448567953 0.000000000000000 0.000001999999946 0.000000000000000
1594.73475430101 0.000000000000000 0.000001999999944 0.000000000000000
1591.14502292250 0.000000000000000 0.000001999999942 0.000000000000000
1585.81074843161 0.000000000000000 0.000001999999939 0.000000000000000
1580.47647394071 0.000000000000000 0.000001999999936 0.000000000000000
1575.14219944982 0.000000000000000 0.000001999999933 0.000000000000000
1569.80792495893 0.000000000000000 0.000001999999930 0.000000000000000
1566.00192097428 0.000000000000000 0.000001999999928 0.000000000000000
1565.24072017735 0.000000000000000 0.000001999999927 0.000000000000000
1564.47951938042 0.000000000000000 0.000001999999927 0.000000000000000
1563.71831858349 0.000000000000000 0.000001999999926 0.000000000000000
1562.19591698963 0.000000000000000 0.000001999999925 0.000000000000000
1560.67351539577 0.000000000000000 0.000001999999924 0.000000000000000
1559.15111380191 0.000000000000000 0.000001999999923 0.000000000000000
1557.62871220805 0.000000000000000 0.000001999999922 0.000000000000000
1554.04657749276 0.000000000000000 0.000001999999920 0.000000000000000
1550.46444277748 0.000000000000000 0.000001999999918 0.000000000000000
1546.88230806219 0.000000000000000 0.000001999999915 0.000000000000000
1543.30017334690 0.000000000000000 0.000001999999912 0.000000000000000
1537.98807682920 0.000000000000000 0.000001999999909 0.000000000000000
1532.67598031151 0.000000000000000 0.000001999999904 0.000000000000000
1528.28852719505 0.000000000000000 0.000001999999901 0.000000000000000
1523.90107407859 0.000000000000000 0.000001999999897 0.000000000000000
1519.51362096213 0.000000000000000 0.000001999999894 0.000000000000000
1516.25209785219 0.000000000000000 0.000001999999891 0.000000000000000
1512.99057474225 0.000000000000000 0.000001999999888 0.000000000000000
1509.72905163231 0.000000000000000 0.000001999999885 0.000000000000000
1506.46752852237 0.000000000000000 0.000001999999882 0.000000000000000
1503.20600541243 0.000000000000000 0.000001999999879 0.000000000000000
1499.94448230249 0.000000000000000 0.000001999999876 0.000000000000000
1496.68295919255 0.000000000000000 0.000001999999873 0.000000000000000
1491.44243977559 0.000000000000000 0.000001999999867 0.000000000000000
1486.20192035864 0.000000000000000 0.000001999999862 0.000000000000000
1481.90423483827 0.000000000000000 0.000001999999857 0.000000000000000
1477.60654931791 0.000000000000000 0.000001999999852 0.000000000000000
1473.30886379754 0.000000000000000 0.000001999999847 0.000000000000000
1469.99355261423 0.000000000000000 0.000001999999844 0.000000000000000
1466.67824143092 0.000000000000000 0.000001999999839 0.000000000000000
1463.36293024761 0.000000000000000 0.000001999999835 0.000000000000000
1460.04761906430 0.000000000000000 0.000001999999831 0.000000000000000
1456.73230788099 0.000000000000000 0.000001999999827 0.000000000000000
1453.41699669768 0.000000000000000 0.000001999999822 0.000000000000000
1450.10168551437 0.000000000000000 0.000001999999818 0.000000000000000
1444.98733470460 0.000000000000000 0.000001999999811 0.000000000000000
1439.87298389483 0.000000000000000 0.000001999999803 0.000000000000000
1435.68841132120 0.000000000000000 0.000001999999797 0.000000000000000
1431.50383874757 0.000000000000000 0.000001999999791 0.000000000000000
1427.31926617394 0.000000000000000 0.000001999999784 0.000000000000000
1424.10700396703 0.000000000000000 0.000001999999779 0.000000000000000
1420.89474176011 0.000000000000000 0.000001999999773 0.000000000000000
1417.68247955320 0.000000000000000 0.000001999999768 0.000000000000000
1414.47021734628 0.000000000000000 0.000001999999762 0.000000000000000
1410.93399934846 0.000000000000000 0.000001999999756 0.000000000000000
1407.39778135064 0.000000000000000 0.000001999999749 0.000000000000000
1403.86156335282 0.000000000000000 0.000001999999742 0.000000000000000
1400.32534535499 0.000000000000000 0.000001999999736 0.000000000000000
1395.54774485516 0.000000000000000 0.000001999999726 0.000000000000000
1390.77014435532 0.000000000000000 0.000001999999716 0.000000000000000
1385.99254385548 0.000000000000000 0.000001999999706 0.000000000000000
1381.21494335564 0.000000000000000 0.000001999999695 0.000000000000000
1380.27601226406 0.000000000000000 0.000001999999693 0.000000000000000
1379.33708117248 0.000000000000000 0.000001999999691 0.000000000000000
1378.39815008090 0.000000000000000 0.000001999999689 0.000000000000000
1376.52028789774 0.000000000000000 0.000001999999684 0.000000000000000
1374.64242571458 0.000000000000000 0.000001999999680 0.000000000000000
1372.76456353142 0.000000000000000 0.000001999999675 0.000000000000000
1370.88670134826 0.000000000000000 0.000001999999671 0.000000000000000
1367.74660877790 0.000000000000000 0.000001999999663 0.000000000000000
1364.60651620754 0.000000000000000 0.000001999999655 0.000000000000000
1361.46642363718 0.000000000000000 0.000001999999647 0.000000000000000
1358.32633106682 0.000000000000000 0.000001999999638 0.000000000000000
1353.69974473361 0.000000000000000 0.000001999999626 0.000000000000000
1349.07315840040 0.000000000000000 0.000001999999613 0.000000000000000
1344.44657206719 0.000000000000000 0.000001999999599 0.000000000000000
1339.81998573398 0.000000000000000 0.000001999999585 0.000000000000000
1336.46510392974 0.000000000000000 0.000001999999574 0.000000000000000
1335.79412756889 0.000000000000000 0.000001999999572 0.000000000000000
1335.12315120805 0.000000000000000 0.000001999999570 0.000000000000000
1334.45217484720 0.000000000000000 0.000001999999568 0.000000000000000
1333.11022212551 0.000000000000000 0.000001999999564 0.000000000000000
1331.76826940381 0.000000000000000 0.000001999999559 0.000000000000000
1330.42631668212 0.000000000000000 0.000001999999555 0.000000000000000
1329.08436396042 0.000000000000000 0.000001999999550 0.000000000000000
1325.96698019341 0.000000000000000 0.000001999999540 0.000000000000000
1322.84959642639 0.000000000000000 0.000001999999529 0.000000000000000
1319.73221265937 0.000000000000000 0.000001999999518 0.000000000000000
1316.61482889236 0.000000000000000 0.000001999999506 0.000000000000000
1311.98484443378 0.000000000000000 0.000001999999489 0.000000000000000
1307.35485997520 0.000000000000000 0.000001999999471 0.000000000000000
1302.72487551662 0.000000000000000 0.000001999999452 0.000000000000000
1298.09489105804 0.000000000000000 0.000001999999432 0.000000000000000
1297.19924973926 0.000000000000000 0.000001999999428 0.000000000000000
1296.30360842047 0.000000000000000 0.000001999999424 0.000000000000000
1295.40796710169 0.000000000000000 0.000001999999421 0.000000000000000
1294.51232578290 0.000000000000000 0.000001999999417 0.000000000000000
1292.72104314533 0.000000000000000 0.000001999999409 0.000000000000000
1290.92976050776 0.000000000000000 0.000001999999401 0.000000000000000
1289.13847787019 0.000000000000000 0.000001999999392 0.000000000000000
1287.34719523262 0.000000000000000 0.000001999999384 0.000000000000000
1285.55591259505 0.000000000000000 0.000001999999376 0.000000000000000
1282.31628051443 0.000000000000000 0.000001999999360 0.000000000000000
1279.07664843381 0.000000000000000 0.000001999999344 0.000000000000000
1275.83701635319 0.000000000000000 0.000001999999328 0.000000000000000
1272.59738427258 0.000000000000000 0.000001999999311 0.000000000000000
1269.35775219196 0.000000000000000 0.000001999999294 0.000000000000000
1264.27381180356 0.000000000000000 0.000001999999266 0.000000000000000
1259.18987141516 0.000000000000000 0.000001999999236 0.000000000000000
1254.10593102676 0.000000000000000 0.000001999999206 0.000000000000000
1253.08914294908 0.000000000000000 0.000001999999200 0.000000000000000
1252.07235487139 0.000000000000000 0.000001999999193 0.000000000000000
1251.05556679371 0.000000000000000 0.000001999999187 0.000000000000000
1250.03877871603 0.000000000000000 0.000001999999181 0.000000000000000
1248.00520256067 0.000000000000000 0.000001999999168 0.000000000000000
1245.97162640531 0.000000000000000 0.000001999999154 0.000000000000000
1243.93805024995 0.000000000000000 0.000001999999141 0.000000000000000
1241.90447409459 0.000000000000000 0.000001999999127 0.000000000000000
1236.72282702001 0.000000000000000 0.000001999999092 0.000000000000000
1232.78559670354 0.000000000000000 0.000001999999063 0.000000000000000
1228.84836638706 0.000000000000000 0.000001999999034 0.000000000000000
1224.91113607059 0.000000000000000 0.000001999999004 0.000000000000000
1220.97390575411 0.000000000000000 0.000001999998973 0.000000000000000
1217.03667543764 0.000000000000000 0.000001999998940 0.000000000000000
1216.22164501200 0.000000000000000 0.000001999998934 0.000000000000000
1215.40661458637 0.000000000000000 0.000001999998927 0.000000000000000
1214.59158416073 0.000000000000000 0.000001999998920 0.000000000000000
1213.77655373509 0.000000000000000 0.000001999998913 0.000000000000000
1212.14649288382 0.000000000000000 0.000001999998899 0.000000000000000
1210.51643203255 0.000000000000000 0.000001999998885 0.000000000000000
1208.88637118128 0.000000000000000 0.000001999998870 0.000000000000000
1206.48077805328 0.000000000000000 0.000001999998848 0.000000000000000
1204.07518492529 0.000000000000000 0.000001999998826 0.000000000000000
1201.66959179729 0.000000000000000 0.000001999998804 0.000000000000000
1199.26399866930 0.000000000000000 0.000001999998781 0.000000000000000
1195.91532452019 0.000000000000000 0.000001999998748 0.000000000000000
1192.56665037108 0.000000000000000 0.000001999998714 0.000000000000000
1189.21797622197 0.000000000000000 0.000001999998679 0.000000000000000
1185.86930207285 0.000000000000000 0.000001999998643 0.000000000000000
1181.83723645565 0.000000000000000 0.000001999998598 0.000000000000000
1177.80517083845 0.000000000000000 0.000001999998552 0.000000000000000
1173.77310522125 0.000000000000000 0.000001999998504 0.000000000000000
1173.04345386626 0.000000000000000 0.000001999998495 0.000000000000000
1172.31380251128 0.000000000000000 0.000001999998486 0.000000000000000
1171.58415115629 0.000000000000000 0.000001999998477 0.000000000000000
1170.12484844631 0.000000000000000 0.000001999998459 0.000000000000000
1168.66554573634 0.000000000000000 0.000001999998441 0.000000000000000
1167.20624302636 0.000000000000000 0.000001999998422 0.000000000000000
1165.74694031639 0.000000000000000 0.000001999998403 0.000000000000000
1162.89989210095 0.000000000000000 0.000001999998366 0.000000000000000
1160.05284388552 0.000000000000000 0.000001999998328 0.000000000000000
1157.20579567008 0.000000000000000 0.000001999998288 0.000000000000000
1154.35874745465 0.000000000000000 0.000001999998248 0.000000000000000
1150.21997250388 0.000000000000000 0.000001999998187 0.000000000000000
1146.08119755311 0.000000000000000 0.000001999998124 0.000000000000000
1141.94242260234 0.000000000000000 0.000001999998059 0.000000000000000
1137.80364765157 0.000000000000000 0.000001999997991 0.000000000000000
1134.79486434222 0.000000000000000 0.000001999997940 0.000000000000000
1134.19310768035 0.000000000000000 0.000001999997930 0.000000000000000
1133.59135101848 0.000000000000000 0.000001999997920 0.000000000000000
1132.98959435661 0.000000000000000 0.000001999997909 0.000000000000000
1131.78608103288 0.000000000000000 0.000001999997888 0.000000000000000
1130.58256770914 0.000000000000000 0.000001999997867 0.000000000000000
1129.37905438540 0.000000000000000 0.000001999997845 0.000000000000000
1128.17554106166 0.000000000000000 0.000001999997823 0.000000000000000
1125.31100060484 0.000000000000000 0.000001999997770 0.000000000000000
1122.44646014802 0.000000000000000 0.000001999997716 0.000000000000000
1119.58191969121 0.000000000000000 0.000001999997660 0.000000000000000
1116.71737923439 0.000000000000000 0.000001999997603 0.000000000000000
1112.62100773973 0.000000000000000 0.000001999997518 0.000000000000000
1108.52463624507 0.000000000000000 0.000001999997431 0.000000000000000
1104.42826475041 0.000000000000000 0.000001999997339 0.000000000000000
1100.33189325575 0.000000000000000 0.000001999997244 0.000000000000000
1097.30731937894 0.000000000000000 0.000001999997172 0.000000000000000
1096.70240460358 0.000000000000000 0.000001999997157 0.000000000000000
1096.09748982821 0.000000000000000 0.000001999997142 0.000000000000000
1095.49257505285 0.000000000000000 0.000001999997127 0.000000000000000
1094.28274550213 0.000000000000000 0.000001999997097 0.000000000000000
1093.07291595140 0.000000000000000 0.000001999997067 0.000000000000000
1091.86308640068 0.000000000000000 0.000001999997036 0.000000000000000
1090.65325684996 0.000000000000000 0.000001999997005 0.000000000000000
1087.82210638039 0.000000000000000 0.000001999996931 0.000000000000000
1084.99095591083 0.000000000000000 0.000001999996855 0.000000000000000
1082.15980544127 0.000000000000000 0.000001999996776 0.000000000000000
1079.32865497170 0.000000000000000 0.000001999996696 0.000000000000000
1075.32767809728 0.000000000000000 0.000001999996578 0.000000000000000
1071.32670122286 0.000000000000000 0.000001999996456 0.000000000000000
1067.32572434844 0.000000000000000 0.000001999996329 0.000000000000000
1063.32474747403 0.000000000000000 0.000001999996196 0.000000000000000
1060.38206155747 0.000000000000000 0.000001999996096 0.000000000000000
1059.79352437416 0.000000000000000 0.000001999996075 0.000000000000000
1059.20498719084 0.000000000000000 0.000001999996055 0.000000000000000
1058.61645000753 0.000000000000000 0.000001999996034 0.000000000000000
1057.43937564091 0.000000000000000 0.000001999995992 0.000000000000000
1056.26230127429 0.000000000000000 0.000001999995950 0.000000000000000
1055.08522690766 0.000000000000000 0.000001999995907 0.000000000000000
1053.90815254104 0.000000000000000 0.000001999995864 0.000000000000000
1051.12121760516 0.000000000000000 0.000001999995760 0.000000000000000
1048.33428266928 0.000000000000000 0.000001999995652 0.000000000000000
1045.54734773340 0.000000000000000 0.000001999995542 0.000000000000000
1042.76041279752 0.000000000000000 0.000001999995429 0.000000000000000
1038.84333522517 0.000000000000000 0.000001999995264 0.000000000000000
1034.92625765281 0.000000000000000 0.000001999995092 0.000000000000000
1031.00918008045 0.000000000000000 0.000001999994914 0.000000000000000
1027.09210250809 0.000000000000000 0.000001999994728 0.000000000000000
1024.20717133214 0.000000000000000 0.000001999994587 0.000000000000000
1023.63018509695 0.000000000000000 0.000001999994558 0.000000000000000
1023.05319886176 0.000000000000000 0.000001999994529 0.000000000000000
1022.47621262657 0.000000000000000 0.000001999994500 0.000000000000000
1021.32224015619 0.000000000000000 0.000001999994441 0.000000000000000
1020.16826768581 0.000000000000000 0.000001999994382 0.000000000000000
1019.01429521543 0.000000000000000 0.000001999994321 0.000000000000000
1017.86032274505 0.000000000000000 0.000001999994260 0.000000000000000
1015.10635007531 0.000000000000000 0.000001999994112 0.000000000000000
1012.35237740557 0.000000000000000 0.000001999993960 0.000000000000000
1009.59840473583 0.000000000000000 0.000001999993802 0.000000000000000
1006.84443206609 0.000000000000000 0.000001999993641 0.000000000000000
1003.00420762195 0.000000000000000 0.000001999993408 0.000000000000000
999.16398317781 0.000000000000000 0.000001999993165 0.000000000000000
995.32375873367 0.000000000000000 0.000001999992912 0.000000000000000
991.48353428954 0.000000000000000 0.000001999992649 0.000000000000000
988.65377967982 0.000000000000000 0.000001999992449 0.000000000000000
988.08782875788 0.000000000000000 0.000001999992408 0.000000000000000
987.52187783594 0.000000000000000 0.000001999992367 0.000000000000000
986.95592691400 0.000000000000000 0.000001999992325 0.000000000000000
985.82402507011 0.000000000000000 0.000001999992242 0.000000000000000
984.69212322623 0.000000000000000 0.000001999992157 0.000000000000000
983.56022138234 0.000000000000000 0.000001999992072 0.000000000000000
982.42831953846 0.000000000000000 0.000001999991985 0.000000000000000
979.69851519590 0.000000000000000 0.000001999991772 0.000000000000000
976.96871085334 0.000000000000000 0.000001999991552 0.000000000000000
974.23890651078 0.000000000000000 0.000001999991326 0.000000000000000
971.50910216822 0.000000000000000 0.000001999991094 0.000000000000000
967.73627597309 0.000000000000000 0.000001999990760 0.000000000000000
963.96344977795 0.000000000000000 0.000001999990413 0.000000000000000
960.19062358282 0.000000000000000 0.000001999990051 0.000000000000000
956.41779738768 0.000000000000000 0.000001999989674 0.000000000000000
953.58169400560 0.000000000000000 0.000001999989381 0.000000000000000
953.01447332919 0.000000000000000 0.000001999989321 0.000000000000000
952.44725265277 0.000000000000000 0.000001999989260 0.000000000000000
951.88003197636 0.000000000000000 0.000001999989200 0.000000000000000
950.74559062353 0.000000000000000 0.000001999989077 0.000000000000000
949.61114927070 0.000000000000000 0.000001999988953 0.000000000000000
948.47670791787 0.000000000000000 0.000001999988828 0.000000000000000
947.34226656504 0.000000000000000 0.000001999988701 0.000000000000000
944.65909877545 0.000000000000000 0.000001999988393 0.000000000000000
941.97593098587 0.000000000000000 0.000001999988077 0.000000000000000
939.29276319629 0.000000000000000 0.000001999987750 0.000000000000000
936.60959540670 0.000000000000000 0.000001999987414 0.000000000000000
932.89998653586 0.000000000000000 0.000001999986932 0.000000000000000
929.19037766501 0.000000000000000 0.000001999986430 0.000000000000000
925.48076879417 0.000000000000000 0.000001999985905 0.000000000000000
921.77115992332 0.000000000000000 0.000001999985358 0.000000000000000
918.94540309996 0.000000000000000 0.000001999984926 0.000000000000000
918.38025173528 0.000000000000000 0.000001999984837 0.000000000000000
917.81510037061 0.000000000000000 0.000001999984748 0.000000000000000
917.24994900593 0.000000000000000 0.000001999984659 0.000000000000000
916.11964627659 0.000000000000000 0.000001999984479 0.000000000000000
914.98934354724 0.000000000000000 0.000001999984296 0.000000000000000
913.85904081789 0.000000000000000 0.000001999984110 0.000000000000000
912.72873808854 0.000000000000000 0.000001999983923 0.000000000000000
910.05802910744 0.000000000000000 0.000001999983469 0.000000000000000
907.38732012634 0.000000000000000 0.000001999983001 0.000000000000000
904.71661114524 0.000000000000000 0.000001999982518 0.000000000000000
902.04590216413 0.000000000000000 0.000001999982020 0.000000000000000
898.38042482163 0.000000000000000 0.000001999981310 0.000000000000000
894.71494747912 0.000000000000000 0.000001999980568 0.000000000000000
891.04947013661 0.000000000000000 0.000001999979794 0.000000000000000
887.38399279411 0.000000000000000 0.000001999978985 0.000000000000000
884.53857532573 0.000000000000000 0.000001999978331 0.000000000000000
883.96949183205 0.000000000000000 0.000001999978198 0.000000000000000
883.40040833837 0.000000000000000 0.000001999978064 0.000000000000000
882.83132484470 0.000000000000000 0.000001999977928 0.000000000000000
881.69315785734 0.000000000000000 0.000001999977655 0.000000000000000
880.55499086999 0.000000000000000 0.000001999977378 0.000000000000000
879.41682388264 0.000000000000000 0.000001999977097 0.000000000000000
878.27865689528 0.000000000000000 0.000001999976812 0.000000000000000
875.60519410627 0.000000000000000 0.000001999976128 0.000000000000000
872.93173131725 0.000000000000000 0.000001999975420 0.000000000000000
870.25826852823 0.000000000000000 0.000001999974689 0.000000000000000
867.58480573921 0.000000000000000 0.000001999973933 0.000000000000000
863.94381201539 0.000000000000000 0.000001999972863 0.000000000000000
860.30281829158 0.000000000000000 0.000001999971743 0.000000000000000
856.66182456776 0.000000000000000 0.000001999970571 0.000000000000000
853.02083084395 0.000000000000000 0.000001999969344 0.000000000000000
850.10193732134 0.000000000000000 0.000001999968319 0.000000000000000
849.51815861681 0.000000000000000 0.000001999968110 0.000000000000000
848.93437991229 0.000000000000000 0.000001999967898 0.000000000000000
848.35060120777 0.000000000000000 0.000001999967686 0.000000000000000
847.18304379872 0.000000000000000 0.000001999967255 0.000000000000000
846.01548638968 0.000000000000000 0.000001999966819 0.000000000000000
844.84792898063 0.000000000000000 0.000001999966375 0.000000000000000
843.68037157158 0.000000000000000 0.000001999965925 0.000000000000000
840.98089029510 0.000000000000000 0.000001999964859 0.000000000000000
838.28140901861 0.000000000000000 0.000001999963754 0.000000000000000
835.58192774213 0.000000000000000 0.000001999962610 0.000000000000000
832.88244646564 0.000000000000000 0.000001999961426 0.000000000000000
829.23638700172 0.000000000000000 0.000001999959758 0.000000000000000
825.59032753779 0.000000000000000 0.000001999958009 0.000000000000000
821.94426807387 0.000000000000000 0.000001999956173 0.000000000000000
818.29820860994 0.000000000000000 0.000001999954246 0.000000000000000
815.33058032759 0.000000000000000 0.000001999952606 0.000000000000000
812.36295204523 0.000000000000000 0.000001999950900 0.000000000000000
809.39532376287 0.000000000000000 0.000001999949124 0.000000000000000
806.42769548052 0.000000000000000 0.000001999947275 0.000000000000000
803.46006719816 0.000000000000000 0.000001999945349 0.000000000000000
800.49243891581 0.000000000000000 0.000001999943343 0.000000000000000
797.52481063345 0.000000000000000 0.000001999941253 0.000000000000000
793.78547069382 0.000000000000000 0.000001999938493 0.000000000000000
790.04613075418 0.000000000000000 0.000001999935585 0.000000000000000
786.30679081455 0.000000000000000 0.000001999932519 0.000000000000000
782.56745087492 0.000000000000000 0.000001999929284 0.000000000000000
779.52585942878 0.000000000000000 0.000001999926523 0.000000000000000
776.48426798264 0.000000000000000 0.000001999923637 0.000000000000000
773.44267653650 0.000000000000000 0.000001999920619 0.000000000000000
770.40108509036 0.000000000000000 0.000001999917464 0.000000000000000
767.35949364422 0.000000000000000 0.000001999914162 0.000000000000000
764.31790219808 0.000000000000000 0.000001999910705 0.000000000000000
761.27631075194 0.000000000000000 0.000001999907085 0.000000000000000
758.77187750830 0.000000000000000 0.000001999903972 0.000000000000000
756.26744426466 0.000000000000000 0.000001999900734 0.000000000000000
754.54558122186 0.000000000000000 0.000001999898429 0.000000000000000
752.82371817907 0.000000000000000 0.000001999896057 0.000000000000000
751.64391654001 0.000000000000000 0.000001999894388 0.000000000000000
750.46411490094 0.000000000000000 0.000001999892682 0.000000000000000
749.63880125054 0.000000000000000 0.000001999891464 0.000000000000000
748.81348760013 0.000000000000000 0.000001999890222 0.000000000000000
748.20324185494 0.000000000000000 0.000001999889286 0.000000000000000
747.59299610974 0.000000000000000 0.000001999888332 0.000000000000000
746.98275036454 0.000000000000000 0.000001999887354 0.000000000000000
746.37250461935 0.000000000000000 0.000001999886346 0.000000000000000
746.28323984010 0.000000000000000 0.000001999886196 0.000000000000000
746.19397506085 0.000000000000000 0.000001999886044 0.000000000000000
746.10471028161 0.000000000000000 0.000001999885892 0.000000000000000
745.92618072311 0.000000000000000 0.000001999885585 0.000000000000000
745.74765116462 0.000000000000000 0.000001999885274 0.000000000000000
745.56912160613 0.000000000000000 0.000001999884959 0.000000000000000
745.39059204763 0.000000000000000 0.000001999884641 0.000000000000000
744.99185655407 0.000000000000000 0.000001999883919 0.000000000000000
744.59312106051 0.000000000000000 0.000001999883182 0.000000000000000
744.19438556695 0.000000000000000 0.000001999882433 0.000000000000000
743.79565007339 0.000000000000000 0.000001999881673 0.000000000000000
742.70170093355 0.000000000000000 0.000001999879542 0.000000000000000
741.85619551202 0.000000000000000 0.000001999877855 0.000000000000000
741.01069009049 0.000000000000000 0.000001999876138 0.000000000000000
740.31694373163 0.000000000000000 0.000001999874707 0.000000000000000
739.62319737278 0.000000000000000 0.000001999873257 0.000000000000000
739.06770234335 0.000000000000000 0.000001999872081 0.000000000000000
738.51220731392 0.000000000000000 0.000001999870894 0.000000000000000
737.95671228449 0.000000000000000 0.000001999869695 0.000000000000000
737.87646863099 0.000000000000000 0.000001999869520 0.000000000000000
737.79622497748 0.000000000000000 0.000001999869346 0.000000000000000
737.71598132398 0.000000000000000 0.000001999869171 0.000000000000000
737.55549401697 0.000000000000000 0.000001999868821 0.000000000000000
737.39500670997 0.000000000000000 0.000001999868469 0.000000000000000
737.23451940296 0.000000000000000 0.000001999868117 0.000000000000000
737.07403209595 0.000000000000000 0.000001999867764 0.000000000000000
736.55739068551 0.000000000000000 0.000001999866619 0.000000000000000
736.14164120398 0.000000000000000 0.000001999865690 0.000000000000000
735.72589172246 0.000000000000000 0.000001999864755 0.000000000000000
735.31014224093 0.000000000000000 0.000001999863812 0.000000000000000
734.89439275940 0.000000000000000 0.000001999862863 0.000000000000000
734.12093944112 0.000000000000000 0.000001999861078 0.000000000000000
733.34748612284 0.000000000000000 0.000001999859268 0.000000000000000
732.57403280457 0.000000000000000 0.000001999857434 0.000000000000000
731.80057948629 0.000000000000000 0.000001999855574 0.000000000000000
731.20168593716 0.000000000000000 0.000001999854117 0.000000000000000
730.60279238804 0.000000000000000 0.000001999852644 0.000000000000000
730.00389883891 0.000000000000000 0.000001999851155 0.000000000000000
729.51951844160 0.000000000000000 0.000001999849940 0.000000000000000
729.42264236214 0.000000000000000 0.000001999849696 0.000000000000000
729.32576628268 0.000000000000000 0.000001999849451 0.000000000000000
729.22889020322 0.000000000000000 0.000001999849206 0.000000000000000
729.03513804429 0.000000000000000 0.000001999848714 0.000000000000000
728.84138588537 0.000000000000000 0.000001999848221 0.000000000000000
728.64763372644 0.000000000000000 0.000001999847726 0.000000000000000
728.45388156752 0.000000000000000 0.000001999847229 0.000000000000000
728.05630033111 0.000000000000000 0.000001999846205 0.000000000000000
727.65871909471 0.000000000000000 0.000001999845173 0.000000000000000
727.26113785830 0.000000000000000 0.000001999844134 0.000000000000000
726.86355662190 0.000000000000000 0.000001999843088 0.000000000000000
725.82498582202 0.000000000000000 0.000001999840320 0.000000000000000
724.97210962584 0.000000000000000 0.000001999838008 0.000000000000000
724.11923342966 0.000000000000000 0.000001999835662 0.000000000000000
723.46558739534 0.000000000000000 0.000001999833839 0.000000000000000
722.81194136101 0.000000000000000 0.000001999831995 0.000000000000000
722.15829532668 0.000000000000000 0.000001999830129 0.000000000000000
721.50464929235 0.000000000000000 0.000001999828241 0.000000000000000
721.07030496764 0.000000000000000 0.000001999826974 0.000000000000000
720.63596064293 0.000000000000000 0.000001999825697 0.000000000000000
720.20161631821 0.000000000000000 0.000001999824410 0.000000000000000
719.76727199350 0.000000000000000 0.000001999823114 0.000000000000000
719.33292766878 0.000000000000000 0.000001999821807 0.000000000000000
718.89858334407 0.000000000000000 0.000001999820489 0.000000000000000
718.46423901936 0.000000000000000 0.000001999819162 0.000000000000000
717.63580193057 0.000000000000000 0.000001999816600 0.000000000000000
716.80736484179 0.000000000000000 0.000001999814000 0.000000000000000
715.97892775301 0.000000000000000 0.000001999811360 0.000000000000000
715.34171593130 0.000000000000000 0.000001999809302 0.000000000000000
714.70450410958 0.000000000000000 0.000001999807221 0.000000000000000
714.06729228787 0.000000000000000 0.000001999805114 0.000000000000000
713.43008046615 0.000000000000000 0.000001999802983 0.000000000000000
713.34295917277 0.000000000000000 0.000001999802690 0.000000000000000
713.25583787938 0.000000000000000 0.000001999802396 0.000000000000000
713.16871658600 0.000000000000000 0.000001999802102 0.000000000000000
712.99447399923 0.000000000000000 0.000001999801512 0.000000000000000
712.82023141246 0.000000000000000 0.000001999800920 0.000000000000000
712.64598882570 0.000000000000000 0.000001999800326 0.000000000000000
712.47174623893 0.000000000000000 0.000001999799730 0.000000000000000
712.03814893119 0.000000000000000 0.000001999798240 0.000000000000000
711.60455162346 0.000000000000000 0.000001999796737 0.000000000000000
711.17095431573 0.000000000000000 0.000001999795222 0.000000000000000
710.73735700799 0.000000000000000 0.000001999793695 0.000000000000000
709.73873287449 0.000000000000000 0.000001999790131 0.000000000000000
708.74010874098 0.000000000000000 0.000001999786499 0.000000000000000
708.03190807968 0.000000000000000 0.000001999783882 0.000000000000000
707.32370741838 0.000000000000000 0.000001999781230 0.000000000000000
706.74971376055 0.000000000000000 0.000001999779055 0.000000000000000
706.17572010272 0.000000000000000 0.000001999776856 0.000000000000000
705.60172644490 0.000000000000000 0.000001999774632 0.000000000000000
705.48848621555 0.000000000000000 0.000001999774191 0.000000000000000
705.37524598621 0.000000000000000 0.000001999773749 0.000000000000000
705.26200575686 0.000000000000000 0.000001999773305 0.000000000000000
705.03552529817 0.000000000000000 0.000001999772416 0.000000000000000
704.80904483948 0.000000000000000 0.000001999771522 0.000000000000000
704.58256438079 0.000000000000000 0.000001999770625 0.000000000000000
704.35608392210 0.000000000000000 0.000001999769723 0.000000000000000
703.94046109921 0.000000000000000 0.000001999768059 0.000000000000000
703.52483827631 0.000000000000000 0.000001999766382 0.000000000000000
703.10921545342 0.000000000000000 0.000001999764691 0.000000000000000
702.69359263052 0.000000000000000 0.000001999762987 0.000000000000000
702.27796980763 0.000000000000000 0.000001999761269 0.000000000000000
701.24774477087 0.000000000000000 0.000001999756951 0.000000000000000
700.21751973411 0.000000000000000 0.000001999752546 0.000000000000000
699.41219775847 0.000000000000000 0.000001999749041 0.000000000000000
698.60687578283 0.000000000000000 0.000001999745480 0.000000000000000
698.48447663142 0.000000000000000 0.000001999744934 0.000000000000000
698.36207748001 0.000000000000000 0.000001999744386 0.000000000000000
698.23967832860 0.000000000000000 0.000001999743837 0.000000000000000
698.11727917718 0.000000000000000 0.000001999743287 0.000000000000000
697.87248087436 0.000000000000000 0.000001999742183 0.000000000000000
697.62768257153 0.000000000000000 0.000001999741074 0.000000000000000
697.38288426871 0.000000000000000 0.000001999739959 0.000000000000000
697.13808596588 0.000000000000000 0.000001999738839 0.000000000000000
696.89328766305 0.000000000000000 0.000001999737713 0.000000000000000
696.46464570587 0.000000000000000 0.000001999735729 0.000000000000000
696.03600374869 0.000000000000000 0.000001999733728 0.000000000000000
695.60736179150 0.000000000000000 0.000001999731710 0.000000000000000
695.17871983432 0.000000000000000 0.000001999729675 0.000000000000000
694.75007787713 0.000000000000000 0.000001999727622 0.000000000000000
693.85524937408 0.000000000000000 0.000001999723280 0.000000000000000
692.96042087104 0.000000000000000 0.000001999718860 0.000000000000000
692.06559236799 0.000000000000000 0.000001999714359 0.000000000000000
691.17076386494 0.000000000000000 0.000001999709776 0.000000000000000
691.04369052707 0.000000000000000 0.000001999709118 0.000000000000000
690.91661718919 0.000000000000000 0.000001999708459 0.000000000000000
690.78954385132 0.000000000000000 0.000001999707798 0.000000000000000
690.66247051345 0.000000000000000 0.000001999707135 0.000000000000000
690.40832383770 0.000000000000000 0.000001999705804 0.000000000000000
690.15417716195 0.000000000000000 0.000001999704467 0.000000000000000
689.90003048621 0.000000000000000 0.000001999703122 0.000000000000000
689.64588381046 0.000000000000000 0.000001999701771 0.000000000000000
689.39173713472 0.000000000000000 0.000001999700413 0.000000000000000
688.91346443613 0.000000000000000 0.000001999697837 0.000000000000000
688.43519173754 0.000000000000000 0.000001999695236 0.000000000000000
687.95691903895 0.000000000000000 0.000001999692609 0.000000000000000
687.47864634036 0.000000000000000 0.000001999689956 0.000000000000000
687.00037364177 0.000000000000000 0.000001999687276 0.000000000000000
686.04630151982 0.000000000000000 0.000001999681851 0.000000000000000
685.09222939786 0.000000000000000 0.000001999676317 0.000000000000000
684.13815727590 0.000000000000000 0.000001999670670 0.000000000000000
684.01107051223 0.000000000000000 0.000001999669910 0.000000000000000
683.88398374857 0.000000000000000 0.000001999669147 0.000000000000000
683.75689698490 0.000000000000000 0.000001999668382 0.000000000000000
683.62981022123 0.000000000000000 0.000001999667615 0.000000000000000
683.37563669390 0.000000000000000 0.000001999666075 0.000000000000000
683.12146316657 0.000000000000000 0.000001999664527 0.000000000000000
682.86728963924 0.000000000000000 0.000001999662971 0.000000000000000
682.61311611190 0.000000000000000 0.000001999661406 0.000000000000000
682.35894258457 0.000000000000000 0.000001999659832 0.000000000000000
681.91049043816 0.000000000000000 0.000001999657035 0.000000000000000
681.46203829175 0.000000000000000 0.000001999654211 0.000000000000000
681.01358614535 0.000000000000000 0.000001999651360 0.000000000000000
680.56513399894 0.000000000000000 0.000001999648481 0.000000000000000
680.11668185253 0.000000000000000 0.000001999645574 0.000000000000000
679.66822970612 0.000000000000000 0.000001999642638 0.000000000000000
678.83585274510 0.000000000000000 0.000001999637114 0.000000000000000
678.00347578408 0.000000000000000 0.000001999631488 0.000000000000000
677.17109882305 0.000000000000000 0.000001999625759 0.000000000000000
677.04046759014 0.000000000000000 0.000001999624850 0.000000000000000
676.90983635724 0.000000000000000 0.000001999623939 0.000000000000000
676.77920512433 0.000000000000000 0.000001999623025 0.000000000000000
676.64857389142 0.000000000000000 0.000001999622108 0.000000000000000
676.38731142560 0.000000000000000 0.000001999620267 0.000000000000000
676.12604895979 0.000000000000000 0.000001999618415 0.000000000000000
675.86478649397 0.000000000000000 0.000001999616552 0.000000000000000
675.60352402815 0.000000000000000 0.000001999614679 0.000000000000000
675.34226156233 0.000000000000000 0.000001999612794 0.000000000000000
674.87641768446 0.000000000000000 0.000001999609407 0.000000000000000
674.41057380658 0.000000000000000 0.000001999605984 0.000000000000000
673.94472992870 0.000000000000000 0.000001999602525 0.000000000000000
673.47888605082 0.000000000000000 0.000001999599030 0.000000000000000
673.01304217294 0.000000000000000 0.000001999595497 0.000000000000000
672.08784435089 0.000000000000000 0.000001999588370 0.000000000000000
671.16264652883 0.000000000000000 0.000001999581090 0.000000000000000
670.23744870677 0.000000000000000 0.000001999573653 0.000000000000000
670.08962162806 0.000000000000000 0.000001999572450 0.000000000000000
669.94179454934 0.000000000000000 0.000001999571243 0.000000000000000
669.79396747063 0.000000000000000 0.000001999570032 0.000000000000000
669.64614039192 0.000000000000000 0.000001999568816 0.000000000000000
669.35048623449 0.000000000000000 0.000001999566372 0.000000000000000
669.05483207707 0.000000000000000 0.000001999563912 0.000000000000000
668.75917791964 0.000000000000000 0.000001999561435 0.000000000000000
668.46352376222 0.000000000000000 0.000001999558940 0.000000000000000
668.16786960479 0.000000000000000 0.000001999556428 0.000000000000000
667.50957533420 0.000000000000000 0.000001999550771 0.000000000000000
666.85128106361 0.000000000000000 0.000001999545025 0.000000000000000
666.19298679301 0.000000000000000 0.000001999539188 0.000000000000000
665.53469252242 0.000000000000000 0.000001999533259 0.000000000000000
664.87639825182 0.000000000000000 0.000001999527235 0.000000000000000
664.00911673774 0.000000000000000 0.000001999519150 0.000000000000000
663.83566043492 0.000000000000000 0.000001999517512 0.000000000000000
663.66220413211 0.000000000000000 0.000001999515868 0.000000000000000
663.48874782929 0.000000000000000 0.000001999514216 0.000000000000000
663.31529152648 0.000000000000000 0.000001999512558 0.000000000000000
662.96837892084 0.000000000000000 0.000001999509219 0.000000000000000
662.62146631521 0.000000000000000 0.000001999505852 0.000000000000000
662.27455370958 0.000000000000000 0.000001999502456 0.000000000000000
661.92764110394 0.000000000000000 0.000001999499030 0.000000000000000
661.58072849831 0.000000000000000 0.000001999495575 0.000000000000000
660.84906311526 0.000000000000000 0.000001999488188 0.000000000000000
660.11739773221 0.000000000000000 0.000001999480664 0.000000000000000
659.38573234916 0.000000000000000 0.000001999472999 0.000000000000000
658.65406696611 0.000000000000000 0.000001999465189 0.000000000000000
657.92240158306 0.000000000000000 0.000001999457231 0.000000000000000
657.20093776324 0.000000000000000 0.000001999449234 0.000000000000000
657.07608843916 0.000000000000000 0.000001999447835 0.000000000000000
656.95123911508 0.000000000000000 0.000001999446431 0.000000000000000
656.82638979100 0.000000000000000 0.000001999445023 0.000000000000000
656.57669114284 0.000000000000000 0.000001999442192 0.000000000000000
656.32699249469 0.000000000000000 0.000001999439343 0.000000000000000
656.07729384653 0.000000000000000 0.000001999436475 0.000000000000000
655.82759519837 0.000000000000000 0.000001999433588 0.000000000000000
655.35715416382 0.000000000000000 0.000001999428096 0.000000000000000
654.88671312927 0.000000000000000 0.000001999422535 0.000000000000000
654.41627209472 0.000000000000000 0.000001999416903 0.000000000000000
653.94583106017 0.000000000000000 0.000001999411199 0.000000000000000
653.17921207470 0.000000000000000 0.000001999401745 0.000000000000000
652.41259308924 0.000000000000000 0.000001999392091 0.000000000000000
651.64597410378 0.000000000000000 0.000001999382230 0.000000000000000
651.11319645608 0.000000000000000 0.000001999375251 0.000000000000000
650.58041880838 0.000000000000000 0.000001999368166 0.000000000000000
650.04764116068 0.000000000000000 0.000001999360974 0.000000000000000
649.51486351298 0.000000000000000 0.000001999353671 0.000000000000000
648.98208586528 0.000000000000000 0.000001999346255 0.000000000000000
648.44930821758 0.000000000000000 0.000001999338724 0.000000000000000
647.91653056988 0.000000000000000 0.000001999331074 0.000000000000000
647.15412258559 0.000000000000000 0.000001999319915 0.000000000000000
646.39171460131 0.000000000000000 0.000001999308499 0.000000000000000
645.62930661703 0.000000000000000 0.000001999296817 0.000000000000000
645.50716717595 0.000000000000000 0.000001999294920 0.000000000000000
645.38502773487 0.000000000000000 0.000001999293016 0.000000000000000
645.26288829379 0.000000000000000 0.000001999291105 0.000000000000000
645.01860941164 0.000000000000000 0.000001999287261 0.000000000000000
644.77433052948 0.000000000000000 0.000001999283388 0.000000000000000
644.53005164733 0.000000000000000 0.000001999279485 0.000000000000000
644.28577276517 0.000000000000000 0.000001999275553 0.000000000000000
643.76238860475 0.000000000000000 0.000001999267025 0.000000000000000
643.23900444434 0.000000000000000 0.000001999258356 0.000000000000000
642.71562028392 0.000000000000000 0.000001999249540 0.000000000000000
642.19223612350 0.000000000000000 0.000001999240574 0.000000000000000
641.42920336782 0.000000000000000 0.000001999227225 0.000000000000000
640.66617061213 0.000000000000000 0.000001999213535 0.000000000000000
640.08807367612 0.000000000000000 0.000001999202928 0.000000000000000
639.50997674011 0.000000000000000 0.000001999192110 0.000000000000000
638.93187980411 0.000000000000000 0.000001999181075 0.000000000000000
638.35378286810 0.000000000000000 0.000001999169816 0.000000000000000
637.77568593209 0.000000000000000 0.000001999158324 0.000000000000000
637.19758899608 0.000000000000000 0.000001999146592 0.000000000000000
636.61949206007 0.000000000000000 0.000001999134611 0.000000000000000
635.81124485184 0.000000000000000 0.000001999117426 0.000000000000000
635.16200744011 0.000000000000000 0.000001999103240 0.000000000000000
635.03215995776 0.000000000000000 0.000001999100360 0.000000000000000
634.90231247541 0.000000000000000 0.000001999097466 0.000000000000000
634.77246499306 0.000000000000000 0.000001999094557 0.000000000000000
634.51277002837 0.000000000000000 0.000001999088696 0.000000000000000
634.25307506368 0.000000000000000 0.000001999082776 0.000000000000000
633.99338009898 0.000000000000000 0.000001999076794 0.000000000000000
633.73368513429 0.000000000000000 0.000001999070751 0.000000000000000
633.16477538549 0.000000000000000 0.000001999057292 0.000000000000000
632.59586563669 0.000000000000000 0.000001999043519 0.000000000000000
632.02695588789 0.000000000000000 0.000001999029419 0.000000000000000
631.45804613909 0.000000000000000 0.000001999014979 0.000000000000000
630.65617019771 0.000000000000000 0.000001998994018 0.000000000000000
630.50871246276 0.000000000000000 0.000001998990083 0.000000000000000
630.36125472780 0.000000000000000 0.000001998986122 0.000000000000000
630.21379699285 0.000000000000000 0.000001998982136 0.000000000000000
629.91888152294 0.000000000000000 0.000001998974083 0.000000000000000
629.62396605304 0.000000000000000 0.000001998965923 0.000000000000000
629.32905058313 0.000000000000000 0.000001998957653 0.000000000000000
629.03413511322 0.000000000000000 0.000001998949269 0.000000000000000
628.41983255281 0.000000000000000 0.000001998931431 0.000000000000000
627.80552999240 0.000000000000000 0.000001998913063 0.000000000000000
627.19122743200 0.000000000000000 0.000001998894135 0.000000000000000
626.57692487159 0.000000000000000 0.000001998874616 0.000000000000000
625.82846972197 0.000000000000000 0.000001998849986 0.000000000000000
625.08001457235 0.000000000000000 0.000001998824359 0.000000000000000
624.33155942273 0.000000000000000 0.000001998797661 0.000000000000000
623.58310427311 0.000000000000000 0.000001998769810 0.000000000000000
622.83464912349 0.000000000000000 0.000001998740718 0.000000000000000
622.08619397387 0.000000000000000 0.000001998710291 0.000000000000000
621.33773882425 0.000000000000000 0.000001998678432 0.000000000000000
620.32468670012 0.000000000000000 0.000001998632867 0.000000000000000
620.14738229908 0.000000000000000 0.000001998624590 0.000000000000000
619.97007789804 0.000000000000000 0.000001998616221 0.000000000000000
619.79277349700 0.000000000000000 0.000001998607760 0.000000000000000
619.61546909596 0.000000000000000 0.000001998599207 0.000000000000000
619.26086029387 0.000000000000000 0.000001998581823 0.000000000000000
618.90625149179 0.000000000000000 0.000001998564073 0.000000000000000
618.55164268971 0.000000000000000 0.000001998545966 0.000000000000000
618.19703388763 0.000000000000000 0.000001998527520 0.000000000000000
617.84242508554 0.000000000000000 0.000001998508761 0.000000000000000
616.96697830250 0.000000000000000 0.000001998461399 0.000000000000000
616.09153151945 0.000000000000000 0.000001998413414 0.000000000000000
615.21608473640 0.000000000000000 0.000001998366457 0.000000000000000
614.34063795335 0.000000000000000 0.000001998322568 0.000000000000000
613.46519117031 0.000000000000000 0.000001998283473 0.000000000000000
612.58974438726 0.000000000000000 0.000001998249927 0.000000000000000
611.51316453538 0.000000000000000 0.000001998215941 0.000000000000000
610.43658468351 0.000000000000000 0.000001998188589 0.000000000000000
609.36000483163 0.000000000000000 0.000001998166368 0.000000000000000
608.28342497976 0.000000000000000 0.000001998148013 0.000000000000000
607.20684512788 0.000000000000000 0.000001998132571 0.000000000000000
606.13026527600 0.000000000000000 0.000001998119354 0.000000000000000
603.91565972145 0.000000000000000 0.000001998097197 0.000000000000000
601.70105416689 0.000000000000000 0.000001998079693 0.000000000000000
599.48644861234 0.000000000000000 0.000001998065316 0.000000000000000
597.27184305778 0.000000000000000 0.000001998053138 0.000000000000000
595.05723750323 0.000000000000000 0.000001998042569 0.000000000000000
590.49043900029 0.000000000000000 0.000001998024339 0.000000000000000
585.92364049735 0.000000000000000 0.000001998009334 0.000000000000000
581.35684199441 0.000000000000000 0.000001997996411 0.000000000000000
576.79004349147 0.000000000000000 0.000001997984932 0.000000000000000
566.31097739853 0.000000000000000 0.000001997962193 0.000000000000000
555.83191130560 0.000000000000000 0.000001997942207 0.000000000000000
545.35284521266 0.000000000000000 0.000001997923628 0.000000000000000
534.87377911973 0.000000000000000 0.000001997905655 0.000000000000000
518.23904462539 0.000000000000000 0.000001997877037 0.000000000000000
501.60431013105 0.000000000000000 0.000001997847039 0.000000000000000
484.96957563671 0.000000000000000 0.000001997814351 0.000000000000000
468.33484114237 0.000000000000000 0.000001997777647 0.000000000000000
451.70010664803 0.000000000000000 0.000001997735482 0.000000000000000
435.06537215370 0.000000000000000 0.000001997686158 0.000000000000000
418.43063765936 0.000000000000000 0.000001997627621 0.000000000000000
401.79590316502 0.000000000000000 0.000001997557349 0.000000000000000
385.16116867068 0.000000000000000 0.000001997472211 0.000000000000000
368.52643417634 0.000000000000000 0.000001997368276 0.000000000000000
351.89169968200 0.000000000000000 0.000001997240917 0.000000000000000
338.47600217616 0.000000000000000 0.000001997117782 0.000000000000000
325.06030467031 0.000000000000000 0.000001996972821 0.000000000000000
311.64460716447 0.000000000000000 0.000001996800510 0.000000000000000
298.22890965862 0.000000000000000 0.000001996595035 0.000000000000000
284.81321215278 0.000000000000000 0.000001996355418 0.000000000000000
274.50701035771 0.000000000000000 0.000001996149542 0.000000000000000
264.20080856264 0.000000000000000 0.000001995922844 0.000000000000000
253.89460676757 0.000000000000000 0.000001995672615 0.000000000000000
243.58840497250 0.000000000000000 0.000001995398322 0.000000000000000
235.06534638865 0.000000000000000 0.000001995153911 0.000000000000000
226.54228780480 0.000000000000000 0.000001994892513 0.000000000000000
219.71230056746 0.000000000000000 0.000001994668444 0.000000000000000
212.88231333012 0.000000000000000 0.000001994426853 0.000000000000000
207.51099524963 0.000000000000000 0.000001994219635 0.000000000000000
202.13967716914 0.000000000000000 0.000001993991614 0.000000000000000
197.77593354317 0.000000000000000 0.000001993787228 0.000000000000000
193.41218991720 0.000000000000000 0.000001993562465 0.000000000000000
189.04844629123 0.000000000000000 0.000001993314744 0.000000000000000
184.68470266526 0.000000000000000 0.000001993042884 0.000000000000000
180.32095903929 0.000000000000000 0.000001992748309 0.000000000000000
175.40953572827 0.000000000000000 0.000001992395615 0.000000000000000
170.49811241724 0.000000000000000 0.000001992029416 0.000000000000000
165.58668910621 0.000000000000000 0.000001991655804 0.000000000000000
160.67526579518 0.000000000000000 0.000001991277094 0.000000000000000
155.76384248416 0.000000000000000 0.000001990894232 0.000000000000000
149.52087115824 0.000000000000000 0.000001990406144 0.000000000000000
143.27789983231 0.000000000000000 0.000001989924356 0.000000000000000
137.03492850639 0.000000000000000 0.000001989456784 0.000000000000000
130.79195718047 0.000000000000000 0.000001989009040 0.000000000000000
124.54898585455 0.000000000000000 0.000001988585808 0.000000000000000
114.03678986982 0.000000000000000 0.000001987938386 0.000000000000000
103.52459388509 0.000000000000000 0.000001987380459 0.000000000000000
93.01239790037 0.000000000000000 0.000001986913177 0.000000000000000
82.50020191564 0.000000000000000 0.000001986532751 0.000000000000000
71.98800593091 0.000000000000000 0.000001986232463 0.000000000000000
54.00756784243 0.000000000000000 0.000001985881180 0.000000000000000
36.02712975395 0.000000000000000 0.000001985696346 0.000000000000000
18.04669166547 0.000000000000000 0.000001985631341 0.000000000000000
10.00000000000 0.000000000000000 0.000001985625615 0.000000000000000


==> anc/appendix_2e-6_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000002000000000 0.000000000000000
3999.99994685048 0.000000000000000 0.000002000000000 0.000000000000000
3999.99989370095 0.000000000000000 0.000002000000000 0.000000000000000
3999.46839846213 0.000000000000000 0.000002000000000 0.000000000000000
3998.93690322330 0.000000000000000 0.000002000000000 0.000000000000000
3998.40540798447 0.000000000000000 0.000002000000000 0.000000000000000
3993.09045559621 0.000000000000000 0.000002000000000 0.000000000000000
3987.77550320794 0.000000000000000 0.000002000000000 0.000000000000000
3982.46055081967 0.000000000000000 0.000002000000000 0.000000000000000
3977.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3927.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3877.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3827.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3777.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3727.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3677.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3627.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3577.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3527.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3477.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3427.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3377.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3327.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3277.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3227.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3177.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3127.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3077.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
3027.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2977.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2927.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2877.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2827.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2777.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2727.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2677.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2627.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2577.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2527.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2477.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2427.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2377.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2327.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2277.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2227.14559843140 0.000000000000000 0.000002000000000 0.000000000000000
2177.14559843140 0.000000000000000 0.000001999999999 0.000000000000000
2127.14559843140 0.000000000000000 0.000001999999999 0.000000000000000
2077.14559843140 0.000000000000000 0.000001999999999 0.000000000000000
2027.14559843140 0.000000000000000 0.000001999999999 0.000000000000000
1977.14559843140 0.000000000000000 0.000001999999998 0.000000000000000
1936.27622420111 0.000000000000000 0.000001999999998 0.000000000000000
1895.40684997081 0.000000000000000 0.000001999999997 0.000000000000000
1863.31509362416 0.000000000000000 0.000001999999996 0.000000000000000
1831.22333727750 0.000000000000000 0.000001999999995 0.000000000000000
1799.13158093084 0.000000000000000 0.000001999999994 0.000000000000000
1794.03175999506 0.000000000000000 0.000001999999993 0.000000000000000
1788.93193905927 0.000000000000000 0.000001999999993 0.000000000000000
1783.83211812349 0.000000000000000 0.000001999999992 0.000000000000000
1778.73229718770 0.000000000000000 0.000001999999992 0.000000000000000
1773.63247625191 0.000000000000000 0.000001999999991 0.000000000000000
1763.43283438034 0.000000000000000 0.000001999999990 0.000000000000000
1753.23319250877 0.000000000000000 0.000001999999989 0.000000000000000
1743.03355063720 0.000000000000000 0.000001999999988 0.000000000000000
1732.83390876563 0.000000000000000 0.000001999999986 0.000000000000000
1722.63426689406 0.000000000000000 0.000001999999984 0.000000000000000
1706.86622706219 0.000000000000000 0.000001999999981 0.000000000000000
1691.09818723033 0.000000000000000 0.000001999999977 0.000000000000000
1675.33014739847 0.000000000000000 0.000001999999973 0.000000000000000
1659.56210756661 0.000000000000000 0.000001999999969 0.000000000000000
1643.79406773474 0.000000000000000 0.000001999999963 0.000000000000000
1626.50888599172 0.000000000000000 0.000001999999957 0.000000000000000
1609.22370424869 0.000000000000000 0.000001999999949 0.000000000000000
1591.93852250567 0.000000000000000 0.000001999999941 0.000000000000000
1574.65334076265 0.000000000000000 0.000001999999932 0.000000000000000
1557.36815901962 0.000000000000000 0.000001999999921 0.000000000000000
1540.08297727660 0.000000000000000 0.000001999999909 0.000000000000000
1522.79779553358 0.000000000000000 0.000001999999896 0.000000000000000
1505.51261379055 0.000000000000000 0.000001999999881 0.000000000000000
1488.22743204753 0.000000000000000 0.000001999999864 0.000000000000000
1470.94225030450 0.000000000000000 0.000001999999845 0.000000000000000
1453.65706856148 0.000000000000000 0.000001999999823 0.000000000000000
1436.37188681846 0.000000000000000 0.000001999999798 0.000000000000000
1433.53359244976 0.000000000000000 0.000001999999794 0.000000000000000
1430.69529808106 0.000000000000000 0.000001999999790 0.000000000000000
1427.85700371236 0.000000000000000 0.000001999999785 0.000000000000000
1425.01870934366 0.000000000000000 0.000001999999781 0.000000000000000
1419.34212060627 0.000000000000000 0.000001999999771 0.000000000000000
1413.66553186887 0.000000000000000 0.000001999999761 0.000000000000000
1407.98894313147 0.000000000000000 0.000001999999751 0.000000000000000
1402.31235439408 0.000000000000000 0.000001999999740 0.000000000000000
1396.63576565668 0.000000000000000 0.000001999999729 0.000000000000000
1384.29486540661 0.000000000000000 0.000001999999703 0.000000000000000
1371.95396515653 0.000000000000000 0.000001999999674 0.000000000000000
1359.61306490646 0.000000000000000 0.000001999999643 0.000000000000000
1347.27216465639 0.000000000000000 0.000001999999608 0.000000000000000
1334.93126440631 0.000000000000000 0.000001999999571 0.000000000000000
1322.59036415624 0.000000000000000 0.000001999999529 0.000000000000000
1310.24946390616 0.000000000000000 0.000001999999483 0.000000000000000
1297.90856365609 0.000000000000000 0.000001999999433 0.000000000000000
1285.56766340601 0.000000000000000 0.000001999999377 0.000000000000000
1273.22676315594 0.000000000000000 0.000001999999316 0.000000000000000
1260.88586290587 0.000000000000000 0.000001999999248 0.000000000000000
1248.54496265579 0.000000000000000 0.000001999999173 0.000000000000000
1236.20406240572 0.000000000000000 0.000001999999090 0.000000000000000
1223.86316215564 0.000000000000000 0.000001999998998 0.000000000000000
1211.52226190557 0.000000000000000 0.000001999998895 0.000000000000000
1199.18136165550 0.000000000000000 0.000001999998782 0.000000000000000
1186.84046140542 0.000000000000000 0.000001999998656 0.000000000000000
1174.49956115535 0.000000000000000 0.000001999998515 0.000000000000000
1162.15866090527 0.000000000000000 0.000001999998359 0.000000000000000
1149.81776065520 0.000000000000000 0.000001999998184 0.000000000000000
1137.47686040512 0.000000000000000 0.000001999997989 0.000000000000000
1125.13596015505 0.000000000000000 0.000001999997771 0.000000000000000
1112.79505990498 0.000000000000000 0.000001999997527 0.000000000000000
1100.45415965490 0.000000000000000 0.000001999997253 0.000000000000000
1088.11325940483 0.000000000000000 0.000001999996946 0.000000000000000
1075.77235915475 0.000000000000000 0.000001999996600 0.000000000000000
1063.43145890468 0.000000000000000 0.000001999996211 0.000000000000000
1051.09055865461 0.000000000000000 0.000001999995772 0.000000000000000
1038.74965840453 0.000000000000000 0.000001999995276 0.000000000000000
1026.40875815446 0.000000000000000 0.000001999994715 0.000000000000000
1014.06785790438 0.000000000000000 0.000001999994079 0.000000000000000
1001.72695765431 0.000000000000000 0.000001999993358 0.000000000000000
989.38605740423 0.000000000000000 0.000001999992537 0.000000000000000
977.04515715416 0.000000000000000 0.000001999991603 0.000000000000000
964.70425690409 0.000000000000000 0.000001999990536 0.000000000000000
954.54470361461 0.000000000000000 0.000001999989544 0.000000000000000
946.15399672789 0.000000000000000 0.000001999988636 0.000000000000000
937.76328984116 0.000000000000000 0.000001999987640 0.000000000000000
929.37258295444 0.000000000000000 0.000001999986545 0.000000000000000
920.98187606771 0.000000000000000 0.000001999985341 0.000000000000000
912.59116918098 0.000000000000000 0.000001999984015 0.000000000000000
904.20046229426 0.000000000000000 0.000001999982553 0.000000000000000
895.80975540753 0.000000000000000 0.000001999980940 0.000000000000000
886.37316859072 0.000000000000000 0.000001999978923 0.000000000000000
876.93658177392 0.000000000000000 0.000001999976663 0.000000000000000
867.49999495711 0.000000000000000 0.000001999974127 0.000000000000000
858.06340814030 0.000000000000000 0.000001999971276 0.000000000000000
848.62682132349 0.000000000000000 0.000001999968067 0.000000000000000
839.19023450668 0.000000000000000 0.000001999964449 0.000000000000000
829.75364768987 0.000000000000000 0.000001999960360 0.000000000000000
820.31706087306 0.000000000000000 0.000001999955730 0.000000000000000
810.88047405625 0.000000000000000 0.000001999950478 0.000000000000000
801.44388723944 0.000000000000000 0.000001999944506 0.000000000000000
790.84474261023 0.000000000000000 0.000001999936796 0.000000000000000
780.24559798101 0.000000000000000 0.000001999927829 0.000000000000000
772.97343283557 0.000000000000000 0.000001999920823 0.000000000000000
767.25702096177 0.000000000000000 0.000001999914751 0.000000000000000
762.74444195117 0.000000000000000 0.000001999909564 0.000000000000000
759.12312500990 0.000000000000000 0.000001999905121 0.000000000000000
756.20242648306 0.000000000000000 0.000001999901336 0.000000000000000
753.82002677465 0.000000000000000 0.000001999898099 0.000000000000000
751.83937834229 0.000000000000000 0.000001999895293 0.000000000000000
749.85872990993 0.000000000000000 0.000001999892363 0.000000000000000
747.87808147756 0.000000000000000 0.000001999889278 0.000000000000000
747.61298543941 0.000000000000000 0.000001999888851 0.000000000000000
747.34788940126 0.000000000000000 0.000001999888419 0.000000000000000
747.08279336311 0.000000000000000 0.000001999887984 0.000000000000000
746.81769732496 0.000000000000000 0.000001999887544 0.000000000000000
746.28750524867 0.000000000000000 0.000001999886652 0.000000000000000
745.75731317237 0.000000000000000 0.000001999885742 0.000000000000000
745.22712109607 0.000000000000000 0.000001999884813 0.000000000000000
744.69692901977 0.000000000000000 0.000001999883865 0.000000000000000
744.16673694347 0.000000000000000 0.000001999882900 0.000000000000000
743.18674259397 0.000000000000000 0.000001999881072 0.000000000000000
742.20674824447 0.000000000000000 0.000001999879192 0.000000000000000
741.22675389496 0.000000000000000 0.000001999877265 0.000000000000000
740.24675954546 0.000000000000000 0.000001999875295 0.000000000000000
739.26676519596 0.000000000000000 0.000001999873282 0.000000000000000
738.20921212854 0.000000000000000 0.000001999871065 0.000000000000000
737.99770151506 0.000000000000000 0.000001999870616 0.000000000000000
737.78619090157 0.000000000000000 0.000001999870165 0.000000000000000
737.57468028809 0.000000000000000 0.000001999869712 0.000000000000000
737.15165906112 0.000000000000000 0.000001999868801 0.000000000000000
736.72863783415 0.000000000000000 0.000001999867883 0.000000000000000
736.30561660719 0.000000000000000 0.000001999866957 0.000000000000000
735.88259538022 0.000000000000000 0.000001999866024 0.000000000000000
734.99157365030 0.000000000000000 0.000001999864035 0.000000000000000
734.10055192038 0.000000000000000 0.000001999862013 0.000000000000000
733.20953019046 0.000000000000000 0.000001999859957 0.000000000000000
732.31850846054 0.000000000000000 0.000001999857869 0.000000000000000
731.04777819615 0.000000000000000 0.000001999854831 0.000000000000000
729.99575892502 0.000000000000000 0.000001999852264 0.000000000000000
729.78535507079 0.000000000000000 0.000001999851744 0.000000000000000
729.57495121656 0.000000000000000 0.000001999851223 0.000000000000000
729.36454736233 0.000000000000000 0.000001999850700 0.000000000000000
728.94373965388 0.000000000000000 0.000001999849648 0.000000000000000
728.52293194542 0.000000000000000 0.000001999848587 0.000000000000000
728.10212423697 0.000000000000000 0.000001999847519 0.000000000000000
727.68131652851 0.000000000000000 0.000001999846442 0.000000000000000
726.75049107778 0.000000000000000 0.000001999844033 0.000000000000000
725.81966562704 0.000000000000000 0.000001999841582 0.000000000000000
724.88884017630 0.000000000000000 0.000001999839091 0.000000000000000
723.95801472556 0.000000000000000 0.000001999836558 0.000000000000000
722.62498313688 0.000000000000000 0.000001999832855 0.000000000000000
721.62909311745 0.000000000000000 0.000001999830031 0.000000000000000
720.63320309802 0.000000000000000 0.000001999827156 0.000000000000000
719.63731307859 0.000000000000000 0.000001999824228 0.000000000000000
718.64142305916 0.000000000000000 0.000001999821248 0.000000000000000
717.64553303973 0.000000000000000 0.000001999818213 0.000000000000000
716.64964302030 0.000000000000000 0.000001999815123 0.000000000000000
715.65375300087 0.000000000000000 0.000001999811976 0.000000000000000
714.18468232424 0.000000000000000 0.000001999807228 0.000000000000000
713.98710541201 0.000000000000000 0.000001999806579 0.000000000000000
713.78952849979 0.000000000000000 0.000001999805928 0.000000000000000
713.59195158757 0.000000000000000 0.000001999805275 0.000000000000000
713.19679776312 0.000000000000000 0.000001999803962 0.000000000000000
712.80164393867 0.000000000000000 0.000001999802639 0.000000000000000
712.40649011422 0.000000000000000 0.000001999801306 0.000000000000000
712.01133628978 0.000000000000000 0.000001999799964 0.000000000000000
710.82992020594 0.000000000000000 0.000001999795892 0.000000000000000
709.64850412211 0.000000000000000 0.000001999791729 0.000000000000000
708.46708803827 0.000000000000000 0.000001999787473 0.000000000000000
707.28567195444 0.000000000000000 0.000001999783123 0.000000000000000
706.10434867351 0.000000000000000 0.000001999778674 0.000000000000000
705.87822750574 0.000000000000000 0.000001999777812 0.000000000000000
705.65210633798 0.000000000000000 0.000001999776945 0.000000000000000
705.42598517021 0.000000000000000 0.000001999776075 0.000000000000000
704.97374283468 0.000000000000000 0.000001999774323 0.000000000000000
704.52150049915 0.000000000000000 0.000001999772556 0.000000000000000
704.06925816362 0.000000000000000 0.000001999770774 0.000000000000000
703.61701582809 0.000000000000000 0.000001999768977 0.000000000000000
702.63090876157 0.000000000000000 0.000001999765004 0.000000000000000
701.64480169504 0.000000000000000 0.000001999760954 0.000000000000000
700.65869462852 0.000000000000000 0.000001999756828 0.000000000000000
699.67258756200 0.000000000000000 0.000001999752621 0.000000000000000
698.49079552186 0.000000000000000 0.000001999747474 0.000000000000000
698.26592914127 0.000000000000000 0.000001999746481 0.000000000000000
698.04106276067 0.000000000000000 0.000001999745483 0.000000000000000
697.81619638007 0.000000000000000 0.000001999744481 0.000000000000000
697.36646361887 0.000000000000000 0.000001999742465 0.000000000000000
696.91673085767 0.000000000000000 0.000001999740430 0.000000000000000
696.46699809647 0.000000000000000 0.000001999738377 0.000000000000000
696.01726533527 0.000000000000000 0.000001999736306 0.000000000000000
695.00732808903 0.000000000000000 0.000001999731588 0.000000000000000
693.99739084279 0.000000000000000 0.000001999726775 0.000000000000000
692.98745359655 0.000000000000000 0.000001999721864 0.000000000000000
691.97751635031 0.000000000000000 0.000001999716853 0.000000000000000
690.88402742020 0.000000000000000 0.000001999711311 0.000000000000000
689.79053849010 0.000000000000000 0.000001999705646 0.000000000000000
688.69704955999 0.000000000000000 0.000001999699853 0.000000000000000
687.60356062988 0.000000000000000 0.000001999693930 0.000000000000000
686.51007169978 0.000000000000000 0.000001999687873 0.000000000000000
685.41658276967 0.000000000000000 0.000001999681677 0.000000000000000
684.32309383956 0.000000000000000 0.000001999675338 0.000000000000000
683.22960490945 0.000000000000000 0.000001999668854 0.000000000000000
682.13611597935 0.000000000000000 0.000001999662218 0.000000000000000
681.04262704924 0.000000000000000 0.000001999655428 0.000000000000000
679.64156144241 0.000000000000000 0.000001999646493 0.000000000000000
678.24049583557 0.000000000000000 0.000001999637286 0.000000000000000
676.83943022874 0.000000000000000 0.000001999627795 0.000000000000000
676.61321806896 0.000000000000000 0.000001999626236 0.000000000000000
676.38700590919 0.000000000000000 0.000001999624669 0.000000000000000
676.16079374941 0.000000000000000 0.000001999623093 0.000000000000000
675.70836942986 0.000000000000000 0.000001999619920 0.000000000000000
675.25594511030 0.000000000000000 0.000001999616714 0.000000000000000
674.80352079075 0.000000000000000 0.000001999613477 0.000000000000000
674.35109647120 0.000000000000000 0.000001999610207 0.000000000000000
673.25751327404 0.000000000000000 0.000001999602166 0.000000000000000
672.16393007688 0.000000000000000 0.000001999593927 0.000000000000000
671.07034687973 0.000000000000000 0.000001999585482 0.000000000000000
669.97676368257 0.000000000000000 0.000001999576826 0.000000000000000
668.88318048542 0.000000000000000 0.000001999567952 0.000000000000000
667.78959728826 0.000000000000000 0.000001999558852 0.000000000000000
666.69601409110 0.000000000000000 0.000001999549518 0.000000000000000
665.60243089395 0.000000000000000 0.000001999539943 0.000000000000000
664.50884769679 0.000000000000000 0.000001999530119 0.000000000000000
663.41526449964 0.000000000000000 0.000001999520037 0.000000000000000
662.32168130248 0.000000000000000 0.000001999509687 0.000000000000000
661.22809810533 0.000000000000000 0.000001999499061 0.000000000000000
660.13451490817 0.000000000000000 0.000001999488149 0.000000000000000
658.89510524181 0.000000000000000 0.000001999475421 0.000000000000000
657.65569557544 0.000000000000000 0.000001999462297 0.000000000000000
656.41628590908 0.000000000000000 0.000001999448759 0.000000000000000
655.17687624272 0.000000000000000 0.000001999434789 0.000000000000000
653.72429459663 0.000000000000000 0.000001999417841 0.000000000000000
652.27171295053 0.000000000000000 0.000001999400243 0.000000000000000
650.81913130444 0.000000000000000 0.000001999381960 0.000000000000000
649.36654965835 0.000000000000000 0.000001999362956 0.000000000000000
647.91396801226 0.000000000000000 0.000001999343192 0.000000000000000
646.46138636616 0.000000000000000 0.000001999322626 0.000000000000000
645.00880472007 0.000000000000000 0.000001999301213 0.000000000000000
643.55622307398 0.000000000000000 0.000001999278907 0.000000000000000
642.10364142789 0.000000000000000 0.000001999255657 0.000000000000000
640.65105978179 0.000000000000000 0.000001999231409 0.000000000000000
639.19847813570 0.000000000000000 0.000001999206106 0.000000000000000
637.74589648961 0.000000000000000 0.000001999179688 0.000000000000000
636.29331484352 0.000000000000000 0.000001999152094 0.000000000000000
634.67347730973 0.000000000000000 0.000001999119857 0.000000000000000
633.05363977594 0.000000000000000 0.000001999085988 0.000000000000000
631.43380224216 0.000000000000000 0.000001999050399 0.000000000000000
629.81396470837 0.000000000000000 0.000001999013013 0.000000000000000
628.19412717458 0.000000000000000 0.000001998973768 0.000000000000000
626.57428964079 0.000000000000000 0.000001998932631 0.000000000000000
624.95445210701 0.000000000000000 0.000001998889619 0.000000000000000
623.33461457322 0.000000000000000 0.000001998844822 0.000000000000000
621.71477703943 0.000000000000000 0.000001998798432 0.000000000000000
620.09493950564 0.000000000000000 0.000001998750778 0.000000000000000
617.99562971509 0.000000000000000 0.000001998687945 0.000000000000000
615.89631992454 0.000000000000000 0.000001998625265 0.000000000000000
613.79701013399 0.000000000000000 0.000001998564432 0.000000000000000
611.69770034344 0.000000000000000 0.000001998507015 0.000000000000000
609.59839055289 0.000000000000000 0.000001998454104 0.000000000000000
606.66837068322 0.000000000000000 0.000001998388551 0.000000000000000
603.73835081356 0.000000000000000 0.000001998332199 0.000000000000000
600.80833094389 0.000000000000000 0.000001998283687 0.000000000000000
597.87831107423 0.000000000000000 0.000001998241516 0.000000000000000
594.94829120456 0.000000000000000 0.000001998204376 0.000000000000000
589.73571081032 0.000000000000000 0.000001998147598 0.000000000000000
584.52313041608 0.000000000000000 0.000001998099315 0.000000000000000
579.31055002184 0.000000000000000 0.000001998056881 0.000000000000000
574.09796962760 0.000000000000000 0.000001998018578 0.000000000000000
568.88538923336 0.000000000000000 0.000001997983247 0.000000000000000
558.60501912078 0.000000000000000 0.000001997919267 0.000000000000000
548.32464900819 0.000000000000000 0.000001997859886 0.000000000000000
538.04427889560 0.000000000000000 0.000001997802646 0.000000000000000
527.76390878301 0.000000000000000 0.000001997745891 0.000000000000000
517.48353867043 0.000000000000000 0.000001997688380 0.000000000000000
498.01496625011 0.000000000000000 0.000001997573782 0.000000000000000
478.54639382979 0.000000000000000 0.000001997446711 0.000000000000000
459.07782140947 0.000000000000000 0.000001997300961 0.000000000000000
439.60924898915 0.000000000000000 0.000001997129518 0.000000000000000
420.14067656884 0.000000000000000 0.000001996923970 0.000000000000000
400.67210414852 0.000000000000000 0.000001996674001 0.000000000000000
385.21774422668 0.000000000000000 0.000001996435538 0.000000000000000
369.76338430485 0.000000000000000 0.000001996153117 0.000000000000000
354.30902438301 0.000000000000000 0.000001995817854 0.000000000000000
338.85466446118 0.000000000000000 0.000001995420924 0.000000000000000
326.50679677032 0.000000000000000 0.000001995052363 0.000000000000000
314.15892907947 0.000000000000000 0.000001994627739 0.000000000000000
301.81106138861 0.000000000000000 0.000001994136251 0.000000000000000
289.46319369776 0.000000000000000 0.000001993576214 0.000000000000000
277.11532600690 0.000000000000000 0.000001992954934 0.000000000000000
267.25676939933 0.000000000000000 0.000001992415486 0.000000000000000
257.39821279176 0.000000000000000 0.000001991832541 0.000000000000000
247.53965618418 0.000000000000000 0.000001991205518 0.000000000000000
237.68109957661 0.000000000000000 0.000001990538424 0.000000000000000
227.82254296904 0.000000000000000 0.000001989832696 0.000000000000000
220.50196662459 0.000000000000000 0.000001989279577 0.000000000000000
213.18139028014 0.000000000000000 0.000001988692815 0.000000000000000
207.54515509057 0.000000000000000 0.000001988208703 0.000000000000000
201.90891990100 0.000000000000000 0.000001987686361 0.000000000000000
197.30793667316 0.000000000000000 0.000001987226322 0.000000000000000
192.70695344532 0.000000000000000 0.000001986733482 0.000000000000000
188.10597021749 0.000000000000000 0.000001986208045 0.000000000000000
183.50498698965 0.000000000000000 0.000001985653820 0.000000000000000
178.90400376181 0.000000000000000 0.000001985079367 0.000000000000000
173.52350928706 0.000000000000000 0.000001984398942 0.000000000000000
168.14301481231 0.000000000000000 0.000001983726346 0.000000000000000
162.76252033756 0.000000000000000 0.000001983068869 0.000000000000000
157.38202586282 0.000000000000000 0.000001982427174 0.000000000000000
152.00153138807 0.000000000000000 0.000001981802900 0.000000000000000
145.88079062310 0.000000000000000 0.000001981120055 0.000000000000000
139.76004985813 0.000000000000000 0.000001980473212 0.000000000000000
133.63930909316 0.000000000000000 0.000001979866513 0.000000000000000
127.51856832819 0.000000000000000 0.000001979302434 0.000000000000000
121.39782756322 0.000000000000000 0.000001978782853 0.000000000000000
110.89143320406 0.000000000000000 0.000001977996235 0.000000000000000
100.38503884490 0.000000000000000 0.000001977338906 0.000000000000000
89.87864448575 0.000000000000000 0.000001976801839 0.000000000000000
79.37225012659 0.000000000000000 0.000001976373655 0.000000000000000
68.86585576743 0.000000000000000 0.000001976042184 0.000000000000000
51.00621126020 0.000000000000000 0.000001975666590 0.000000000000000
33.14656675297 0.000000000000000 0.000001975478465 0.000000000000000
15.28692224574 0.000000000000000 0.000001975419222 0.000000000000000
10.00000000000 0.000000000000000 0.000001975415749 0.000000000000000


==> anc/appendix_2e-6_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000002000000000 0.000000000000000
3999.99962889541 0.000000000000000 0.000002000000000 0.000000000000000
3999.99925779083 0.000000000000000 0.000002000000000 0.000000000000000
3999.29873504720 0.000000000000000 0.000002000000000 0.000000000000000
3998.59821230357 0.000000000000000 0.000002000000000 0.000000000000000
3997.89768955994 0.000000000000000 0.000002000000000 0.000000000000000
3991.05405869191 0.000000000000000 0.000002000000000 0.000000000000000
3984.21042782387 0.000000000000000 0.000002000000000 0.000000000000000
3977.36679695584 0.000000000000000 0.000002000000000 0.000000000000000
3970.52316608781 0.000000000000000 0.000002000000000 0.000000000000000
3951.59261507097 0.000000000000000 0.000002000000000 0.000000000000000
3932.66206405413 0.000000000000000 0.000002000000000 0.000000000000000
3913.73151303729 0.000000000000000 0.000002000000000 0.000000000000000
3894.80096202045 0.000000000000000 0.000002000000000 0.000000000000000
3875.87041100361 0.000000000000000 0.000002000000000 0.000000000000000
3853.30874380666 0.000000000000000 0.000002000000000 0.000000000000000
3830.74707660971 0.000000000000000 0.000002000000000 0.000000000000000
3808.18540941276 0.000000000000000 0.000002000000000 0.000000000000000
3785.62374221581 0.000000000000000 0.000002000000000 0.000000000000000
3763.06207501886 0.000000000000000 0.000002000000000 0.000000000000000
3757.83829382464 0.000000000000000 0.000002000000000 0.000000000000000
3752.61451263043 0.000000000000000 0.000002000000000 0.000000000000000
3747.39073143621 0.000000000000000 0.000002000000000 0.000000000000000
3742.16695024199 0.000000000000000 0.000002000000000 0.000000000000000
3731.71938785356 0.000000000000000 0.000002000000000 0.000000000000000
3721.27182546513 0.000000000000000 0.000002000000000 0.000000000000000
3710.82426307669 0.000000000000000 0.000002000000000 0.000000000000000
3700.37670068826 0.000000000000000 0.000002000000000 0.000000000000000
3689.92913829983 0.000000000000000 0.000002000000000 0.000000000000000
3667.54991397794 0.000000000000000 0.000002000000000 0.000000000000000
3645.17068965604 0.000000000000000 0.000002000000000 0.000000000000000
3622.79146533415 0.000000000000000 0.000002000000000 0.000000000000000
3600.41224101225 0.000000000000000 0.000002000000000 0.000000000000000
3578.03301669036 0.000000000000000 0.000002000000000 0.000000000000000
3555.65379236847 0.000000000000000 0.000002000000000 0.000000000000000
3533.27456804657 0.000000000000000 0.000002000000000 0.000000000000000
3510.89534372468 0.000000000000000 0.000002000000000 0.000000000000000
3488.51611940279 0.000000000000000 0.000002000000000 0.000000000000000
3464.64682075062 0.000000000000000 0.000002000000000 0.000000000000000
3440.77752209844 0.000000000000000 0.000002000000000 0.000000000000000
3416.90822344627 0.000000000000000 0.000002000000000 0.000000000000000
3393.03892479410 0.000000000000000 0.000002000000000 0.000000000000000
3369.16962614193 0.000000000000000 0.000002000000000 0.000000000000000
3349.26694240041 0.000000000000000 0.000002000000000 0.000000000000000
3329.36425865888 0.000000000000000 0.000002000000000 0.000000000000000
3309.46157491736 0.000000000000000 0.000002000000000 0.000000000000000
3289.55889117583 0.000000000000000 0.000002000000000 0.000000000000000
3269.65620743431 0.000000000000000 0.000002000000000 0.000000000000000
3247.65844983891 0.000000000000000 0.000002000000000 0.000000000000000
3244.61821236448 0.000000000000000 0.000002000000000 0.000000000000000
3241.57797489005 0.000000000000000 0.000002000000000 0.000000000000000
3238.53773741563 0.000000000000000 0.000002000000000 0.000000000000000
3232.45726246677 0.000000000000000 0.000002000000000 0.000000000000000
3226.37678751792 0.000000000000000 0.000002000000000 0.000000000000000
3220.29631256907 0.000000000000000 0.000002000000000 0.000000000000000
3214.21583762021 0.000000000000000 0.000002000000000 0.000000000000000
3192.88845062043 0.000000000000000 0.000002000000000 0.000000000000000
3175.51151672483 0.000000000000000 0.000002000000000 0.000000000000000
3158.13458282924 0.000000000000000 0.000002000000000 0.000000000000000
3140.75764893364 0.000000000000000 0.000002000000000 0.000000000000000
3123.38071503805 0.000000000000000 0.000002000000000 0.000000000000000
3100.91337896738 0.000000000000000 0.000002000000000 0.000000000000000
3096.41991175325 0.000000000000000 0.000002000000000 0.000000000000000
3091.92644453912 0.000000000000000 0.000002000000000 0.000000000000000
3087.43297732499 0.000000000000000 0.000002000000000 0.000000000000000
3082.93951011085 0.000000000000000 0.000002000000000 0.000000000000000
3073.95257568259 0.000000000000000 0.000002000000000 0.000000000000000
3064.96564125432 0.000000000000000 0.000002000000000 0.000000000000000
3055.97870682606 0.000000000000000 0.000002000000000 0.000000000000000
3046.99177239779 0.000000000000000 0.000002000000000 0.000000000000000
3038.00483796953 0.000000000000000 0.000002000000000 0.000000000000000
3014.55499825315 0.000000000000000 0.000002000000000 0.000000000000000
2991.10515853676 0.000000000000000 0.000002000000000 0.000000000000000
2967.65531882038 0.000000000000000 0.000002000000000 0.000000000000000
2963.35339566781 0.000000000000000 0.000002000000000 0.000000000000000
2959.05147251525 0.000000000000000 0.000002000000000 0.000000000000000
2954.74954936268 0.000000000000000 0.000002000000000 0.000000000000000
2950.44762621012 0.000000000000000 0.000002000000000 0.000000000000000
2941.84377990499 0.000000000000000 0.000002000000000 0.000000000000000
2933.23993359986 0.000000000000000 0.000002000000000 0.000000000000000
2924.63608729473 0.000000000000000 0.000002000000000 0.000000000000000
2916.03224098960 0.000000000000000 0.000002000000000 0.000000000000000
2907.42839468447 0.000000000000000 0.000002000000000 0.000000000000000
2891.61800147480 0.000000000000000 0.000002000000000 0.000000000000000
2875.80760826512 0.000000000000000 0.000002000000000 0.000000000000000
2859.99721505545 0.000000000000000 0.000002000000000 0.000000000000000
2844.18682184577 0.000000000000000 0.000002000000000 0.000000000000000
2828.37642863609 0.000000000000000 0.000002000000000 0.000000000000000
2812.99087953349 0.000000000000000 0.000001999999999 0.000000000000000
2810.32877292249 0.000000000000000 0.000001999999999 0.000000000000000
2807.66666631150 0.000000000000000 0.000001999999999 0.000000000000000
2805.00455970051 0.000000000000000 0.000001999999999 0.000000000000000
2799.68034647852 0.000000000000000 0.000001999999999 0.000000000000000
2794.35613325653 0.000000000000000 0.000001999999999 0.000000000000000
2789.03192003454 0.000000000000000 0.000001999999999 0.000000000000000
2783.70770681255 0.000000000000000 0.000001999999999 0.000000000000000
2767.42629565530 0.000000000000000 0.000001999999999 0.000000000000000
2751.14488449805 0.000000000000000 0.000001999999999 0.000000000000000
2734.86347334080 0.000000000000000 0.000001999999999 0.000000000000000
2718.58206218354 0.000000000000000 0.000001999999999 0.000000000000000
2702.30065102629 0.000000000000000 0.000001999999999 0.000000000000000
2686.01923986904 0.000000000000000 0.000001999999999 0.000000000000000
2683.38331024440 0.000000000000000 0.000001999999999 0.000000000000000
2680.74738061976 0.000000000000000 0.000001999999999 0.000000000000000
2678.11145099512 0.000000000000000 0.000001999999999 0.000000000000000
2672.83959174585 0.000000000000000 0.000001999999999 0.000000000000000
2667.56773249657 0.000000000000000 0.000001999999999 0.000000000000000
2662.29587324729 0.000000000000000 0.000001999999999 0.000000000000000
2657.02401399802 0.000000000000000 0.000001999999999 0.000000000000000
2639.35979648341 0.000000000000000 0.000001999999999 0.000000000000000
2624.80749951341 0.000000000000000 0.000001999999999 0.000000000000000
2610.25520254341 0.000000000000000 0.000001999999999 0.000000000000000
2595.70290557342 0.000000000000000 0.000001999999999 0.000000000000000
2581.15060860342 0.000000000000000 0.000001999999999 0.000000000000000
2561.68603601555 0.000000000000000 0.000001999999999 0.000000000000000
2557.87649604213 0.000000000000000 0.000001999999999 0.000000000000000
2554.06695606871 0.000000000000000 0.000001999999999 0.000000000000000
2550.25741609528 0.000000000000000 0.000001999999999 0.000000000000000
2546.44787612186 0.000000000000000 0.000001999999999 0.000000000000000
2538.82879617501 0.000000000000000 0.000001999999999 0.000000000000000
2531.20971622816 0.000000000000000 0.000001999999999 0.000000000000000
2523.59063628131 0.000000000000000 0.000001999999999 0.000000000000000
2515.97155633446 0.000000000000000 0.000001999999999 0.000000000000000
2502.11567877377 0.000000000000000 0.000001999999998 0.000000000000000
2488.25980121308 0.000000000000000 0.000001999999998 0.000000000000000
2474.40392365238 0.000000000000000 0.000001999999998 0.000000000000000
2460.54804609169 0.000000000000000 0.000001999999998 0.000000000000000
2446.69216853100 0.000000000000000 0.000001999999998 0.000000000000000
2432.83629097031 0.000000000000000 0.000001999999998 0.000000000000000
2418.98041340961 0.000000000000000 0.000001999999998 0.000000000000000
2405.12453584892 0.000000000000000 0.000001999999998 0.000000000000000
2389.87098677844 0.000000000000000 0.000001999999998 0.000000000000000
2374.61743770797 0.000000000000000 0.000001999999998 0.000000000000000
2359.36388863749 0.000000000000000 0.000001999999997 0.000000000000000
2344.11033956701 0.000000000000000 0.000001999999997 0.000000000000000
2327.06148189450 0.000000000000000 0.000001999999997 0.000000000000000
2323.67203791187 0.000000000000000 0.000001999999997 0.000000000000000
2320.28259392925 0.000000000000000 0.000001999999997 0.000000000000000
2316.89314994663 0.000000000000000 0.000001999999997 0.000000000000000
2313.50370596401 0.000000000000000 0.000001999999997 0.000000000000000
2306.72481799876 0.000000000000000 0.000001999999997 0.000000000000000
2299.94593003352 0.000000000000000 0.000001999999997 0.000000000000000
2293.16704206827 0.000000000000000 0.000001999999997 0.000000000000000
2286.38815410303 0.000000000000000 0.000001999999996 0.000000000000000
2273.30577002305 0.000000000000000 0.000001999999996 0.000000000000000
2260.22338594307 0.000000000000000 0.000001999999996 0.000000000000000
2247.14100186309 0.000000000000000 0.000001999999996 0.000000000000000
2234.05861778311 0.000000000000000 0.000001999999996 0.000000000000000
2220.97623370314 0.000000000000000 0.000001999999995 0.000000000000000
2207.89384962316 0.000000000000000 0.000001999999995 0.000000000000000
2194.81146554318 0.000000000000000 0.000001999999995 0.000000000000000
2181.72908146320 0.000000000000000 0.000001999999995 0.000000000000000
2168.64669738322 0.000000000000000 0.000001999999994 0.000000000000000
2155.56431330324 0.000000000000000 0.000001999999994 0.000000000000000
2142.48192922327 0.000000000000000 0.000001999999994 0.000000000000000
2125.47359228443 0.000000000000000 0.000001999999993 0.000000000000000
2111.32523733901 0.000000000000000 0.000001999999993 0.000000000000000
2097.17688239358 0.000000000000000 0.000001999999992 0.000000000000000
2083.02852744816 0.000000000000000 0.000001999999992 0.000000000000000
2068.88017250273 0.000000000000000 0.000001999999991 0.000000000000000
2054.73181755731 0.000000000000000 0.000001999999991 0.000000000000000
2038.10684329549 0.000000000000000 0.000001999999990 0.000000000000000
2021.48186903367 0.000000000000000 0.000001999999989 0.000000000000000
2018.15687418131 0.000000000000000 0.000001999999989 0.000000000000000
2014.83187932894 0.000000000000000 0.000001999999989 0.000000000000000
2011.50688447658 0.000000000000000 0.000001999999989 0.000000000000000
2008.18188962422 0.000000000000000 0.000001999999989 0.000000000000000
2001.53189991949 0.000000000000000 0.000001999999988 0.000000000000000
1994.88191021476 0.000000000000000 0.000001999999988 0.000000000000000
1988.23192051003 0.000000000000000 0.000001999999987 0.000000000000000
1981.58193080531 0.000000000000000 0.000001999999987 0.000000000000000
1974.93194110058 0.000000000000000 0.000001999999987 0.000000000000000
1959.30602110527 0.000000000000000 0.000001999999986 0.000000000000000
1943.68010110995 0.000000000000000 0.000001999999985 0.000000000000000
1928.05418111464 0.000000000000000 0.000001999999983 0.000000000000000
1924.99074704235 0.000000000000000 0.000001999999983 0.000000000000000
1921.92731297007 0.000000000000000 0.000001999999983 0.000000000000000
1918.86387889779 0.000000000000000 0.000001999999983 0.000000000000000
1915.80044482551 0.000000000000000 0.000001999999982 0.000000000000000
1909.67357668094 0.000000000000000 0.000001999999982 0.000000000000000
1903.54670853638 0.000000000000000 0.000001999999981 0.000000000000000
1897.41984039181 0.000000000000000 0.000001999999981 0.000000000000000
1891.29297224725 0.000000000000000 0.000001999999980 0.000000000000000
1885.16610410268 0.000000000000000 0.000001999999980 0.000000000000000
1873.03966872814 0.000000000000000 0.000001999999978 0.000000000000000
1860.91323335361 0.000000000000000 0.000001999999977 0.000000000000000
1848.78679797907 0.000000000000000 0.000001999999976 0.000000000000000
1836.66036260453 0.000000000000000 0.000001999999974 0.000000000000000
1824.53392723000 0.000000000000000 0.000001999999973 0.000000000000000
1812.40749185546 0.000000000000000 0.000001999999971 0.000000000000000
1800.28105648092 0.000000000000000 0.000001999999969 0.000000000000000
1788.15462110639 0.000000000000000 0.000001999999967 0.000000000000000
1776.02818573185 0.000000000000000 0.000001999999965 0.000000000000000
1763.90175035731 0.000000000000000 0.000001999999963 0.000000000000000
1751.77531498278 0.000000000000000 0.000001999999960 0.000000000000000
1749.09067546991 0.000000000000000 0.000001999999960 0.000000000000000
1746.40603595705 0.000000000000000 0.000001999999959 0.000000000000000
1743.72139644418 0.000000000000000 0.000001999999959 0.000000000000000
1741.03675693132 0.000000000000000 0.000001999999958 0.000000000000000
1735.66747790559 0.000000000000000 0.000001999999957 0.000000000000000
1730.29819887986 0.000000000000000 0.000001999999956 0.000000000000000
1724.92891985413 0.000000000000000 0.000001999999954 0.000000000000000
1719.55964082840 0.000000000000000 0.000001999999953 0.000000000000000
1714.19036180267 0.000000000000000 0.000001999999952 0.000000000000000
1704.68158765494 0.000000000000000 0.000001999999949 0.000000000000000
1695.17281350721 0.000000000000000 0.000001999999946 0.000000000000000
1685.66403935948 0.000000000000000 0.000001999999944 0.000000000000000
1676.15526521175 0.000000000000000 0.000001999999941 0.000000000000000
1666.64649106402 0.000000000000000 0.000001999999937 0.000000000000000
1654.77346084283 0.000000000000000 0.000001999999933 0.000000000000000
1642.90043062163 0.000000000000000 0.000001999999929 0.000000000000000
1634.54148769449 0.000000000000000 0.000001999999925 0.000000000000000
1627.79111793999 0.000000000000000 0.000001999999922 0.000000000000000
1622.35734895402 0.000000000000000 0.000001999999920 0.000000000000000
1617.91437871023 0.000000000000000 0.000001999999918 0.000000000000000
1614.26481474491 0.000000000000000 0.000001999999916 0.000000000000000
1611.22367359751 0.000000000000000 0.000001999999915 0.000000000000000
1608.18253245010 0.000000000000000 0.000001999999913 0.000000000000000
1605.67097033076 0.000000000000000 0.000001999999912 0.000000000000000
1603.15940821143 0.000000000000000 0.000001999999911 0.000000000000000
1602.65709578756 0.000000000000000 0.000001999999911 0.000000000000000
1602.15478336370 0.000000000000000 0.000001999999910 0.000000000000000
1601.65247093983 0.000000000000000 0.000001999999910 0.000000000000000
1601.15015851596 0.000000000000000 0.000001999999910 0.000000000000000
1600.14553366823 0.000000000000000 0.000001999999909 0.000000000000000
1599.14090882050 0.000000000000000 0.000001999999909 0.000000000000000
1598.13628397276 0.000000000000000 0.000001999999908 0.000000000000000
1597.13165912503 0.000000000000000 0.000001999999908 0.000000000000000
1595.32320084613 0.000000000000000 0.000001999999907 0.000000000000000
1593.51474256724 0.000000000000000 0.000001999999906 0.000000000000000
1591.70628428834 0.000000000000000 0.000001999999905 0.000000000000000
1589.49750570539 0.000000000000000 0.000001999999903 0.000000000000000
1587.28872712244 0.000000000000000 0.000001999999902 0.000000000000000
1585.07994853949 0.000000000000000 0.000001999999901 0.000000000000000
1582.87116995654 0.000000000000000 0.000001999999900 0.000000000000000
1579.71987641126 0.000000000000000 0.000001999999898 0.000000000000000
1576.56858286598 0.000000000000000 0.000001999999896 0.000000000000000
1573.41728932070 0.000000000000000 0.000001999999894 0.000000000000000
1570.97901360119 0.000000000000000 0.000001999999892 0.000000000000000
1568.54073788168 0.000000000000000 0.000001999999891 0.000000000000000
1568.08670542141 0.000000000000000 0.000001999999890 0.000000000000000
1567.63267296114 0.000000000000000 0.000001999999890 0.000000000000000
1567.17864050087 0.000000000000000 0.000001999999890 0.000000000000000
1566.72460804061 0.000000000000000 0.000001999999889 0.000000000000000
1565.81654312007 0.000000000000000 0.000001999999889 0.000000000000000
1564.90847819953 0.000000000000000 0.000001999999888 0.000000000000000
1564.00041327899 0.000000000000000 0.000001999999888 0.000000000000000
1563.09234835846 0.000000000000000 0.000001999999887 0.000000000000000
1562.18428343792 0.000000000000000 0.000001999999886 0.000000000000000
1560.55483342961 0.000000000000000 0.000001999999885 0.000000000000000
1558.92538342131 0.000000000000000 0.000001999999884 0.000000000000000
1557.29593341300 0.000000000000000 0.000001999999883 0.000000000000000
1555.66648340469 0.000000000000000 0.000001999999882 0.000000000000000
1554.03703339638 0.000000000000000 0.000001999999881 0.000000000000000
1550.89314517645 0.000000000000000 0.000001999999878 0.000000000000000
1547.74925695652 0.000000000000000 0.000001999999876 0.000000000000000
1544.60536873658 0.000000000000000 0.000001999999874 0.000000000000000
1541.46148051665 0.000000000000000 0.000001999999871 0.000000000000000
1538.92789570289 0.000000000000000 0.000001999999869 0.000000000000000
1536.39431088912 0.000000000000000 0.000001999999867 0.000000000000000
1533.86072607536 0.000000000000000 0.000001999999865 0.000000000000000
1533.38189276198 0.000000000000000 0.000001999999865 0.000000000000000
1532.90305944861 0.000000000000000 0.000001999999865 0.000000000000000
1532.42422613523 0.000000000000000 0.000001999999864 0.000000000000000
1531.94539282185 0.000000000000000 0.000001999999864 0.000000000000000
1530.98772619510 0.000000000000000 0.000001999999863 0.000000000000000
1530.03005956835 0.000000000000000 0.000001999999862 0.000000000000000
1529.07239294160 0.000000000000000 0.000001999999861 0.000000000000000
1528.11472631485 0.000000000000000 0.000001999999861 0.000000000000000
1526.35880163963 0.000000000000000 0.000001999999859 0.000000000000000
1524.60287696441 0.000000000000000 0.000001999999857 0.000000000000000
1522.84695228919 0.000000000000000 0.000001999999856 0.000000000000000
1520.71502165778 0.000000000000000 0.000001999999854 0.000000000000000
1518.58309102637 0.000000000000000 0.000001999999852 0.000000000000000
1516.45116039496 0.000000000000000 0.000001999999850 0.000000000000000
1514.31922976355 0.000000000000000 0.000001999999848 0.000000000000000
1511.28785730267 0.000000000000000 0.000001999999845 0.000000000000000
1508.25648484179 0.000000000000000 0.000001999999842 0.000000000000000
1505.22511238091 0.000000000000000 0.000001999999839 0.000000000000000
1502.88859752051 0.000000000000000 0.000001999999837 0.000000000000000
1500.55208266011 0.000000000000000 0.000001999999835 0.000000000000000
1500.12198263743 0.000000000000000 0.000001999999834 0.000000000000000
1499.69188261474 0.000000000000000 0.000001999999834 0.000000000000000
1499.26178259205 0.000000000000000 0.000001999999833 0.000000000000000
1498.83168256937 0.000000000000000 0.000001999999833 0.000000000000000
1497.97148252400 0.000000000000000 0.000001999999832 0.000000000000000
1497.11128247863 0.000000000000000 0.000001999999831 0.000000000000000
1496.25108243325 0.000000000000000 0.000001999999830 0.000000000000000
1495.39088238788 0.000000000000000 0.000001999999829 0.000000000000000
1494.53068234251 0.000000000000000 0.000001999999828 0.000000000000000
1492.94717174879 0.000000000000000 0.000001999999827 0.000000000000000
1491.36366115507 0.000000000000000 0.000001999999825 0.000000000000000
1489.78015056135 0.000000000000000 0.000001999999823 0.000000000000000
1488.19663996763 0.000000000000000 0.000001999999822 0.000000000000000
1486.61312937391 0.000000000000000 0.000001999999820 0.000000000000000
1483.60089117229 0.000000000000000 0.000001999999816 0.000000000000000
1480.58865297066 0.000000000000000 0.000001999999813 0.000000000000000
1477.57641476904 0.000000000000000 0.000001999999809 0.000000000000000
1474.56417656742 0.000000000000000 0.000001999999806 0.000000000000000
1472.15671624012 0.000000000000000 0.000001999999803 0.000000000000000
1469.74925591283 0.000000000000000 0.000001999999800 0.000000000000000
1467.34179558553 0.000000000000000 0.000001999999796 0.000000000000000
1466.86030352007 0.000000000000000 0.000001999999796 0.000000000000000
1466.37881145461 0.000000000000000 0.000001999999795 0.000000000000000
1465.89731938915 0.000000000000000 0.000001999999795 0.000000000000000
1465.41582732369 0.000000000000000 0.000001999999794 0.000000000000000
1464.45284319278 0.000000000000000 0.000001999999793 0.000000000000000
1463.48985906186 0.000000000000000 0.000001999999791 0.000000000000000
1462.52687493094 0.000000000000000 0.000001999999790 0.000000000000000
1461.56389080002 0.000000000000000 0.000001999999789 0.000000000000000
1459.91493152239 0.000000000000000 0.000001999999787 0.000000000000000
1458.26597224476 0.000000000000000 0.000001999999786 0.000000000000000
1456.61701296712 0.000000000000000 0.000001999999784 0.000000000000000
1454.59186014354 0.000000000000000 0.000001999999781 0.000000000000000
1452.56670731995 0.000000000000000 0.000001999999778 0.000000000000000
1450.54155449636 0.000000000000000 0.000001999999775 0.000000000000000
1448.51640167277 0.000000000000000 0.000001999999772 0.000000000000000
1445.66884068101 0.000000000000000 0.000001999999768 0.000000000000000
1442.82127968924 0.000000000000000 0.000001999999763 0.000000000000000
1439.97371869747 0.000000000000000 0.000001999999759 0.000000000000000
1437.73085517315 0.000000000000000 0.000001999999755 0.000000000000000
1435.48799164884 0.000000000000000 0.000001999999752 0.000000000000000
1435.03941894397 0.000000000000000 0.000001999999751 0.000000000000000
1434.59084623911 0.000000000000000 0.000001999999750 0.000000000000000
1434.14227353425 0.000000000000000 0.000001999999750 0.000000000000000
1433.69370082939 0.000000000000000 0.000001999999749 0.000000000000000
1432.79655541966 0.000000000000000 0.000001999999747 0.000000000000000
1431.89941000993 0.000000000000000 0.000001999999746 0.000000000000000
1431.00226460021 0.000000000000000 0.000001999999744 0.000000000000000
1430.10511919048 0.000000000000000 0.000001999999743 0.000000000000000
1428.46082538064 0.000000000000000 0.000001999999740 0.000000000000000
1426.81653157080 0.000000000000000 0.000001999999737 0.000000000000000
1425.17223776095 0.000000000000000 0.000001999999734 0.000000000000000
1423.17240535244 0.000000000000000 0.000001999999731 0.000000000000000
1421.17257294392 0.000000000000000 0.000001999999727 0.000000000000000
1419.17274053540 0.000000000000000 0.000001999999724 0.000000000000000
1417.17290812688 0.000000000000000 0.000001999999720 0.000000000000000
1414.35942598003 0.000000000000000 0.000001999999715 0.000000000000000
1411.54594383319 0.000000000000000 0.000001999999709 0.000000000000000
1408.73246168635 0.000000000000000 0.000001999999704 0.000000000000000
1406.53832853466 0.000000000000000 0.000001999999700 0.000000000000000
1404.34419538298 0.000000000000000 0.000001999999695 0.000000000000000
1403.90536875264 0.000000000000000 0.000001999999694 0.000000000000000
1403.46654212230 0.000000000000000 0.000001999999693 0.000000000000000
1403.02771549196 0.000000000000000 0.000001999999693 0.000000000000000
1402.58888886163 0.000000000000000 0.000001999999692 0.000000000000000
1401.71123560095 0.000000000000000 0.000001999999690 0.000000000000000
1400.83358234028 0.000000000000000 0.000001999999688 0.000000000000000
1399.95592907960 0.000000000000000 0.000001999999686 0.000000000000000
1399.07827581893 0.000000000000000 0.000001999999684 0.000000000000000
1398.20062255825 0.000000000000000 0.000001999999683 0.000000000000000
1396.79418628059 0.000000000000000 0.000001999999680 0.000000000000000
1395.38775000294 0.000000000000000 0.000001999999676 0.000000000000000
1393.98131372528 0.000000000000000 0.000001999999673 0.000000000000000
1392.57487744762 0.000000000000000 0.000001999999670 0.000000000000000
1391.16844116996 0.000000000000000 0.000001999999667 0.000000000000000
1388.07096461113 0.000000000000000 0.000001999999660 0.000000000000000
1384.97348805231 0.000000000000000 0.000001999999653 0.000000000000000
1381.87601149348 0.000000000000000 0.000001999999646 0.000000000000000
1378.77853493466 0.000000000000000 0.000001999999638 0.000000000000000
1375.68105837583 0.000000000000000 0.000001999999631 0.000000000000000
1375.23966174898 0.000000000000000 0.000001999999629 0.000000000000000
1374.79826512214 0.000000000000000 0.000001999999628 0.000000000000000
1374.35686849529 0.000000000000000 0.000001999999627 0.000000000000000
1373.91547186844 0.000000000000000 0.000001999999626 0.000000000000000
1373.47407524159 0.000000000000000 0.000001999999625 0.000000000000000
1372.59128198790 0.000000000000000 0.000001999999623 0.000000000000000
1371.70848873420 0.000000000000000 0.000001999999620 0.000000000000000
1370.82569548050 0.000000000000000 0.000001999999618 0.000000000000000
1369.94290222681 0.000000000000000 0.000001999999616 0.000000000000000
1369.06010897311 0.000000000000000 0.000001999999614 0.000000000000000
1368.17731571942 0.000000000000000 0.000001999999611 0.000000000000000
1366.79172216389 0.000000000000000 0.000001999999608 0.000000000000000
1365.40612860836 0.000000000000000 0.000001999999604 0.000000000000000
1364.02053505283 0.000000000000000 0.000001999999600 0.000000000000000
1362.63494149730 0.000000000000000 0.000001999999596 0.000000000000000
1361.24934794177 0.000000000000000 0.000001999999592 0.000000000000000
1359.86375438624 0.000000000000000 0.000001999999589 0.000000000000000
1358.47816083071 0.000000000000000 0.000001999999585 0.000000000000000
1354.83062246014 0.000000000000000 0.000001999999574 0.000000000000000
1351.18308408956 0.000000000000000 0.000001999999563 0.000000000000000
1347.53554571899 0.000000000000000 0.000001999999552 0.000000000000000
1343.88800734842 0.000000000000000 0.000001999999541 0.000000000000000
1343.21887744618 0.000000000000000 0.000001999999538 0.000000000000000
1342.54974754394 0.000000000000000 0.000001999999536 0.000000000000000
1341.88061764171 0.000000000000000 0.000001999999534 0.000000000000000
1341.21148773947 0.000000000000000 0.000001999999532 0.000000000000000
1340.54235783723 0.000000000000000 0.000001999999530 0.000000000000000
1339.20409803275 0.000000000000000 0.000001999999525 0.000000000000000
1337.86583822827 0.000000000000000 0.000001999999521 0.000000000000000
1336.52757842380 0.000000000000000 0.000001999999516 0.000000000000000
1335.18931861932 0.000000000000000 0.000001999999512 0.000000000000000
1333.85105881484 0.000000000000000 0.000001999999507 0.000000000000000
1332.51279901037 0.000000000000000 0.000001999999503 0.000000000000000
1329.99937476283 0.000000000000000 0.000001999999494 0.000000000000000
1327.48595051530 0.000000000000000 0.000001999999485 0.000000000000000
1324.97252626777 0.000000000000000 0.000001999999476 0.000000000000000
1322.45910202024 0.000000000000000 0.000001999999466 0.000000000000000
1319.94567777270 0.000000000000000 0.000001999999457 0.000000000000000
1317.89866444072 0.000000000000000 0.000001999999449 0.000000000000000
1315.85165110874 0.000000000000000 0.000001999999441 0.000000000000000
1315.53082835421 0.000000000000000 0.000001999999439 0.000000000000000
1315.21000559968 0.000000000000000 0.000001999999438 0.000000000000000
1314.88918284515 0.000000000000000 0.000001999999437 0.000000000000000
1314.56836009062 0.000000000000000 0.000001999999436 0.000000000000000
1313.92671458155 0.000000000000000 0.000001999999433 0.000000000000000
1313.28506907249 0.000000000000000 0.000001999999430 0.000000000000000
1312.64342356342 0.000000000000000 0.000001999999428 0.000000000000000
1312.00177805436 0.000000000000000 0.000001999999425 0.000000000000000
1311.36013254529 0.000000000000000 0.000001999999423 0.000000000000000
1310.21706996353 0.000000000000000 0.000001999999418 0.000000000000000
1309.07400738177 0.000000000000000 0.000001999999413 0.000000000000000
1307.93094480001 0.000000000000000 0.000001999999408 0.000000000000000
1306.78788221825 0.000000000000000 0.000001999999403 0.000000000000000
1305.64481963649 0.000000000000000 0.000001999999399 0.000000000000000
1303.17121880650 0.000000000000000 0.000001999999388 0.000000000000000
1300.69761797650 0.000000000000000 0.000001999999377 0.000000000000000
1298.22401714651 0.000000000000000 0.000001999999366 0.000000000000000
1295.75041631651 0.000000000000000 0.000001999999354 0.000000000000000
1293.27681548652 0.000000000000000 0.000001999999343 0.000000000000000
1290.80321465652 0.000000000000000 0.000001999999331 0.000000000000000
1288.79516672301 0.000000000000000 0.000001999999321 0.000000000000000
1286.78711878950 0.000000000000000 0.000001999999311 0.000000000000000
1286.39148606703 0.000000000000000 0.000001999999309 0.000000000000000
1285.99585334455 0.000000000000000 0.000001999999307 0.000000000000000
1285.60022062208 0.000000000000000 0.000001999999305 0.000000000000000
1285.20458789961 0.000000000000000 0.000001999999303 0.000000000000000
1284.41332245466 0.000000000000000 0.000001999999299 0.000000000000000
1283.62205700971 0.000000000000000 0.000001999999295 0.000000000000000
1282.83079156477 0.000000000000000 0.000001999999291 0.000000000000000
1282.03952611982 0.000000000000000 0.000001999999287 0.000000000000000
1281.24826067487 0.000000000000000 0.000001999999283 0.000000000000000
1279.94261779508 0.000000000000000 0.000001999999276 0.000000000000000
1278.63697491528 0.000000000000000 0.000001999999269 0.000000000000000
1277.33133203548 0.000000000000000 0.000001999999262 0.000000000000000
1276.02568915568 0.000000000000000 0.000001999999255 0.000000000000000
1274.72004627588 0.000000000000000 0.000001999999248 0.000000000000000
1272.10451788406 0.000000000000000 0.000001999999233 0.000000000000000
1269.48898949224 0.000000000000000 0.000001999999218 0.000000000000000
1266.87346110042 0.000000000000000 0.000001999999203 0.000000000000000
1264.25793270860 0.000000000000000 0.000001999999188 0.000000000000000
1262.24026344096 0.000000000000000 0.000001999999176 0.000000000000000
1260.22259417332 0.000000000000000 0.000001999999163 0.000000000000000
1258.71559331511 0.000000000000000 0.000001999999154 0.000000000000000
1258.42943063922 0.000000000000000 0.000001999999152 0.000000000000000
1258.14326796334 0.000000000000000 0.000001999999150 0.000000000000000
1257.85710528746 0.000000000000000 0.000001999999148 0.000000000000000
1257.28477993569 0.000000000000000 0.000001999999145 0.000000000000000
1256.71245458392 0.000000000000000 0.000001999999141 0.000000000000000
1256.14012923215 0.000000000000000 0.000001999999137 0.000000000000000
1255.56780388038 0.000000000000000 0.000001999999134 0.000000000000000
1254.53107327812 0.000000000000000 0.000001999999127 0.000000000000000
1253.49434267586 0.000000000000000 0.000001999999120 0.000000000000000
1252.45761207360 0.000000000000000 0.000001999999113 0.000000000000000
1251.42088147134 0.000000000000000 0.000001999999106 0.000000000000000
1249.03988838284 0.000000000000000 0.000001999999090 0.000000000000000
1246.65889529434 0.000000000000000 0.000001999999074 0.000000000000000
1244.27790220584 0.000000000000000 0.000001999999057 0.000000000000000
1241.89690911734 0.000000000000000 0.000001999999040 0.000000000000000
1239.51591602884 0.000000000000000 0.000001999999023 0.000000000000000
1237.77242768692 0.000000000000000 0.000001999999010 0.000000000000000
1236.02893934499 0.000000000000000 0.000001999998997 0.000000000000000
1234.60856663521 0.000000000000000 0.000001999998986 0.000000000000000
1233.18819392544 0.000000000000000 0.000001999998975 0.000000000000000
1231.76782121566 0.000000000000000 0.000001999998964 0.000000000000000
1231.54379298059 0.000000000000000 0.000001999998962 0.000000000000000
1231.31976474552 0.000000000000000 0.000001999998961 0.000000000000000
1231.09573651044 0.000000000000000 0.000001999998959 0.000000000000000
1230.64768004030 0.000000000000000 0.000001999998955 0.000000000000000
1230.19962357015 0.000000000000000 0.000001999998952 0.000000000000000
1229.75156710001 0.000000000000000 0.000001999998948 0.000000000000000
1229.30351062986 0.000000000000000 0.000001999998944 0.000000000000000
1228.16955594742 0.000000000000000 0.000001999998935 0.000000000000000
1227.03560126498 0.000000000000000 0.000001999998926 0.000000000000000
1225.90164658255 0.000000000000000 0.000001999998917 0.000000000000000
1224.76769190011 0.000000000000000 0.000001999998907 0.000000000000000
1222.18271291159 0.000000000000000 0.000001999998886 0.000000000000000
1219.59773392308 0.000000000000000 0.000001999998863 0.000000000000000
1217.01275493456 0.000000000000000 0.000001999998840 0.000000000000000
1214.42777594604 0.000000000000000 0.000001999998817 0.000000000000000
1212.54417095882 0.000000000000000 0.000001999998800 0.000000000000000
1210.66056597159 0.000000000000000 0.000001999998782 0.000000000000000
1209.20263591710 0.000000000000000 0.000001999998768 0.000000000000000
1207.74470586261 0.000000000000000 0.000001999998755 0.000000000000000
1206.28677580811 0.000000000000000 0.000001999998740 0.000000000000000
1205.16564438330 0.000000000000000 0.000001999998729 0.000000000000000
1204.94141809834 0.000000000000000 0.000001999998727 0.000000000000000
1204.71719181338 0.000000000000000 0.000001999998725 0.000000000000000
1204.49296552842 0.000000000000000 0.000001999998723 0.000000000000000
1204.04451295849 0.000000000000000 0.000001999998718 0.000000000000000
1203.59606038857 0.000000000000000 0.000001999998714 0.000000000000000
1203.14760781865 0.000000000000000 0.000001999998709 0.000000000000000
1202.69915524872 0.000000000000000 0.000001999998705 0.000000000000000
1201.68757545669 0.000000000000000 0.000001999998695 0.000000000000000
1200.67599566466 0.000000000000000 0.000001999998684 0.000000000000000
1199.66441587263 0.000000000000000 0.000001999998674 0.000000000000000
1198.65283608060 0.000000000000000 0.000001999998663 0.000000000000000
1196.09054192716 0.000000000000000 0.000001999998636 0.000000000000000
1193.52824777373 0.000000000000000 0.000001999998609 0.000000000000000
1190.96595362029 0.000000000000000 0.000001999998580 0.000000000000000
1188.40365946686 0.000000000000000 0.000001999998551 0.000000000000000
1186.57554355059 0.000000000000000 0.000001999998530 0.000000000000000
1184.74742763433 0.000000000000000 0.000001999998509 0.000000000000000
1183.32644366932 0.000000000000000 0.000001999998492 0.000000000000000
1181.90545970431 0.000000000000000 0.000001999998475 0.000000000000000
1180.48447573930 0.000000000000000 0.000001999998458 0.000000000000000
1179.41560393444 0.000000000000000 0.000001999998444 0.000000000000000
1178.34673212959 0.000000000000000 0.000001999998431 0.000000000000000
1177.27786032474 0.000000000000000 0.000001999998418 0.000000000000000
1176.20898851988 0.000000000000000 0.000001999998404 0.000000000000000
1175.14011671503 0.000000000000000 0.000001999998391 0.000000000000000
1174.07124491018 0.000000000000000 0.000001999998377 0.000000000000000
1173.00237310532 0.000000000000000 0.000001999998363 0.000000000000000
1170.86462949562 0.000000000000000 0.000001999998335 0.000000000000000
1168.72688588591 0.000000000000000 0.000001999998306 0.000000000000000
1166.58914227620 0.000000000000000 0.000001999998277 0.000000000000000
1164.45139866649 0.000000000000000 0.000001999998247 0.000000000000000
1162.31365505679 0.000000000000000 0.000001999998216 0.000000000000000
1160.63941220608 0.000000000000000 0.000001999998192 0.000000000000000
1158.96516935538 0.000000000000000 0.000001999998167 0.000000000000000
1157.61032523567 0.000000000000000 0.000001999998147 0.000000000000000
1156.25548111596 0.000000000000000 0.000001999998126 0.000000000000000
1154.90063699625 0.000000000000000 0.000001999998106 0.000000000000000
1154.70629324609 0.000000000000000 0.000001999998103 0.000000000000000
1154.51194949593 0.000000000000000 0.000001999998100 0.000000000000000
1154.31760574578 0.000000000000000 0.000001999998097 0.000000000000000
1153.92891824546 0.000000000000000 0.000001999998091 0.000000000000000
1153.54023074514 0.000000000000000 0.000001999998085 0.000000000000000
1153.15154324482 0.000000000000000 0.000001999998079 0.000000000000000
1152.76285574451 0.000000000000000 0.000001999998072 0.000000000000000
1151.30000685943 0.000000000000000 0.000001999998049 0.000000000000000
1150.25393222483 0.000000000000000 0.000001999998033 0.000000000000000
1149.20785759022 0.000000000000000 0.000001999998016 0.000000000000000
1148.16178295562 0.000000000000000 0.000001999997999 0.000000000000000
1147.11570832101 0.000000000000000 0.000001999997981 0.000000000000000
1145.21151325006 0.000000000000000 0.000001999997950 0.000000000000000
1143.30731817911 0.000000000000000 0.000001999997917 0.000000000000000
1141.40312310816 0.000000000000000 0.000001999997885 0.000000000000000
1139.49892803721 0.000000000000000 0.000001999997851 0.000000000000000
1137.32408232618 0.000000000000000 0.000001999997812 0.000000000000000
1135.14923661515 0.000000000000000 0.000001999997772 0.000000000000000
1132.97439090412 0.000000000000000 0.000001999997732 0.000000000000000
1130.79954519309 0.000000000000000 0.000001999997690 0.000000000000000
1130.49462370319 0.000000000000000 0.000001999997685 0.000000000000000
1130.18970221329 0.000000000000000 0.000001999997679 0.000000000000000
1129.88478072339 0.000000000000000 0.000001999997673 0.000000000000000
1129.57985923349 0.000000000000000 0.000001999997667 0.000000000000000
1128.97001625370 0.000000000000000 0.000001999997655 0.000000000000000
1128.36017327390 0.000000000000000 0.000001999997643 0.000000000000000
1127.75033029410 0.000000000000000 0.000001999997631 0.000000000000000
1127.14048731431 0.000000000000000 0.000001999997619 0.000000000000000
1126.53064433451 0.000000000000000 0.000001999997607 0.000000000000000
1124.95155553958 0.000000000000000 0.000001999997575 0.000000000000000
1123.65945096246 0.000000000000000 0.000001999997549 0.000000000000000
1122.36734638535 0.000000000000000 0.000001999997522 0.000000000000000
1121.07524180823 0.000000000000000 0.000001999997495 0.000000000000000
1119.78313723112 0.000000000000000 0.000001999997468 0.000000000000000
1118.49103265400 0.000000000000000 0.000001999997440 0.000000000000000
1115.98139155623 0.000000000000000 0.000001999997385 0.000000000000000
1113.47175045847 0.000000000000000 0.000001999997329 0.000000000000000
1111.43426761408 0.000000000000000 0.000001999997283 0.000000000000000
1109.39678476969 0.000000000000000 0.000001999997235 0.000000000000000
1107.35930192530 0.000000000000000 0.000001999997187 0.000000000000000
1107.07780902086 0.000000000000000 0.000001999997180 0.000000000000000
1106.79631611642 0.000000000000000 0.000001999997173 0.000000000000000
1106.51482321198 0.000000000000000 0.000001999997167 0.000000000000000
1106.23333030754 0.000000000000000 0.000001999997160 0.000000000000000
1105.67034449865 0.000000000000000 0.000001999997146 0.000000000000000
1105.10735868977 0.000000000000000 0.000001999997132 0.000000000000000
1104.54437288089 0.000000000000000 0.000001999997119 0.000000000000000
1103.98138707200 0.000000000000000 0.000001999997105 0.000000000000000
1103.41840126312 0.000000000000000 0.000001999997091 0.000000000000000
1102.36625141430 0.000000000000000 0.000001999997065 0.000000000000000
1101.31410156548 0.000000000000000 0.000001999997038 0.000000000000000
1100.26195171667 0.000000000000000 0.000001999997011 0.000000000000000
1099.20980186785 0.000000000000000 0.000001999996984 0.000000000000000
1098.15765201903 0.000000000000000 0.000001999996957 0.000000000000000
1095.16969442426 0.000000000000000 0.000001999996877 0.000000000000000
1092.18173682949 0.000000000000000 0.000001999996796 0.000000000000000
1089.84320853040 0.000000000000000 0.000001999996730 0.000000000000000
1087.50468023132 0.000000000000000 0.000001999996663 0.000000000000000
1085.73822953777 0.000000000000000 0.000001999996612 0.000000000000000
1083.97177884423 0.000000000000000 0.000001999996559 0.000000000000000
1083.68182216019 0.000000000000000 0.000001999996551 0.000000000000000
1083.39186547615 0.000000000000000 0.000001999996542 0.000000000000000
1083.10190879211 0.000000000000000 0.000001999996533 0.000000000000000
1082.81195210807 0.000000000000000 0.000001999996524 0.000000000000000
1082.23203873998 0.000000000000000 0.000001999996507 0.000000000000000
1081.65212537190 0.000000000000000 0.000001999996489 0.000000000000000
1081.07221200382 0.000000000000000 0.000001999996471 0.000000000000000
1080.49229863574 0.000000000000000 0.000001999996453 0.000000000000000
1079.91238526766 0.000000000000000 0.000001999996435 0.000000000000000
1078.67083352640 0.000000000000000 0.000001999996396 0.000000000000000
1077.42928178514 0.000000000000000 0.000001999996357 0.000000000000000
1076.18773004388 0.000000000000000 0.000001999996317 0.000000000000000
1074.94617830262 0.000000000000000 0.000001999996276 0.000000000000000
1073.70462656136 0.000000000000000 0.000001999996236 0.000000000000000
1071.37413282967 0.000000000000000 0.000001999996157 0.000000000000000
1069.04363909799 0.000000000000000 0.000001999996077 0.000000000000000
1066.71314536630 0.000000000000000 0.000001999995996 0.000000000000000
1064.82479609922 0.000000000000000 0.000001999995928 0.000000000000000
1062.93644683215 0.000000000000000 0.000001999995859 0.000000000000000
1061.04809756507 0.000000000000000 0.000001999995789 0.000000000000000
1060.74717331102 0.000000000000000 0.000001999995777 0.000000000000000
1060.44624905697 0.000000000000000 0.000001999995766 0.000000000000000
1060.14532480291 0.000000000000000 0.000001999995754 0.000000000000000
1059.84440054886 0.000000000000000 0.000001999995743 0.000000000000000
1059.24255204076 0.000000000000000 0.000001999995720 0.000000000000000
1058.64070353265 0.000000000000000 0.000001999995697 0.000000000000000
1058.03885502455 0.000000000000000 0.000001999995674 0.000000000000000
1057.43700651644 0.000000000000000 0.000001999995650 0.000000000000000
1056.83515800834 0.000000000000000 0.000001999995627 0.000000000000000
1055.53299507632 0.000000000000000 0.000001999995575 0.000000000000000
1054.23083214430 0.000000000000000 0.000001999995523 0.000000000000000
1052.92866921228 0.000000000000000 0.000001999995471 0.000000000000000
1051.62650628026 0.000000000000000 0.000001999995417 0.000000000000000
1050.32434334825 0.000000000000000 0.000001999995363 0.000000000000000
1048.06999686711 0.000000000000000 0.000001999995268 0.000000000000000
1045.81565038598 0.000000000000000 0.000001999995170 0.000000000000000
1043.56130390485 0.000000000000000 0.000001999995070 0.000000000000000
1041.79845313009 0.000000000000000 0.000001999994990 0.000000000000000
1040.03560235534 0.000000000000000 0.000001999994909 0.000000000000000
1038.64504183114 0.000000000000000 0.000001999994844 0.000000000000000
1038.36692972630 0.000000000000000 0.000001999994831 0.000000000000000
1038.08881762146 0.000000000000000 0.000001999994818 0.000000000000000
1037.81070551662 0.000000000000000 0.000001999994805 0.000000000000000
1037.25448130695 0.000000000000000 0.000001999994778 0.000000000000000
1036.69825709727 0.000000000000000 0.000001999994751 0.000000000000000
1036.14203288759 0.000000000000000 0.000001999994725 0.000000000000000
1035.58580867791 0.000000000000000 0.000001999994698 0.000000000000000
1034.69372127008 0.000000000000000 0.000001999994654 0.000000000000000
1033.80163386224 0.000000000000000 0.000001999994610 0.000000000000000
1032.90954645441 0.000000000000000 0.000001999994566 0.000000000000000
1032.01745904658 0.000000000000000 0.000001999994521 0.000000000000000
1030.13012266186 0.000000000000000 0.000001999994425 0.000000000000000
1028.24278627715 0.000000000000000 0.000001999994327 0.000000000000000
1026.35544989244 0.000000000000000 0.000001999994227 0.000000000000000
1024.46811350773 0.000000000000000 0.000001999994125 0.000000000000000
1022.58077712302 0.000000000000000 0.000001999994021 0.000000000000000
1021.19350219266 0.000000000000000 0.000001999993943 0.000000000000000
1019.80622726230 0.000000000000000 0.000001999993864 0.000000000000000
1018.41895233194 0.000000000000000 0.000001999993784 0.000000000000000
1017.03167740158 0.000000000000000 0.000001999993703 0.000000000000000
1016.85224613208 0.000000000000000 0.000001999993692 0.000000000000000
1016.67281486258 0.000000000000000 0.000001999993682 0.000000000000000
1016.49338359308 0.000000000000000 0.000001999993671 0.000000000000000
1016.13452105408 0.000000000000000 0.000001999993650 0.000000000000000
1015.77565851508 0.000000000000000 0.000001999993629 0.000000000000000
1015.41679597608 0.000000000000000 0.000001999993607 0.000000000000000
1015.05793343708 0.000000000000000 0.000001999993586 0.000000000000000
1013.94069817975 0.000000000000000 0.000001999993518 0.000000000000000
1012.82346292241 0.000000000000000 0.000001999993449 0.000000000000000
1011.70622766507 0.000000000000000 0.000001999993380 0.000000000000000
1010.58899240773 0.000000000000000 0.000001999993310 0.000000000000000
1008.42335071717 0.000000000000000 0.000001999993172 0.000000000000000
1006.25770902661 0.000000000000000 0.000001999993031 0.000000000000000
1004.09206733604 0.000000000000000 0.000001999992886 0.000000000000000
1002.41684199699 0.000000000000000 0.000001999992772 0.000000000000000
1000.74161665794 0.000000000000000 0.000001999992655 0.000000000000000
999.45025378035 0.000000000000000 0.000001999992564 0.000000000000000
998.15889090275 0.000000000000000 0.000001999992472 0.000000000000000
996.86752802516 0.000000000000000 0.000001999992378 0.000000000000000
995.83947865001 0.000000000000000 0.000001999992303 0.000000000000000
995.63386877498 0.000000000000000 0.000001999992288 0.000000000000000
995.42825889995 0.000000000000000 0.000001999992272 0.000000000000000
995.22264902493 0.000000000000000 0.000001999992257 0.000000000000000
994.81142927487 0.000000000000000 0.000001999992226 0.000000000000000
994.40020952481 0.000000000000000 0.000001999992196 0.000000000000000
993.98898977475 0.000000000000000 0.000001999992165 0.000000000000000
993.57777002469 0.000000000000000 0.000001999992134 0.000000000000000
992.68983603588 0.000000000000000 0.000001999992066 0.000000000000000
991.80190204706 0.000000000000000 0.000001999991998 0.000000000000000
990.91396805825 0.000000000000000 0.000001999991929 0.000000000000000
990.02603406943 0.000000000000000 0.000001999991860 0.000000000000000
987.48402685218 0.000000000000000 0.000001999991657 0.000000000000000
985.56771745165 0.000000000000000 0.000001999991501 0.000000000000000
983.65140805112 0.000000000000000 0.000001999991341 0.000000000000000
981.73509865059 0.000000000000000 0.000001999991178 0.000000000000000
980.30089259795 0.000000000000000 0.000001999991054 0.000000000000000
978.86668654531 0.000000000000000 0.000001999990927 0.000000000000000
977.43248049267 0.000000000000000 0.000001999990799 0.000000000000000
975.99827444003 0.000000000000000 0.000001999990668 0.000000000000000
975.04251692312 0.000000000000000 0.000001999990580 0.000000000000000
974.08675940622 0.000000000000000 0.000001999990491 0.000000000000000
973.13100188932 0.000000000000000 0.000001999990402 0.000000000000000
972.17524437241 0.000000000000000 0.000001999990311 0.000000000000000
971.21948685551 0.000000000000000 0.000001999990219 0.000000000000000
970.26372933861 0.000000000000000 0.000001999990126 0.000000000000000
969.30797182171 0.000000000000000 0.000001999990032 0.000000000000000
967.39645678790 0.000000000000000 0.000001999989842 0.000000000000000
965.48494175410 0.000000000000000 0.000001999989647 0.000000000000000
963.57342672029 0.000000000000000 0.000001999989448 0.000000000000000
961.66191168648 0.000000000000000 0.000001999989245 0.000000000000000
960.25033868229 0.000000000000000 0.000001999989092 0.000000000000000
958.83876567809 0.000000000000000 0.000001999988937 0.000000000000000
957.42719267389 0.000000000000000 0.000001999988779 0.000000000000000
956.01561966969 0.000000000000000 0.000001999988618 0.000000000000000
955.05962901491 0.000000000000000 0.000001999988508 0.000000000000000
954.10363836013 0.000000000000000 0.000001999988397 0.000000000000000
953.14764770535 0.000000000000000 0.000001999988285 0.000000000000000
952.19165705057 0.000000000000000 0.000001999988171 0.000000000000000
951.23566639579 0.000000000000000 0.000001999988056 0.000000000000000
950.27967574101 0.000000000000000 0.000001999987940 0.000000000000000
949.32368508622 0.000000000000000 0.000001999987822 0.000000000000000
947.43768692105 0.000000000000000 0.000001999987587 0.000000000000000
945.55168875587 0.000000000000000 0.000001999987346 0.000000000000000
943.66569059070 0.000000000000000 0.000001999987100 0.000000000000000
942.09728318224 0.000000000000000 0.000001999986892 0.000000000000000
940.52887577379 0.000000000000000 0.000001999986679 0.000000000000000
939.29956426286 0.000000000000000 0.000001999986510 0.000000000000000
938.07025275193 0.000000000000000 0.000001999986339 0.000000000000000
936.84094124101 0.000000000000000 0.000001999986164 0.000000000000000
935.91066242421 0.000000000000000 0.000001999986031 0.000000000000000
934.98038360741 0.000000000000000 0.000001999985896 0.000000000000000
934.05010479061 0.000000000000000 0.000001999985760 0.000000000000000
933.11982597382 0.000000000000000 0.000001999985622 0.000000000000000
932.18954715702 0.000000000000000 0.000001999985483 0.000000000000000
931.25926834022 0.000000000000000 0.000001999985342 0.000000000000000
930.32898952342 0.000000000000000 0.000001999985200 0.000000000000000
928.46843188983 0.000000000000000 0.000001999984910 0.000000000000000
926.60787425623 0.000000000000000 0.000001999984615 0.000000000000000
924.74731662263 0.000000000000000 0.000001999984312 0.000000000000000
922.88675898904 0.000000000000000 0.000001999984003 0.000000000000000
921.53686806575 0.000000000000000 0.000001999983775 0.000000000000000
920.18697714247 0.000000000000000 0.000001999983543 0.000000000000000
918.83708621919 0.000000000000000 0.000001999983307 0.000000000000000
917.48719529591 0.000000000000000 0.000001999983067 0.000000000000000
916.58568426864 0.000000000000000 0.000001999982905 0.000000000000000
915.68417324137 0.000000000000000 0.000001999982741 0.000000000000000
914.78266221411 0.000000000000000 0.000001999982575 0.000000000000000
913.88115118684 0.000000000000000 0.000001999982408 0.000000000000000
912.97964015957 0.000000000000000 0.000001999982238 0.000000000000000
912.07812913230 0.000000000000000 0.000001999982067 0.000000000000000
911.17661810504 0.000000000000000 0.000001999981894 0.000000000000000
909.37359605050 0.000000000000000 0.000001999981542 0.000000000000000
907.57057399597 0.000000000000000 0.000001999981183 0.000000000000000
905.76755194143 0.000000000000000 0.000001999980815 0.000000000000000
904.28094289880 0.000000000000000 0.000001999980506 0.000000000000000
902.79433385618 0.000000000000000 0.000001999980191 0.000000000000000
901.60830820977 0.000000000000000 0.000001999979936 0.000000000000000
900.42228256337 0.000000000000000 0.000001999979677 0.000000000000000
899.23625691696 0.000000000000000 0.000001999979415 0.000000000000000
898.38261480813 0.000000000000000 0.000001999979223 0.000000000000000
897.52897269929 0.000000000000000 0.000001999979030 0.000000000000000
896.67533059046 0.000000000000000 0.000001999978834 0.000000000000000
895.82168848162 0.000000000000000 0.000001999978637 0.000000000000000
894.96804637279 0.000000000000000 0.000001999978437 0.000000000000000
894.11440426396 0.000000000000000 0.000001999978235 0.000000000000000
893.26076215512 0.000000000000000 0.000001999978032 0.000000000000000
891.55347793745 0.000000000000000 0.000001999977617 0.000000000000000
889.84619371978 0.000000000000000 0.000001999977194 0.000000000000000
888.13890950211 0.000000000000000 0.000001999976762 0.000000000000000
886.43162528444 0.000000000000000 0.000001999976321 0.000000000000000
885.11020225578 0.000000000000000 0.000001999975973 0.000000000000000
883.78877922711 0.000000000000000 0.000001999975619 0.000000000000000
882.46735619844 0.000000000000000 0.000001999975259 0.000000000000000
881.14593316977 0.000000000000000 0.000001999974894 0.000000000000000
880.26878149706 0.000000000000000 0.000001999974647 0.000000000000000
879.39162982436 0.000000000000000 0.000001999974398 0.000000000000000
878.51447815165 0.000000000000000 0.000001999974147 0.000000000000000
877.63732647895 0.000000000000000 0.000001999973892 0.000000000000000
876.76017480624 0.000000000000000 0.000001999973635 0.000000000000000
875.88302313354 0.000000000000000 0.000001999973375 0.000000000000000
875.00587146083 0.000000000000000 0.000001999973112 0.000000000000000
873.25156811542 0.000000000000000 0.000001999972577 0.000000000000000
871.49726477002 0.000000000000000 0.000001999972030 0.000000000000000
869.74296142461 0.000000000000000 0.000001999971470 0.000000000000000
868.34146378265 0.000000000000000 0.000001999971014 0.000000000000000
866.93996614069 0.000000000000000 0.000001999970550 0.000000000000000
865.78621127896 0.000000000000000 0.000001999970161 0.000000000000000
864.63245641723 0.000000000000000 0.000001999969767 0.000000000000000
863.47870155550 0.000000000000000 0.000001999969367 0.000000000000000
863.28431426995 0.000000000000000 0.000001999969299 0.000000000000000
863.08992698441 0.000000000000000 0.000001999969231 0.000000000000000
862.89553969886 0.000000000000000 0.000001999969162 0.000000000000000
862.50676512776 0.000000000000000 0.000001999969025 0.000000000000000
862.11799055666 0.000000000000000 0.000001999968887 0.000000000000000
861.72921598556 0.000000000000000 0.000001999968748 0.000000000000000
861.34044141447 0.000000000000000 0.000001999968609 0.000000000000000
860.48213392702 0.000000000000000 0.000001999968299 0.000000000000000
859.62382643958 0.000000000000000 0.000001999967985 0.000000000000000
858.76551895214 0.000000000000000 0.000001999967668 0.000000000000000
857.90721146469 0.000000000000000 0.000001999967347 0.000000000000000
855.80284675453 0.000000000000000 0.000001999966546 0.000000000000000
853.69848204436 0.000000000000000 0.000001999965722 0.000000000000000
852.17567516676 0.000000000000000 0.000001999965111 0.000000000000000
850.65286828917 0.000000000000000 0.000001999964488 0.000000000000000
849.46454188206 0.000000000000000 0.000001999963994 0.000000000000000
848.27621547495 0.000000000000000 0.000001999963491 0.000000000000000
847.08788906784 0.000000000000000 0.000001999962980 0.000000000000000
846.21306107387 0.000000000000000 0.000001999962599 0.000000000000000
845.33823307990 0.000000000000000 0.000001999962213 0.000000000000000
844.46340508593 0.000000000000000 0.000001999961823 0.000000000000000
843.58857709196 0.000000000000000 0.000001999961429 0.000000000000000
842.71374909799 0.000000000000000 0.000001999961029 0.000000000000000
841.83892110402 0.000000000000000 0.000001999960625 0.000000000000000
840.96409311005 0.000000000000000 0.000001999960216 0.000000000000000
839.21443712212 0.000000000000000 0.000001999959384 0.000000000000000
837.46478113418 0.000000000000000 0.000001999958532 0.000000000000000
835.71512514624 0.000000000000000 0.000001999957660 0.000000000000000
834.37942484066 0.000000000000000 0.000001999956980 0.000000000000000
833.04372453508 0.000000000000000 0.000001999956288 0.000000000000000
831.70802422950 0.000000000000000 0.000001999955583 0.000000000000000
830.37232392391 0.000000000000000 0.000001999954865 0.000000000000000
830.18328426990 0.000000000000000 0.000001999954762 0.000000000000000
829.99424461589 0.000000000000000 0.000001999954659 0.000000000000000
829.80520496187 0.000000000000000 0.000001999954556 0.000000000000000
829.61616530786 0.000000000000000 0.000001999954452 0.000000000000000
829.23808599983 0.000000000000000 0.000001999954245 0.000000000000000
828.86000669181 0.000000000000000 0.000001999954036 0.000000000000000
828.48192738378 0.000000000000000 0.000001999953826 0.000000000000000
828.10384807575 0.000000000000000 0.000001999953615 0.000000000000000
827.72576876773 0.000000000000000 0.000001999953403 0.000000000000000
826.83857197789 0.000000000000000 0.000001999952901 0.000000000000000
825.95137518806 0.000000000000000 0.000001999952392 0.000000000000000
825.06417839823 0.000000000000000 0.000001999951878 0.000000000000000
824.17698160840 0.000000000000000 0.000001999951357 0.000000000000000
823.28978481857 0.000000000000000 0.000001999950830 0.000000000000000
821.54594791779 0.000000000000000 0.000001999949774 0.000000000000000
819.80211101700 0.000000000000000 0.000001999948693 0.000000000000000
818.05827411622 0.000000000000000 0.000001999947585 0.000000000000000
816.31443721544 0.000000000000000 0.000001999946450 0.000000000000000
814.57060031465 0.000000000000000 0.000001999945286 0.000000000000000
814.30317905891 0.000000000000000 0.000001999945105 0.000000000000000
814.03575780316 0.000000000000000 0.000001999944924 0.000000000000000
813.76833654742 0.000000000000000 0.000001999944742 0.000000000000000
813.50091529168 0.000000000000000 0.000001999944559 0.000000000000000
812.96607278019 0.000000000000000 0.000001999944190 0.000000000000000
812.43123026870 0.000000000000000 0.000001999943820 0.000000000000000
811.89638775721 0.000000000000000 0.000001999943446 0.000000000000000
811.36154524572 0.000000000000000 0.000001999943069 0.000000000000000
810.82670273424 0.000000000000000 0.000001999942690 0.000000000000000
809.40439321850 0.000000000000000 0.000001999941667 0.000000000000000
808.27536586886 0.000000000000000 0.000001999940840 0.000000000000000
807.14633851922 0.000000000000000 0.000001999940000 0.000000000000000
806.01731116958 0.000000000000000 0.000001999939146 0.000000000000000
804.88828381994 0.000000000000000 0.000001999938278 0.000000000000000
803.75925647030 0.000000000000000 0.000001999937396 0.000000000000000
802.06462656545 0.000000000000000 0.000001999936045 0.000000000000000
800.36999666060 0.000000000000000 0.000001999934660 0.000000000000000
798.67536675575 0.000000000000000 0.000001999933241 0.000000000000000
798.33644077478 0.000000000000000 0.000001999932953 0.000000000000000
797.99751479381 0.000000000000000 0.000001999932664 0.000000000000000
797.65858881284 0.000000000000000 0.000001999932373 0.000000000000000
797.31966283187 0.000000000000000 0.000001999932081 0.000000000000000
796.64181086994 0.000000000000000 0.000001999931492 0.000000000000000
795.96395890800 0.000000000000000 0.000001999930897 0.000000000000000
795.28610694606 0.000000000000000 0.000001999930296 0.000000000000000
794.60825498412 0.000000000000000 0.000001999929690 0.000000000000000
793.50658717995 0.000000000000000 0.000001999928691 0.000000000000000
792.40491937579 0.000000000000000 0.000001999927676 0.000000000000000
791.30325157162 0.000000000000000 0.000001999926644 0.000000000000000
789.90213968421 0.000000000000000 0.000001999925307 0.000000000000000
788.50102779679 0.000000000000000 0.000001999923942 0.000000000000000
787.09991590938 0.000000000000000 0.000001999922549 0.000000000000000
785.69880402196 0.000000000000000 0.000001999921126 0.000000000000000
784.29769213455 0.000000000000000 0.000001999919673 0.000000000000000
783.30266788881 0.000000000000000 0.000001999918623 0.000000000000000
783.10366303967 0.000000000000000 0.000001999918411 0.000000000000000
782.90465819052 0.000000000000000 0.000001999918198 0.000000000000000
782.70565334138 0.000000000000000 0.000001999917985 0.000000000000000
782.30764364308 0.000000000000000 0.000001999917557 0.000000000000000
781.90963394479 0.000000000000000 0.000001999917126 0.000000000000000
781.51162424650 0.000000000000000 0.000001999916692 0.000000000000000
781.11361454821 0.000000000000000 0.000001999916256 0.000000000000000
780.27373760330 0.000000000000000 0.000001999915327 0.000000000000000
779.43386065840 0.000000000000000 0.000001999914386 0.000000000000000
778.59398371350 0.000000000000000 0.000001999913433 0.000000000000000
777.75410676860 0.000000000000000 0.000001999912468 0.000000000000000
775.95196273950 0.000000000000000 0.000001999910355 0.000000000000000
774.14981871040 0.000000000000000 0.000001999908183 0.000000000000000
772.82545619605 0.000000000000000 0.000001999906548 0.000000000000000
771.50109368170 0.000000000000000 0.000001999904880 0.000000000000000
770.17673116735 0.000000000000000 0.000001999903177 0.000000000000000
768.85236865300 0.000000000000000 0.000001999901439 0.000000000000000
768.67454188901 0.000000000000000 0.000001999901203 0.000000000000000
768.49671512502 0.000000000000000 0.000001999900966 0.000000000000000
768.31888836102 0.000000000000000 0.000001999900729 0.000000000000000
767.96323483304 0.000000000000000 0.000001999900252 0.000000000000000
767.60758130505 0.000000000000000 0.000001999899772 0.000000000000000
767.25192777706 0.000000000000000 0.000001999899290 0.000000000000000
766.89627424908 0.000000000000000 0.000001999898805 0.000000000000000
765.93786187228 0.000000000000000 0.000001999897486 0.000000000000000
764.97944949549 0.000000000000000 0.000001999896146 0.000000000000000
764.02103711870 0.000000000000000 0.000001999894786 0.000000000000000
763.06262474190 0.000000000000000 0.000001999893405 0.000000000000000
761.29782086662 0.000000000000000 0.000001999890807 0.000000000000000
759.53301699135 0.000000000000000 0.000001999888136 0.000000000000000
758.24295366972 0.000000000000000 0.000001999886136 0.000000000000000
756.95289034810 0.000000000000000 0.000001999884094 0.000000000000000
755.66282702647 0.000000000000000 0.000001999882009 0.000000000000000
754.61778286228 0.000000000000000 0.000001999880289 0.000000000000000
754.40877402944 0.000000000000000 0.000001999879941 0.000000000000000
754.19976519660 0.000000000000000 0.000001999879592 0.000000000000000
753.99075636376 0.000000000000000 0.000001999879243 0.000000000000000
753.57273869808 0.000000000000000 0.000001999878539 0.000000000000000
753.15472103240 0.000000000000000 0.000001999877831 0.000000000000000
752.73670336672 0.000000000000000 0.000001999877118 0.000000000000000
752.31868570104 0.000000000000000 0.000001999876400 0.000000000000000
751.45308340332 0.000000000000000 0.000001999874898 0.000000000000000
750.58748110561 0.000000000000000 0.000001999873375 0.000000000000000
749.72187880789 0.000000000000000 0.000001999871830 0.000000000000000
748.85627651018 0.000000000000000 0.000001999870264 0.000000000000000
747.16505491364 0.000000000000000 0.000001999867138 0.000000000000000
745.47383331709 0.000000000000000 0.000001999863924 0.000000000000000
744.20285043939 0.000000000000000 0.000001999861449 0.000000000000000
742.93186756169 0.000000000000000 0.000001999858922 0.000000000000000
741.66088468399 0.000000000000000 0.000001999856341 0.000000000000000
740.71259781602 0.000000000000000 0.000001999854379 0.000000000000000
739.76431094806 0.000000000000000 0.000001999852385 0.000000000000000
738.81602408010 0.000000000000000 0.000001999850360 0.000000000000000
737.86773721213 0.000000000000000 0.000001999848303 0.000000000000000
736.91945034417 0.000000000000000 0.000001999846212 0.000000000000000
735.97116347621 0.000000000000000 0.000001999844087 0.000000000000000
735.02287660824 0.000000000000000 0.000001999841928 0.000000000000000
733.37950355001 0.000000000000000 0.000001999838103 0.000000000000000
731.73613049177 0.000000000000000 0.000001999834168 0.000000000000000
730.47857351382 0.000000000000000 0.000001999831082 0.000000000000000
729.22101653586 0.000000000000000 0.000001999827928 0.000000000000000
727.96345955790 0.000000000000000 0.000001999824704 0.000000000000000
727.78467226394 0.000000000000000 0.000001999824240 0.000000000000000
727.60588496999 0.000000000000000 0.000001999823774 0.000000000000000
727.42709767603 0.000000000000000 0.000001999823307 0.000000000000000
727.06952308812 0.000000000000000 0.000001999822369 0.000000000000000
726.71194850021 0.000000000000000 0.000001999821425 0.000000000000000
726.35437391229 0.000000000000000 0.000001999820475 0.000000000000000
725.99679932438 0.000000000000000 0.000001999819519 0.000000000000000
724.72121050634 0.000000000000000 0.000001999816059 0.000000000000000
723.76972876931 0.000000000000000 0.000001999813428 0.000000000000000
722.81824703227 0.000000000000000 0.000001999810752 0.000000000000000
721.86676529524 0.000000000000000 0.000001999808030 0.000000000000000
720.91528355821 0.000000000000000 0.000001999805262 0.000000000000000
719.41800799424 0.000000000000000 0.000001999800811 0.000000000000000
717.92073243027 0.000000000000000 0.000001999796238 0.000000000000000
716.42345686630 0.000000000000000 0.000001999791541 0.000000000000000
714.92618130233 0.000000000000000 0.000001999786714 0.000000000000000
714.72154678421 0.000000000000000 0.000001999786044 0.000000000000000
714.51691226609 0.000000000000000 0.000001999785372 0.000000000000000
714.31227774796 0.000000000000000 0.000001999784697 0.000000000000000
713.90300871172 0.000000000000000 0.000001999783339 0.000000000000000
713.49373967547 0.000000000000000 0.000001999781972 0.000000000000000
713.08447063923 0.000000000000000 0.000001999780594 0.000000000000000
712.67520160298 0.000000000000000 0.000001999779206 0.000000000000000
711.74402800269 0.000000000000000 0.000001999776008 0.000000000000000
710.81285440240 0.000000000000000 0.000001999772755 0.000000000000000
709.88168080211 0.000000000000000 0.000001999769445 0.000000000000000
708.95050720182 0.000000000000000 0.000001999766078 0.000000000000000
707.40205748032 0.000000000000000 0.000001999760348 0.000000000000000
705.85360775882 0.000000000000000 0.000001999754449 0.000000000000000
704.30515803732 0.000000000000000 0.000001999748375 0.000000000000000
702.75670831583 0.000000000000000 0.000001999742120 0.000000000000000
702.55563705254 0.000000000000000 0.000001999741295 0.000000000000000
702.35456578925 0.000000000000000 0.000001999740466 0.000000000000000
702.15349452596 0.000000000000000 0.000001999739633 0.000000000000000
701.75135199939 0.000000000000000 0.000001999737959 0.000000000000000
701.34920947282 0.000000000000000 0.000001999736272 0.000000000000000
700.94706694624 0.000000000000000 0.000001999734572 0.000000000000000
700.54492441967 0.000000000000000 0.000001999732859 0.000000000000000
699.54333923901 0.000000000000000 0.000001999728533 0.000000000000000
698.54175405835 0.000000000000000 0.000001999724123 0.000000000000000
697.54016887769 0.000000000000000 0.000001999719626 0.000000000000000
696.53858369703 0.000000000000000 0.000001999715040 0.000000000000000
695.02454848967 0.000000000000000 0.000001999707934 0.000000000000000
693.51051328232 0.000000000000000 0.000001999700612 0.000000000000000
691.99647807496 0.000000000000000 0.000001999693066 0.000000000000000
690.87909200867 0.000000000000000 0.000001999687347 0.000000000000000
690.65561479542 0.000000000000000 0.000001999686188 0.000000000000000
690.43213758216 0.000000000000000 0.000001999685024 0.000000000000000
690.20866036890 0.000000000000000 0.000001999683854 0.000000000000000
689.76170594239 0.000000000000000 0.000001999681499 0.000000000000000
689.31475151588 0.000000000000000 0.000001999679122 0.000000000000000
688.86779708936 0.000000000000000 0.000001999676724 0.000000000000000
688.42084266285 0.000000000000000 0.000001999674303 0.000000000000000
687.45037676839 0.000000000000000 0.000001999668971 0.000000000000000
686.47991087393 0.000000000000000 0.000001999663531 0.000000000000000
685.50944497947 0.000000000000000 0.000001999657982 0.000000000000000
684.53897908501 0.000000000000000 0.000001999652319 0.000000000000000
683.06964695396 0.000000000000000 0.000001999643524 0.000000000000000
681.60031482291 0.000000000000000 0.000001999634452 0.000000000000000
680.13098269186 0.000000000000000 0.000001999625093 0.000000000000000
679.12624775301 0.000000000000000 0.000001999618522 0.000000000000000
678.12151281416 0.000000000000000 0.000001999611808 0.000000000000000
677.11677787531 0.000000000000000 0.000001999604945 0.000000000000000
676.11204293645 0.000000000000000 0.000001999597930 0.000000000000000
675.10730799760 0.000000000000000 0.000001999590759 0.000000000000000
674.10257305875 0.000000000000000 0.000001999583427 0.000000000000000
673.09783811990 0.000000000000000 0.000001999575929 0.000000000000000
671.62804909545 0.000000000000000 0.000001999564652 0.000000000000000
670.15826007101 0.000000000000000 0.000001999552994 0.000000000000000
668.98586394655 0.000000000000000 0.000001999543410 0.000000000000000
667.81346782209 0.000000000000000 0.000001999533563 0.000000000000000
666.64107169763 0.000000000000000 0.000001999523444 0.000000000000000
665.46867557317 0.000000000000000 0.000001999513043 0.000000000000000
664.29627944871 0.000000000000000 0.000001999502348 0.000000000000000
663.12388332426 0.000000000000000 0.000001999491350 0.000000000000000
661.95148719980 0.000000000000000 0.000001999480036 0.000000000000000
660.39911530908 0.000000000000000 0.000001999464548 0.000000000000000
658.84674341836 0.000000000000000 0.000001999448454 0.000000000000000
658.56165281488 0.000000000000000 0.000001999445430 0.000000000000000
658.27656221140 0.000000000000000 0.000001999442384 0.000000000000000
657.99147160791 0.000000000000000 0.000001999439316 0.000000000000000
657.42129040095 0.000000000000000 0.000001999433114 0.000000000000000
656.85110919398 0.000000000000000 0.000001999426822 0.000000000000000
656.28092798701 0.000000000000000 0.000001999420437 0.000000000000000
655.71074678005 0.000000000000000 0.000001999413957 0.000000000000000
654.56591702135 0.000000000000000 0.000001999400656 0.000000000000000
653.42108726265 0.000000000000000 0.000001999386951 0.000000000000000
652.27625750396 0.000000000000000 0.000001999372825 0.000000000000000
651.13142774526 0.000000000000000 0.000001999358259 0.000000000000000
649.98659798656 0.000000000000000 0.000001999343235 0.000000000000000
648.60345872253 0.000000000000000 0.000001999324442 0.000000000000000
647.22031945849 0.000000000000000 0.000001999304910 0.000000000000000
645.83718019446 0.000000000000000 0.000001999284598 0.000000000000000
644.45404093042 0.000000000000000 0.000001999263460 0.000000000000000
643.07090166639 0.000000000000000 0.000001999241448 0.000000000000000
641.52668640260 0.000000000000000 0.000001999215775 0.000000000000000
639.98247113882 0.000000000000000 0.000001999188868 0.000000000000000
638.43825587503 0.000000000000000 0.000001999160639 0.000000000000000
636.89404061125 0.000000000000000 0.000001999130995 0.000000000000000
635.34982534746 0.000000000000000 0.000001999099834 0.000000000000000
633.80561008367 0.000000000000000 0.000001999067048 0.000000000000000
632.26139481989 0.000000000000000 0.000001999032522 0.000000000000000
630.71717955610 0.000000000000000 0.000001998996135 0.000000000000000
628.95701093062 0.000000000000000 0.000001998952240 0.000000000000000
627.19684230513 0.000000000000000 0.000001998905610 0.000000000000000
625.43667367964 0.000000000000000 0.000001998856123 0.000000000000000
623.67650505416 0.000000000000000 0.000001998803743 0.000000000000000
621.91633642867 0.000000000000000 0.000001998748594 0.000000000000000
619.87233590808 0.000000000000000 0.000001998681643 0.000000000000000
617.82833538748 0.000000000000000 0.000001998612812 0.000000000000000
615.78433486689 0.000000000000000 0.000001998544208 0.000000000000000
613.74033434629 0.000000000000000 0.000001998478480 0.000000000000000
611.69633382570 0.000000000000000 0.000001998418044 0.000000000000000
609.65233330510 0.000000000000000 0.000001998364298 0.000000000000000
607.60833278451 0.000000000000000 0.000001998317435 0.000000000000000
604.97329147179 0.000000000000000 0.000001998266207 0.000000000000000
602.33825015908 0.000000000000000 0.000001998223303 0.000000000000000
599.70320884637 0.000000000000000 0.000001998186813 0.000000000000000
597.06816753365 0.000000000000000 0.000001998155252 0.000000000000000
594.43312622094 0.000000000000000 0.000001998127486 0.000000000000000
589.02403324087 0.000000000000000 0.000001998079008 0.000000000000000
583.61494026080 0.000000000000000 0.000001998038461 0.000000000000000
578.20584728073 0.000000000000000 0.000001998003123 0.000000000000000
572.79675430066 0.000000000000000 0.000001997971331 0.000000000000000
567.38766132059 0.000000000000000 0.000001997942014 0.000000000000000
556.73185365465 0.000000000000000 0.000001997888904 0.000000000000000
546.07604598870 0.000000000000000 0.000001997839189 0.000000000000000
535.42023832276 0.000000000000000 0.000001997790682 0.000000000000000
524.76443065682 0.000000000000000 0.000001997741932 0.000000000000000
507.35060264992 0.000000000000000 0.000001997658771 0.000000000000000
489.93677464303 0.000000000000000 0.000001997567729 0.000000000000000
472.52294663613 0.000000000000000 0.000001997464667 0.000000000000000
455.10911862924 0.000000000000000 0.000001997344955 0.000000000000000
437.69529062235 0.000000000000000 0.000001997203138 0.000000000000000
420.28146261545 0.000000000000000 0.000001997032518 0.000000000000000
402.86763460856 0.000000000000000 0.000001996824728 0.000000000000000
385.45380660166 0.000000000000000 0.000001996569166 0.000000000000000
368.03997859477 0.000000000000000 0.000001996252453 0.000000000000000
350.62615058787 0.000000000000000 0.000001995859192 0.000000000000000
333.21232258098 0.000000000000000 0.000001995373189 0.000000000000000
320.16765494238 0.000000000000000 0.000001994934852 0.000000000000000
307.12298730377 0.000000000000000 0.000001994414188 0.000000000000000
294.07831966517 0.000000000000000 0.000001993796622 0.000000000000000
281.03365202656 0.000000000000000 0.000001993080733 0.000000000000000
267.98898438796 0.000000000000000 0.000001992267713 0.000000000000000
254.94431674936 0.000000000000000 0.000001991351434 0.000000000000000
241.89964911075 0.000000000000000 0.000001990342994 0.000000000000000
228.85498147215 0.000000000000000 0.000001989275686 0.000000000000000
218.88372104920 0.000000000000000 0.000001988430308 0.000000000000000
210.68111914164 0.000000000000000 0.000001987704954 0.000000000000000
202.47851723407 0.000000000000000 0.000001986928291 0.000000000000000
195.93048025790 0.000000000000000 0.000001986251620 0.000000000000000
189.38244328172 0.000000000000000 0.000001985512667 0.000000000000000
182.83440630555 0.000000000000000 0.000001984710407 0.000000000000000
176.28636932938 0.000000000000000 0.000001983865930 0.000000000000000
169.73833235321 0.000000000000000 0.000001983017529 0.000000000000000
163.19029537704 0.000000000000000 0.000001982188945 0.000000000000000
156.64225840087 0.000000000000000 0.000001981380026 0.000000000000000
150.09422142470 0.000000000000000 0.000001980588042 0.000000000000000
143.54618444853 0.000000000000000 0.000001979816752 0.000000000000000
136.99814747236 0.000000000000000 0.000001979072815 0.000000000000000
130.45011049619 0.000000000000000 0.000001978367182 0.000000000000000
121.20791565002 0.000000000000000 0.000001977454619 0.000000000000000
111.96572080385 0.000000000000000 0.000001976653966 0.000000000000000
102.72352595767 0.000000000000000 0.000001975972253 0.000000000000000
93.48133111150 0.000000000000000 0.000001975408822 0.000000000000000
84.23913626533 0.000000000000000 0.000001974957124 0.000000000000000
68.38882534016 0.000000000000000 0.000001974409834 0.000000000000000
52.53851441499 0.000000000000000 0.000001974085459 0.000000000000000
36.68820348981 0.000000000000000 0.000001973912254 0.000000000000000
20.83789256464 0.000000000000000 0.000001973839248 0.000000000000000
10.00000000000 0.000000000000000 0.000001973826788 0.000000000000000


==> anc/appendix_2e-6_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 2.000E-06
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.010000 0.000514510555367 0.000198862069736 0.000198973112628
0.010975 0.000501741757543 0.000195201190202 0.000195697394072
0.012045 0.000490135535256 0.000191665429060 0.000191865956370
0.013219 0.000477912251842 0.000188138011063 0.000188466513059
0.014508 0.000466755779978 0.000184814409958 0.000184924488127
0.015923 0.000455658618848 0.000181332856238 0.000181772558619
0.017475 0.000443870691644 0.000177986829035 0.000178472987200
0.019179 0.000433958558397 0.000174732983228 0.000175169935078
0.021049 0.000421696192413 0.000171638458216 0.000172003065401
0.023101 0.000412745848644 0.000168376809078 0.000168893924798
0.025354 0.000402444943635 0.000165403653966 0.000165689977213
0.027826 0.000392214535126 0.000162475494718 0.000162794235435
0.030539 0.000382597574471 0.000159693246100 0.000160079348972
0.033516 0.000373055083221 0.000156952549676 0.000157507238654
0.036784 0.000364050015184 0.000154419760254 0.000154994154900
0.040370 0.000355551209224 0.000152089686217 0.000152728414727
0.044306 0.000345928458236 0.000149978098312 0.000150681860915
0.048626 0.000337994507813 0.000148166304324 0.000148940610165
0.053367 0.000329070596210 0.000146684874447 0.000147678271468
0.058570 0.000320547240917 0.000145833536377 0.000147028509360
0.064281 0.000312384554852 0.000145653368201 0.000147041693392
0.070548 0.000304545302075 0.000146409821036 0.000148686188787
0.077426 0.000296420521202 0.000148509380624 0.000152295890890
0.084975 0.000288980290386 0.000152391858759 0.000159481482940
0.093260 0.000281482364334 0.000158210392365 0.000173736163310
0.102353 0.000274096759675 0.000162425986634 0.000205848396422
0.112332 0.000266899234778 0.000144369878556 0.000265168107569
0.123285 0.000259843131356 0.000091348832032 0.000059316598217
0.135305 0.000252893745000 0.000051728506005 0.000020244869519
0.148497 0.000245978130054 0.000032241890992 0.000010923759385
0.162975 0.000239477839151 0.000022208800664 0.000007136285456
0.178865 0.000233107513756 0.000016441089551 0.000005163526477
0.196304 0.000226353783884 0.000012805193971 0.000003979454089
0.215443 0.000220409288893 0.000010345924130 0.000003200341738
0.236449 0.000214130729345 0.000008589597195 0.000002653617002
0.259502 0.000208147958696 0.000007280388763 0.000002251268586
0.284804 0.000202245466253 0.000006270794130 0.000001944189621
0.312572 0.000196465338346 0.000005470874677 0.000001702960648
0.343047 0.000191021332856 0.000004822784522 0.000001508957913
0.376494 0.000185231916905 0.000004287648831 0.000001349837226
0.413201 0.000179927949267 0.000003838504799 0.000001217137267
0.453488 0.000174760938704 0.000003456266365 0.000001104902676
0.497702 0.000169701809841 0.000003127021122 0.000001008787864
0.546228 0.000164925142803 0.000002840394361 0.000000925533052
0.599484 0.000160242478521 0.000002588506487 0.000000852654345
0.657933 0.000156177934933 0.000002365292812 0.000000788262825
0.722081 0.000152384783017 0.000002166011272 0.000000730881047
0.792483 0.000149212042438 0.000001986885840 0.000000679339750
0.869749 0.000147112646276 0.000001824897300 0.000000632694647
0.954548 0.000146365685618 0.000001677605571 0.000000590169849
1.047616 0.000148220527214 0.000001542999920 0.000000551128471
1.149757 0.000155057694717 0.000001419432623 0.000000515081980
1.261857 0.000171375172101 0.000001305546323 0.000000481645002
1.384886 0.000163389405176 0.000001200209369 0.000000450444004
1.519911 0.000055666468251 0.000001102454850 0.000000421118745
1.668101 0.000023836107794 0.000001011514099 0.000000393393571
1.830738 0.000013907438624 0.000000926704305 0.000000367076875
2.009233 0.000009471570665 0.000000847475401 0.000000342020508
2.205131 0.000007038690409 0.000000773361381 0.000000318109080
2.420128 0.000005524465586 0.000000703980943 0.000000295249912
2.656088 0.000004498511185 0.000000639015797 0.000000273366240
2.915053 0.000003759776687 0.000000578207539 0.000000252388099
3.199267 0.000003202686396 0.000000521344263 0.000000232253943
3.511192 0.000002767045990 0.000000468252635 0.000000212940867
3.853529 0.000002416004447 0.000000418789549 0.000000194471181
4.229243 0.000002125845468 0.000000372835435 0.000000176872123
4.641589 0.000001880843006 0.000000330286699 0.000000160151480
5.094138 0.000001670144037 0.000000291046616 0.000000144305893
5.590810 0.000001485964064 0.000000255020539 0.000000129337569
6.135907 0.000001322734457 0.000000222114513 0.000000115260187
6.734151 0.000001176398382 0.000000192224818 0.000000102088885
7.390722 0.000001043656940 0.000000165241055 0.000000089831692
8.111308 0.000000922094079 0.000000141038676 0.000000078492261
8.902151 0.000000810071172 0.000000119483055 0.000000068071540
9.770100 0.000000706498071 0.000000100426752 0.000000058564428
10.722672 0.000000610693963 0.000000083711154 0.000000049957769
11.768120 0.000000522291575 0.000000069169774 0.000000042231019
12.915497 0.000000441301829 0.000000056629105 0.000000035355977
14.174742 0.000000367961475 0.000000045912297 0.000000029296879
15.556761 0.000000302410554 0.000000036842029 0.000000024011557
17.073526 0.000000244687335 0.000000029243029 0.000000019451835
18.738174 0.000000194720466 0.000000022944396 0.000000015563991
20.565123 0.000000152244575 0.000000017782056 0.000000012290291
22.570197 0.000000116819101 0.000000013603676 0.000000009570477
24.770764 0.000000087857208 0.000000010263633 0.000000007342895
27.185882 0.000000064664445 0.000000007629863 0.000000005545926
29.836472 0.000000046490757 0.000000005583627 0.000000004119488
32.745492 0.000000032577550 0.000000004018297 0.000000003006322
35.938137 0.000000022191457 0.000000002840723 0.000000002153195
39.442061 0.000000014650569 0.000000001970447 0.000000001511825
43.287613 0.000000009342129 0.000000001339461 0.000000001039398
47.508102 0.000000005731901 0.000000000891126 0.000000000698843
52.140083 0.000000003369446 0.000000000579447 0.000000000458894
57.223677 0.000000001888819 0.000000000367717 0.000000000293879
62.802914 0.000000001004585 0.000000000227392 0.000000000183278
68.926121 0.000000000504112 0.000000000136802 0.000000000111137
75.646333 0.000000000237244 0.000000000079932 0.000000000065417
83.021757 0.000000000104031 0.000000000045278 0.000000000037312
91.116276 0.000000000042204 0.000000000024817 0.000000000020584
100.000000 0.000000000015720 0.000000000013132 0.000000000010962


==> anc/appendix_4e-6_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000004000000000 0.000000000000000
3999.99982729961 0.000000000000000 0.000004000000000 0.000000000000000
3999.99965459923 0.000000000000000 0.000004000000000 0.000000000000000
3998.73182207221 0.000000000000000 0.000004000000000 0.000000000000000
3997.46398954520 0.000000000000000 0.000004000000000 0.000000000000000
3996.19615701818 0.000000000000000 0.000004000000000 0.000000000000000
3983.51783174804 0.000000000000000 0.000004000000000 0.000000000000000
3970.83950647790 0.000000000000000 0.000004000000000 0.000000000000000
3958.16118120776 0.000000000000000 0.000004000000000 0.000000000000000
3945.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3895.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3845.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3795.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3745.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3695.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3645.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3595.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3545.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3495.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3445.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3395.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3345.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3295.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3245.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3195.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3145.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3095.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
3045.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
2995.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
2945.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
2895.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
2845.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
2795.48285593762 0.000000000000000 0.000004000000000 0.000000000000000
2756.12238107534 0.000000000000000 0.000004000000000 0.000000000000000
2716.76190621305 0.000000000000000 0.000004000000000 0.000000000000000
2687.49569523402 0.000000000000000 0.000004000000000 0.000000000000000
2658.22948425499 0.000000000000000 0.000004000000000 0.000000000000000
2637.31639230602 0.000000000000000 0.000004000000000 0.000000000000000
2616.40330035706 0.000000000000000 0.000004000000000 0.000000000000000
2601.88500668386 0.000000000000000 0.000004000000000 0.000000000000000
2587.36671301065 0.000000000000000 0.000004000000000 0.000000000000000
2577.27412853238 0.000000000000000 0.000004000000000 0.000000000000000
2567.18154405412 0.000000000000000 0.000004000000000 0.000000000000000
2559.10074842706 0.000000000000000 0.000004000000000 0.000000000000000
2551.01995280000 0.000000000000000 0.000004000000000 0.000000000000000
2549.50447641592 0.000000000000000 0.000004000000000 0.000000000000000
2547.98900003184 0.000000000000000 0.000004000000000 0.000000000000000
2546.47352364777 0.000000000000000 0.000004000000000 0.000000000000000
2544.95804726369 0.000000000000000 0.000004000000000 0.000000000000000
2541.92709449553 0.000000000000000 0.000004000000000 0.000000000000000
2538.89614172738 0.000000000000000 0.000004000000000 0.000000000000000
2535.86518895922 0.000000000000000 0.000004000000000 0.000000000000000
2532.83423619106 0.000000000000000 0.000004000000000 0.000000000000000
2529.80328342291 0.000000000000000 0.000004000000000 0.000000000000000
2523.36607334279 0.000000000000000 0.000004000000000 0.000000000000000
2516.92886326266 0.000000000000000 0.000004000000000 0.000000000000000
2510.49165318254 0.000000000000000 0.000004000000000 0.000000000000000
2504.05444310242 0.000000000000000 0.000004000000000 0.000000000000000
2497.61723302230 0.000000000000000 0.000004000000000 0.000000000000000
2489.48064705267 0.000000000000000 0.000004000000000 0.000000000000000
2481.34406108303 0.000000000000000 0.000004000000000 0.000000000000000
2474.75675674651 0.000000000000000 0.000004000000000 0.000000000000000
2473.43929587921 0.000000000000000 0.000004000000000 0.000000000000000
2472.12183501190 0.000000000000000 0.000004000000000 0.000000000000000
2470.80437414460 0.000000000000000 0.000004000000000 0.000000000000000
2469.48691327729 0.000000000000000 0.000004000000000 0.000000000000000
2466.85199154268 0.000000000000000 0.000004000000000 0.000000000000000
2464.21706980807 0.000000000000000 0.000004000000000 0.000000000000000
2461.58214807346 0.000000000000000 0.000004000000000 0.000000000000000
2458.94722633886 0.000000000000000 0.000004000000000 0.000000000000000
2456.31230460425 0.000000000000000 0.000003999999999 0.000000000000000
2449.88426890805 0.000000000000000 0.000003999999999 0.000000000000000
2443.45623321185 0.000000000000000 0.000003999999999 0.000000000000000
2437.02819751565 0.000000000000000 0.000003999999999 0.000000000000000
2430.60016181945 0.000000000000000 0.000003999999999 0.000000000000000
2424.17212612326 0.000000000000000 0.000003999999999 0.000000000000000
2416.23149921592 0.000000000000000 0.000003999999999 0.000000000000000
2408.29087230858 0.000000000000000 0.000003999999999 0.000000000000000
2401.92057777469 0.000000000000000 0.000003999999999 0.000000000000000
2400.64651886791 0.000000000000000 0.000003999999999 0.000000000000000
2399.37245996113 0.000000000000000 0.000003999999999 0.000000000000000
2398.09840105435 0.000000000000000 0.000003999999999 0.000000000000000
2396.82434214757 0.000000000000000 0.000003999999999 0.000000000000000
2394.27622433401 0.000000000000000 0.000003999999999 0.000000000000000
2391.72810652045 0.000000000000000 0.000003999999999 0.000000000000000
2389.17998870689 0.000000000000000 0.000003999999999 0.000000000000000
2386.63187089334 0.000000000000000 0.000003999999999 0.000000000000000
2384.08375307978 0.000000000000000 0.000003999999999 0.000000000000000
2377.84761149522 0.000000000000000 0.000003999999999 0.000000000000000
2371.61146991066 0.000000000000000 0.000003999999999 0.000000000000000
2365.37532832610 0.000000000000000 0.000003999999999 0.000000000000000
2359.13918674154 0.000000000000000 0.000003999999999 0.000000000000000
2352.90304515698 0.000000000000000 0.000003999999999 0.000000000000000
2345.18512592177 0.000000000000000 0.000003999999999 0.000000000000000
2337.46720668655 0.000000000000000 0.000003999999999 0.000000000000000
2331.25498927606 0.000000000000000 0.000003999999998 0.000000000000000
2330.01254579396 0.000000000000000 0.000003999999998 0.000000000000000
2328.77010231186 0.000000000000000 0.000003999999998 0.000000000000000
2327.52765882976 0.000000000000000 0.000003999999998 0.000000000000000
2326.28521534766 0.000000000000000 0.000003999999998 0.000000000000000
2323.80032838346 0.000000000000000 0.000003999999998 0.000000000000000
2321.31544141926 0.000000000000000 0.000003999999998 0.000000000000000
2318.83055445506 0.000000000000000 0.000003999999998 0.000000000000000
2316.34566749086 0.000000000000000 0.000003999999998 0.000000000000000
2313.86078052667 0.000000000000000 0.000003999999998 0.000000000000000
2307.81889318883 0.000000000000000 0.000003999999998 0.000000000000000
2301.77700585099 0.000000000000000 0.000003999999998 0.000000000000000
2295.73511851314 0.000000000000000 0.000003999999998 0.000000000000000
2289.69323117530 0.000000000000000 0.000003999999998 0.000000000000000
2283.65134383746 0.000000000000000 0.000003999999998 0.000000000000000
2276.15255458855 0.000000000000000 0.000003999999998 0.000000000000000
2268.65376533963 0.000000000000000 0.000003999999998 0.000000000000000
2262.59861276934 0.000000000000000 0.000003999999998 0.000000000000000
2261.38758225529 0.000000000000000 0.000003999999998 0.000000000000000
2260.17655174123 0.000000000000000 0.000003999999998 0.000000000000000
2258.96552122717 0.000000000000000 0.000003999999998 0.000000000000000
2257.75449071311 0.000000000000000 0.000003999999998 0.000000000000000
2255.33242968500 0.000000000000000 0.000003999999997 0.000000000000000
2252.91036865688 0.000000000000000 0.000003999999997 0.000000000000000
2250.48830762877 0.000000000000000 0.000003999999997 0.000000000000000
2248.06624660065 0.000000000000000 0.000003999999997 0.000000000000000
2245.64418557253 0.000000000000000 0.000003999999997 0.000000000000000
2239.78547513902 0.000000000000000 0.000003999999997 0.000000000000000
2233.92676470550 0.000000000000000 0.000003999999997 0.000000000000000
2228.06805427199 0.000000000000000 0.000003999999997 0.000000000000000
2222.20934383847 0.000000000000000 0.000003999999997 0.000000000000000
2216.35063340495 0.000000000000000 0.000003999999997 0.000000000000000
2209.06532253353 0.000000000000000 0.000003999999997 0.000000000000000
2201.78001166212 0.000000000000000 0.000003999999997 0.000000000000000
2195.88567225689 0.000000000000000 0.000003999999996 0.000000000000000
2194.70680437584 0.000000000000000 0.000003999999996 0.000000000000000
2193.52793649480 0.000000000000000 0.000003999999996 0.000000000000000
2192.34906861375 0.000000000000000 0.000003999999996 0.000000000000000
2191.17020073271 0.000000000000000 0.000003999999996 0.000000000000000
2188.81246497061 0.000000000000000 0.000003999999996 0.000000000000000
2186.45472920852 0.000000000000000 0.000003999999996 0.000000000000000
2184.09699344643 0.000000000000000 0.000003999999996 0.000000000000000
2181.73925768434 0.000000000000000 0.000003999999996 0.000000000000000
2179.38152192225 0.000000000000000 0.000003999999996 0.000000000000000
2173.69354350362 0.000000000000000 0.000003999999996 0.000000000000000
2168.00556508499 0.000000000000000 0.000003999999996 0.000000000000000
2162.31758666636 0.000000000000000 0.000003999999996 0.000000000000000
2156.62960824773 0.000000000000000 0.000003999999996 0.000000000000000
2150.94162982910 0.000000000000000 0.000003999999995 0.000000000000000
2143.86412412396 0.000000000000000 0.000003999999995 0.000000000000000
2136.78661841882 0.000000000000000 0.000003999999995 0.000000000000000
2131.05778518472 0.000000000000000 0.000003999999995 0.000000000000000
2129.91201853790 0.000000000000000 0.000003999999995 0.000000000000000
2128.76625189108 0.000000000000000 0.000003999999995 0.000000000000000
2127.62048524426 0.000000000000000 0.000003999999995 0.000000000000000
2126.47471859744 0.000000000000000 0.000003999999995 0.000000000000000
2124.18318530380 0.000000000000000 0.000003999999995 0.000000000000000
2121.89165201016 0.000000000000000 0.000003999999995 0.000000000000000
2119.60011871652 0.000000000000000 0.000003999999995 0.000000000000000
2117.30858542288 0.000000000000000 0.000003999999995 0.000000000000000
2115.01705212924 0.000000000000000 0.000003999999994 0.000000000000000
2109.48678682407 0.000000000000000 0.000003999999994 0.000000000000000
2103.95652151890 0.000000000000000 0.000003999999994 0.000000000000000
2098.42625621373 0.000000000000000 0.000003999999994 0.000000000000000
2092.89599090857 0.000000000000000 0.000003999999994 0.000000000000000
2087.36572560340 0.000000000000000 0.000003999999994 0.000000000000000
2080.49073300021 0.000000000000000 0.000003999999993 0.000000000000000
2073.61574039701 0.000000000000000 0.000003999999993 0.000000000000000
2068.05786274664 0.000000000000000 0.000003999999993 0.000000000000000
2066.94628721657 0.000000000000000 0.000003999999993 0.000000000000000
2065.83471168649 0.000000000000000 0.000003999999993 0.000000000000000
2064.72313615642 0.000000000000000 0.000003999999993 0.000000000000000
2063.61156062635 0.000000000000000 0.000003999999993 0.000000000000000
2061.38840956620 0.000000000000000 0.000003999999993 0.000000000000000
2059.16525850605 0.000000000000000 0.000003999999993 0.000000000000000
2056.94210744590 0.000000000000000 0.000003999999993 0.000000000000000
2054.71895638575 0.000000000000000 0.000003999999992 0.000000000000000
2052.49580532560 0.000000000000000 0.000003999999992 0.000000000000000
2047.11102244723 0.000000000000000 0.000003999999992 0.000000000000000
2041.72623956885 0.000000000000000 0.000003999999992 0.000000000000000
2036.34145669048 0.000000000000000 0.000003999999992 0.000000000000000
2030.95667381210 0.000000000000000 0.000003999999991 0.000000000000000
2025.57189093372 0.000000000000000 0.000003999999991 0.000000000000000
2018.89425775343 0.000000000000000 0.000003999999991 0.000000000000000
2012.21662457314 0.000000000000000 0.000003999999991 0.000000000000000
2006.83378952814 0.000000000000000 0.000003999999990 0.000000000000000
2005.75722251914 0.000000000000000 0.000003999999990 0.000000000000000
2004.68065551013 0.000000000000000 0.000003999999990 0.000000000000000
2003.60408850113 0.000000000000000 0.000003999999990 0.000000000000000
2002.52752149213 0.000000000000000 0.000003999999990 0.000000000000000
2000.37438747413 0.000000000000000 0.000003999999990 0.000000000000000
1998.22125345613 0.000000000000000 0.000003999999990 0.000000000000000
1996.06811943812 0.000000000000000 0.000003999999990 0.000000000000000
1993.91498542012 0.000000000000000 0.000003999999990 0.000000000000000
1991.76185140212 0.000000000000000 0.000003999999990 0.000000000000000
1986.51269819254 0.000000000000000 0.000003999999989 0.000000000000000
1981.26354498296 0.000000000000000 0.000003999999989 0.000000000000000
1976.01439177338 0.000000000000000 0.000003999999989 0.000000000000000
1970.76523856380 0.000000000000000 0.000003999999988 0.000000000000000
1965.51608535422 0.000000000000000 0.000003999999988 0.000000000000000
1959.03057940785 0.000000000000000 0.000003999999988 0.000000000000000
1952.54507346149 0.000000000000000 0.000003999999987 0.000000000000000
1947.33749852870 0.000000000000000 0.000003999999987 0.000000000000000
1946.29598354214 0.000000000000000 0.000003999999987 0.000000000000000
1945.25446855558 0.000000000000000 0.000003999999987 0.000000000000000
1944.21295356902 0.000000000000000 0.000003999999987 0.000000000000000
1943.17143858247 0.000000000000000 0.000003999999987 0.000000000000000
1941.08840860935 0.000000000000000 0.000003999999987 0.000000000000000
1939.00537863623 0.000000000000000 0.000003999999986 0.000000000000000
1936.92234866311 0.000000000000000 0.000003999999986 0.000000000000000
1934.83931869000 0.000000000000000 0.000003999999986 0.000000000000000
1932.75628871688 0.000000000000000 0.000003999999986 0.000000000000000
1927.63729478959 0.000000000000000 0.000003999999986 0.000000000000000
1922.51830086230 0.000000000000000 0.000003999999985 0.000000000000000
1917.39930693501 0.000000000000000 0.000003999999985 0.000000000000000
1912.28031300772 0.000000000000000 0.000003999999984 0.000000000000000
1907.16131908043 0.000000000000000 0.000003999999984 0.000000000000000
1900.86231659999 0.000000000000000 0.000003999999983 0.000000000000000
1894.56331411954 0.000000000000000 0.000003999999983 0.000000000000000
1889.52574761215 0.000000000000000 0.000003999999982 0.000000000000000
1888.51823431068 0.000000000000000 0.000003999999982 0.000000000000000
1887.51072100920 0.000000000000000 0.000003999999982 0.000000000000000
1886.50320770772 0.000000000000000 0.000003999999982 0.000000000000000
1885.49569440624 0.000000000000000 0.000003999999982 0.000000000000000
1883.48066780329 0.000000000000000 0.000003999999982 0.000000000000000
1881.46564120033 0.000000000000000 0.000003999999982 0.000000000000000
1879.45061459738 0.000000000000000 0.000003999999982 0.000000000000000
1877.43558799442 0.000000000000000 0.000003999999981 0.000000000000000
1875.42056139147 0.000000000000000 0.000003999999981 0.000000000000000
1870.42980329455 0.000000000000000 0.000003999999981 0.000000000000000
1865.43904519763 0.000000000000000 0.000003999999980 0.000000000000000
1860.44828710072 0.000000000000000 0.000003999999980 0.000000000000000
1855.45752900380 0.000000000000000 0.000003999999979 0.000000000000000
1850.46677090688 0.000000000000000 0.000003999999979 0.000000000000000
1844.34851118111 0.000000000000000 0.000003999999978 0.000000000000000
1838.23025145534 0.000000000000000 0.000003999999977 0.000000000000000
1833.35441262551 0.000000000000000 0.000003999999977 0.000000000000000
1832.37924485955 0.000000000000000 0.000003999999976 0.000000000000000
1831.40407709359 0.000000000000000 0.000003999999976 0.000000000000000
1830.42890932762 0.000000000000000 0.000003999999976 0.000000000000000
1828.47857379569 0.000000000000000 0.000003999999976 0.000000000000000
1826.52823826376 0.000000000000000 0.000003999999976 0.000000000000000
1824.57790273183 0.000000000000000 0.000003999999975 0.000000000000000
1822.62756719990 0.000000000000000 0.000003999999975 0.000000000000000
1819.35242856466 0.000000000000000 0.000003999999975 0.000000000000000
1816.07728992941 0.000000000000000 0.000003999999974 0.000000000000000
1812.80215129416 0.000000000000000 0.000003999999974 0.000000000000000
1809.52701265891 0.000000000000000 0.000003999999973 0.000000000000000
1803.58093279015 0.000000000000000 0.000003999999973 0.000000000000000
1797.63485292140 0.000000000000000 0.000003999999972 0.000000000000000
1793.05899108345 0.000000000000000 0.000003999999971 0.000000000000000
1788.48312924549 0.000000000000000 0.000003999999970 0.000000000000000
1783.90726740754 0.000000000000000 0.000003999999970 0.000000000000000
1779.33140556958 0.000000000000000 0.000003999999969 0.000000000000000
1775.96350752510 0.000000000000000 0.000003999999968 0.000000000000000
1772.59560948062 0.000000000000000 0.000003999999968 0.000000000000000
1769.22771143614 0.000000000000000 0.000003999999967 0.000000000000000
1765.85981339165 0.000000000000000 0.000003999999967 0.000000000000000
1762.49191534717 0.000000000000000 0.000003999999966 0.000000000000000
1759.12401730269 0.000000000000000 0.000003999999965 0.000000000000000
1755.75611925821 0.000000000000000 0.000003999999965 0.000000000000000
1749.93540937153 0.000000000000000 0.000003999999964 0.000000000000000
1744.11469948485 0.000000000000000 0.000003999999962 0.000000000000000
1739.66419185073 0.000000000000000 0.000003999999962 0.000000000000000
1735.21368421661 0.000000000000000 0.000003999999961 0.000000000000000
1730.76317658249 0.000000000000000 0.000003999999960 0.000000000000000
1726.31266894837 0.000000000000000 0.000003999999959 0.000000000000000
1723.03124483114 0.000000000000000 0.000003999999958 0.000000000000000
1719.74982071390 0.000000000000000 0.000003999999957 0.000000000000000
1716.46839659666 0.000000000000000 0.000003999999956 0.000000000000000
1713.18697247943 0.000000000000000 0.000003999999956 0.000000000000000
1709.90554836219 0.000000000000000 0.000003999999955 0.000000000000000
1706.62412424495 0.000000000000000 0.000003999999954 0.000000000000000
1703.34270012772 0.000000000000000 0.000003999999953 0.000000000000000
1697.69096442875 0.000000000000000 0.000003999999952 0.000000000000000
1692.03922872979 0.000000000000000 0.000003999999950 0.000000000000000
1687.71777577761 0.000000000000000 0.000003999999949 0.000000000000000
1683.39632282543 0.000000000000000 0.000003999999948 0.000000000000000
1679.07486987326 0.000000000000000 0.000003999999947 0.000000000000000
1674.75341692108 0.000000000000000 0.000003999999945 0.000000000000000
1671.57735747220 0.000000000000000 0.000003999999944 0.000000000000000
1668.40129802332 0.000000000000000 0.000003999999943 0.000000000000000
1665.22523857444 0.000000000000000 0.000003999999942 0.000000000000000
1662.04917912556 0.000000000000000 0.000003999999941 0.000000000000000
1658.87311967668 0.000000000000000 0.000003999999940 0.000000000000000
1655.69706022780 0.000000000000000 0.000003999999939 0.000000000000000
1652.52100077893 0.000000000000000 0.000003999999938 0.000000000000000
1647.02428351434 0.000000000000000 0.000003999999936 0.000000000000000
1641.52756624974 0.000000000000000 0.000003999999934 0.000000000000000
1637.32263353863 0.000000000000000 0.000003999999933 0.000000000000000
1633.11770082751 0.000000000000000 0.000003999999931 0.000000000000000
1628.91276811639 0.000000000000000 0.000003999999929 0.000000000000000
1624.70783540528 0.000000000000000 0.000003999999928 0.000000000000000
1621.59724005288 0.000000000000000 0.000003999999926 0.000000000000000
1618.48664470049 0.000000000000000 0.000003999999925 0.000000000000000
1615.37604934809 0.000000000000000 0.000003999999924 0.000000000000000
1612.26545399569 0.000000000000000 0.000003999999922 0.000000000000000
1609.15485864330 0.000000000000000 0.000003999999921 0.000000000000000
1606.04426329090 0.000000000000000 0.000003999999919 0.000000000000000
1602.93366793851 0.000000000000000 0.000003999999918 0.000000000000000
1597.60197556178 0.000000000000000 0.000003999999915 0.000000000000000
1592.27028318505 0.000000000000000 0.000003999999913 0.000000000000000
1588.19261373280 0.000000000000000 0.000003999999911 0.000000000000000
1584.11494428055 0.000000000000000 0.000003999999909 0.000000000000000
1580.03727482830 0.000000000000000 0.000003999999906 0.000000000000000
1575.95960537605 0.000000000000000 0.000003999999904 0.000000000000000
1572.97474401447 0.000000000000000 0.000003999999902 0.000000000000000
1569.98988265288 0.000000000000000 0.000003999999901 0.000000000000000
1567.00502129130 0.000000000000000 0.000003999999899 0.000000000000000
1564.02015992972 0.000000000000000 0.000003999999897 0.000000000000000
1561.03529856814 0.000000000000000 0.000003999999895 0.000000000000000
1558.05043720656 0.000000000000000 0.000003999999894 0.000000000000000
1555.06557584498 0.000000000000000 0.000003999999892 0.000000000000000
1549.86946969147 0.000000000000000 0.000003999999888 0.000000000000000
1544.67336353796 0.000000000000000 0.000003999999885 0.000000000000000
1540.69528322775 0.000000000000000 0.000003999999882 0.000000000000000
1536.71720291754 0.000000000000000 0.000003999999879 0.000000000000000
1532.73912260733 0.000000000000000 0.000003999999876 0.000000000000000
1528.76104229712 0.000000000000000 0.000003999999873 0.000000000000000
1525.79139873412 0.000000000000000 0.000003999999871 0.000000000000000
1522.82175517112 0.000000000000000 0.000003999999869 0.000000000000000
1519.85211160812 0.000000000000000 0.000003999999866 0.000000000000000
1516.88246804512 0.000000000000000 0.000003999999864 0.000000000000000
1513.91282448212 0.000000000000000 0.000003999999862 0.000000000000000
1510.94318091912 0.000000000000000 0.000003999999859 0.000000000000000
1507.97353735612 0.000000000000000 0.000003999999857 0.000000000000000
1502.95156043973 0.000000000000000 0.000003999999852 0.000000000000000
1497.92958352335 0.000000000000000 0.000003999999848 0.000000000000000
1494.08960521024 0.000000000000000 0.000003999999844 0.000000000000000
1490.24962689713 0.000000000000000 0.000003999999840 0.000000000000000
1486.40964858402 0.000000000000000 0.000003999999836 0.000000000000000
1482.56967027091 0.000000000000000 0.000003999999833 0.000000000000000
1479.79258000487 0.000000000000000 0.000003999999830 0.000000000000000
1477.01548973884 0.000000000000000 0.000003999999827 0.000000000000000
1474.23839947280 0.000000000000000 0.000003999999824 0.000000000000000
1471.46130920677 0.000000000000000 0.000003999999821 0.000000000000000
1468.68421894073 0.000000000000000 0.000003999999818 0.000000000000000
1465.90712867470 0.000000000000000 0.000003999999814 0.000000000000000
1463.13003840866 0.000000000000000 0.000003999999811 0.000000000000000
1458.20742821293 0.000000000000000 0.000003999999805 0.000000000000000
1453.28481801719 0.000000000000000 0.000003999999799 0.000000000000000
1449.51096268878 0.000000000000000 0.000003999999794 0.000000000000000
1445.73710736038 0.000000000000000 0.000003999999789 0.000000000000000
1441.96325203197 0.000000000000000 0.000003999999784 0.000000000000000
1438.18939670356 0.000000000000000 0.000003999999779 0.000000000000000
1435.27149480885 0.000000000000000 0.000003999999775 0.000000000000000
1434.76519767417 0.000000000000000 0.000003999999774 0.000000000000000
1434.25890053949 0.000000000000000 0.000003999999774 0.000000000000000
1433.75260340480 0.000000000000000 0.000003999999773 0.000000000000000
1432.74000913544 0.000000000000000 0.000003999999771 0.000000000000000
1431.72741486607 0.000000000000000 0.000003999999770 0.000000000000000
1430.71482059670 0.000000000000000 0.000003999999768 0.000000000000000
1429.70222632734 0.000000000000000 0.000003999999767 0.000000000000000
1427.13879033601 0.000000000000000 0.000003999999763 0.000000000000000
1424.57535434467 0.000000000000000 0.000003999999759 0.000000000000000
1422.01191835334 0.000000000000000 0.000003999999755 0.000000000000000
1419.44848236201 0.000000000000000 0.000003999999751 0.000000000000000
1414.63671243332 0.000000000000000 0.000003999999743 0.000000000000000
1409.82494250464 0.000000000000000 0.000003999999735 0.000000000000000
1406.12006277323 0.000000000000000 0.000003999999729 0.000000000000000
1402.41518304181 0.000000000000000 0.000003999999722 0.000000000000000
1398.71030331039 0.000000000000000 0.000003999999716 0.000000000000000
1395.00542357898 0.000000000000000 0.000003999999709 0.000000000000000
1392.14526607473 0.000000000000000 0.000003999999703 0.000000000000000
1391.59860063068 0.000000000000000 0.000003999999702 0.000000000000000
1391.05193518663 0.000000000000000 0.000003999999701 0.000000000000000
1390.50526974259 0.000000000000000 0.000003999999700 0.000000000000000
1389.41193885450 0.000000000000000 0.000003999999698 0.000000000000000
1388.31860796640 0.000000000000000 0.000003999999696 0.000000000000000
1387.22527707831 0.000000000000000 0.000003999999693 0.000000000000000
1386.13194619022 0.000000000000000 0.000003999999691 0.000000000000000
1383.64828439395 0.000000000000000 0.000003999999686 0.000000000000000
1381.16462259769 0.000000000000000 0.000003999999681 0.000000000000000
1378.68096080142 0.000000000000000 0.000003999999676 0.000000000000000
1376.19729900516 0.000000000000000 0.000003999999670 0.000000000000000
1371.55581280755 0.000000000000000 0.000003999999660 0.000000000000000
1366.91432660995 0.000000000000000 0.000003999999649 0.000000000000000
1363.33553546088 0.000000000000000 0.000003999999641 0.000000000000000
1359.75674431181 0.000000000000000 0.000003999999632 0.000000000000000
1356.17795316275 0.000000000000000 0.000003999999623 0.000000000000000
1352.59916201368 0.000000000000000 0.000003999999614 0.000000000000000
1349.77238605595 0.000000000000000 0.000003999999607 0.000000000000000
1349.27051559235 0.000000000000000 0.000003999999606 0.000000000000000
1348.76864512875 0.000000000000000 0.000003999999604 0.000000000000000
1348.26677466515 0.000000000000000 0.000003999999603 0.000000000000000
1347.26303373795 0.000000000000000 0.000003999999600 0.000000000000000
1346.25929281076 0.000000000000000 0.000003999999598 0.000000000000000
1345.25555188356 0.000000000000000 0.000003999999595 0.000000000000000
1344.25181095636 0.000000000000000 0.000003999999592 0.000000000000000
1341.83772354262 0.000000000000000 0.000003999999585 0.000000000000000
1339.42363612887 0.000000000000000 0.000003999999579 0.000000000000000
1337.00954871512 0.000000000000000 0.000003999999572 0.000000000000000
1334.59546130137 0.000000000000000 0.000003999999564 0.000000000000000
1330.07013642045 0.000000000000000 0.000003999999551 0.000000000000000
1325.54481153952 0.000000000000000 0.000003999999537 0.000000000000000
1322.05656101139 0.000000000000000 0.000003999999526 0.000000000000000
1318.56831048325 0.000000000000000 0.000003999999514 0.000000000000000
1315.08005995511 0.000000000000000 0.000003999999502 0.000000000000000
1311.59180942697 0.000000000000000 0.000003999999490 0.000000000000000
1308.83649718742 0.000000000000000 0.000003999999480 0.000000000000000
1308.33275254501 0.000000000000000 0.000003999999478 0.000000000000000
1307.82900790259 0.000000000000000 0.000003999999477 0.000000000000000
1307.32526326018 0.000000000000000 0.000003999999475 0.000000000000000
1306.31777397535 0.000000000000000 0.000003999999471 0.000000000000000
1305.31028469051 0.000000000000000 0.000003999999467 0.000000000000000
1304.30279540568 0.000000000000000 0.000003999999464 0.000000000000000
1303.29530612085 0.000000000000000 0.000003999999460 0.000000000000000
1300.95066988650 0.000000000000000 0.000003999999451 0.000000000000000
1298.60603365216 0.000000000000000 0.000003999999442 0.000000000000000
1296.26139741781 0.000000000000000 0.000003999999433 0.000000000000000
1293.91676118346 0.000000000000000 0.000003999999423 0.000000000000000
1289.52917413938 0.000000000000000 0.000003999999405 0.000000000000000
1285.14158709530 0.000000000000000 0.000003999999387 0.000000000000000
1281.75753772983 0.000000000000000 0.000003999999372 0.000000000000000
1278.37348836436 0.000000000000000 0.000003999999357 0.000000000000000
1274.98943899889 0.000000000000000 0.000003999999341 0.000000000000000
1271.60538963342 0.000000000000000 0.000003999999325 0.000000000000000
1268.93090281486 0.000000000000000 0.000003999999312 0.000000000000000
1268.44854228993 0.000000000000000 0.000003999999310 0.000000000000000
1267.96618176500 0.000000000000000 0.000003999999307 0.000000000000000
1267.48382124007 0.000000000000000 0.000003999999305 0.000000000000000
1266.51910019022 0.000000000000000 0.000003999999300 0.000000000000000
1265.55437914036 0.000000000000000 0.000003999999295 0.000000000000000
1264.58965809050 0.000000000000000 0.000003999999290 0.000000000000000
1263.62493704064 0.000000000000000 0.000003999999285 0.000000000000000
1261.34439386679 0.000000000000000 0.000003999999274 0.000000000000000
1259.06385069293 0.000000000000000 0.000003999999262 0.000000000000000
1256.78330751907 0.000000000000000 0.000003999999249 0.000000000000000
1254.50276434522 0.000000000000000 0.000003999999237 0.000000000000000
1250.23324153218 0.000000000000000 0.000003999999213 0.000000000000000
1245.96371871914 0.000000000000000 0.000003999999188 0.000000000000000
1242.67062145891 0.000000000000000 0.000003999999168 0.000000000000000
1239.37752419867 0.000000000000000 0.000003999999148 0.000000000000000
1236.08442693844 0.000000000000000 0.000003999999127 0.000000000000000
1232.79132967820 0.000000000000000 0.000003999999106 0.000000000000000
1230.18798255987 0.000000000000000 0.000003999999089 0.000000000000000
1229.71236879431 0.000000000000000 0.000003999999086 0.000000000000000
1229.23675502875 0.000000000000000 0.000003999999082 0.000000000000000
1228.76114126320 0.000000000000000 0.000003999999079 0.000000000000000
1227.80991373208 0.000000000000000 0.000003999999073 0.000000000000000
1226.85868620096 0.000000000000000 0.000003999999066 0.000000000000000
1225.90745866985 0.000000000000000 0.000003999999060 0.000000000000000
1224.95623113873 0.000000000000000 0.000003999999053 0.000000000000000
1222.73931922320 0.000000000000000 0.000003999999037 0.000000000000000
1220.52240730767 0.000000000000000 0.000003999999021 0.000000000000000
1218.30549539214 0.000000000000000 0.000003999999005 0.000000000000000
1216.08858347661 0.000000000000000 0.000003999998989 0.000000000000000
1211.94315354169 0.000000000000000 0.000003999998957 0.000000000000000
1207.79772360677 0.000000000000000 0.000003999998924 0.000000000000000
1204.59888188362 0.000000000000000 0.000003999998898 0.000000000000000
1201.40004016047 0.000000000000000 0.000003999998871 0.000000000000000
1198.20119843733 0.000000000000000 0.000003999998844 0.000000000000000
1195.00235671418 0.000000000000000 0.000003999998815 0.000000000000000
1192.47224635892 0.000000000000000 0.000003999998792 0.000000000000000
1192.01238531705 0.000000000000000 0.000003999998788 0.000000000000000
1191.55252427518 0.000000000000000 0.000003999998784 0.000000000000000
1191.09266323331 0.000000000000000 0.000003999998780 0.000000000000000
1190.17294114957 0.000000000000000 0.000003999998771 0.000000000000000
1189.25321906582 0.000000000000000 0.000003999998762 0.000000000000000
1188.33349698208 0.000000000000000 0.000003999998754 0.000000000000000
1187.41377489834 0.000000000000000 0.000003999998745 0.000000000000000
1185.25691090461 0.000000000000000 0.000003999998724 0.000000000000000
1183.10004691089 0.000000000000000 0.000003999998703 0.000000000000000
1180.94318291716 0.000000000000000 0.000003999998681 0.000000000000000
1178.78631892344 0.000000000000000 0.000003999998659 0.000000000000000
1174.75497198193 0.000000000000000 0.000003999998617 0.000000000000000
1170.72362504042 0.000000000000000 0.000003999998573 0.000000000000000
1167.61208119170 0.000000000000000 0.000003999998539 0.000000000000000
1164.50053734298 0.000000000000000 0.000003999998503 0.000000000000000
1161.38899349425 0.000000000000000 0.000003999998466 0.000000000000000
1158.27744964553 0.000000000000000 0.000003999998429 0.000000000000000
1155.81539023598 0.000000000000000 0.000003999998398 0.000000000000000
1155.36529811371 0.000000000000000 0.000003999998392 0.000000000000000
1154.91520599144 0.000000000000000 0.000003999998387 0.000000000000000
1154.46511386917 0.000000000000000 0.000003999998381 0.000000000000000
1153.56492962463 0.000000000000000 0.000003999998370 0.000000000000000
1152.66474538008 0.000000000000000 0.000003999998358 0.000000000000000
1151.76456113554 0.000000000000000 0.000003999998346 0.000000000000000
1150.86437689100 0.000000000000000 0.000003999998335 0.000000000000000
1148.76615962077 0.000000000000000 0.000003999998307 0.000000000000000
1146.66794235053 0.000000000000000 0.000003999998279 0.000000000000000
1144.56972508030 0.000000000000000 0.000003999998250 0.000000000000000
1142.47150781007 0.000000000000000 0.000003999998221 0.000000000000000
1138.55462296074 0.000000000000000 0.000003999998165 0.000000000000000
1134.63773811141 0.000000000000000 0.000003999998106 0.000000000000000
1131.61326813396 0.000000000000000 0.000003999998060 0.000000000000000
1128.58879815651 0.000000000000000 0.000003999998013 0.000000000000000
1125.56432817907 0.000000000000000 0.000003999997964 0.000000000000000
1122.53985820162 0.000000000000000 0.000003999997914 0.000000000000000
1120.14551251377 0.000000000000000 0.000003999997873 0.000000000000000
1119.70879218532 0.000000000000000 0.000003999997866 0.000000000000000
1119.27207185688 0.000000000000000 0.000003999997858 0.000000000000000
1118.83535152843 0.000000000000000 0.000003999997850 0.000000000000000
1117.96191087154 0.000000000000000 0.000003999997835 0.000000000000000
1117.08847021465 0.000000000000000 0.000003999997820 0.000000000000000
1116.21502955776 0.000000000000000 0.000003999997804 0.000000000000000
1115.34158890087 0.000000000000000 0.000003999997789 0.000000000000000
1113.29945382312 0.000000000000000 0.000003999997752 0.000000000000000
1111.25731874537 0.000000000000000 0.000003999997714 0.000000000000000
1109.21518366762 0.000000000000000 0.000003999997676 0.000000000000000
1107.17304858987 0.000000000000000 0.000003999997637 0.000000000000000
1103.36448588350 0.000000000000000 0.000003999997562 0.000000000000000
1099.55592317714 0.000000000000000 0.000003999997485 0.000000000000000
1096.61428806406 0.000000000000000 0.000003999997423 0.000000000000000
1093.67265295098 0.000000000000000 0.000003999997360 0.000000000000000
1090.73101783790 0.000000000000000 0.000003999997295 0.000000000000000
1087.78938272482 0.000000000000000 0.000003999997228 0.000000000000000
1085.45937857843 0.000000000000000 0.000003999997174 0.000000000000000
1085.03323211195 0.000000000000000 0.000003999997164 0.000000000000000
1084.60708564548 0.000000000000000 0.000003999997154 0.000000000000000
1084.18093917900 0.000000000000000 0.000003999997143 0.000000000000000
1083.32864624605 0.000000000000000 0.000003999997123 0.000000000000000
1082.47635331309 0.000000000000000 0.000003999997102 0.000000000000000
1081.62406038014 0.000000000000000 0.000003999997082 0.000000000000000
1080.77176744719 0.000000000000000 0.000003999997061 0.000000000000000
1078.78413343547 0.000000000000000 0.000003999997012 0.000000000000000
1076.79649942375 0.000000000000000 0.000003999996961 0.000000000000000
1074.80886541203 0.000000000000000 0.000003999996910 0.000000000000000
1072.82123140032 0.000000000000000 0.000003999996858 0.000000000000000
1069.11927217645 0.000000000000000 0.000003999996758 0.000000000000000
1065.41731295259 0.000000000000000 0.000003999996655 0.000000000000000
1062.55656984208 0.000000000000000 0.000003999996573 0.000000000000000
1059.69582673157 0.000000000000000 0.000003999996489 0.000000000000000
1056.83508362106 0.000000000000000 0.000003999996402 0.000000000000000
1053.97434051055 0.000000000000000 0.000003999996313 0.000000000000000
1051.70730397067 0.000000000000000 0.000003999996240 0.000000000000000
1051.29313549969 0.000000000000000 0.000003999996227 0.000000000000000
1050.87896702871 0.000000000000000 0.000003999996213 0.000000000000000
1050.46479855774 0.000000000000000 0.000003999996200 0.000000000000000
1049.63646161578 0.000000000000000 0.000003999996173 0.000000000000000
1048.80812467383 0.000000000000000 0.000003999996145 0.000000000000000
1047.97978773187 0.000000000000000 0.000003999996118 0.000000000000000
1047.15145078992 0.000000000000000 0.000003999996090 0.000000000000000
1045.21613518215 0.000000000000000 0.000003999996024 0.000000000000000
1043.28081957438 0.000000000000000 0.000003999995957 0.000000000000000
1041.34550396661 0.000000000000000 0.000003999995888 0.000000000000000
1039.41018835884 0.000000000000000 0.000003999995819 0.000000000000000
1035.81031170032 0.000000000000000 0.000003999995686 0.000000000000000
1032.21043504180 0.000000000000000 0.000003999995548 0.000000000000000
1029.42751177805 0.000000000000000 0.000003999995438 0.000000000000000
1026.64458851431 0.000000000000000 0.000003999995325 0.000000000000000
1023.86166525057 0.000000000000000 0.000003999995209 0.000000000000000
1021.07874198682 0.000000000000000 0.000003999995090 0.000000000000000
1018.87221791716 0.000000000000000 0.000003999994993 0.000000000000000
1018.46853114324 0.000000000000000 0.000003999994975 0.000000000000000
1018.06484436931 0.000000000000000 0.000003999994957 0.000000000000000
1017.66115759538 0.000000000000000 0.000003999994939 0.000000000000000
1016.85378404753 0.000000000000000 0.000003999994903 0.000000000000000
1016.04641049968 0.000000000000000 0.000003999994866 0.000000000000000
1015.23903695182 0.000000000000000 0.000003999994829 0.000000000000000
1014.43166340397 0.000000000000000 0.000003999994792 0.000000000000000
1012.54722805233 0.000000000000000 0.000003999994703 0.000000000000000
1010.66279270070 0.000000000000000 0.000003999994614 0.000000000000000
1008.77835734906 0.000000000000000 0.000003999994522 0.000000000000000
1006.89392199742 0.000000000000000 0.000003999994429 0.000000000000000
1003.39381855722 0.000000000000000 0.000003999994251 0.000000000000000
999.89371511701 0.000000000000000 0.000003999994067 0.000000000000000
997.18675553650 0.000000000000000 0.000003999993920 0.000000000000000
994.47979595599 0.000000000000000 0.000003999993769 0.000000000000000
991.77283637547 0.000000000000000 0.000003999993614 0.000000000000000
989.06587679496 0.000000000000000 0.000003999993454 0.000000000000000
986.91839652554 0.000000000000000 0.000003999993324 0.000000000000000
986.52550085821 0.000000000000000 0.000003999993300 0.000000000000000
986.13260519088 0.000000000000000 0.000003999993276 0.000000000000000
985.73970952354 0.000000000000000 0.000003999993252 0.000000000000000
984.95391818888 0.000000000000000 0.000003999993203 0.000000000000000
984.16812685421 0.000000000000000 0.000003999993154 0.000000000000000
983.38233551955 0.000000000000000 0.000003999993105 0.000000000000000
982.59654418488 0.000000000000000 0.000003999993055 0.000000000000000
980.76141659396 0.000000000000000 0.000003999992937 0.000000000000000
978.92628900304 0.000000000000000 0.000003999992816 0.000000000000000
977.09116141212 0.000000000000000 0.000003999992694 0.000000000000000
975.25603382120 0.000000000000000 0.000003999992569 0.000000000000000
971.85221039747 0.000000000000000 0.000003999992330 0.000000000000000
968.44838697375 0.000000000000000 0.000003999992084 0.000000000000000
965.81486967850 0.000000000000000 0.000003999991887 0.000000000000000
963.18135238325 0.000000000000000 0.000003999991685 0.000000000000000
960.54783508800 0.000000000000000 0.000003999991477 0.000000000000000
957.91431779275 0.000000000000000 0.000003999991263 0.000000000000000
955.82380782755 0.000000000000000 0.000003999991089 0.000000000000000
955.44062229786 0.000000000000000 0.000003999991057 0.000000000000000
955.05743676817 0.000000000000000 0.000003999991024 0.000000000000000
954.67425123848 0.000000000000000 0.000003999990992 0.000000000000000
953.90788017911 0.000000000000000 0.000003999990926 0.000000000000000
953.14150911974 0.000000000000000 0.000003999990860 0.000000000000000
952.37513806036 0.000000000000000 0.000003999990794 0.000000000000000
951.60876700099 0.000000000000000 0.000003999990727 0.000000000000000
949.82163808425 0.000000000000000 0.000003999990568 0.000000000000000
948.03450916752 0.000000000000000 0.000003999990407 0.000000000000000
946.24738025079 0.000000000000000 0.000003999990242 0.000000000000000
944.46025133405 0.000000000000000 0.000003999990074 0.000000000000000
941.15025897217 0.000000000000000 0.000003999989755 0.000000000000000
937.84026661028 0.000000000000000 0.000003999989424 0.000000000000000
935.27814032154 0.000000000000000 0.000003999989160 0.000000000000000
932.71601403279 0.000000000000000 0.000003999988889 0.000000000000000
930.15388774404 0.000000000000000 0.000003999988610 0.000000000000000
927.59176145529 0.000000000000000 0.000003999988323 0.000000000000000
925.55662021642 0.000000000000000 0.000003999988089 0.000000000000000
925.18300965575 0.000000000000000 0.000003999988046 0.000000000000000
924.80939909509 0.000000000000000 0.000003999988002 0.000000000000000
924.43578853443 0.000000000000000 0.000003999987959 0.000000000000000
923.68856741311 0.000000000000000 0.000003999987871 0.000000000000000
922.94134629179 0.000000000000000 0.000003999987782 0.000000000000000
922.19412517047 0.000000000000000 0.000003999987692 0.000000000000000
921.44690404915 0.000000000000000 0.000003999987602 0.000000000000000
919.70632210287 0.000000000000000 0.000003999987389 0.000000000000000
917.96574015659 0.000000000000000 0.000003999987172 0.000000000000000
916.22515821031 0.000000000000000 0.000003999986950 0.000000000000000
914.48457626403 0.000000000000000 0.000003999986725 0.000000000000000
911.26525064589 0.000000000000000 0.000003999986296 0.000000000000000
908.04592502774 0.000000000000000 0.000003999985852 0.000000000000000
905.55282765578 0.000000000000000 0.000003999985497 0.000000000000000
903.05973028383 0.000000000000000 0.000003999985132 0.000000000000000
900.56663291188 0.000000000000000 0.000003999984758 0.000000000000000
898.07353553993 0.000000000000000 0.000003999984372 0.000000000000000
896.09177019945 0.000000000000000 0.000003999984058 0.000000000000000
895.72697020313 0.000000000000000 0.000003999983999 0.000000000000000
895.36217020682 0.000000000000000 0.000003999983940 0.000000000000000
894.99737021050 0.000000000000000 0.000003999983881 0.000000000000000
894.26777021787 0.000000000000000 0.000003999983763 0.000000000000000
893.53817022524 0.000000000000000 0.000003999983643 0.000000000000000
892.80857023261 0.000000000000000 0.000003999983522 0.000000000000000
892.07897023997 0.000000000000000 0.000003999983400 0.000000000000000
890.38347207350 0.000000000000000 0.000003999983113 0.000000000000000
888.68797390702 0.000000000000000 0.000003999982821 0.000000000000000
886.99247574054 0.000000000000000 0.000003999982523 0.000000000000000
885.29697757406 0.000000000000000 0.000003999982219 0.000000000000000
882.16574246568 0.000000000000000 0.000003999981642 0.000000000000000
879.03450735730 0.000000000000000 0.000003999981045 0.000000000000000
876.60832794756 0.000000000000000 0.000003999980567 0.000000000000000
874.18214853782 0.000000000000000 0.000003999980076 0.000000000000000
871.75596912809 0.000000000000000 0.000003999979572 0.000000000000000
869.32978971835 0.000000000000000 0.000003999979053 0.000000000000000
867.39974491652 0.000000000000000 0.000003999978629 0.000000000000000
867.04361572943 0.000000000000000 0.000003999978550 0.000000000000000
866.68748654234 0.000000000000000 0.000003999978471 0.000000000000000
866.33135735525 0.000000000000000 0.000003999978391 0.000000000000000
865.61909898107 0.000000000000000 0.000003999978230 0.000000000000000
864.90684060690 0.000000000000000 0.000003999978068 0.000000000000000
864.19458223272 0.000000000000000 0.000003999977905 0.000000000000000
863.48232385854 0.000000000000000 0.000003999977740 0.000000000000000
861.83035743428 0.000000000000000 0.000003999977353 0.000000000000000
860.17839101002 0.000000000000000 0.000003999976959 0.000000000000000
858.52642458576 0.000000000000000 0.000003999976557 0.000000000000000
856.87445816150 0.000000000000000 0.000003999976147 0.000000000000000
853.82825990134 0.000000000000000 0.000003999975370 0.000000000000000
850.78206164118 0.000000000000000 0.000003999974565 0.000000000000000
848.42039916886 0.000000000000000 0.000003999973921 0.000000000000000
846.05873669654 0.000000000000000 0.000003999973259 0.000000000000000
843.69707422423 0.000000000000000 0.000003999972577 0.000000000000000
841.33541175191 0.000000000000000 0.000003999971877 0.000000000000000
839.45504634141 0.000000000000000 0.000003999971305 0.000000000000000
839.10706695386 0.000000000000000 0.000003999971198 0.000000000000000
838.75908756632 0.000000000000000 0.000003999971091 0.000000000000000
838.41110817878 0.000000000000000 0.000003999970982 0.000000000000000
837.71514940369 0.000000000000000 0.000003999970765 0.000000000000000
837.01919062860 0.000000000000000 0.000003999970545 0.000000000000000
836.32323185352 0.000000000000000 0.000003999970324 0.000000000000000
835.62727307843 0.000000000000000 0.000003999970101 0.000000000000000
834.01709123603 0.000000000000000 0.000003999969578 0.000000000000000
832.40690939364 0.000000000000000 0.000003999969045 0.000000000000000
830.79672755124 0.000000000000000 0.000003999968501 0.000000000000000
829.18654570884 0.000000000000000 0.000003999967947 0.000000000000000
826.22270621571 0.000000000000000 0.000003999966898 0.000000000000000
823.25886672258 0.000000000000000 0.000003999965811 0.000000000000000
820.95947418034 0.000000000000000 0.000003999964940 0.000000000000000
818.66008163809 0.000000000000000 0.000003999964045 0.000000000000000
816.36068909585 0.000000000000000 0.000003999963124 0.000000000000000
814.06129655361 0.000000000000000 0.000003999962177 0.000000000000000
812.22876803581 0.000000000000000 0.000003999961403 0.000000000000000
811.88887444864 0.000000000000000 0.000003999961258 0.000000000000000
811.54898086148 0.000000000000000 0.000003999961112 0.000000000000000
811.20908727431 0.000000000000000 0.000003999960965 0.000000000000000
810.52930009998 0.000000000000000 0.000003999960670 0.000000000000000
809.84951292564 0.000000000000000 0.000003999960372 0.000000000000000
809.16972575131 0.000000000000000 0.000003999960072 0.000000000000000
808.48993857698 0.000000000000000 0.000003999959769 0.000000000000000
806.91969800468 0.000000000000000 0.000003999959060 0.000000000000000
805.34945743237 0.000000000000000 0.000003999958337 0.000000000000000
803.77921686007 0.000000000000000 0.000003999957600 0.000000000000000
802.20897628776 0.000000000000000 0.000003999956849 0.000000000000000
799.32450518931 0.000000000000000 0.000003999955430 0.000000000000000
796.44003409086 0.000000000000000 0.000003999953958 0.000000000000000
794.20053617842 0.000000000000000 0.000003999952779 0.000000000000000
791.96103826598 0.000000000000000 0.000003999951566 0.000000000000000
789.72154035353 0.000000000000000 0.000003999950318 0.000000000000000
787.48204244109 0.000000000000000 0.000003999949035 0.000000000000000
785.69533565183 0.000000000000000 0.000003999947985 0.000000000000000
785.36313667186 0.000000000000000 0.000003999947787 0.000000000000000
785.03093769189 0.000000000000000 0.000003999947588 0.000000000000000
784.69873871192 0.000000000000000 0.000003999947389 0.000000000000000
784.03434075198 0.000000000000000 0.000003999946987 0.000000000000000
783.36994279204 0.000000000000000 0.000003999946582 0.000000000000000
782.70554483210 0.000000000000000 0.000003999946173 0.000000000000000
782.04114687216 0.000000000000000 0.000003999945761 0.000000000000000
780.50902306208 0.000000000000000 0.000003999944798 0.000000000000000
778.97689925199 0.000000000000000 0.000003999943816 0.000000000000000
777.44477544191 0.000000000000000 0.000003999942814 0.000000000000000
775.91265163182 0.000000000000000 0.000003999941792 0.000000000000000
773.10470068078 0.000000000000000 0.000003999939867 0.000000000000000
770.29674972974 0.000000000000000 0.000003999937871 0.000000000000000
768.11481437491 0.000000000000000 0.000003999936269 0.000000000000000
765.93287902009 0.000000000000000 0.000003999934621 0.000000000000000
763.75094366526 0.000000000000000 0.000003999932926 0.000000000000000
761.56900831043 0.000000000000000 0.000003999931182 0.000000000000000
759.82618448050 0.000000000000000 0.000003999929753 0.000000000000000
759.50146536652 0.000000000000000 0.000003999929483 0.000000000000000
759.17674625254 0.000000000000000 0.000003999929212 0.000000000000000
758.85202713855 0.000000000000000 0.000003999928940 0.000000000000000
758.20258891059 0.000000000000000 0.000003999928392 0.000000000000000
757.55315068263 0.000000000000000 0.000003999927839 0.000000000000000
756.90371245467 0.000000000000000 0.000003999927282 0.000000000000000
756.25427422671 0.000000000000000 0.000003999926720 0.000000000000000
754.75839042373 0.000000000000000 0.000003999925407 0.000000000000000
753.26250662076 0.000000000000000 0.000003999924068 0.000000000000000
751.76662281779 0.000000000000000 0.000003999922702 0.000000000000000
750.27073901481 0.000000000000000 0.000003999921309 0.000000000000000
747.53630632381 0.000000000000000 0.000003999918690 0.000000000000000
744.80187363281 0.000000000000000 0.000003999915974 0.000000000000000
742.67498802470 0.000000000000000 0.000003999913791 0.000000000000000
740.54810241659 0.000000000000000 0.000003999911546 0.000000000000000
738.42121680848 0.000000000000000 0.000003999909236 0.000000000000000
736.29433120036 0.000000000000000 0.000003999906859 0.000000000000000
734.59325863475 0.000000000000000 0.000003999904908 0.000000000000000
734.27572619045 0.000000000000000 0.000003999904539 0.000000000000000
733.95819374616 0.000000000000000 0.000003999904168 0.000000000000000
733.64066130187 0.000000000000000 0.000003999903796 0.000000000000000
733.00559641328 0.000000000000000 0.000003999903046 0.000000000000000
732.37053152470 0.000000000000000 0.000003999902290 0.000000000000000
731.73546663611 0.000000000000000 0.000003999901528 0.000000000000000
731.10040174752 0.000000000000000 0.000003999900759 0.000000000000000
729.63872285107 0.000000000000000 0.000003999898963 0.000000000000000
728.17704395462 0.000000000000000 0.000003999897131 0.000000000000000
726.71536505816 0.000000000000000 0.000003999895263 0.000000000000000
725.25368616171 0.000000000000000 0.000003999893356 0.000000000000000
722.58974446662 0.000000000000000 0.000003999889782 0.000000000000000
719.92580277153 0.000000000000000 0.000003999886075 0.000000000000000
717.85141322963 0.000000000000000 0.000003999883092 0.000000000000000
715.77702368773 0.000000000000000 0.000003999880023 0.000000000000000
713.70263414583 0.000000000000000 0.000003999876864 0.000000000000000
711.62824460394 0.000000000000000 0.000003999873613 0.000000000000000
709.96674067374 0.000000000000000 0.000003999870940 0.000000000000000
709.65623417316 0.000000000000000 0.000003999870433 0.000000000000000
709.34572767257 0.000000000000000 0.000003999869925 0.000000000000000
709.03522117199 0.000000000000000 0.000003999869414 0.000000000000000
708.41420817082 0.000000000000000 0.000003999868385 0.000000000000000
707.79319516965 0.000000000000000 0.000003999867348 0.000000000000000
707.17218216848 0.000000000000000 0.000003999866302 0.000000000000000
706.55116916731 0.000000000000000 0.000003999865246 0.000000000000000
705.12147077129 0.000000000000000 0.000003999862780 0.000000000000000
703.69177237528 0.000000000000000 0.000003999860265 0.000000000000000
702.26207397926 0.000000000000000 0.000003999857698 0.000000000000000
700.83237558324 0.000000000000000 0.000003999855079 0.000000000000000
698.23565057833 0.000000000000000 0.000003999850184 0.000000000000000
695.63892557343 0.000000000000000 0.000003999845105 0.000000000000000
693.61431367557 0.000000000000000 0.000003999841013 0.000000000000000
691.58970177772 0.000000000000000 0.000003999836800 0.000000000000000
689.56508987987 0.000000000000000 0.000003999832463 0.000000000000000
687.54047798202 0.000000000000000 0.000003999827998 0.000000000000000
685.91615211055 0.000000000000000 0.000003999824321 0.000000000000000
685.61231994119 0.000000000000000 0.000003999823623 0.000000000000000
685.30848777183 0.000000000000000 0.000003999822923 0.000000000000000
685.00465560247 0.000000000000000 0.000003999822219 0.000000000000000
684.39699126374 0.000000000000000 0.000003999820803 0.000000000000000
683.78932692502 0.000000000000000 0.000003999819373 0.000000000000000
683.18166258629 0.000000000000000 0.000003999817932 0.000000000000000
682.57399824757 0.000000000000000 0.000003999816477 0.000000000000000
681.17390434175 0.000000000000000 0.000003999813076 0.000000000000000
679.77381043594 0.000000000000000 0.000003999809605 0.000000000000000
678.37371653012 0.000000000000000 0.000003999806063 0.000000000000000
676.97362262431 0.000000000000000 0.000003999802447 0.000000000000000
674.44089506832 0.000000000000000 0.000003999795715 0.000000000000000
671.90816751233 0.000000000000000 0.000003999788728 0.000000000000000
669.93048945905 0.000000000000000 0.000003999783087 0.000000000000000
667.95281140576 0.000000000000000 0.000003999777280 0.000000000000000
665.97513335248 0.000000000000000 0.000003999771299 0.000000000000000
663.99745529920 0.000000000000000 0.000003999765139 0.000000000000000
662.40773730375 0.000000000000000 0.000003999760054 0.000000000000000
662.11026853192 0.000000000000000 0.000003999759089 0.000000000000000
661.81279976008 0.000000000000000 0.000003999758120 0.000000000000000
661.51533098825 0.000000000000000 0.000003999757146 0.000000000000000
660.92039344459 0.000000000000000 0.000003999755186 0.000000000000000
660.32545590093 0.000000000000000 0.000003999753208 0.000000000000000
659.73051835727 0.000000000000000 0.000003999751213 0.000000000000000
659.13558081361 0.000000000000000 0.000003999749199 0.000000000000000
657.76247189971 0.000000000000000 0.000003999744483 0.000000000000000
656.38936298580 0.000000000000000 0.000003999739668 0.000000000000000
655.01625407190 0.000000000000000 0.000003999734752 0.000000000000000
653.64314515800 0.000000000000000 0.000003999729733 0.000000000000000
651.17071309988 0.000000000000000 0.000003999720427 0.000000000000000
648.69828104176 0.000000000000000 0.000003999710765 0.000000000000000
646.76429914166 0.000000000000000 0.000003999702948 0.000000000000000
644.83031724157 0.000000000000000 0.000003999694896 0.000000000000000
642.89633534147 0.000000000000000 0.000003999686602 0.000000000000000
640.96235344137 0.000000000000000 0.000003999678055 0.000000000000000
639.40430198820 0.000000000000000 0.000003999670982 0.000000000000000
639.11280706684 0.000000000000000 0.000003999669640 0.000000000000000
638.82131214548 0.000000000000000 0.000003999668291 0.000000000000000
638.52981722413 0.000000000000000 0.000003999666937 0.000000000000000
637.94682738141 0.000000000000000 0.000003999664209 0.000000000000000
637.36383753869 0.000000000000000 0.000003999661456 0.000000000000000
636.78084769597 0.000000000000000 0.000003999658678 0.000000000000000
636.19785785325 0.000000000000000 0.000003999655875 0.000000000000000
634.84867595476 0.000000000000000 0.000003999649290 0.000000000000000
633.49949405626 0.000000000000000 0.000003999642564 0.000000000000000
632.15031215777 0.000000000000000 0.000003999635694 0.000000000000000
630.80113025928 0.000000000000000 0.000003999628677 0.000000000000000
628.38498103239 0.000000000000000 0.000003999615730 0.000000000000000
626.42270673515 0.000000000000000 0.000003999604845 0.000000000000000
624.46043243791 0.000000000000000 0.000003999593614 0.000000000000000
623.08603158702 0.000000000000000 0.000003999585534 0.000000000000000
621.71163073613 0.000000000000000 0.000003999577273 0.000000000000000
620.76564194773 0.000000000000000 0.000003999571478 0.000000000000000
619.81965315932 0.000000000000000 0.000003999565592 0.000000000000000
619.17132027180 0.000000000000000 0.000003999561504 0.000000000000000
618.52298738427 0.000000000000000 0.000003999557369 0.000000000000000
618.07874494260 0.000000000000000 0.000003999554508 0.000000000000000
617.63450250092 0.000000000000000 0.000003999551624 0.000000000000000
617.32839827358 0.000000000000000 0.000003999549622 0.000000000000000
617.02229404625 0.000000000000000 0.000003999547606 0.000000000000000
616.80754671725 0.000000000000000 0.000003999546183 0.000000000000000
616.59279938825 0.000000000000000 0.000003999544751 0.000000000000000
616.43419066980 0.000000000000000 0.000003999543686 0.000000000000000
616.27558195135 0.000000000000000 0.000003999542615 0.000000000000000
616.11697323290 0.000000000000000 0.000003999541534 0.000000000000000
615.95836451444 0.000000000000000 0.000003999540440 0.000000000000000
615.93656788136 0.000000000000000 0.000003999540289 0.000000000000000
615.91477124828 0.000000000000000 0.000003999540137 0.000000000000000
615.89297461519 0.000000000000000 0.000003999539985 0.000000000000000
615.84938134903 0.000000000000000 0.000003999539679 0.000000000000000
615.80578808286 0.000000000000000 0.000003999539372 0.000000000000000
615.76219481669 0.000000000000000 0.000003999539064 0.000000000000000
615.71860155053 0.000000000000000 0.000003999538754 0.000000000000000
615.61059953099 0.000000000000000 0.000003999537981 0.000000000000000
615.50259751145 0.000000000000000 0.000003999537202 0.000000000000000
615.39459549191 0.000000000000000 0.000003999536416 0.000000000000000
615.28659347238 0.000000000000000 0.000003999535627 0.000000000000000
615.02793181368 0.000000000000000 0.000003999533721 0.000000000000000
614.81303734596 0.000000000000000 0.000003999532126 0.000000000000000
614.59814287824 0.000000000000000 0.000003999530521 0.000000000000000
614.38324841052 0.000000000000000 0.000003999528908 0.000000000000000
614.16835394281 0.000000000000000 0.000003999527288 0.000000000000000
613.78215524341 0.000000000000000 0.000003999524358 0.000000000000000
613.39595654401 0.000000000000000 0.000003999521406 0.000000000000000
613.00975784462 0.000000000000000 0.000003999518433 0.000000000000000
612.62355914522 0.000000000000000 0.000003999515439 0.000000000000000
611.85599285002 0.000000000000000 0.000003999509426 0.000000000000000
611.23394058978 0.000000000000000 0.000003999504494 0.000000000000000
610.61188832954 0.000000000000000 0.000003999499509 0.000000000000000
610.17998633929 0.000000000000000 0.000003999496015 0.000000000000000
609.74808434904 0.000000000000000 0.000003999492496 0.000000000000000
609.44999770084 0.000000000000000 0.000003999490052 0.000000000000000
609.15191105265 0.000000000000000 0.000003999487596 0.000000000000000
608.94250288050 0.000000000000000 0.000003999485862 0.000000000000000
608.73309470836 0.000000000000000 0.000003999484123 0.000000000000000
608.57790491757 0.000000000000000 0.000003999482830 0.000000000000000
608.42271512678 0.000000000000000 0.000003999481533 0.000000000000000
608.26752533600 0.000000000000000 0.000003999480233 0.000000000000000
608.11233554521 0.000000000000000 0.000003999478930 0.000000000000000
608.08965892335 0.000000000000000 0.000003999478739 0.000000000000000
608.06698230149 0.000000000000000 0.000003999478548 0.000000000000000
608.04430567963 0.000000000000000 0.000003999478357 0.000000000000000
607.99895243592 0.000000000000000 0.000003999477975 0.000000000000000
607.95359919220 0.000000000000000 0.000003999477593 0.000000000000000
607.90824594848 0.000000000000000 0.000003999477210 0.000000000000000
607.86289270476 0.000000000000000 0.000003999476827 0.000000000000000
607.76122455252 0.000000000000000 0.000003999475968 0.000000000000000
607.65955640028 0.000000000000000 0.000003999475107 0.000000000000000
607.55788824804 0.000000000000000 0.000003999474245 0.000000000000000
607.45622009580 0.000000000000000 0.000003999473381 0.000000000000000
607.19964154451 0.000000000000000 0.000003999471194 0.000000000000000
606.98710403497 0.000000000000000 0.000003999469375 0.000000000000000
606.77456652544 0.000000000000000 0.000003999467549 0.000000000000000
606.56202901591 0.000000000000000 0.000003999465717 0.000000000000000
606.34949150637 0.000000000000000 0.000003999463879 0.000000000000000
605.96751660159 0.000000000000000 0.000003999460557 0.000000000000000
605.58554169681 0.000000000000000 0.000003999457214 0.000000000000000
605.20356679204 0.000000000000000 0.000003999453849 0.000000000000000
604.82159188726 0.000000000000000 0.000003999450462 0.000000000000000
604.06724204758 0.000000000000000 0.000003999443708 0.000000000000000
603.45654895851 0.000000000000000 0.000003999438175 0.000000000000000
602.84585586944 0.000000000000000 0.000003999432585 0.000000000000000
602.42189632189 0.000000000000000 0.000003999428669 0.000000000000000
601.99793677433 0.000000000000000 0.000003999424725 0.000000000000000
601.70531373514 0.000000000000000 0.000003999421986 0.000000000000000
601.41269069596 0.000000000000000 0.000003999419233 0.000000000000000
601.20702607151 0.000000000000000 0.000003999417290 0.000000000000000
601.00136144706 0.000000000000000 0.000003999415340 0.000000000000000
600.84869837622 0.000000000000000 0.000003999413888 0.000000000000000
600.69603530538 0.000000000000000 0.000003999412432 0.000000000000000
600.54337223454 0.000000000000000 0.000003999410972 0.000000000000000
600.39070916370 0.000000000000000 0.000003999409509 0.000000000000000
600.36757719209 0.000000000000000 0.000003999409287 0.000000000000000
600.34444522048 0.000000000000000 0.000003999409065 0.000000000000000
600.32131324887 0.000000000000000 0.000003999408842 0.000000000000000
600.27504930564 0.000000000000000 0.000003999408398 0.000000000000000
600.22878536242 0.000000000000000 0.000003999407953 0.000000000000000
600.18252141920 0.000000000000000 0.000003999407507 0.000000000000000
600.13625747597 0.000000000000000 0.000003999407061 0.000000000000000
600.03757512372 0.000000000000000 0.000003999406109 0.000000000000000
599.93889277147 0.000000000000000 0.000003999405155 0.000000000000000
599.84021041922 0.000000000000000 0.000003999404200 0.000000000000000
599.74152806696 0.000000000000000 0.000003999403243 0.000000000000000
599.46862010819 0.000000000000000 0.000003999400588 0.000000000000000
599.25571979696 0.000000000000000 0.000003999398508 0.000000000000000
599.04281948573 0.000000000000000 0.000003999396420 0.000000000000000
598.82991917450 0.000000000000000 0.000003999394325 0.000000000000000
598.61701886326 0.000000000000000 0.000003999392222 0.000000000000000
598.22980473453 0.000000000000000 0.000003999388377 0.000000000000000
597.84259060580 0.000000000000000 0.000003999384507 0.000000000000000
597.45537647707 0.000000000000000 0.000003999380611 0.000000000000000
597.06816234834 0.000000000000000 0.000003999376688 0.000000000000000
596.33513635133 0.000000000000000 0.000003999369190 0.000000000000000
595.74552147965 0.000000000000000 0.000003999363089 0.000000000000000
595.15590660798 0.000000000000000 0.000003999356926 0.000000000000000
594.74660896960 0.000000000000000 0.000003999352610 0.000000000000000
594.33731133122 0.000000000000000 0.000003999348263 0.000000000000000
594.05464829482 0.000000000000000 0.000003999345243 0.000000000000000
593.77198525842 0.000000000000000 0.000003999342209 0.000000000000000
593.57293934182 0.000000000000000 0.000003999340063 0.000000000000000
593.37389342522 0.000000000000000 0.000003999337909 0.000000000000000
593.22523790459 0.000000000000000 0.000003999336296 0.000000000000000
593.07658238396 0.000000000000000 0.000003999334679 0.000000000000000
592.92792686332 0.000000000000000 0.000003999333057 0.000000000000000
592.80412154587 0.000000000000000 0.000003999331703 0.000000000000000
592.77986983166 0.000000000000000 0.000003999331438 0.000000000000000
592.75561811745 0.000000000000000 0.000003999331172 0.000000000000000
592.73136640324 0.000000000000000 0.000003999330907 0.000000000000000
592.68286297483 0.000000000000000 0.000003999330375 0.000000000000000
592.63435954641 0.000000000000000 0.000003999329842 0.000000000000000
592.58585611800 0.000000000000000 0.000003999329310 0.000000000000000
592.53735268958 0.000000000000000 0.000003999328777 0.000000000000000
592.43940840453 0.000000000000000 0.000003999327699 0.000000000000000
592.34146411949 0.000000000000000 0.000003999326619 0.000000000000000
592.24351983444 0.000000000000000 0.000003999325537 0.000000000000000
592.14557554939 0.000000000000000 0.000003999324454 0.000000000000000
591.89201359499 0.000000000000000 0.000003999321640 0.000000000000000
591.68278899184 0.000000000000000 0.000003999319309 0.000000000000000
591.47356438868 0.000000000000000 0.000003999316970 0.000000000000000
591.26433978553 0.000000000000000 0.000003999314621 0.000000000000000
591.05511518238 0.000000000000000 0.000003999312265 0.000000000000000
590.67687083815 0.000000000000000 0.000003999307982 0.000000000000000
590.29862649392 0.000000000000000 0.000003999303671 0.000000000000000
589.92038214969 0.000000000000000 0.000003999299331 0.000000000000000
589.54213780546 0.000000000000000 0.000003999294963 0.000000000000000
588.81767047037 0.000000000000000 0.000003999286514 0.000000000000000
588.23400459876 0.000000000000000 0.000003999279629 0.000000000000000
587.65033872714 0.000000000000000 0.000003999272672 0.000000000000000
587.24524695488 0.000000000000000 0.000003999267802 0.000000000000000
586.84015518263 0.000000000000000 0.000003999262897 0.000000000000000
586.56044205170 0.000000000000000 0.000003999259489 0.000000000000000
586.28072892078 0.000000000000000 0.000003999256064 0.000000000000000
586.08378551904 0.000000000000000 0.000003999253643 0.000000000000000
585.88684211730 0.000000000000000 0.000003999251213 0.000000000000000
585.73977450457 0.000000000000000 0.000003999249394 0.000000000000000
585.59270689185 0.000000000000000 0.000003999247569 0.000000000000000
585.44563927912 0.000000000000000 0.000003999245739 0.000000000000000
585.32313486046 0.000000000000000 0.000003999244212 0.000000000000000
585.29916275192 0.000000000000000 0.000003999243913 0.000000000000000
585.27519064338 0.000000000000000 0.000003999243613 0.000000000000000
585.25121853484 0.000000000000000 0.000003999243314 0.000000000000000
585.20327431776 0.000000000000000 0.000003999242714 0.000000000000000
585.15533010069 0.000000000000000 0.000003999242114 0.000000000000000
585.10738588361 0.000000000000000 0.000003999241514 0.000000000000000
585.05944166653 0.000000000000000 0.000003999240913 0.000000000000000
584.96253542075 0.000000000000000 0.000003999239697 0.000000000000000
584.86562917498 0.000000000000000 0.000003999238478 0.000000000000000
584.76872292920 0.000000000000000 0.000003999237258 0.000000000000000
584.67181668343 0.000000000000000 0.000003999236035 0.000000000000000
584.42050551426 0.000000000000000 0.000003999232855 0.000000000000000
584.21350920928 0.000000000000000 0.000003999230225 0.000000000000000
584.00651290430 0.000000000000000 0.000003999227585 0.000000000000000
583.79951659932 0.000000000000000 0.000003999224935 0.000000000000000
583.59252029434 0.000000000000000 0.000003999222276 0.000000000000000
583.21821974146 0.000000000000000 0.000003999217442 0.000000000000000
582.84391918858 0.000000000000000 0.000003999212576 0.000000000000000
582.46961863570 0.000000000000000 0.000003999207678 0.000000000000000
582.09531808282 0.000000000000000 0.000003999202747 0.000000000000000
581.38366993357 0.000000000000000 0.000003999193280 0.000000000000000
580.81106235798 0.000000000000000 0.000003999185576 0.000000000000000
580.23845478240 0.000000000000000 0.000003999177792 0.000000000000000
579.84109560196 0.000000000000000 0.000003999172343 0.000000000000000
579.44373642151 0.000000000000000 0.000003999166855 0.000000000000000
579.16932541765 0.000000000000000 0.000003999163043 0.000000000000000
578.89491441378 0.000000000000000 0.000003999159211 0.000000000000000
578.70156604706 0.000000000000000 0.000003999156500 0.000000000000000
578.50821768034 0.000000000000000 0.000003999153780 0.000000000000000
578.36347600761 0.000000000000000 0.000003999151737 0.000000000000000
578.21873433488 0.000000000000000 0.000003999149689 0.000000000000000
578.07399266215 0.000000000000000 0.000003999147636 0.000000000000000
577.95561058176 0.000000000000000 0.000003999145953 0.000000000000000
577.93193416568 0.000000000000000 0.000003999145616 0.000000000000000
577.90825774960 0.000000000000000 0.000003999145279 0.000000000000000
577.88458133352 0.000000000000000 0.000003999144941 0.000000000000000
577.83722850136 0.000000000000000 0.000003999144266 0.000000000000000
577.78987566921 0.000000000000000 0.000003999143590 0.000000000000000
577.74252283705 0.000000000000000 0.000003999142914 0.000000000000000
577.69517000489 0.000000000000000 0.000003999142237 0.000000000000000
577.59967386288 0.000000000000000 0.000003999140870 0.000000000000000
577.50417772087 0.000000000000000 0.000003999139501 0.000000000000000
577.40868157886 0.000000000000000 0.000003999138130 0.000000000000000
577.31318543685 0.000000000000000 0.000003999136756 0.000000000000000
577.06917347816 0.000000000000000 0.000003999133234 0.000000000000000
576.82516151948 0.000000000000000 0.000003999129698 0.000000000000000
576.58114956079 0.000000000000000 0.000003999126145 0.000000000000000
576.33713760210 0.000000000000000 0.000003999122577 0.000000000000000
576.01609046578 0.000000000000000 0.000003999117859 0.000000000000000
575.69504332946 0.000000000000000 0.000003999113113 0.000000000000000
575.37399619313 0.000000000000000 0.000003999108340 0.000000000000000
575.05294905681 0.000000000000000 0.000003999103539 0.000000000000000
574.32472514246 0.000000000000000 0.000003999092544 0.000000000000000
573.72249139067 0.000000000000000 0.000003999083342 0.000000000000000
573.12025763887 0.000000000000000 0.000003999074039 0.000000000000000
572.70258850973 0.000000000000000 0.000003999067526 0.000000000000000
572.28491938059 0.000000000000000 0.000003999060965 0.000000000000000
571.99703321974 0.000000000000000 0.000003999056413 0.000000000000000
571.70914705889 0.000000000000000 0.000003999051837 0.000000000000000
571.50731192104 0.000000000000000 0.000003999048614 0.000000000000000
571.30547678318 0.000000000000000 0.000003999045380 0.000000000000000
571.15659804783 0.000000000000000 0.000003999042987 0.000000000000000
571.00771931247 0.000000000000000 0.000003999040587 0.000000000000000
570.85884057712 0.000000000000000 0.000003999038180 0.000000000000000
570.70996184176 0.000000000000000 0.000003999035768 0.000000000000000
570.68985495164 0.000000000000000 0.000003999035441 0.000000000000000
570.66974806151 0.000000000000000 0.000003999035115 0.000000000000000
570.64964117139 0.000000000000000 0.000003999034788 0.000000000000000
570.60942739113 0.000000000000000 0.000003999034135 0.000000000000000
570.56921361088 0.000000000000000 0.000003999033480 0.000000000000000
570.52899983063 0.000000000000000 0.000003999032826 0.000000000000000
570.48878605037 0.000000000000000 0.000003999032171 0.000000000000000
570.38583223122 0.000000000000000 0.000003999030492 0.000000000000000
570.28287841206 0.000000000000000 0.000003999028809 0.000000000000000
570.17992459291 0.000000000000000 0.000003999027124 0.000000000000000
570.07697077375 0.000000000000000 0.000003999025435 0.000000000000000
569.83826552962 0.000000000000000 0.000003999021508 0.000000000000000
569.59956028548 0.000000000000000 0.000003999017563 0.000000000000000
569.36085504134 0.000000000000000 0.000003999013602 0.000000000000000
569.12214979720 0.000000000000000 0.000003999009622 0.000000000000000
568.80835066485 0.000000000000000 0.000003999004365 0.000000000000000
568.49455153251 0.000000000000000 0.000003998999077 0.000000000000000
568.18075240016 0.000000000000000 0.000003998993759 0.000000000000000
567.86695326781 0.000000000000000 0.000003998988410 0.000000000000000
567.15684192070 0.000000000000000 0.000003998976191 0.000000000000000
566.44673057358 0.000000000000000 0.000003998963811 0.000000000000000
565.95644747266 0.000000000000000 0.000003998955169 0.000000000000000
565.46616437173 0.000000000000000 0.000003998946448 0.000000000000000
565.12957859472 0.000000000000000 0.000003998940415 0.000000000000000
564.79299281771 0.000000000000000 0.000003998934345 0.000000000000000
564.55946212272 0.000000000000000 0.000003998930111 0.000000000000000
564.32593142774 0.000000000000000 0.000003998925858 0.000000000000000
564.15869232059 0.000000000000000 0.000003998922802 0.000000000000000
563.99145321344 0.000000000000000 0.000003998919736 0.000000000000000
563.85912506469 0.000000000000000 0.000003998917303 0.000000000000000
563.72679691595 0.000000000000000 0.000003998914864 0.000000000000000
563.59446876720 0.000000000000000 0.000003998912420 0.000000000000000
563.57568668315 0.000000000000000 0.000003998912072 0.000000000000000
563.55690459910 0.000000000000000 0.000003998911725 0.000000000000000
563.53812251505 0.000000000000000 0.000003998911377 0.000000000000000
563.50055834696 0.000000000000000 0.000003998910681 0.000000000000000
563.46299417886 0.000000000000000 0.000003998909985 0.000000000000000
563.42543001076 0.000000000000000 0.000003998909288 0.000000000000000
563.38786584266 0.000000000000000 0.000003998908591 0.000000000000000
563.25388974803 0.000000000000000 0.000003998906100 0.000000000000000
563.15406341690 0.000000000000000 0.000003998904240 0.000000000000000
563.05423708577 0.000000000000000 0.000003998902377 0.000000000000000
562.95441075464 0.000000000000000 0.000003998900510 0.000000000000000
562.85458442351 0.000000000000000 0.000003998898640 0.000000000000000
562.67193188041 0.000000000000000 0.000003998895209 0.000000000000000
562.48927933731 0.000000000000000 0.000003998891767 0.000000000000000
562.30662679422 0.000000000000000 0.000003998888312 0.000000000000000
562.12397425112 0.000000000000000 0.000003998884846 0.000000000000000
561.82215374414 0.000000000000000 0.000003998879093 0.000000000000000
561.52033323716 0.000000000000000 0.000003998873308 0.000000000000000
561.21851273017 0.000000000000000 0.000003998867490 0.000000000000000
560.91669222319 0.000000000000000 0.000003998861639 0.000000000000000
560.26817029237 0.000000000000000 0.000003998848955 0.000000000000000
559.61964836156 0.000000000000000 0.000003998836116 0.000000000000000
559.10270228141 0.000000000000000 0.000003998825770 0.000000000000000
558.58575620127 0.000000000000000 0.000003998815323 0.000000000000000
558.22740971758 0.000000000000000 0.000003998808022 0.000000000000000
557.86906323390 0.000000000000000 0.000003998800672 0.000000000000000
557.62104885240 0.000000000000000 0.000003998795555 0.000000000000000
557.37303447089 0.000000000000000 0.000003998790415 0.000000000000000
557.19698271072 0.000000000000000 0.000003998786752 0.000000000000000
557.02093095056 0.000000000000000 0.000003998783076 0.000000000000000
556.88583742756 0.000000000000000 0.000003998780247 0.000000000000000
556.75074390456 0.000000000000000 0.000003998777412 0.000000000000000
556.61565038156 0.000000000000000 0.000003998774569 0.000000000000000
556.51643174546 0.000000000000000 0.000003998772476 0.000000000000000
556.41721310937 0.000000000000000 0.000003998770379 0.000000000000000
556.31799447327 0.000000000000000 0.000003998768279 0.000000000000000
556.21877583717 0.000000000000000 0.000003998766174 0.000000000000000
556.11955720108 0.000000000000000 0.000003998764066 0.000000000000000
556.02033856498 0.000000000000000 0.000003998761954 0.000000000000000
555.92111992889 0.000000000000000 0.000003998759838 0.000000000000000
555.72268265669 0.000000000000000 0.000003998755593 0.000000000000000
555.52424538450 0.000000000000000 0.000003998751333 0.000000000000000
555.32580811231 0.000000000000000 0.000003998747057 0.000000000000000
555.12737084012 0.000000000000000 0.000003998742765 0.000000000000000
554.84090762125 0.000000000000000 0.000003998736540 0.000000000000000
554.55444440238 0.000000000000000 0.000003998730282 0.000000000000000
554.26798118351 0.000000000000000 0.000003998723989 0.000000000000000
553.98151796464 0.000000000000000 0.000003998717662 0.000000000000000
553.35534920083 0.000000000000000 0.000003998703713 0.000000000000000
552.72918043701 0.000000000000000 0.000003998689596 0.000000000000000
552.21016771659 0.000000000000000 0.000003998677768 0.000000000000000
551.69115499617 0.000000000000000 0.000003998665822 0.000000000000000
551.33042209946 0.000000000000000 0.000003998657449 0.000000000000000
550.96968920274 0.000000000000000 0.000003998649018 0.000000000000000
550.72014455906 0.000000000000000 0.000003998643152 0.000000000000000
550.47059991537 0.000000000000000 0.000003998637258 0.000000000000000
550.29374510120 0.000000000000000 0.000003998633064 0.000000000000000
550.11689028703 0.000000000000000 0.000003998628856 0.000000000000000
549.98185861063 0.000000000000000 0.000003998625633 0.000000000000000
549.84682693422 0.000000000000000 0.000003998622402 0.000000000000000
549.71179525782 0.000000000000000 0.000003998619162 0.000000000000000
549.61118157829 0.000000000000000 0.000003998616743 0.000000000000000
549.51056789876 0.000000000000000 0.000003998614319 0.000000000000000
549.40995421923 0.000000000000000 0.000003998611891 0.000000000000000
549.30934053971 0.000000000000000 0.000003998609458 0.000000000000000
549.20872686018 0.000000000000000 0.000003998607020 0.000000000000000
549.10811318065 0.000000000000000 0.000003998604577 0.000000000000000
549.00749950112 0.000000000000000 0.000003998602130 0.000000000000000
548.80627214206 0.000000000000000 0.000003998597221 0.000000000000000
548.60504478301 0.000000000000000 0.000003998592294 0.000000000000000
548.40381742395 0.000000000000000 0.000003998587347 0.000000000000000
548.20259006489 0.000000000000000 0.000003998582381 0.000000000000000
547.91348081961 0.000000000000000 0.000003998575213 0.000000000000000
547.62437157432 0.000000000000000 0.000003998568005 0.000000000000000
547.33526232903 0.000000000000000 0.000003998560757 0.000000000000000
547.04615308375 0.000000000000000 0.000003998553468 0.000000000000000
546.41148314034 0.000000000000000 0.000003998537324 0.000000000000000
545.77681319694 0.000000000000000 0.000003998520982 0.000000000000000
545.27991383976 0.000000000000000 0.000003998508046 0.000000000000000
544.78301448259 0.000000000000000 0.000003998494985 0.000000000000000
544.43906804814 0.000000000000000 0.000003998485871 0.000000000000000
544.09512161370 0.000000000000000 0.000003998476696 0.000000000000000
543.85690121687 0.000000000000000 0.000003998470305 0.000000000000000
543.61868082004 0.000000000000000 0.000003998463884 0.000000000000000
543.44907133439 0.000000000000000 0.000003998459295 0.000000000000000
543.27946184873 0.000000000000000 0.000003998454690 0.000000000000000
543.14788882618 0.000000000000000 0.000003998451108 0.000000000000000
543.01631580363 0.000000000000000 0.000003998447517 0.000000000000000
542.88474278108 0.000000000000000 0.000003998443916 0.000000000000000
542.79056353828 0.000000000000000 0.000003998441333 0.000000000000000
542.69638429547 0.000000000000000 0.000003998438745 0.000000000000000
542.60220505267 0.000000000000000 0.000003998436153 0.000000000000000
542.50802580987 0.000000000000000 0.000003998433555 0.000000000000000
542.41384656707 0.000000000000000 0.000003998430953 0.000000000000000
542.31966732427 0.000000000000000 0.000003998428347 0.000000000000000
542.22548808146 0.000000000000000 0.000003998425735 0.000000000000000
542.03712959586 0.000000000000000 0.000003998420498 0.000000000000000
541.84877111026 0.000000000000000 0.000003998415241 0.000000000000000
541.66041262465 0.000000000000000 0.000003998409965 0.000000000000000
541.47205413905 0.000000000000000 0.000003998404670 0.000000000000000
541.19683250676 0.000000000000000 0.000003998396897 0.000000000000000
540.92161087448 0.000000000000000 0.000003998389082 0.000000000000000
540.64638924219 0.000000000000000 0.000003998381226 0.000000000000000
540.37116760990 0.000000000000000 0.000003998373327 0.000000000000000
539.77423377048 0.000000000000000 0.000003998356047 0.000000000000000
539.17729993106 0.000000000000000 0.000003998338564 0.000000000000000
538.58036609164 0.000000000000000 0.000003998320875 0.000000000000000
538.16016444537 0.000000000000000 0.000003998308298 0.000000000000000
537.73996279910 0.000000000000000 0.000003998295617 0.000000000000000
537.45057899750 0.000000000000000 0.000003998286822 0.000000000000000
537.16119519590 0.000000000000000 0.000003998277977 0.000000000000000
536.95903515030 0.000000000000000 0.000003998271767 0.000000000000000
536.75687510469 0.000000000000000 0.000003998265534 0.000000000000000
536.60911116378 0.000000000000000 0.000003998260961 0.000000000000000
536.46134722287 0.000000000000000 0.000003998256376 0.000000000000000
536.31358328196 0.000000000000000 0.000003998251776 0.000000000000000
536.16581934105 0.000000000000000 0.000003998247164 0.000000000000000
536.07041398276 0.000000000000000 0.000003998244179 0.000000000000000
535.97500862448 0.000000000000000 0.000003998241188 0.000000000000000
535.87960326619 0.000000000000000 0.000003998238191 0.000000000000000
535.78419790791 0.000000000000000 0.000003998235189 0.000000000000000
535.68879254963 0.000000000000000 0.000003998232181 0.000000000000000
535.59338719134 0.000000000000000 0.000003998229168 0.000000000000000
535.49798183306 0.000000000000000 0.000003998226149 0.000000000000000
535.30717111649 0.000000000000000 0.000003998220093 0.000000000000000
535.11636039992 0.000000000000000 0.000003998214015 0.000000000000000
534.92554968335 0.000000000000000 0.000003998207913 0.000000000000000
534.73473896679 0.000000000000000 0.000003998201789 0.000000000000000
534.44749740343 0.000000000000000 0.000003998192525 0.000000000000000
534.16025584008 0.000000000000000 0.000003998183208 0.000000000000000
533.87301427673 0.000000000000000 0.000003998173838 0.000000000000000
533.58577271337 0.000000000000000 0.000003998164414 0.000000000000000
532.96037288297 0.000000000000000 0.000003998143708 0.000000000000000
532.33497305257 0.000000000000000 0.000003998122743 0.000000000000000
531.86325474220 0.000000000000000 0.000003998106755 0.000000000000000
531.39153643183 0.000000000000000 0.000003998090615 0.000000000000000
531.06588406302 0.000000000000000 0.000003998079384 0.000000000000000
530.74023169422 0.000000000000000 0.000003998068079 0.000000000000000
530.51433715862 0.000000000000000 0.000003998060194 0.000000000000000
530.28844262303 0.000000000000000 0.000003998052272 0.000000000000000
530.12670681786 0.000000000000000 0.000003998046579 0.000000000000000
529.96497101269 0.000000000000000 0.000003998040867 0.000000000000000
529.83688852296 0.000000000000000 0.000003998036330 0.000000000000000
529.70880603324 0.000000000000000 0.000003998031782 0.000000000000000
529.58072354352 0.000000000000000 0.000003998027222 0.000000000000000
529.56238482738 0.000000000000000 0.000003998026568 0.000000000000000
529.54404611125 0.000000000000000 0.000003998025914 0.000000000000000
529.52570739512 0.000000000000000 0.000003998025260 0.000000000000000
529.48902996285 0.000000000000000 0.000003998023950 0.000000000000000
529.45235253058 0.000000000000000 0.000003998022640 0.000000000000000
529.41567509831 0.000000000000000 0.000003998021328 0.000000000000000
529.37899766605 0.000000000000000 0.000003998020016 0.000000000000000
529.25569071194 0.000000000000000 0.000003998015597 0.000000000000000
529.15964111979 0.000000000000000 0.000003998012147 0.000000000000000
529.06359152763 0.000000000000000 0.000003998008691 0.000000000000000
528.96754193547 0.000000000000000 0.000003998005228 0.000000000000000
528.87149234331 0.000000000000000 0.000003998001758 0.000000000000000
528.69401659768 0.000000000000000 0.000003997995329 0.000000000000000
528.51654085204 0.000000000000000 0.000003997988877 0.000000000000000
528.33906510640 0.000000000000000 0.000003997982402 0.000000000000000
528.16158936076 0.000000000000000 0.000003997975904 0.000000000000000
527.87055013613 0.000000000000000 0.000003997965197 0.000000000000000
527.57951091150 0.000000000000000 0.000003997954426 0.000000000000000
527.28847168687 0.000000000000000 0.000003997943593 0.000000000000000
526.99743246224 0.000000000000000 0.000003997932695 0.000000000000000
526.37168801315 0.000000000000000 0.000003997909045 0.000000000000000
525.74594356407 0.000000000000000 0.000003997885093 0.000000000000000
525.29104523496 0.000000000000000 0.000003997867488 0.000000000000000
524.83614690586 0.000000000000000 0.000003997849719 0.000000000000000
524.52286413520 0.000000000000000 0.000003997837386 0.000000000000000
524.20958136454 0.000000000000000 0.000003997824974 0.000000000000000
523.99195011202 0.000000000000000 0.000003997816305 0.000000000000000
523.77431885949 0.000000000000000 0.000003997807597 0.000000000000000
523.61771067834 0.000000000000000 0.000003997801306 0.000000000000000
523.46110249719 0.000000000000000 0.000003997794996 0.000000000000000
523.33462989585 0.000000000000000 0.000003997789885 0.000000000000000
523.20815729452 0.000000000000000 0.000003997784761 0.000000000000000
523.08168469318 0.000000000000000 0.000003997779624 0.000000000000000
523.06011198309 0.000000000000000 0.000003997778746 0.000000000000000
523.03853927301 0.000000000000000 0.000003997777868 0.000000000000000
523.01696656292 0.000000000000000 0.000003997776990 0.000000000000000
522.97382114274 0.000000000000000 0.000003997775232 0.000000000000000
522.93067572257 0.000000000000000 0.000003997773472 0.000000000000000
522.88753030240 0.000000000000000 0.000003997771711 0.000000000000000
522.84438488222 0.000000000000000 0.000003997769949 0.000000000000000
522.75310369985 0.000000000000000 0.000003997766215 0.000000000000000
522.66182251747 0.000000000000000 0.000003997762473 0.000000000000000
522.57054133510 0.000000000000000 0.000003997758725 0.000000000000000
522.47926015273 0.000000000000000 0.000003997754970 0.000000000000000
522.22243421459 0.000000000000000 0.000003997744367 0.000000000000000
522.02649350480 0.000000000000000 0.000003997736240 0.000000000000000
521.83055279501 0.000000000000000 0.000003997728080 0.000000000000000
521.63461208522 0.000000000000000 0.000003997719887 0.000000000000000
521.43867137543 0.000000000000000 0.000003997711662 0.000000000000000
521.08085282561 0.000000000000000 0.000003997696554 0.000000000000000
520.72303427578 0.000000000000000 0.000003997681335 0.000000000000000
520.36521572595 0.000000000000000 0.000003997666003 0.000000000000000
520.00739717612 0.000000000000000 0.000003997650558 0.000000000000000
519.42137719418 0.000000000000000 0.000003997625014 0.000000000000000
518.96186238920 0.000000000000000 0.000003997604767 0.000000000000000
518.50234758423 0.000000000000000 0.000003997584326 0.000000000000000
518.18369251284 0.000000000000000 0.000003997570036 0.000000000000000
517.86503744146 0.000000000000000 0.000003997555651 0.000000000000000
517.64382064843 0.000000000000000 0.000003997545609 0.000000000000000
517.42260385540 0.000000000000000 0.000003997535520 0.000000000000000
517.26389621818 0.000000000000000 0.000003997528254 0.000000000000000
517.10518858097 0.000000000000000 0.000003997520963 0.000000000000000
516.97847187588 0.000000000000000 0.000003997515125 0.000000000000000
516.85175517080 0.000000000000000 0.000003997509271 0.000000000000000
516.72503846571 0.000000000000000 0.000003997503402 0.000000000000000
516.70569666316 0.000000000000000 0.000003997502505 0.000000000000000
516.68635486062 0.000000000000000 0.000003997501608 0.000000000000000
516.66701305808 0.000000000000000 0.000003997500710 0.000000000000000
516.62832945299 0.000000000000000 0.000003997498913 0.000000000000000
516.58964584791 0.000000000000000 0.000003997497114 0.000000000000000
516.55096224282 0.000000000000000 0.000003997495315 0.000000000000000
516.51227863774 0.000000000000000 0.000003997493513 0.000000000000000
516.41050780647 0.000000000000000 0.000003997488768 0.000000000000000
516.30873697520 0.000000000000000 0.000003997484012 0.000000000000000
516.20696614393 0.000000000000000 0.000003997479246 0.000000000000000
516.10519531267 0.000000000000000 0.000003997474470 0.000000000000000
515.87340549346 0.000000000000000 0.000003997463554 0.000000000000000
515.68042320898 0.000000000000000 0.000003997454426 0.000000000000000
515.48744092450 0.000000000000000 0.000003997445260 0.000000000000000
515.29445864003 0.000000000000000 0.000003997436058 0.000000000000000
515.10147635555 0.000000000000000 0.000003997426818 0.000000000000000
514.75215563541 0.000000000000000 0.000003997409998 0.000000000000000
514.40283491527 0.000000000000000 0.000003997393055 0.000000000000000
514.05351419513 0.000000000000000 0.000003997375986 0.000000000000000
513.70419347499 0.000000000000000 0.000003997358792 0.000000000000000
513.12551464453 0.000000000000000 0.000003997330029 0.000000000000000
512.67096321229 0.000000000000000 0.000003997307189 0.000000000000000
512.21641178005 0.000000000000000 0.000003997284129 0.000000000000000
511.90121392852 0.000000000000000 0.000003997268008 0.000000000000000
511.58601607699 0.000000000000000 0.000003997251779 0.000000000000000
511.36713328148 0.000000000000000 0.000003997240446 0.000000000000000
511.14825048597 0.000000000000000 0.000003997229060 0.000000000000000
510.99101252859 0.000000000000000 0.000003997220848 0.000000000000000
510.83377457122 0.000000000000000 0.000003997212608 0.000000000000000
510.70754655865 0.000000000000000 0.000003997205974 0.000000000000000
510.58131854608 0.000000000000000 0.000003997199322 0.000000000000000
510.45509053352 0.000000000000000 0.000003997192652 0.000000000000000
510.43483373277 0.000000000000000 0.000003997191580 0.000000000000000
510.41457693203 0.000000000000000 0.000003997190508 0.000000000000000
510.39432013129 0.000000000000000 0.000003997189435 0.000000000000000
510.35380652980 0.000000000000000 0.000003997187287 0.000000000000000
510.31329292831 0.000000000000000 0.000003997185138 0.000000000000000
510.27277932682 0.000000000000000 0.000003997182987 0.000000000000000
510.23226572534 0.000000000000000 0.000003997180835 0.000000000000000
510.13718291093 0.000000000000000 0.000003997175775 0.000000000000000
510.04210009652 0.000000000000000 0.000003997170705 0.000000000000000
509.94701728211 0.000000000000000 0.000003997165625 0.000000000000000
509.85193446770 0.000000000000000 0.000003997160534 0.000000000000000
509.59905960355 0.000000000000000 0.000003997146946 0.000000000000000
509.40484519054 0.000000000000000 0.000003997136461 0.000000000000000
509.21063077753 0.000000000000000 0.000003997125931 0.000000000000000
509.01641636451 0.000000000000000 0.000003997115359 0.000000000000000
508.82220195150 0.000000000000000 0.000003997104742 0.000000000000000
508.46845411757 0.000000000000000 0.000003997085291 0.000000000000000
508.11470628363 0.000000000000000 0.000003997065693 0.000000000000000
507.76095844970 0.000000000000000 0.000003997045946 0.000000000000000
507.40721061576 0.000000000000000 0.000003997026049 0.000000000000000
506.84061499742 0.000000000000000 0.000003996993865 0.000000000000000
506.27401937908 0.000000000000000 0.000003996961286 0.000000000000000
505.82972378901 0.000000000000000 0.000003996935461 0.000000000000000
505.47364490948 0.000000000000000 0.000003996914585 0.000000000000000
505.18654476249 0.000000000000000 0.000003996897636 0.000000000000000
504.95200609612 0.000000000000000 0.000003996883714 0.000000000000000
504.71746742976 0.000000000000000 0.000003996869724 0.000000000000000
504.54368453625 0.000000000000000 0.000003996859308 0.000000000000000
504.36990164273 0.000000000000000 0.000003996848853 0.000000000000000
504.34177793488 0.000000000000000 0.000003996847158 0.000000000000000
504.31365422702 0.000000000000000 0.000003996845461 0.000000000000000
504.28553051916 0.000000000000000 0.000003996843764 0.000000000000000
504.25740681130 0.000000000000000 0.000003996842065 0.000000000000000
504.20115939559 0.000000000000000 0.000003996838665 0.000000000000000
504.14491197987 0.000000000000000 0.000003996835260 0.000000000000000
504.08866456416 0.000000000000000 0.000003996831852 0.000000000000000
504.03241714844 0.000000000000000 0.000003996828439 0.000000000000000
503.97616973273 0.000000000000000 0.000003996825022 0.000000000000000
503.85403886300 0.000000000000000 0.000003996817589 0.000000000000000
503.73190799327 0.000000000000000 0.000003996810136 0.000000000000000
503.60977712354 0.000000000000000 0.000003996802663 0.000000000000000
503.48764625381 0.000000000000000 0.000003996795171 0.000000000000000
503.36551538409 0.000000000000000 0.000003996787658 0.000000000000000
503.14280201379 0.000000000000000 0.000003996773908 0.000000000000000
502.92008864349 0.000000000000000 0.000003996760091 0.000000000000000
502.69737527319 0.000000000000000 0.000003996746207 0.000000000000000
502.47466190289 0.000000000000000 0.000003996732256 0.000000000000000
502.25194853259 0.000000000000000 0.000003996718237 0.000000000000000
501.81138610987 0.000000000000000 0.000003996690304 0.000000000000000
501.37082368714 0.000000000000000 0.000003996662102 0.000000000000000
500.93026126442 0.000000000000000 0.000003996633628 0.000000000000000
500.48969884169 0.000000000000000 0.000003996604878 0.000000000000000
500.04913641897 0.000000000000000 0.000003996575850 0.000000000000000
499.72767185861 0.000000000000000 0.000003996554491 0.000000000000000
499.40620729826 0.000000000000000 0.000003996532982 0.000000000000000
499.18247065527 0.000000000000000 0.000003996517921 0.000000000000000
498.95873401228 0.000000000000000 0.000003996502787 0.000000000000000
498.79853093149 0.000000000000000 0.000003996491905 0.000000000000000
498.63832785070 0.000000000000000 0.000003996480984 0.000000000000000
498.51128414166 0.000000000000000 0.000003996472296 0.000000000000000
498.38424043262 0.000000000000000 0.000003996463584 0.000000000000000
498.25719672358 0.000000000000000 0.000003996454847 0.000000000000000
498.23876287994 0.000000000000000 0.000003996453578 0.000000000000000
498.22032903629 0.000000000000000 0.000003996452307 0.000000000000000
498.20189519264 0.000000000000000 0.000003996451037 0.000000000000000
498.16502750535 0.000000000000000 0.000003996448494 0.000000000000000
498.12815981806 0.000000000000000 0.000003996445949 0.000000000000000
498.09129213077 0.000000000000000 0.000003996443402 0.000000000000000
498.05442444347 0.000000000000000 0.000003996440853 0.000000000000000
497.93902494954 0.000000000000000 0.000003996432860 0.000000000000000
497.84426699858 0.000000000000000 0.000003996426282 0.000000000000000
497.74950904762 0.000000000000000 0.000003996419691 0.000000000000000
497.65475109666 0.000000000000000 0.000003996413085 0.000000000000000
497.55999314571 0.000000000000000 0.000003996406466 0.000000000000000
497.38331598057 0.000000000000000 0.000003996394087 0.000000000000000
497.20663881543 0.000000000000000 0.000003996381660 0.000000000000000
497.02996165030 0.000000000000000 0.000003996369185 0.000000000000000
496.85328448516 0.000000000000000 0.000003996356661 0.000000000000000
496.56533336081 0.000000000000000 0.000003996336143 0.000000000000000
496.27738223646 0.000000000000000 0.000003996315494 0.000000000000000
495.98943111211 0.000000000000000 0.000003996294713 0.000000000000000
495.70147998776 0.000000000000000 0.000003996273799 0.000000000000000
495.11173716749 0.000000000000000 0.000003996230545 0.000000000000000
494.63334111869 0.000000000000000 0.000003996195038 0.000000000000000
494.15494506989 0.000000000000000 0.000003996159151 0.000000000000000
493.82367420475 0.000000000000000 0.000003996134075 0.000000000000000
493.49240333961 0.000000000000000 0.000003996108812 0.000000000000000
493.26308558235 0.000000000000000 0.000003996091215 0.000000000000000
493.03376782508 0.000000000000000 0.000003996073527 0.000000000000000
492.87017095830 0.000000000000000 0.000003996060852 0.000000000000000
492.70657409153 0.000000000000000 0.000003996048132 0.000000000000000
492.57829504223 0.000000000000000 0.000003996038124 0.000000000000000
492.45001599294 0.000000000000000 0.000003996028088 0.000000000000000
492.32173694364 0.000000000000000 0.000003996018023 0.000000000000000
492.23172318586 0.000000000000000 0.000003996010943 0.000000000000000
492.14170942808 0.000000000000000 0.000003996003849 0.000000000000000
492.05169567030 0.000000000000000 0.000003995996741 0.000000000000000
491.96168191252 0.000000000000000 0.000003995989618 0.000000000000000
491.87166815474 0.000000000000000 0.000003995982481 0.000000000000000
491.78165439696 0.000000000000000 0.000003995975329 0.000000000000000
491.69164063918 0.000000000000000 0.000003995968163 0.000000000000000
491.51161312362 0.000000000000000 0.000003995953787 0.000000000000000
491.33158560806 0.000000000000000 0.000003995939353 0.000000000000000
491.15155809250 0.000000000000000 0.000003995924860 0.000000000000000
490.97153057694 0.000000000000000 0.000003995910309 0.000000000000000
490.70481532697 0.000000000000000 0.000003995888641 0.000000000000000
490.43810007700 0.000000000000000 0.000003995866843 0.000000000000000
490.17138482703 0.000000000000000 0.000003995844913 0.000000000000000
489.90466957706 0.000000000000000 0.000003995822850 0.000000000000000
489.32959196168 0.000000000000000 0.000003995774823 0.000000000000000
488.75451434631 0.000000000000000 0.000003995726166 0.000000000000000
488.35299799169 0.000000000000000 0.000003995691815 0.000000000000000
487.95148163708 0.000000000000000 0.000003995657148 0.000000000000000
487.67544245557 0.000000000000000 0.000003995633131 0.000000000000000
487.39940327407 0.000000000000000 0.000003995608962 0.000000000000000
487.20627291587 0.000000000000000 0.000003995591961 0.000000000000000
487.01314255767 0.000000000000000 0.000003995574885 0.000000000000000
486.87076799185 0.000000000000000 0.000003995562248 0.000000000000000
486.72839342602 0.000000000000000 0.000003995549571 0.000000000000000
486.58601886020 0.000000000000000 0.000003995536851 0.000000000000000
486.44364429438 0.000000000000000 0.000003995524091 0.000000000000000
486.42401022706 0.000000000000000 0.000003995522328 0.000000000000000
486.40437615974 0.000000000000000 0.000003995520564 0.000000000000000
486.38474209241 0.000000000000000 0.000003995518800 0.000000000000000
486.34547395777 0.000000000000000 0.000003995515268 0.000000000000000
486.30620582313 0.000000000000000 0.000003995511734 0.000000000000000
486.26693768849 0.000000000000000 0.000003995508196 0.000000000000000
486.22766955385 0.000000000000000 0.000003995504655 0.000000000000000
486.13157336085 0.000000000000000 0.000003995495976 0.000000000000000
486.03547716786 0.000000000000000 0.000003995487278 0.000000000000000
485.93938097486 0.000000000000000 0.000003995478561 0.000000000000000
485.84328478186 0.000000000000000 0.000003995469825 0.000000000000000
485.60911912783 0.000000000000000 0.000003995448455 0.000000000000000
485.41634112269 0.000000000000000 0.000003995430777 0.000000000000000
485.22356311754 0.000000000000000 0.000003995413019 0.000000000000000
485.03078511239 0.000000000000000 0.000003995395183 0.000000000000000
484.83800710724 0.000000000000000 0.000003995377268 0.000000000000000
484.49114358590 0.000000000000000 0.000003995344832 0.000000000000000
484.14428006456 0.000000000000000 0.000003995312135 0.000000000000000
483.79741654321 0.000000000000000 0.000003995279175 0.000000000000000
483.45055302187 0.000000000000000 0.000003995245950 0.000000000000000
482.93608121645 0.000000000000000 0.000003995196177 0.000000000000000
482.42160941104 0.000000000000000 0.000003995145805 0.000000000000000
482.02681596999 0.000000000000000 0.000003995106741 0.000000000000000
481.71030249132 0.000000000000000 0.000003995075163 0.000000000000000
481.45414987973 0.000000000000000 0.000003995049435 0.000000000000000
481.24258259887 0.000000000000000 0.000003995028070 0.000000000000000
481.03101531802 0.000000000000000 0.000003995006599 0.000000000000000
480.81944803716 0.000000000000000 0.000003994985022 0.000000000000000
480.79259310071 0.000000000000000 0.000003994982275 0.000000000000000
480.76573816426 0.000000000000000 0.000003994979527 0.000000000000000
480.73888322781 0.000000000000000 0.000003994976777 0.000000000000000
480.71202829135 0.000000000000000 0.000003994974025 0.000000000000000
480.65831841845 0.000000000000000 0.000003994968517 0.000000000000000
480.60460854555 0.000000000000000 0.000003994963002 0.000000000000000
480.55089867264 0.000000000000000 0.000003994957479 0.000000000000000
480.49718879974 0.000000000000000 0.000003994951950 0.000000000000000
480.44347892683 0.000000000000000 0.000003994946414 0.000000000000000
480.34558347615 0.000000000000000 0.000003994936306 0.000000000000000
480.24768802547 0.000000000000000 0.000003994926174 0.000000000000000
480.14979257479 0.000000000000000 0.000003994916020 0.000000000000000
480.05189712411 0.000000000000000 0.000003994905842 0.000000000000000
479.95400167342 0.000000000000000 0.000003994895641 0.000000000000000
479.85610622274 0.000000000000000 0.000003994885416 0.000000000000000
479.64400383019 0.000000000000000 0.000003994863182 0.000000000000000
479.43190143764 0.000000000000000 0.000003994840838 0.000000000000000
479.21979904510 0.000000000000000 0.000003994818382 0.000000000000000
479.00769665255 0.000000000000000 0.000003994795813 0.000000000000000
478.79559426000 0.000000000000000 0.000003994773132 0.000000000000000
478.39359775996 0.000000000000000 0.000003994729832 0.000000000000000
477.99160125992 0.000000000000000 0.000003994686120 0.000000000000000
477.58960475989 0.000000000000000 0.000003994641991 0.000000000000000
477.18760825985 0.000000000000000 0.000003994597440 0.000000000000000
476.78561175981 0.000000000000000 0.000003994552464 0.000000000000000
476.47744364029 0.000000000000000 0.000003994517693 0.000000000000000
476.16927552077 0.000000000000000 0.000003994482667 0.000000000000000
475.95357416301 0.000000000000000 0.000003994457998 0.000000000000000
475.73787280525 0.000000000000000 0.000003994433201 0.000000000000000
475.58216089099 0.000000000000000 0.000003994415222 0.000000000000000
475.42644897674 0.000000000000000 0.000003994397176 0.000000000000000
475.29877455411 0.000000000000000 0.000003994382329 0.000000000000000
475.17110013148 0.000000000000000 0.000003994367437 0.000000000000000
475.04342570885 0.000000000000000 0.000003994352500 0.000000000000000
475.01789082433 0.000000000000000 0.000003994349507 0.000000000000000
474.99235593980 0.000000000000000 0.000003994346512 0.000000000000000
474.96682105528 0.000000000000000 0.000003994343515 0.000000000000000
474.91575128622 0.000000000000000 0.000003994337517 0.000000000000000
474.86468151717 0.000000000000000 0.000003994331511 0.000000000000000
474.81361174812 0.000000000000000 0.000003994325498 0.000000000000000
474.76254197907 0.000000000000000 0.000003994319477 0.000000000000000
474.66478592643 0.000000000000000 0.000003994307933 0.000000000000000
474.56702987379 0.000000000000000 0.000003994296361 0.000000000000000
474.46927382115 0.000000000000000 0.000003994284763 0.000000000000000
474.37151776851 0.000000000000000 0.000003994273137 0.000000000000000
474.27376171587 0.000000000000000 0.000003994261484 0.000000000000000
473.95616336338 0.000000000000000 0.000003994223436 0.000000000000000
473.70709718594 0.000000000000000 0.000003994193395 0.000000000000000
473.45803100849 0.000000000000000 0.000003994163174 0.000000000000000
473.20896483105 0.000000000000000 0.000003994132772 0.000000000000000
472.95989865360 0.000000000000000 0.000003994102187 0.000000000000000
472.71083247616 0.000000000000000 0.000003994071418 0.000000000000000
472.21270012127 0.000000000000000 0.000003994009323 0.000000000000000
471.71456776638 0.000000000000000 0.000003993946477 0.000000000000000
471.21643541149 0.000000000000000 0.000003993882869 0.000000000000000
470.82952562128 0.000000000000000 0.000003993832930 0.000000000000000
470.51669229278 0.000000000000000 0.000003993792209 0.000000000000000
470.26307107973 0.000000000000000 0.000003993758967 0.000000000000000
470.05293394727 0.000000000000000 0.000003993731269 0.000000000000000
469.84279681481 0.000000000000000 0.000003993703429 0.000000000000000
469.63265968235 0.000000000000000 0.000003993675447 0.000000000000000
469.60523768574 0.000000000000000 0.000003993671784 0.000000000000000
469.57781568913 0.000000000000000 0.000003993668120 0.000000000000000
469.55039369252 0.000000000000000 0.000003993664453 0.000000000000000
469.52297169592 0.000000000000000 0.000003993660783 0.000000000000000
469.46812770270 0.000000000000000 0.000003993653437 0.000000000000000
469.41328370948 0.000000000000000 0.000003993646081 0.000000000000000
469.35843971627 0.000000000000000 0.000003993638715 0.000000000000000
469.30359572305 0.000000000000000 0.000003993631339 0.000000000000000
469.24875172983 0.000000000000000 0.000003993623953 0.000000000000000
469.15073352237 0.000000000000000 0.000003993610729 0.000000000000000
469.05271531490 0.000000000000000 0.000003993597473 0.000000000000000
468.95469710743 0.000000000000000 0.000003993584185 0.000000000000000
468.85667889997 0.000000000000000 0.000003993570866 0.000000000000000
468.75866069250 0.000000000000000 0.000003993557514 0.000000000000000
468.53437304078 0.000000000000000 0.000003993526842 0.000000000000000
468.31008538906 0.000000000000000 0.000003993496002 0.000000000000000
468.08579773734 0.000000000000000 0.000003993464991 0.000000000000000
467.86151008562 0.000000000000000 0.000003993433809 0.000000000000000
467.63722243390 0.000000000000000 0.000003993402455 0.000000000000000
467.24775914888 0.000000000000000 0.000003993347598 0.000000000000000
466.85829586387 0.000000000000000 0.000003993292212 0.000000000000000
466.46883257885 0.000000000000000 0.000003993236291 0.000000000000000
466.07936929383 0.000000000000000 0.000003993179830 0.000000000000000
465.68990600882 0.000000000000000 0.000003993122822 0.000000000000000
465.40014734598 0.000000000000000 0.000003993080050 0.000000000000000
465.11038868314 0.000000000000000 0.000003993036969 0.000000000000000
464.90708592789 0.000000000000000 0.000003993006557 0.000000000000000
464.70378317264 0.000000000000000 0.000003992975991 0.000000000000000
464.55480271146 0.000000000000000 0.000003992953494 0.000000000000000
464.40582225027 0.000000000000000 0.000003992930913 0.000000000000000
464.25684178908 0.000000000000000 0.000003992908248 0.000000000000000
464.10786132790 0.000000000000000 0.000003992885499 0.000000000000000
464.08903893062 0.000000000000000 0.000003992882619 0.000000000000000
464.07021653334 0.000000000000000 0.000003992879738 0.000000000000000
464.05139413606 0.000000000000000 0.000003992876855 0.000000000000000
464.01374934149 0.000000000000000 0.000003992871085 0.000000000000000
463.97610454693 0.000000000000000 0.000003992865310 0.000000000000000
463.93845975237 0.000000000000000 0.000003992859530 0.000000000000000
463.90081495781 0.000000000000000 0.000003992853744 0.000000000000000
463.78796204544 0.000000000000000 0.000003992836366 0.000000000000000
463.67510913308 0.000000000000000 0.000003992818940 0.000000000000000
463.56225622072 0.000000000000000 0.000003992801464 0.000000000000000
463.44940330835 0.000000000000000 0.000003992783939 0.000000000000000
463.39423236247 0.000000000000000 0.000003992775354 0.000000000000000
463.33906141658 0.000000000000000 0.000003992766757 0.000000000000000
463.28389047070 0.000000000000000 0.000003992758147 0.000000000000000
463.22871952481 0.000000000000000 0.000003992749526 0.000000000000000
463.11837763304 0.000000000000000 0.000003992732248 0.000000000000000
463.00803574127 0.000000000000000 0.000003992714923 0.000000000000000
462.89769384950 0.000000000000000 0.000003992697549 0.000000000000000
462.78735195773 0.000000000000000 0.000003992680127 0.000000000000000
462.49102771302 0.000000000000000 0.000003992633101 0.000000000000000
462.19470346832 0.000000000000000 0.000003992585724 0.000000000000000
461.89837922362 0.000000000000000 0.000003992537993 0.000000000000000
461.60205497891 0.000000000000000 0.000003992489903 0.000000000000000
461.09108330634 0.000000000000000 0.000003992406131 0.000000000000000
460.68799732459 0.000000000000000 0.000003992339278 0.000000000000000
460.28491134284 0.000000000000000 0.000003992271740 0.000000000000000
460.00530236058 0.000000000000000 0.000003992224484 0.000000000000000
459.72569337831 0.000000000000000 0.000003992176890 0.000000000000000
459.52981531961 0.000000000000000 0.000003992143347 0.000000000000000
459.33393726091 0.000000000000000 0.000003992109637 0.000000000000000
459.18867220617 0.000000000000000 0.000003992084528 0.000000000000000
459.04340715143 0.000000000000000 0.000003992059326 0.000000000000000
458.89814209669 0.000000000000000 0.000003992034031 0.000000000000000
458.75287704195 0.000000000000000 0.000003992008642 0.000000000000000
458.72945451023 0.000000000000000 0.000003992004540 0.000000000000000
458.70603197851 0.000000000000000 0.000003992000435 0.000000000000000
458.68260944679 0.000000000000000 0.000003991996327 0.000000000000000
458.63576438334 0.000000000000000 0.000003991988105 0.000000000000000
458.58891931990 0.000000000000000 0.000003991979873 0.000000000000000
458.54207425646 0.000000000000000 0.000003991971631 0.000000000000000
458.49522919302 0.000000000000000 0.000003991963380 0.000000000000000
458.40283932505 0.000000000000000 0.000003991947077 0.000000000000000
458.31044945708 0.000000000000000 0.000003991930735 0.000000000000000
458.21805958910 0.000000000000000 0.000003991914355 0.000000000000000
458.12566972113 0.000000000000000 0.000003991897936 0.000000000000000
457.91055035882 0.000000000000000 0.000003991859556 0.000000000000000
457.69543099650 0.000000000000000 0.000003991820964 0.000000000000000
457.48031163419 0.000000000000000 0.000003991782158 0.000000000000000
457.26519227187 0.000000000000000 0.000003991743137 0.000000000000000
456.96328380518 0.000000000000000 0.000003991688009 0.000000000000000
456.66137533849 0.000000000000000 0.000003991632450 0.000000000000000
456.35946687179 0.000000000000000 0.000003991576457 0.000000000000000
456.05755840510 0.000000000000000 0.000003991520026 0.000000000000000
455.58580957597 0.000000000000000 0.000003991430962 0.000000000000000
455.11406074683 0.000000000000000 0.000003991340803 0.000000000000000
454.74624438839 0.000000000000000 0.000003991269737 0.000000000000000
454.45002328106 0.000000000000000 0.000003991212008 0.000000000000000
454.20842024802 0.000000000000000 0.000003991164592 0.000000000000000
453.96681721498 0.000000000000000 0.000003991116877 0.000000000000000
453.78364828529 0.000000000000000 0.000003991080502 0.000000000000000
453.60047935560 0.000000000000000 0.000003991043952 0.000000000000000
453.56770519730 0.000000000000000 0.000003991037394 0.000000000000000
453.53493103900 0.000000000000000 0.000003991030830 0.000000000000000
453.50215688069 0.000000000000000 0.000003991024260 0.000000000000000
453.46938272239 0.000000000000000 0.000003991017685 0.000000000000000
453.40383440579 0.000000000000000 0.000003991004518 0.000000000000000
453.33828608918 0.000000000000000 0.000003990991329 0.000000000000000
453.27273777258 0.000000000000000 0.000003990978117 0.000000000000000
453.20718945597 0.000000000000000 0.000003990964882 0.000000000000000
453.14164113937 0.000000000000000 0.000003990951625 0.000000000000000
453.01757694348 0.000000000000000 0.000003990926470 0.000000000000000
452.89351274759 0.000000000000000 0.000003990901233 0.000000000000000
452.76944855170 0.000000000000000 0.000003990875915 0.000000000000000
452.64538435581 0.000000000000000 0.000003990850514 0.000000000000000
452.52132015992 0.000000000000000 0.000003990825029 0.000000000000000
452.28946526616 0.000000000000000 0.000003990777181 0.000000000000000
452.05761037241 0.000000000000000 0.000003990729039 0.000000000000000
451.82575547866 0.000000000000000 0.000003990680603 0.000000000000000
451.59390058490 0.000000000000000 0.000003990631869 0.000000000000000
451.36204569115 0.000000000000000 0.000003990582837 0.000000000000000
450.88768326527 0.000000000000000 0.000003990481577 0.000000000000000
450.41332083939 0.000000000000000 0.000003990379036 0.000000000000000
450.06002449382 0.000000000000000 0.000003990301822 0.000000000000000
449.70672814824 0.000000000000000 0.000003990223878 0.000000000000000
449.46169267517 0.000000000000000 0.000003990169387 0.000000000000000
449.21665720209 0.000000000000000 0.000003990114538 0.000000000000000
449.04209886321 0.000000000000000 0.000003990075245 0.000000000000000
448.86754052433 0.000000000000000 0.000003990035768 0.000000000000000
448.73037868738 0.000000000000000 0.000003990004620 0.000000000000000
448.59321685043 0.000000000000000 0.000003989973356 0.000000000000000
448.45605501347 0.000000000000000 0.000003989941978 0.000000000000000
448.36044397743 0.000000000000000 0.000003989920038 0.000000000000000
448.26483294139 0.000000000000000 0.000003989898041 0.000000000000000
448.16922190536 0.000000000000000 0.000003989875988 0.000000000000000
448.07361086932 0.000000000000000 0.000003989853878 0.000000000000000
447.97799983328 0.000000000000000 0.000003989831712 0.000000000000000
447.88238879724 0.000000000000000 0.000003989809488 0.000000000000000
447.78677776120 0.000000000000000 0.000003989787208 0.000000000000000
447.59555568912 0.000000000000000 0.000003989742475 0.000000000000000
447.40433361704 0.000000000000000 0.000003989697511 0.000000000000000
447.21311154496 0.000000000000000 0.000003989652315 0.000000000000000
447.02188947288 0.000000000000000 0.000003989606885 0.000000000000000
446.73703535767 0.000000000000000 0.000003989538774 0.000000000000000
446.45218124246 0.000000000000000 0.000003989470135 0.000000000000000
446.16732712725 0.000000000000000 0.000003989400965 0.000000000000000
445.88247301204 0.000000000000000 0.000003989331258 0.000000000000000
445.42000683238 0.000000000000000 0.000003989216932 0.000000000000000
444.95754065273 0.000000000000000 0.000003989101157 0.000000000000000
444.59314757468 0.000000000000000 0.000003989008898 0.000000000000000
444.29904887619 0.000000000000000 0.000003988933763 0.000000000000000
444.05833354949 0.000000000000000 0.000003988871814 0.000000000000000
443.81761822280 0.000000000000000 0.000003988809455 0.000000000000000
443.62851683330 0.000000000000000 0.000003988760177 0.000000000000000
443.43941544380 0.000000000000000 0.000003988710643 0.000000000000000
443.40159516590 0.000000000000000 0.000003988700706 0.000000000000000
443.36377488800 0.000000000000000 0.000003988690758 0.000000000000000
443.32595461010 0.000000000000000 0.000003988680799 0.000000000000000
443.28813433220 0.000000000000000 0.000003988670831 0.000000000000000
443.21249377640 0.000000000000000 0.000003988650862 0.000000000000000
443.13685322060 0.000000000000000 0.000003988630852 0.000000000000000
443.06121266480 0.000000000000000 0.000003988610801 0.000000000000000
442.98557210900 0.000000000000000 0.000003988590707 0.000000000000000
442.83400330765 0.000000000000000 0.000003988550318 0.000000000000000
442.70959324849 0.000000000000000 0.000003988517039 0.000000000000000
442.58518318933 0.000000000000000 0.000003988483646 0.000000000000000
442.46077313017 0.000000000000000 0.000003988450138 0.000000000000000
442.28581540928 0.000000000000000 0.000003988402820 0.000000000000000
442.11085768840 0.000000000000000 0.000003988355273 0.000000000000000
441.93589996751 0.000000000000000 0.000003988307494 0.000000000000000
441.76094224662 0.000000000000000 0.000003988259483 0.000000000000000
441.39369758355 0.000000000000000 0.000003988157942 0.000000000000000
441.02645292049 0.000000000000000 0.000003988055358 0.000000000000000
440.65920825742 0.000000000000000 0.000003987951718 0.000000000000000
440.29196359435 0.000000000000000 0.000003987847008 0.000000000000000
439.92471893128 0.000000000000000 0.000003987741216 0.000000000000000
439.65797601645 0.000000000000000 0.000003987663689 0.000000000000000
439.39123310163 0.000000000000000 0.000003987585579 0.000000000000000
439.20205515194 0.000000000000000 0.000003987529825 0.000000000000000
439.01287720225 0.000000000000000 0.000003987473774 0.000000000000000
438.86773060911 0.000000000000000 0.000003987430566 0.000000000000000
438.72258401597 0.000000000000000 0.000003987387180 0.000000000000000
438.57743742284 0.000000000000000 0.000003987343616 0.000000000000000
438.47224404414 0.000000000000000 0.000003987311933 0.000000000000000
438.36705066544 0.000000000000000 0.000003987280155 0.000000000000000
438.26185728674 0.000000000000000 0.000003987248282 0.000000000000000
438.15666390805 0.000000000000000 0.000003987216315 0.000000000000000
438.05147052935 0.000000000000000 0.000003987184252 0.000000000000000
437.94627715065 0.000000000000000 0.000003987152094 0.000000000000000
437.84108377195 0.000000000000000 0.000003987119840 0.000000000000000
437.63069701456 0.000000000000000 0.000003987055042 0.000000000000000
437.42031025716 0.000000000000000 0.000003986989856 0.000000000000000
437.20992349977 0.000000000000000 0.000003986924278 0.000000000000000
436.99953674237 0.000000000000000 0.000003986858306 0.000000000000000
436.69419400530 0.000000000000000 0.000003986761850 0.000000000000000
436.38885126823 0.000000000000000 0.000003986664548 0.000000000000000
436.08350853116 0.000000000000000 0.000003986566391 0.000000000000000
435.77816579409 0.000000000000000 0.000003986467370 0.000000000000000
435.36532948811 0.000000000000000 0.000003986332099 0.000000000000000
434.95249318213 0.000000000000000 0.000003986195209 0.000000000000000
434.64169836733 0.000000000000000 0.000003986091071 0.000000000000000
434.38884504583 0.000000000000000 0.000003986005654 0.000000000000000
434.13599172433 0.000000000000000 0.000003985919609 0.000000000000000
433.93917584769 0.000000000000000 0.000003985852195 0.000000000000000
433.74235997104 0.000000000000000 0.000003985784394 0.000000000000000
433.70299679571 0.000000000000000 0.000003985770788 0.000000000000000
433.66363362038 0.000000000000000 0.000003985757166 0.000000000000000
433.62427044506 0.000000000000000 0.000003985743528 0.000000000000000
433.58490726973 0.000000000000000 0.000003985729875 0.000000000000000
433.50618091907 0.000000000000000 0.000003985702521 0.000000000000000
433.42745456841 0.000000000000000 0.000003985675105 0.000000000000000
433.34872821775 0.000000000000000 0.000003985647626 0.000000000000000
433.27000186710 0.000000000000000 0.000003985620084 0.000000000000000
433.11364873912 0.000000000000000 0.000003985565196 0.000000000000000
432.98446969739 0.000000000000000 0.000003985519659 0.000000000000000
432.85529065565 0.000000000000000 0.000003985473949 0.000000000000000
432.72611161391 0.000000000000000 0.000003985428067 0.000000000000000
432.54444390935 0.000000000000000 0.000003985363246 0.000000000000000
432.36277620479 0.000000000000000 0.000003985298080 0.000000000000000
432.18110850023 0.000000000000000 0.000003985232564 0.000000000000000
431.99944079567 0.000000000000000 0.000003985166698 0.000000000000000
431.61812806176 0.000000000000000 0.000003985027297 0.000000000000000
431.23681532786 0.000000000000000 0.000003984886317 0.000000000000000
430.85550259395 0.000000000000000 0.000003984743738 0.000000000000000
430.47418986005 0.000000000000000 0.000003984599537 0.000000000000000
430.20029326835 0.000000000000000 0.000003984494944 0.000000000000000
429.92639667665 0.000000000000000 0.000003984389495 0.000000000000000
429.73216602665 0.000000000000000 0.000003984314193 0.000000000000000
429.53793537666 0.000000000000000 0.000003984238452 0.000000000000000
429.38782770126 0.000000000000000 0.000003984179616 0.000000000000000
429.23772002586 0.000000000000000 0.000003984120515 0.000000000000000
429.08761235046 0.000000000000000 0.000003984061147 0.000000000000000
428.98088047126 0.000000000000000 0.000003984018773 0.000000000000000
428.87414859206 0.000000000000000 0.000003983976262 0.000000000000000
428.76741671286 0.000000000000000 0.000003983933616 0.000000000000000
428.66068483366 0.000000000000000 0.000003983890832 0.000000000000000
428.55395295445 0.000000000000000 0.000003983847912 0.000000000000000
428.44722107525 0.000000000000000 0.000003983804853 0.000000000000000
428.34048919605 0.000000000000000 0.000003983761656 0.000000000000000
428.12702543765 0.000000000000000 0.000003983674844 0.000000000000000
427.91356167925 0.000000000000000 0.000003983587470 0.000000000000000
427.70009792085 0.000000000000000 0.000003983499531 0.000000000000000
427.48663416245 0.000000000000000 0.000003983411021 0.000000000000000
427.17370335775 0.000000000000000 0.000003983280228 0.000000000000000
426.86077255306 0.000000000000000 0.000003983148183 0.000000000000000
426.54784174836 0.000000000000000 0.000003983014874 0.000000000000000
426.23491094366 0.000000000000000 0.000003982880284 0.000000000000000
425.85834114804 0.000000000000000 0.000003982716604 0.000000000000000
425.48177135242 0.000000000000000 0.000003982551020 0.000000000000000
425.20527992487 0.000000000000000 0.000003982428216 0.000000000000000
424.97601775567 0.000000000000000 0.000003982325591 0.000000000000000
424.74675558647 0.000000000000000 0.000003982222238 0.000000000000000
424.51749341726 0.000000000000000 0.000003982118150 0.000000000000000
424.48173285919 0.000000000000000 0.000003982101848 0.000000000000000
424.44597230111 0.000000000000000 0.000003982085527 0.000000000000000
424.41021174304 0.000000000000000 0.000003982069189 0.000000000000000
424.37445118497 0.000000000000000 0.000003982052832 0.000000000000000
424.30293006882 0.000000000000000 0.000003982020065 0.000000000000000
424.23140895267 0.000000000000000 0.000003981987225 0.000000000000000
424.15988783652 0.000000000000000 0.000003981954312 0.000000000000000
424.08836672037 0.000000000000000 0.000003981921326 0.000000000000000
424.01684560422 0.000000000000000 0.000003981888267 0.000000000000000
423.87824905619 0.000000000000000 0.000003981823994 0.000000000000000
423.73965250817 0.000000000000000 0.000003981759443 0.000000000000000
423.60105596014 0.000000000000000 0.000003981694614 0.000000000000000
423.46245941211 0.000000000000000 0.000003981629503 0.000000000000000
423.32386286409 0.000000000000000 0.000003981564110 0.000000000000000
423.06419206273 0.000000000000000 0.000003981440825 0.000000000000000
422.80452126137 0.000000000000000 0.000003981316533 0.000000000000000
422.54485046002 0.000000000000000 0.000003981191223 0.000000000000000
422.28517965866 0.000000000000000 0.000003981064886 0.000000000000000
422.02550885730 0.000000000000000 0.000003980937509 0.000000000000000
421.56082054528 0.000000000000000 0.000003980706939 0.000000000000000
421.18803083214 0.000000000000000 0.000003980519496 0.000000000000000
420.88421056374 0.000000000000000 0.000003980365080 0.000000000000000
420.63355255613 0.000000000000000 0.000003980236553 0.000000000000000
420.38289454853 0.000000000000000 0.000003980106993 0.000000000000000
420.13223654092 0.000000000000000 0.000003979976391 0.000000000000000
420.09944813246 0.000000000000000 0.000003979959229 0.000000000000000
420.06665972400 0.000000000000000 0.000003979942050 0.000000000000000
420.03387131554 0.000000000000000 0.000003979924852 0.000000000000000
420.00108290708 0.000000000000000 0.000003979907636 0.000000000000000
419.93550609016 0.000000000000000 0.000003979873151 0.000000000000000
419.86992927324 0.000000000000000 0.000003979838593 0.000000000000000
419.80435245632 0.000000000000000 0.000003979803962 0.000000000000000
419.73877563940 0.000000000000000 0.000003979769258 0.000000000000000
419.67319882248 0.000000000000000 0.000003979734481 0.000000000000000
419.55387713403 0.000000000000000 0.000003979671014 0.000000000000000
419.43455544559 0.000000000000000 0.000003979607302 0.000000000000000
419.31523375714 0.000000000000000 0.000003979543346 0.000000000000000
419.19591206869 0.000000000000000 0.000003979479142 0.000000000000000
419.07659038024 0.000000000000000 0.000003979414691 0.000000000000000
418.77354254853 0.000000000000000 0.000003979249877 0.000000000000000
418.47049471681 0.000000000000000 0.000003979083436 0.000000000000000
418.16744688510 0.000000000000000 0.000003978915346 0.000000000000000
417.86439905339 0.000000000000000 0.000003978745587 0.000000000000000
417.56135122168 0.000000000000000 0.000003978574138 0.000000000000000
417.10226408751 0.000000000000000 0.000003978311142 0.000000000000000
416.74929390859 0.000000000000000 0.000003978106218 0.000000000000000
416.46062329858 0.000000000000000 0.000003977936841 0.000000000000000
416.22036142507 0.000000000000000 0.000003977794630 0.000000000000000
415.98009955155 0.000000000000000 0.000003977651281 0.000000000000000
415.73983767804 0.000000000000000 0.000003977506784 0.000000000000000
415.70236824053 0.000000000000000 0.000003977484146 0.000000000000000
415.66489880303 0.000000000000000 0.000003977461479 0.000000000000000
415.62742936552 0.000000000000000 0.000003977438783 0.000000000000000
415.58995992802 0.000000000000000 0.000003977416060 0.000000000000000
415.51502105301 0.000000000000000 0.000003977370528 0.000000000000000
415.44008217800 0.000000000000000 0.000003977324882 0.000000000000000
415.36514330299 0.000000000000000 0.000003977279122 0.000000000000000
415.29020442798 0.000000000000000 0.000003977233247 0.000000000000000
415.21526555297 0.000000000000000 0.000003977187258 0.000000000000000
415.06492474736 0.000000000000000 0.000003977094647 0.000000000000000
414.91458394175 0.000000000000000 0.000003977001569 0.000000000000000
414.76424313614 0.000000000000000 0.000003976908020 0.000000000000000
414.61390233054 0.000000000000000 0.000003976813998 0.000000000000000
414.46356152493 0.000000000000000 0.000003976719498 0.000000000000000
414.18866626604 0.000000000000000 0.000003976545465 0.000000000000000
413.91377100715 0.000000000000000 0.000003976369807 0.000000000000000
413.63887574825 0.000000000000000 0.000003976192505 0.000000000000000
413.36398048936 0.000000000000000 0.000003976013539 0.000000000000000
413.08908523047 0.000000000000000 0.000003975832889 0.000000000000000
412.67993574182 0.000000000000000 0.000003975560850 0.000000000000000
412.36388721721 0.000000000000000 0.000003975348085 0.000000000000000
412.10140144662 0.000000000000000 0.000003975169612 0.000000000000000
411.83891567604 0.000000000000000 0.000003974989517 0.000000000000000
411.57642990545 0.000000000000000 0.000003974807780 0.000000000000000
411.54088292347 0.000000000000000 0.000003974783042 0.000000000000000
411.50533594149 0.000000000000000 0.000003974758273 0.000000000000000
411.46978895951 0.000000000000000 0.000003974733473 0.000000000000000
411.43424197754 0.000000000000000 0.000003974708643 0.000000000000000
411.36314801358 0.000000000000000 0.000003974658891 0.000000000000000
411.29205404962 0.000000000000000 0.000003974609016 0.000000000000000
411.22096008567 0.000000000000000 0.000003974559017 0.000000000000000
411.14986612171 0.000000000000000 0.000003974508896 0.000000000000000
411.07877215775 0.000000000000000 0.000003974458650 0.000000000000000
410.93339702101 0.000000000000000 0.000003974355518 0.000000000000000
410.78802188427 0.000000000000000 0.000003974251862 0.000000000000000
410.64264674753 0.000000000000000 0.000003974147678 0.000000000000000
410.49727161079 0.000000000000000 0.000003974042963 0.000000000000000
410.35189647405 0.000000000000000 0.000003973937713 0.000000000000000
410.04855516210 0.000000000000000 0.000003973716358 0.000000000000000
409.74521385015 0.000000000000000 0.000003973492624 0.000000000000000
409.44187253820 0.000000000000000 0.000003973266477 0.000000000000000
409.13853122625 0.000000000000000 0.000003973037882 0.000000000000000
408.83518991430 0.000000000000000 0.000003972806806 0.000000000000000
408.44299841401 0.000000000000000 0.000003972504310 0.000000000000000
408.14947381377 0.000000000000000 0.000003972275115 0.000000000000000
407.85594921353 0.000000000000000 0.000003972043487 0.000000000000000
407.62016080607 0.000000000000000 0.000003971855634 0.000000000000000
407.43028654172 0.000000000000000 0.000003971703193 0.000000000000000
407.39231168885 0.000000000000000 0.000003971672579 0.000000000000000
407.35433683598 0.000000000000000 0.000003971641922 0.000000000000000
407.31636198311 0.000000000000000 0.000003971611223 0.000000000000000
407.24041227736 0.000000000000000 0.000003971549699 0.000000000000000
407.16446257162 0.000000000000000 0.000003971488005 0.000000000000000
407.08851286588 0.000000000000000 0.000003971426141 0.000000000000000
407.01256316014 0.000000000000000 0.000003971364105 0.000000000000000
406.89361348474 0.000000000000000 0.000003971266601 0.000000000000000
406.77466380935 0.000000000000000 0.000003971168674 0.000000000000000
406.65571413395 0.000000000000000 0.000003971070320 0.000000000000000
406.53676445856 0.000000000000000 0.000003970971536 0.000000000000000
406.29062673428 0.000000000000000 0.000003970765754 0.000000000000000
406.04448901000 0.000000000000000 0.000003970558099 0.000000000000000
405.79835128572 0.000000000000000 0.000003970348550 0.000000000000000
405.55221356144 0.000000000000000 0.000003970137082 0.000000000000000
405.17433832410 0.000000000000000 0.000003969808644 0.000000000000000
404.79646308676 0.000000000000000 0.000003969475541 0.000000000000000
404.52248449315 0.000000000000000 0.000003969231057 0.000000000000000
404.24850589954 0.000000000000000 0.000003968984040 0.000000000000000
404.04872955399 0.000000000000000 0.000003968802305 0.000000000000000
403.84895320844 0.000000000000000 0.000003968619190 0.000000000000000
403.64917686289 0.000000000000000 0.000003968434683 0.000000000000000
403.44940051734 0.000000000000000 0.000003968248768 0.000000000000000
403.42190725251 0.000000000000000 0.000003968223071 0.000000000000000
403.39441398768 0.000000000000000 0.000003968197348 0.000000000000000
403.36692072285 0.000000000000000 0.000003968171597 0.000000000000000
403.31193419319 0.000000000000000 0.000003968120016 0.000000000000000
403.25694766353 0.000000000000000 0.000003968068325 0.000000000000000
403.20196113387 0.000000000000000 0.000003968016526 0.000000000000000
403.14697460421 0.000000000000000 0.000003967964618 0.000000000000000
403.01686257340 0.000000000000000 0.000003967841355 0.000000000000000
402.88675054258 0.000000000000000 0.000003967717475 0.000000000000000
402.75663851177 0.000000000000000 0.000003967592974 0.000000000000000
402.62652648095 0.000000000000000 0.000003967467847 0.000000000000000
402.29499408123 0.000000000000000 0.000003967146160 0.000000000000000
402.02784438467 0.000000000000000 0.000003966883918 0.000000000000000
401.76069468811 0.000000000000000 0.000003966618933 0.000000000000000
401.49354499154 0.000000000000000 0.000003966351165 0.000000000000000
401.22639529498 0.000000000000000 0.000003966080574 0.000000000000000
400.87510287914 0.000000000000000 0.000003965720390 0.000000000000000
400.52381046329 0.000000000000000 0.000003965355158 0.000000000000000
400.24697671928 0.000000000000000 0.000003965063718 0.000000000000000
399.97014297527 0.000000000000000 0.000003964769033 0.000000000000000
399.69330923126 0.000000000000000 0.000003964471056 0.000000000000000
399.64519299522 0.000000000000000 0.000003964418925 0.000000000000000
399.59707675919 0.000000000000000 0.000003964366693 0.000000000000000
399.54896052316 0.000000000000000 0.000003964314359 0.000000000000000
399.50084428713 0.000000000000000 0.000003964261924 0.000000000000000
399.40461181507 0.000000000000000 0.000003964156747 0.000000000000000
399.30837934301 0.000000000000000 0.000003964051159 0.000000000000000
399.21214687095 0.000000000000000 0.000003963945159 0.000000000000000
399.11591439889 0.000000000000000 0.000003963838743 0.000000000000000
398.93228142004 0.000000000000000 0.000003963634517 0.000000000000000
398.74864844120 0.000000000000000 0.000003963428753 0.000000000000000
398.56501546236 0.000000000000000 0.000003963221435 0.000000000000000
398.34558955498 0.000000000000000 0.000003962971649 0.000000000000000
398.12616364760 0.000000000000000 0.000003962719590 0.000000000000000
397.90673774021 0.000000000000000 0.000003962465229 0.000000000000000
397.68731183283 0.000000000000000 0.000003962208537 0.000000000000000
397.33443204499 0.000000000000000 0.000003961790757 0.000000000000000
397.05646284898 0.000000000000000 0.000003961457278 0.000000000000000
396.77849365296 0.000000000000000 0.000003961119862 0.000000000000000
396.57105586127 0.000000000000000 0.000003960865457 0.000000000000000
396.36361806958 0.000000000000000 0.000003960608795 0.000000000000000
396.15618027789 0.000000000000000 0.000003960349847 0.000000000000000
395.99526546807 0.000000000000000 0.000003960147383 0.000000000000000
395.96308250611 0.000000000000000 0.000003960106722 0.000000000000000
395.93089954415 0.000000000000000 0.000003960066004 0.000000000000000
395.89871658218 0.000000000000000 0.000003960025230 0.000000000000000
395.83435065826 0.000000000000000 0.000003959943512 0.000000000000000
395.76998473433 0.000000000000000 0.000003959861567 0.000000000000000
395.70561881041 0.000000000000000 0.000003959779394 0.000000000000000
395.64125288648 0.000000000000000 0.000003959696992 0.000000000000000
395.50596754937 0.000000000000000 0.000003959523047 0.000000000000000
395.37068221225 0.000000000000000 0.000003959348077 0.000000000000000
395.23539687514 0.000000000000000 0.000003959172073 0.000000000000000
395.10011153802 0.000000000000000 0.000003958995025 0.000000000000000
394.74947147515 0.000000000000000 0.000003958531220 0.000000000000000
394.45865612681 0.000000000000000 0.000003958141066 0.000000000000000
394.16784077848 0.000000000000000 0.000003957745838 0.000000000000000
393.87702543014 0.000000000000000 0.000003957345440 0.000000000000000
393.58621008181 0.000000000000000 0.000003956939770 0.000000000000000
393.29539473347 0.000000000000000 0.000003956528724 0.000000000000000
393.08098872980 0.000000000000000 0.000003956222174 0.000000000000000
392.86658272613 0.000000000000000 0.000003955912601 0.000000000000000
392.65217672246 0.000000000000000 0.000003955599962 0.000000000000000
392.49319722058 0.000000000000000 0.000003955366137 0.000000000000000
392.46140132020 0.000000000000000 0.000003955319166 0.000000000000000
392.42960541983 0.000000000000000 0.000003955272124 0.000000000000000
392.39780951945 0.000000000000000 0.000003955225014 0.000000000000000
392.33421771870 0.000000000000000 0.000003955130584 0.000000000000000
392.27062591795 0.000000000000000 0.000003955035874 0.000000000000000
392.20703411719 0.000000000000000 0.000003954940883 0.000000000000000
392.14344231644 0.000000000000000 0.000003954845610 0.000000000000000
392.00265195612 0.000000000000000 0.000003954633668 0.000000000000000
391.86186159579 0.000000000000000 0.000003954420321 0.000000000000000
391.72107123547 0.000000000000000 0.000003954205555 0.000000000000000
391.58028087514 0.000000000000000 0.000003953989355 0.000000000000000
391.20307589901 0.000000000000000 0.000003953402933 0.000000000000000
390.89805840469 0.000000000000000 0.000003952920933 0.000000000000000
390.59304091036 0.000000000000000 0.000003952431782 0.000000000000000
390.28802341604 0.000000000000000 0.000003951935314 0.000000000000000
390.03452815595 0.000000000000000 0.000003951517017 0.000000000000000
389.78103289587 0.000000000000000 0.000003951093448 0.000000000000000
389.57017055486 0.000000000000000 0.000003950737024 0.000000000000000
389.35930821385 0.000000000000000 0.000003950376818 0.000000000000000
389.19192506148 0.000000000000000 0.000003950088152 0.000000000000000
389.15844843100 0.000000000000000 0.000003950030125 0.000000000000000
389.12497180053 0.000000000000000 0.000003949972001 0.000000000000000
389.09149517005 0.000000000000000 0.000003949913777 0.000000000000000
389.02454190910 0.000000000000000 0.000003949797033 0.000000000000000
388.95758864815 0.000000000000000 0.000003949679890 0.000000000000000
388.89063538720 0.000000000000000 0.000003949562348 0.000000000000000
388.82368212625 0.000000000000000 0.000003949444403 0.000000000000000
388.67511216574 0.000000000000000 0.000003949181235 0.000000000000000
388.52654220524 0.000000000000000 0.000003948916051 0.000000000000000
388.37797224473 0.000000000000000 0.000003948648824 0.000000000000000
388.22940228422 0.000000000000000 0.000003948379530 0.000000000000000
387.82167679157 0.000000000000000 0.000003947629658 0.000000000000000
387.50031386087 0.000000000000000 0.000003947027142 0.000000000000000
387.17895093017 0.000000000000000 0.000003946414196 0.000000000000000
386.91691727436 0.000000000000000 0.000003945906484 0.000000000000000
386.65488361854 0.000000000000000 0.000003945391471 0.000000000000000
386.39284996273 0.000000000000000 0.000003944868984 0.000000000000000
386.13081630692 0.000000000000000 0.000003944338842 0.000000000000000
385.97281162475 0.000000000000000 0.000003944015392 0.000000000000000
385.81480694258 0.000000000000000 0.000003943689048 0.000000000000000
385.65680226041 0.000000000000000 0.000003943359767 0.000000000000000
385.49879757824 0.000000000000000 0.000003943027503 0.000000000000000
385.34079289607 0.000000000000000 0.000003942692210 0.000000000000000
385.18278821391 0.000000000000000 0.000003942353838 0.000000000000000
385.02478353174 0.000000000000000 0.000003942012340 0.000000000000000
384.70877416740 0.000000000000000 0.000003941319762 0.000000000000000
384.39276480306 0.000000000000000 0.000003940614059 0.000000000000000
384.07675543872 0.000000000000000 0.000003939894792 0.000000000000000
383.82689282123 0.000000000000000 0.000003939316178 0.000000000000000
383.57703020373 0.000000000000000 0.000003938728558 0.000000000000000
383.32716758624 0.000000000000000 0.000003938131681 0.000000000000000
383.14778304477 0.000000000000000 0.000003937697311 0.000000000000000
382.96839850330 0.000000000000000 0.000003937257936 0.000000000000000
382.78901396183 0.000000000000000 0.000003936813451 0.000000000000000
382.60962942036 0.000000000000000 0.000003936363746 0.000000000000000
382.43024487889 0.000000000000000 0.000003935908709 0.000000000000000
382.25086033742 0.000000000000000 0.000003935448223 0.000000000000000
382.07147579596 0.000000000000000 0.000003934982165 0.000000000000000
381.71615715546 0.000000000000000 0.000003934042064 0.000000000000000
381.42228541697 0.000000000000000 0.000003933246912 0.000000000000000
381.12841367849 0.000000000000000 0.000003932435132 0.000000000000000
380.83454194001 0.000000000000000 0.000003931606055 0.000000000000000
380.54067020153 0.000000000000000 0.000003930758968 0.000000000000000
380.50234984274 0.000000000000000 0.000003930647142 0.000000000000000
380.46402948396 0.000000000000000 0.000003930534996 0.000000000000000
380.42570912518 0.000000000000000 0.000003930422527 0.000000000000000
380.34906840761 0.000000000000000 0.000003930196614 0.000000000000000
380.27242769005 0.000000000000000 0.000003929969388 0.000000000000000
380.19578697248 0.000000000000000 0.000003929740834 0.000000000000000
380.11914625491 0.000000000000000 0.000003929510938 0.000000000000000
379.93606022351 0.000000000000000 0.000003928956211 0.000000000000000
379.75297419210 0.000000000000000 0.000003928393510 0.000000000000000
379.56988816069 0.000000000000000 0.000003927822604 0.000000000000000
379.38680212929 0.000000000000000 0.000003927243250 0.000000000000000
379.06039202443 0.000000000000000 0.000003926188599 0.000000000000000
378.73398191956 0.000000000000000 0.000003925104732 0.000000000000000
378.40757181470 0.000000000000000 0.000003923989945 0.000000000000000
378.15395530480 0.000000000000000 0.000003923101239 0.000000000000000
378.10861477808 0.000000000000000 0.000003922940201 0.000000000000000
378.06327425137 0.000000000000000 0.000003922778495 0.000000000000000
378.01793372466 0.000000000000000 0.000003922616114 0.000000000000000
377.92725267123 0.000000000000000 0.000003922289305 0.000000000000000
377.83657161780 0.000000000000000 0.000003921959724 0.000000000000000
377.74589056438 0.000000000000000 0.000003921627321 0.000000000000000
377.65520951095 0.000000000000000 0.000003921292043 0.000000000000000
377.46760999135 0.000000000000000 0.000003920589070 0.000000000000000
377.28001047175 0.000000000000000 0.000003919873066 0.000000000000000
377.09241095215 0.000000000000000 0.000003919143497 0.000000000000000
376.90481143255 0.000000000000000 0.000003918399793 0.000000000000000
376.60994823907 0.000000000000000 0.000003917200792 0.000000000000000
376.31508504558 0.000000000000000 0.000003915962724 0.000000000000000
376.02022185210 0.000000000000000 0.000003914682637 0.000000000000000
375.96275627463 0.000000000000000 0.000003914427995 0.000000000000000
375.90529069716 0.000000000000000 0.000003914171604 0.000000000000000
375.84782511969 0.000000000000000 0.000003913913437 0.000000000000000
375.73289396475 0.000000000000000 0.000003913391674 0.000000000000000
375.61796280981 0.000000000000000 0.000003912862456 0.000000000000000
375.50303165487 0.000000000000000 0.000003912325543 0.000000000000000
375.38810049992 0.000000000000000 0.000003911780673 0.000000000000000
375.13944441982 0.000000000000000 0.000003910573273 0.000000000000000
374.89078833971 0.000000000000000 0.000003909324262 0.000000000000000
374.64213225961 0.000000000000000 0.000003908030174 0.000000000000000
374.39347617950 0.000000000000000 0.000003906687081 0.000000000000000
374.14482009940 0.000000000000000 0.000003905290513 0.000000000000000
373.89616401929 0.000000000000000 0.000003903835384 0.000000000000000
373.64750793919 0.000000000000000 0.000003902315949 0.000000000000000
373.39885185908 0.000000000000000 0.000003900725811 0.000000000000000
373.15019577897 0.000000000000000 0.000003899058094 0.000000000000000
372.90153969887 0.000000000000000 0.000003897305984 0.000000000000000
372.65288361876 0.000000000000000 0.000003895464059 0.000000000000000
372.37891394121 0.000000000000000 0.000003893329788 0.000000000000000
372.10494426365 0.000000000000000 0.000003891100098 0.000000000000000
371.83097458610 0.000000000000000 0.000003888822274 0.000000000000000
371.55700490854 0.000000000000000 0.000003886591299 0.000000000000000
371.28303523098 0.000000000000000 0.000003884537452 0.000000000000000
371.00906555343 0.000000000000000 0.000003882759397 0.000000000000000
370.73509587587 0.000000000000000 0.000003881276575 0.000000000000000
370.46112619832 0.000000000000000 0.000003880051359 0.000000000000000
370.09877525558 0.000000000000000 0.000003878741693 0.000000000000000
369.73642431283 0.000000000000000 0.000003877690712 0.000000000000000
369.37407337009 0.000000000000000 0.000003876827471 0.000000000000000
369.01172242735 0.000000000000000 0.000003876102775 0.000000000000000
368.64937148460 0.000000000000000 0.000003875482881 0.000000000000000
367.89740542975 0.000000000000000 0.000003874433489 0.000000000000000
367.14543937490 0.000000000000000 0.000003873609518 0.000000000000000
366.39347332005 0.000000000000000 0.000003872937186 0.000000000000000
365.64150726520 0.000000000000000 0.000003872372483 0.000000000000000
364.88954121035 0.000000000000000 0.000003871887565 0.000000000000000
363.36570321918 0.000000000000000 0.000003871079774 0.000000000000000
361.84186522801 0.000000000000000 0.000003870433563 0.000000000000000
360.31802723684 0.000000000000000 0.000003869895505 0.000000000000000
358.79418924567 0.000000000000000 0.000003869435099 0.000000000000000
355.40534366947 0.000000000000000 0.000003868605506 0.000000000000000
352.01649809327 0.000000000000000 0.000003867943483 0.000000000000000
348.62765251708 0.000000000000000 0.000003867389482 0.000000000000000
345.23880694088 0.000000000000000 0.000003866909898 0.000000000000000
337.51171724256 0.000000000000000 0.000003866002605 0.000000000000000
329.78462754424 0.000000000000000 0.000003865244524 0.000000000000000
322.05753784592 0.000000000000000 0.000003864573689 0.000000000000000
314.33044814760 0.000000000000000 0.000003863954994 0.000000000000000
305.15231457396 0.000000000000000 0.000003863259071 0.000000000000000
295.97418100032 0.000000000000000 0.000003862592677 0.000000000000000
286.79604742668 0.000000000000000 0.000003861951462 0.000000000000000
277.61791385304 0.000000000000000 0.000003861333324 0.000000000000000
268.43978027939 0.000000000000000 0.000003860732131 0.000000000000000
259.26164670575 0.000000000000000 0.000003860140578 0.000000000000000
250.08351313211 0.000000000000000 0.000003859555496 0.000000000000000
240.90537955847 0.000000000000000 0.000003858978375 0.000000000000000
231.72724598483 0.000000000000000 0.000003858410036 0.000000000000000
224.36223099212 0.000000000000000 0.000003857957536 0.000000000000000
216.99721599941 0.000000000000000 0.000003857502946 0.000000000000000
211.29774131641 0.000000000000000 0.000003857144058 0.000000000000000
205.59826663341 0.000000000000000 0.000003856771859 0.000000000000000
200.94575578276 0.000000000000000 0.000003856453122 0.000000000000000
196.29324493211 0.000000000000000 0.000003856117459 0.000000000000000
191.64073408146 0.000000000000000 0.000003855762201 0.000000000000000
186.98822323081 0.000000000000000 0.000003855385928 0.000000000000000
182.33571238016 0.000000000000000 0.000003854989670 0.000000000000000
177.68320152951 0.000000000000000 0.000003854578459 0.000000000000000
173.03069067885 0.000000000000000 0.000003854160746 0.000000000000000
168.37817982820 0.000000000000000 0.000003853743613 0.000000000000000
162.73642563257 0.000000000000000 0.000003853242445 0.000000000000000
157.09467143694 0.000000000000000 0.000003852746533 0.000000000000000
151.45291724130 0.000000000000000 0.000003852257309 0.000000000000000
145.81116304567 0.000000000000000 0.000003851779685 0.000000000000000
140.16940885004 0.000000000000000 0.000003851318939 0.000000000000000
131.69358795178 0.000000000000000 0.000003850666220 0.000000000000000
123.21776705353 0.000000000000000 0.000003850068555 0.000000000000000
114.74194615527 0.000000000000000 0.000003849532340 0.000000000000000
106.26612525701 0.000000000000000 0.000003849060021 0.000000000000000
97.79030435876 0.000000000000000 0.000003848650887 0.000000000000000
86.05653155534 0.000000000000000 0.000003848183800 0.000000000000000
74.32275875192 0.000000000000000 0.000003847822253 0.000000000000000
62.58898594850 0.000000000000000 0.000003847553982 0.000000000000000
50.85521314509 0.000000000000000 0.000003847366197 0.000000000000000
39.12144034167 0.000000000000000 0.000003847246286 0.000000000000000
11.65153899886 0.000000000000000 0.000003847149800 0.000000000000000
10.00000000000 0.000000000000000 0.000003847149153 0.000000000000000


==> anc/appendix_4e-6_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000004000000000 0.000000000000000
3999.99997044069 0.000000000000000 0.000004000000000 0.000000000000000
3999.99994088138 0.000000000000000 0.000004000000000 0.000000000000000
3999.70434779904 0.000000000000000 0.000004000000000 0.000000000000000
3999.40875471670 0.000000000000000 0.000004000000000 0.000000000000000
3999.11316163436 0.000000000000000 0.000004000000000 0.000000000000000
3996.15723081095 0.000000000000000 0.000004000000000 0.000000000000000
3993.20129998754 0.000000000000000 0.000004000000000 0.000000000000000
3990.24536916414 0.000000000000000 0.000004000000000 0.000000000000000
3987.28943834073 0.000000000000000 0.000004000000000 0.000000000000000
3957.73013010664 0.000000000000000 0.000004000000000 0.000000000000000
3928.17082187256 0.000000000000000 0.000004000000000 0.000000000000000
3898.61151363847 0.000000000000000 0.000004000000000 0.000000000000000
3869.05220540439 0.000000000000000 0.000004000000000 0.000000000000000
3839.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3789.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3739.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3689.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3639.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3589.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3539.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3489.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3439.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3389.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3339.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3289.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3239.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3189.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3139.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3089.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
3039.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2989.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2939.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2889.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2839.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2789.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2739.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2689.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2639.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2589.49289717030 0.000000000000000 0.000004000000000 0.000000000000000
2581.95164234031 0.000000000000000 0.000004000000000 0.000000000000000
2574.41038751032 0.000000000000000 0.000004000000000 0.000000000000000
2566.86913268033 0.000000000000000 0.000004000000000 0.000000000000000
2559.32787785034 0.000000000000000 0.000004000000000 0.000000000000000
2551.78662302034 0.000000000000000 0.000004000000000 0.000000000000000
2536.70411336036 0.000000000000000 0.000004000000000 0.000000000000000
2521.62160370038 0.000000000000000 0.000004000000000 0.000000000000000
2506.53909404039 0.000000000000000 0.000004000000000 0.000000000000000
2491.45658438041 0.000000000000000 0.000003999999999 0.000000000000000
2476.37407472043 0.000000000000000 0.000003999999999 0.000000000000000
2453.76102835156 0.000000000000000 0.000003999999999 0.000000000000000
2431.14798198269 0.000000000000000 0.000003999999999 0.000000000000000
2408.53493561382 0.000000000000000 0.000003999999999 0.000000000000000
2385.92188924495 0.000000000000000 0.000003999999999 0.000000000000000
2363.30884287608 0.000000000000000 0.000003999999999 0.000000000000000
2337.44316985947 0.000000000000000 0.000003999999998 0.000000000000000
2311.57749684286 0.000000000000000 0.000003999999998 0.000000000000000
2285.71182382625 0.000000000000000 0.000003999999998 0.000000000000000
2259.84615080964 0.000000000000000 0.000003999999997 0.000000000000000
2233.98047779303 0.000000000000000 0.000003999999997 0.000000000000000
2208.11480477642 0.000000000000000 0.000003999999997 0.000000000000000
2203.81860612054 0.000000000000000 0.000003999999997 0.000000000000000
2199.52240746466 0.000000000000000 0.000003999999996 0.000000000000000
2195.22620880879 0.000000000000000 0.000003999999996 0.000000000000000
2190.93001015291 0.000000000000000 0.000003999999996 0.000000000000000
2182.33761284115 0.000000000000000 0.000003999999996 0.000000000000000
2173.74521552939 0.000000000000000 0.000003999999996 0.000000000000000
2165.15281821763 0.000000000000000 0.000003999999996 0.000000000000000
2156.56042090587 0.000000000000000 0.000003999999996 0.000000000000000
2147.96802359411 0.000000000000000 0.000003999999995 0.000000000000000
2129.54863395827 0.000000000000000 0.000003999999995 0.000000000000000
2111.12924432243 0.000000000000000 0.000003999999994 0.000000000000000
2092.70985468659 0.000000000000000 0.000003999999994 0.000000000000000
2074.29046505075 0.000000000000000 0.000003999999993 0.000000000000000
2055.87107541490 0.000000000000000 0.000003999999993 0.000000000000000
2037.45168577906 0.000000000000000 0.000003999999992 0.000000000000000
2019.03229614322 0.000000000000000 0.000003999999991 0.000000000000000
2000.61290650738 0.000000000000000 0.000003999999990 0.000000000000000
1982.19351687154 0.000000000000000 0.000003999999989 0.000000000000000
1963.77412723570 0.000000000000000 0.000003999999988 0.000000000000000
1945.35473759986 0.000000000000000 0.000003999999987 0.000000000000000
1926.93534796401 0.000000000000000 0.000003999999986 0.000000000000000
1908.51595832817 0.000000000000000 0.000003999999984 0.000000000000000
1890.09656869233 0.000000000000000 0.000003999999983 0.000000000000000
1871.67717905649 0.000000000000000 0.000003999999981 0.000000000000000
1853.25778942065 0.000000000000000 0.000003999999979 0.000000000000000
1834.83839978481 0.000000000000000 0.000003999999977 0.000000000000000
1816.41901014896 0.000000000000000 0.000003999999974 0.000000000000000
1797.99962051312 0.000000000000000 0.000003999999972 0.000000000000000
1779.58023087728 0.000000000000000 0.000003999999969 0.000000000000000
1761.16084124144 0.000000000000000 0.000003999999966 0.000000000000000
1742.74145160560 0.000000000000000 0.000003999999962 0.000000000000000
1724.32206196976 0.000000000000000 0.000003999999958 0.000000000000000
1705.90267233392 0.000000000000000 0.000003999999954 0.000000000000000
1687.48328269807 0.000000000000000 0.000003999999949 0.000000000000000
1669.06389306223 0.000000000000000 0.000003999999944 0.000000000000000
1650.64450342639 0.000000000000000 0.000003999999938 0.000000000000000
1632.22511379055 0.000000000000000 0.000003999999931 0.000000000000000
1629.13835568839 0.000000000000000 0.000003999999930 0.000000000000000
1626.05159758623 0.000000000000000 0.000003999999928 0.000000000000000
1622.96483948407 0.000000000000000 0.000003999999927 0.000000000000000
1619.87808138191 0.000000000000000 0.000003999999926 0.000000000000000
1613.70456517759 0.000000000000000 0.000003999999923 0.000000000000000
1607.53104897326 0.000000000000000 0.000003999999920 0.000000000000000
1601.35753276894 0.000000000000000 0.000003999999918 0.000000000000000
1595.18401656462 0.000000000000000 0.000003999999915 0.000000000000000
1581.30899118372 0.000000000000000 0.000003999999908 0.000000000000000
1567.43396580282 0.000000000000000 0.000003999999900 0.000000000000000
1553.55894042192 0.000000000000000 0.000003999999891 0.000000000000000
1539.68391504102 0.000000000000000 0.000003999999882 0.000000000000000
1525.80888966012 0.000000000000000 0.000003999999872 0.000000000000000
1511.93386427921 0.000000000000000 0.000003999999861 0.000000000000000
1498.05883889831 0.000000000000000 0.000003999999848 0.000000000000000
1484.18381351741 0.000000000000000 0.000003999999835 0.000000000000000
1473.08765293345 0.000000000000000 0.000003999999823 0.000000000000000
1461.99149234949 0.000000000000000 0.000003999999811 0.000000000000000
1450.89533176553 0.000000000000000 0.000003999999797 0.000000000000000
1439.79917118157 0.000000000000000 0.000003999999783 0.000000000000000
1428.70301059762 0.000000000000000 0.000003999999767 0.000000000000000
1417.60685001366 0.000000000000000 0.000003999999750 0.000000000000000
1406.51068942970 0.000000000000000 0.000003999999731 0.000000000000000
1393.62831256652 0.000000000000000 0.000003999999708 0.000000000000000
1383.14607785361 0.000000000000000 0.000003999999687 0.000000000000000
1372.66384314069 0.000000000000000 0.000003999999665 0.000000000000000
1362.18160842778 0.000000000000000 0.000003999999641 0.000000000000000
1351.69937371486 0.000000000000000 0.000003999999615 0.000000000000000
1341.21713900194 0.000000000000000 0.000003999999587 0.000000000000000
1330.73490428903 0.000000000000000 0.000003999999557 0.000000000000000
1320.25266957611 0.000000000000000 0.000003999999524 0.000000000000000
1308.41988346739 0.000000000000000 0.000003999999483 0.000000000000000
1296.58709735866 0.000000000000000 0.000003999999439 0.000000000000000
1284.75431124993 0.000000000000000 0.000003999999391 0.000000000000000
1272.92152514121 0.000000000000000 0.000003999999338 0.000000000000000
1263.63439584864 0.000000000000000 0.000003999999292 0.000000000000000
1254.34726655607 0.000000000000000 0.000003999999244 0.000000000000000
1245.06013726350 0.000000000000000 0.000003999999191 0.000000000000000
1235.77300797093 0.000000000000000 0.000003999999135 0.000000000000000
1226.48587867836 0.000000000000000 0.000003999999074 0.000000000000000
1217.19874938580 0.000000000000000 0.000003999999008 0.000000000000000
1207.91162009323 0.000000000000000 0.000003999998937 0.000000000000000
1196.93236414968 0.000000000000000 0.000003999998845 0.000000000000000
1188.32628390737 0.000000000000000 0.000003999998768 0.000000000000000
1179.72020366505 0.000000000000000 0.000003999998684 0.000000000000000
1171.11412342274 0.000000000000000 0.000003999998594 0.000000000000000
1162.50804318043 0.000000000000000 0.000003999998498 0.000000000000000
1153.90196293812 0.000000000000000 0.000003999998394 0.000000000000000
1145.29588269581 0.000000000000000 0.000003999998281 0.000000000000000
1136.68980245349 0.000000000000000 0.000003999998161 0.000000000000000
1126.34046263607 0.000000000000000 0.000003999998002 0.000000000000000
1118.32072024420 0.000000000000000 0.000003999997870 0.000000000000000
1110.30097785234 0.000000000000000 0.000003999997727 0.000000000000000
1102.28123546047 0.000000000000000 0.000003999997573 0.000000000000000
1094.26149306860 0.000000000000000 0.000003999997408 0.000000000000000
1085.10160119971 0.000000000000000 0.000003999997204 0.000000000000000
1075.94170933082 0.000000000000000 0.000003999996983 0.000000000000000
1066.78181746193 0.000000000000000 0.000003999996741 0.000000000000000
1057.62192559303 0.000000000000000 0.000003999996478 0.000000000000000
1050.20461549775 0.000000000000000 0.000003999996247 0.000000000000000
1042.78730540246 0.000000000000000 0.000003999996000 0.000000000000000
1035.36999530717 0.000000000000000 0.000003999995734 0.000000000000000
1027.95268521188 0.000000000000000 0.000003999995449 0.000000000000000
1019.13825575258 0.000000000000000 0.000003999995082 0.000000000000000
1010.32382629328 0.000000000000000 0.000003999994682 0.000000000000000
1001.50939683398 0.000000000000000 0.000003999994246 0.000000000000000
992.69496737468 0.000000000000000 0.000003999993769 0.000000000000000
985.77924036763 0.000000000000000 0.000003999993365 0.000000000000000
978.86351336059 0.000000000000000 0.000003999992931 0.000000000000000
971.94778635354 0.000000000000000 0.000003999992465 0.000000000000000
965.03205934650 0.000000000000000 0.000003999991965 0.000000000000000
956.82617136089 0.000000000000000 0.000003999991323 0.000000000000000
950.07656220851 0.000000000000000 0.000003999990753 0.000000000000000
943.32695305613 0.000000000000000 0.000003999990140 0.000000000000000
936.57734390374 0.000000000000000 0.000003999989482 0.000000000000000
929.82773475136 0.000000000000000 0.000003999988775 0.000000000000000
923.07812559898 0.000000000000000 0.000003999988016 0.000000000000000
916.32851644660 0.000000000000000 0.000003999987198 0.000000000000000
909.57890729421 0.000000000000000 0.000003999986318 0.000000000000000
901.44878013813 0.000000000000000 0.000003999985168 0.000000000000000
895.24832728732 0.000000000000000 0.000003999984219 0.000000000000000
889.04787443650 0.000000000000000 0.000003999983202 0.000000000000000
882.84742158568 0.000000000000000 0.000003999982112 0.000000000000000
876.64696873487 0.000000000000000 0.000003999980943 0.000000000000000
869.30610582741 0.000000000000000 0.000003999979447 0.000000000000000
863.35726884483 0.000000000000000 0.000003999978140 0.000000000000000
857.40843186225 0.000000000000000 0.000003999976739 0.000000000000000
851.45959487966 0.000000000000000 0.000003999975239 0.000000000000000
845.51075789708 0.000000000000000 0.000003999973630 0.000000000000000
838.87539065475 0.000000000000000 0.000003999971697 0.000000000000000
832.24002341242 0.000000000000000 0.000003999969606 0.000000000000000
825.60465617009 0.000000000000000 0.000003999967342 0.000000000000000
818.96928892776 0.000000000000000 0.000003999964890 0.000000000000000
812.33392168543 0.000000000000000 0.000003999962232 0.000000000000000
805.69855444310 0.000000000000000 0.000003999959349 0.000000000000000
799.06318720077 0.000000000000000 0.000003999956219 0.000000000000000
792.42781995844 0.000000000000000 0.000003999952820 0.000000000000000
786.98033514444 0.000000000000000 0.000003999949810 0.000000000000000
781.53285033044 0.000000000000000 0.000003999946586 0.000000000000000
776.08536551644 0.000000000000000 0.000003999943131 0.000000000000000
770.63788070244 0.000000000000000 0.000003999939426 0.000000000000000
763.91095580500 0.000000000000000 0.000003999934476 0.000000000000000
758.79517067128 0.000000000000000 0.000003999930411 0.000000000000000
753.67938553757 0.000000000000000 0.000003999926064 0.000000000000000
748.56360040386 0.000000000000000 0.000003999921415 0.000000000000000
743.44781527015 0.000000000000000 0.000003999916439 0.000000000000000
737.40614123654 0.000000000000000 0.000003999910107 0.000000000000000
732.52572736229 0.000000000000000 0.000003999904603 0.000000000000000
727.64531348805 0.000000000000000 0.000003999898722 0.000000000000000
722.76489961380 0.000000000000000 0.000003999892436 0.000000000000000
717.88448573955 0.000000000000000 0.000003999885715 0.000000000000000
712.12947435079 0.000000000000000 0.000003999877185 0.000000000000000
707.41910321647 0.000000000000000 0.000003999869675 0.000000000000000
702.70873208216 0.000000000000000 0.000003999861653 0.000000000000000
697.99836094784 0.000000000000000 0.000003999853079 0.000000000000000
693.28798981352 0.000000000000000 0.000003999843912 0.000000000000000
687.74538232284 0.000000000000000 0.000003999832303 0.000000000000000
683.19325018945 0.000000000000000 0.000003999822051 0.000000000000000
678.64111805606 0.000000000000000 0.000003999811097 0.000000000000000
674.08898592267 0.000000000000000 0.000003999799391 0.000000000000000
669.53685378928 0.000000000000000 0.000003999786874 0.000000000000000
664.18390169112 0.000000000000000 0.000003999771032 0.000000000000000
659.78941806750 0.000000000000000 0.000003999757047 0.000000000000000
655.39493444389 0.000000000000000 0.000003999742107 0.000000000000000
651.00045082027 0.000000000000000 0.000003999726139 0.000000000000000
646.60596719665 0.000000000000000 0.000003999709064 0.000000000000000
641.43332842244 0.000000000000000 0.000003999687431 0.000000000000000
637.48895037414 0.000000000000000 0.000003999669730 0.000000000000000
633.54457232585 0.000000000000000 0.000003999650903 0.000000000000000
630.76145495299 0.000000000000000 0.000003999636899 0.000000000000000
627.97833758013 0.000000000000000 0.000003999622262 0.000000000000000
626.04404047620 0.000000000000000 0.000003999611698 0.000000000000000
624.10974337227 0.000000000000000 0.000003999600799 0.000000000000000
622.77351613457 0.000000000000000 0.000003999593067 0.000000000000000
621.43728889687 0.000000000000000 0.000003999585161 0.000000000000000
620.51595307343 0.000000000000000 0.000003999579605 0.000000000000000
619.59461724999 0.000000000000000 0.000003999573960 0.000000000000000
618.95657730618 0.000000000000000 0.000003999569995 0.000000000000000
618.31853736238 0.000000000000000 0.000003999565982 0.000000000000000
617.86894555421 0.000000000000000 0.000003999563123 0.000000000000000
617.41935374604 0.000000000000000 0.000003999560235 0.000000000000000
617.08558757020 0.000000000000000 0.000003999558070 0.000000000000000
616.75182139437 0.000000000000000 0.000003999555884 0.000000000000000
616.41805521854 0.000000000000000 0.000003999553672 0.000000000000000
616.08428904271 0.000000000000000 0.000003999551426 0.000000000000000
616.03636361499 0.000000000000000 0.000003999551100 0.000000000000000
615.98843818728 0.000000000000000 0.000003999550774 0.000000000000000
615.94051275957 0.000000000000000 0.000003999550446 0.000000000000000
615.84466190415 0.000000000000000 0.000003999549788 0.000000000000000
615.74881104872 0.000000000000000 0.000003999549126 0.000000000000000
615.65296019330 0.000000000000000 0.000003999548461 0.000000000000000
615.55710933787 0.000000000000000 0.000003999547792 0.000000000000000
615.33505518776 0.000000000000000 0.000003999546229 0.000000000000000
615.11300103765 0.000000000000000 0.000003999544650 0.000000000000000
614.89094688754 0.000000000000000 0.000003999543057 0.000000000000000
614.66889273743 0.000000000000000 0.000003999541451 0.000000000000000
614.08386746054 0.000000000000000 0.000003999537173 0.000000000000000
613.62300569206 0.000000000000000 0.000003999533761 0.000000000000000
613.16214392359 0.000000000000000 0.000003999530315 0.000000000000000
612.70128215511 0.000000000000000 0.000003999526837 0.000000000000000
612.24042038663 0.000000000000000 0.000003999523328 0.000000000000000
611.49282156522 0.000000000000000 0.000003999517573 0.000000000000000
610.90032534540 0.000000000000000 0.000003999512955 0.000000000000000
610.30782912559 0.000000000000000 0.000003999508289 0.000000000000000
609.88273468723 0.000000000000000 0.000003999504912 0.000000000000000
609.45764024888 0.000000000000000 0.000003999501509 0.000000000000000
609.13614683242 0.000000000000000 0.000003999498918 0.000000000000000
608.81465341595 0.000000000000000 0.000003999496313 0.000000000000000
608.49315999949 0.000000000000000 0.000003999493694 0.000000000000000
608.23852517590 0.000000000000000 0.000003999491608 0.000000000000000
608.18759821119 0.000000000000000 0.000003999491190 0.000000000000000
608.13667124647 0.000000000000000 0.000003999490772 0.000000000000000
608.08574428175 0.000000000000000 0.000003999490353 0.000000000000000
607.98389035232 0.000000000000000 0.000003999489514 0.000000000000000
607.88203642288 0.000000000000000 0.000003999488674 0.000000000000000
607.78018249345 0.000000000000000 0.000003999487832 0.000000000000000
607.67832856401 0.000000000000000 0.000003999486989 0.000000000000000
607.46236037706 0.000000000000000 0.000003999485196 0.000000000000000
607.24639219011 0.000000000000000 0.000003999483396 0.000000000000000
607.03042400316 0.000000000000000 0.000003999481590 0.000000000000000
606.81445581621 0.000000000000000 0.000003999479777 0.000000000000000
606.21609499806 0.000000000000000 0.000003999474718 0.000000000000000
605.75050846802 0.000000000000000 0.000003999470746 0.000000000000000
605.28492193798 0.000000000000000 0.000003999466741 0.000000000000000
604.81933540794 0.000000000000000 0.000003999462705 0.000000000000000
604.35374887790 0.000000000000000 0.000003999458636 0.000000000000000
603.62899627418 0.000000000000000 0.000003999452236 0.000000000000000
603.05805756109 0.000000000000000 0.000003999447138 0.000000000000000
602.48711884801 0.000000000000000 0.000003999441990 0.000000000000000
602.07596595713 0.000000000000000 0.000003999438251 0.000000000000000
601.66481306626 0.000000000000000 0.000003999434486 0.000000000000000
601.34970237298 0.000000000000000 0.000003999431582 0.000000000000000
601.03459167969 0.000000000000000 0.000003999428662 0.000000000000000
600.71948098641 0.000000000000000 0.000003999425726 0.000000000000000
600.48343697741 0.000000000000000 0.000003999423517 0.000000000000000
600.24739296842 0.000000000000000 0.000003999421298 0.000000000000000
600.01134895942 0.000000000000000 0.000003999419071 0.000000000000000
599.77530495042 0.000000000000000 0.000003999416834 0.000000000000000
599.53926094142 0.000000000000000 0.000003999414588 0.000000000000000
599.30321693243 0.000000000000000 0.000003999412333 0.000000000000000
599.06717292343 0.000000000000000 0.000003999410069 0.000000000000000
598.59508490543 0.000000000000000 0.000003999405512 0.000000000000000
598.12299688744 0.000000000000000 0.000003999400919 0.000000000000000
597.65090886944 0.000000000000000 0.000003999396287 0.000000000000000
597.17882085145 0.000000000000000 0.000003999391618 0.000000000000000
596.50167138011 0.000000000000000 0.000003999384853 0.000000000000000
595.82452190877 0.000000000000000 0.000003999378008 0.000000000000000
595.28351140116 0.000000000000000 0.000003999372481 0.000000000000000
594.74250089354 0.000000000000000 0.000003999366902 0.000000000000000
594.35068189413 0.000000000000000 0.000003999362828 0.000000000000000
593.95886289473 0.000000000000000 0.000003999358727 0.000000000000000
593.65146909968 0.000000000000000 0.000003999355489 0.000000000000000
593.34407530463 0.000000000000000 0.000003999352235 0.000000000000000
593.03668150958 0.000000000000000 0.000003999348962 0.000000000000000
592.81877939298 0.000000000000000 0.000003999346632 0.000000000000000
592.60087727639 0.000000000000000 0.000003999344293 0.000000000000000
592.38297515979 0.000000000000000 0.000003999341945 0.000000000000000
592.16507304319 0.000000000000000 0.000003999339588 0.000000000000000
591.94717092660 0.000000000000000 0.000003999337221 0.000000000000000
591.72926881000 0.000000000000000 0.000003999334846 0.000000000000000
591.51136669340 0.000000000000000 0.000003999332462 0.000000000000000
591.07556246021 0.000000000000000 0.000003999327666 0.000000000000000
590.63975822701 0.000000000000000 0.000003999322834 0.000000000000000
590.20395399382 0.000000000000000 0.000003999317964 0.000000000000000
589.76814976063 0.000000000000000 0.000003999313057 0.000000000000000
589.12685810809 0.000000000000000 0.000003999305768 0.000000000000000
588.48556645555 0.000000000000000 0.000003999298396 0.000000000000000
587.84427480301 0.000000000000000 0.000003999290939 0.000000000000000
587.37303032147 0.000000000000000 0.000003999285406 0.000000000000000
586.90178583992 0.000000000000000 0.000003999279827 0.000000000000000
586.55424870466 0.000000000000000 0.000003999275683 0.000000000000000
586.20671156939 0.000000000000000 0.000003999271513 0.000000000000000
585.85917443412 0.000000000000000 0.000003999267317 0.000000000000000
585.51163729885 0.000000000000000 0.000003999263095 0.000000000000000
585.28846390783 0.000000000000000 0.000003999260371 0.000000000000000
585.06529051680 0.000000000000000 0.000003999257635 0.000000000000000
584.84211712578 0.000000000000000 0.000003999254889 0.000000000000000
584.61894373476 0.000000000000000 0.000003999252132 0.000000000000000
584.39577034373 0.000000000000000 0.000003999249364 0.000000000000000
584.17259695271 0.000000000000000 0.000003999246584 0.000000000000000
583.94942356169 0.000000000000000 0.000003999243794 0.000000000000000
583.50307677964 0.000000000000000 0.000003999238181 0.000000000000000
583.05672999759 0.000000000000000 0.000003999232522 0.000000000000000
582.61038321555 0.000000000000000 0.000003999226819 0.000000000000000
582.16403643350 0.000000000000000 0.000003999221070 0.000000000000000
581.49235775691 0.000000000000000 0.000003999212331 0.000000000000000
580.82067908031 0.000000000000000 0.000003999203488 0.000000000000000
580.30176399579 0.000000000000000 0.000003999196582 0.000000000000000
579.78284891128 0.000000000000000 0.000003999189612 0.000000000000000
579.40556249477 0.000000000000000 0.000003999184503 0.000000000000000
579.02827607826 0.000000000000000 0.000003999179360 0.000000000000000
578.72482139247 0.000000000000000 0.000003999175198 0.000000000000000
578.42136670668 0.000000000000000 0.000003999171013 0.000000000000000
578.11791202089 0.000000000000000 0.000003999166805 0.000000000000000
578.07028250672 0.000000000000000 0.000003999166143 0.000000000000000
578.02265299255 0.000000000000000 0.000003999165480 0.000000000000000
577.97502347838 0.000000000000000 0.000003999164816 0.000000000000000
577.87976445005 0.000000000000000 0.000003999163487 0.000000000000000
577.78450542171 0.000000000000000 0.000003999162156 0.000000000000000
577.68924639338 0.000000000000000 0.000003999160822 0.000000000000000
577.59398736504 0.000000000000000 0.000003999159486 0.000000000000000
577.35792754399 0.000000000000000 0.000003999156166 0.000000000000000
577.12186772294 0.000000000000000 0.000003999152831 0.000000000000000
576.88580790189 0.000000000000000 0.000003999149483 0.000000000000000
576.64974808084 0.000000000000000 0.000003999146120 0.000000000000000
576.08987665721 0.000000000000000 0.000003999138086 0.000000000000000
575.62693029959 0.000000000000000 0.000003999131382 0.000000000000000
575.16398394197 0.000000000000000 0.000003999124621 0.000000000000000
574.70103758435 0.000000000000000 0.000003999117803 0.000000000000000
574.23809122673 0.000000000000000 0.000003999110928 0.000000000000000
573.57311429186 0.000000000000000 0.000003999100951 0.000000000000000
573.05503955329 0.000000000000000 0.000003999093094 0.000000000000000
572.53696481472 0.000000000000000 0.000003999085163 0.000000000000000
572.15921713997 0.000000000000000 0.000003999079332 0.000000000000000
571.78146946522 0.000000000000000 0.000003999073462 0.000000000000000
571.47759841004 0.000000000000000 0.000003999068710 0.000000000000000
571.17372735486 0.000000000000000 0.000003999063931 0.000000000000000
570.86985629968 0.000000000000000 0.000003999059126 0.000000000000000
570.82218410158 0.000000000000000 0.000003999058370 0.000000000000000
570.77451190349 0.000000000000000 0.000003999057613 0.000000000000000
570.72683970539 0.000000000000000 0.000003999056856 0.000000000000000
570.63149530920 0.000000000000000 0.000003999055339 0.000000000000000
570.53615091301 0.000000000000000 0.000003999053819 0.000000000000000
570.44080651681 0.000000000000000 0.000003999052296 0.000000000000000
570.34546212062 0.000000000000000 0.000003999050771 0.000000000000000
570.10893922049 0.000000000000000 0.000003999046977 0.000000000000000
569.87241632036 0.000000000000000 0.000003999043166 0.000000000000000
569.63589342023 0.000000000000000 0.000003999039338 0.000000000000000
569.39937052011 0.000000000000000 0.000003999035494 0.000000000000000
568.83897348153 0.000000000000000 0.000003999026319 0.000000000000000
568.37541321778 0.000000000000000 0.000003999018657 0.000000000000000
567.91185295404 0.000000000000000 0.000003999010931 0.000000000000000
567.44829269029 0.000000000000000 0.000003999003138 0.000000000000000
566.98473242655 0.000000000000000 0.000003998995278 0.000000000000000
566.32245356047 0.000000000000000 0.000003998983931 0.000000000000000
565.66017469439 0.000000000000000 0.000003998972446 0.000000000000000
565.13063635833 0.000000000000000 0.000003998963160 0.000000000000000
564.60109802227 0.000000000000000 0.000003998953783 0.000000000000000
564.18340375316 0.000000000000000 0.000003998946322 0.000000000000000
563.76570948405 0.000000000000000 0.000003998938802 0.000000000000000
563.68217063023 0.000000000000000 0.000003998937291 0.000000000000000
563.59863177641 0.000000000000000 0.000003998935778 0.000000000000000
563.51509292259 0.000000000000000 0.000003998934262 0.000000000000000
563.43155406876 0.000000000000000 0.000003998932744 0.000000000000000
563.26447636112 0.000000000000000 0.000003998929702 0.000000000000000
563.09739865347 0.000000000000000 0.000003998926649 0.000000000000000
562.93032094583 0.000000000000000 0.000003998923587 0.000000000000000
562.76324323819 0.000000000000000 0.000003998920516 0.000000000000000
562.42709368234 0.000000000000000 0.000003998914307 0.000000000000000
562.15152920668 0.000000000000000 0.000003998909189 0.000000000000000
561.87596473102 0.000000000000000 0.000003998904044 0.000000000000000
561.60040025537 0.000000000000000 0.000003998898872 0.000000000000000
561.21278640793 0.000000000000000 0.000003998891553 0.000000000000000
560.82517256049 0.000000000000000 0.000003998884181 0.000000000000000
560.43755871305 0.000000000000000 0.000003998876755 0.000000000000000
560.04994486560 0.000000000000000 0.000003998869275 0.000000000000000
559.39515309606 0.000000000000000 0.000003998856515 0.000000000000000
558.74036132652 0.000000000000000 0.000003998843597 0.000000000000000
558.19603263016 0.000000000000000 0.000003998832737 0.000000000000000
557.65170393379 0.000000000000000 0.000003998821765 0.000000000000000
557.23451479650 0.000000000000000 0.000003998813280 0.000000000000000
556.81732565920 0.000000000000000 0.000003998804727 0.000000000000000
556.74132910623 0.000000000000000 0.000003998803162 0.000000000000000
556.66533255325 0.000000000000000 0.000003998801595 0.000000000000000
556.58933600028 0.000000000000000 0.000003998800025 0.000000000000000
556.51333944731 0.000000000000000 0.000003998798453 0.000000000000000
556.36134634136 0.000000000000000 0.000003998795302 0.000000000000000
556.20935323542 0.000000000000000 0.000003998792143 0.000000000000000
556.05736012947 0.000000000000000 0.000003998788974 0.000000000000000
555.90536702353 0.000000000000000 0.000003998785796 0.000000000000000
555.75337391758 0.000000000000000 0.000003998782609 0.000000000000000
555.47478971358 0.000000000000000 0.000003998776744 0.000000000000000
555.19620550958 0.000000000000000 0.000003998770848 0.000000000000000
554.91762130558 0.000000000000000 0.000003998764921 0.000000000000000
554.63903710158 0.000000000000000 0.000003998758963 0.000000000000000
554.36045289759 0.000000000000000 0.000003998752972 0.000000000000000
553.82983690661 0.000000000000000 0.000003998741475 0.000000000000000
553.29922091564 0.000000000000000 0.000003998729862 0.000000000000000
552.76860492467 0.000000000000000 0.000003998718130 0.000000000000000
552.23798893370 0.000000000000000 0.000003998706279 0.000000000000000
551.70737294273 0.000000000000000 0.000003998694308 0.000000000000000
551.12100355530 0.000000000000000 0.000003998680938 0.000000000000000
550.67809129906 0.000000000000000 0.000003998670738 0.000000000000000
550.23517904283 0.000000000000000 0.000003998660452 0.000000000000000
549.79226678659 0.000000000000000 0.000003998650078 0.000000000000000
549.70368433534 0.000000000000000 0.000003998647993 0.000000000000000
549.61510188409 0.000000000000000 0.000003998645904 0.000000000000000
549.52651943284 0.000000000000000 0.000003998643812 0.000000000000000
549.43793698160 0.000000000000000 0.000003998641716 0.000000000000000
549.26077207910 0.000000000000000 0.000003998637513 0.000000000000000
549.08360717661 0.000000000000000 0.000003998633296 0.000000000000000
548.90644227411 0.000000000000000 0.000003998629065 0.000000000000000
548.72927737162 0.000000000000000 0.000003998624819 0.000000000000000
548.46644079312 0.000000000000000 0.000003998618494 0.000000000000000
548.20360421463 0.000000000000000 0.000003998612136 0.000000000000000
547.94076763614 0.000000000000000 0.000003998605747 0.000000000000000
547.57716012769 0.000000000000000 0.000003998596854 0.000000000000000
547.21355261925 0.000000000000000 0.000003998587898 0.000000000000000
546.84994511080 0.000000000000000 0.000003998578880 0.000000000000000
546.48633760235 0.000000000000000 0.000003998569797 0.000000000000000
545.82430962156 0.000000000000000 0.000003998553096 0.000000000000000
545.28813207043 0.000000000000000 0.000003998539413 0.000000000000000
544.75195451931 0.000000000000000 0.000003998525586 0.000000000000000
544.36181877292 0.000000000000000 0.000003998515434 0.000000000000000
543.97168302653 0.000000000000000 0.000003998505205 0.000000000000000
543.66198739467 0.000000000000000 0.000003998497030 0.000000000000000
543.35229176280 0.000000000000000 0.000003998488805 0.000000000000000
543.04259613094 0.000000000000000 0.000003998480531 0.000000000000000
542.99873772700 0.000000000000000 0.000003998479355 0.000000000000000
542.95487932306 0.000000000000000 0.000003998478178 0.000000000000000
542.91102091912 0.000000000000000 0.000003998477001 0.000000000000000
542.82330411125 0.000000000000000 0.000003998474642 0.000000000000000
542.73558730337 0.000000000000000 0.000003998472279 0.000000000000000
542.64787049550 0.000000000000000 0.000003998469912 0.000000000000000
542.56015368762 0.000000000000000 0.000003998467542 0.000000000000000
542.23494012755 0.000000000000000 0.000003998458716 0.000000000000000
541.99967385710 0.000000000000000 0.000003998452297 0.000000000000000
541.76440758664 0.000000000000000 0.000003998445848 0.000000000000000
541.52914131619 0.000000000000000 0.000003998439369 0.000000000000000
541.29387504574 0.000000000000000 0.000003998432860 0.000000000000000
540.86622776625 0.000000000000000 0.000003998420953 0.000000000000000
540.43858048676 0.000000000000000 0.000003998408945 0.000000000000000
540.01093320727 0.000000000000000 0.000003998396835 0.000000000000000
539.58328592778 0.000000000000000 0.000003998384624 0.000000000000000
538.93707022192 0.000000000000000 0.000003998365976 0.000000000000000
538.42829063495 0.000000000000000 0.000003998351125 0.000000000000000
537.91951104797 0.000000000000000 0.000003998336125 0.000000000000000
537.54625596113 0.000000000000000 0.000003998325025 0.000000000000000
537.17300087430 0.000000000000000 0.000003998313842 0.000000000000000
536.86545475645 0.000000000000000 0.000003998304566 0.000000000000000
536.55790863859 0.000000000000000 0.000003998295233 0.000000000000000
536.25036252074 0.000000000000000 0.000003998285843 0.000000000000000
536.18885329717 0.000000000000000 0.000003998283958 0.000000000000000
536.12734407360 0.000000000000000 0.000003998282071 0.000000000000000
536.06583485003 0.000000000000000 0.000003998280181 0.000000000000000
535.94281640289 0.000000000000000 0.000003998276396 0.000000000000000
535.81979795575 0.000000000000000 0.000003998272601 0.000000000000000
535.69677950861 0.000000000000000 0.000003998268796 0.000000000000000
535.57376106147 0.000000000000000 0.000003998264983 0.000000000000000
535.33985966054 0.000000000000000 0.000003998257706 0.000000000000000
535.10595825960 0.000000000000000 0.000003998250395 0.000000000000000
534.87205685867 0.000000000000000 0.000003998243051 0.000000000000000
534.63815545774 0.000000000000000 0.000003998235672 0.000000000000000
534.40425405681 0.000000000000000 0.000003998228258 0.000000000000000
533.71726348754 0.000000000000000 0.000003998206284 0.000000000000000
533.03027291826 0.000000000000000 0.000003998184006 0.000000000000000
532.34328234898 0.000000000000000 0.000003998161420 0.000000000000000
531.65629177970 0.000000000000000 0.000003998138521 0.000000000000000
531.12251105432 0.000000000000000 0.000003998120509 0.000000000000000
530.58873032894 0.000000000000000 0.000003998102304 0.000000000000000
530.15871669477 0.000000000000000 0.000003998087495 0.000000000000000
529.72870306059 0.000000000000000 0.000003998072557 0.000000000000000
529.64270033375 0.000000000000000 0.000003998069554 0.000000000000000
529.55669760692 0.000000000000000 0.000003998066545 0.000000000000000
529.47069488008 0.000000000000000 0.000003998063532 0.000000000000000
529.38469215325 0.000000000000000 0.000003998060513 0.000000000000000
529.21268669958 0.000000000000000 0.000003998054460 0.000000000000000
529.04068124591 0.000000000000000 0.000003998048386 0.000000000000000
528.86867579224 0.000000000000000 0.000003998042290 0.000000000000000
528.69667033856 0.000000000000000 0.000003998036173 0.000000000000000
528.40163857580 0.000000000000000 0.000003998025632 0.000000000000000
528.10660681304 0.000000000000000 0.000003998015028 0.000000000000000
527.81157505028 0.000000000000000 0.000003998004360 0.000000000000000
527.43932116693 0.000000000000000 0.000003997990809 0.000000000000000
527.06706728358 0.000000000000000 0.000003997977155 0.000000000000000
526.69481340023 0.000000000000000 0.000003997963397 0.000000000000000
526.32255951689 0.000000000000000 0.000003997949535 0.000000000000000
525.71427686933 0.000000000000000 0.000003997926656 0.000000000000000
525.22735557838 0.000000000000000 0.000003997908137 0.000000000000000
524.74043428743 0.000000000000000 0.000003997889432 0.000000000000000
524.37861580206 0.000000000000000 0.000003997875412 0.000000000000000
524.01679731669 0.000000000000000 0.000003997861288 0.000000000000000
523.65497883132 0.000000000000000 0.000003997847059 0.000000000000000
523.29316034596 0.000000000000000 0.000003997832724 0.000000000000000
523.06044392420 0.000000000000000 0.000003997823448 0.000000000000000
522.82772750244 0.000000000000000 0.000003997814127 0.000000000000000
522.59501108068 0.000000000000000 0.000003997804762 0.000000000000000
522.36229465893 0.000000000000000 0.000003997795352 0.000000000000000
522.12957823717 0.000000000000000 0.000003997785897 0.000000000000000
521.89686181541 0.000000000000000 0.000003997776396 0.000000000000000
521.66414539365 0.000000000000000 0.000003997766850 0.000000000000000
521.19871255014 0.000000000000000 0.000003997747620 0.000000000000000
520.73327970662 0.000000000000000 0.000003997728204 0.000000000000000
520.26784686311 0.000000000000000 0.000003997708601 0.000000000000000
519.80241401959 0.000000000000000 0.000003997688808 0.000000000000000
519.19515126332 0.000000000000000 0.000003997662694 0.000000000000000
518.72697068087 0.000000000000000 0.000003997642336 0.000000000000000
518.25879009842 0.000000000000000 0.000003997621779 0.000000000000000
517.90708204035 0.000000000000000 0.000003997606204 0.000000000000000
517.55537398227 0.000000000000000 0.000003997590514 0.000000000000000
517.20366592420 0.000000000000000 0.000003997574709 0.000000000000000
516.85195786613 0.000000000000000 0.000003997558788 0.000000000000000
516.79812911692 0.000000000000000 0.000003997556340 0.000000000000000
516.74430036772 0.000000000000000 0.000003997553891 0.000000000000000
516.69047161851 0.000000000000000 0.000003997551438 0.000000000000000
516.58281412011 0.000000000000000 0.000003997546525 0.000000000000000
516.47515662170 0.000000000000000 0.000003997541600 0.000000000000000
516.36749912329 0.000000000000000 0.000003997536665 0.000000000000000
516.25984162489 0.000000000000000 0.000003997531718 0.000000000000000
516.03175756604 0.000000000000000 0.000003997521201 0.000000000000000
515.80367350719 0.000000000000000 0.000003997510634 0.000000000000000
515.57558944834 0.000000000000000 0.000003997500016 0.000000000000000
515.34750538949 0.000000000000000 0.000003997489347 0.000000000000000
514.72534016653 0.000000000000000 0.000003997459985 0.000000000000000
514.23323823822 0.000000000000000 0.000003997436487 0.000000000000000
513.74113630990 0.000000000000000 0.000003997412745 0.000000000000000
513.24903438159 0.000000000000000 0.000003997388755 0.000000000000000
512.75693245327 0.000000000000000 0.000003997364515 0.000000000000000
512.26483052495 0.000000000000000 0.000003997340021 0.000000000000000
511.88138878122 0.000000000000000 0.000003997320759 0.000000000000000
511.49794703748 0.000000000000000 0.000003997301339 0.000000000000000
511.11450529374 0.000000000000000 0.000003997281761 0.000000000000000
510.73106355000 0.000000000000000 0.000003997262022 0.000000000000000
510.47034395159 0.000000000000000 0.000003997248509 0.000000000000000
510.20962435317 0.000000000000000 0.000003997234922 0.000000000000000
509.94890475475 0.000000000000000 0.000003997221260 0.000000000000000
509.68818515633 0.000000000000000 0.000003997207520 0.000000000000000
509.42746555792 0.000000000000000 0.000003997193704 0.000000000000000
509.16674595950 0.000000000000000 0.000003997179811 0.000000000000000
508.90602636108 0.000000000000000 0.000003997165841 0.000000000000000
508.42726787504 0.000000000000000 0.000003997139983 0.000000000000000
507.94850938901 0.000000000000000 0.000003997113859 0.000000000000000
507.46975090297 0.000000000000000 0.000003997087466 0.000000000000000
506.99099241693 0.000000000000000 0.000003997060800 0.000000000000000
506.41254061252 0.000000000000000 0.000003997028213 0.000000000000000
505.83408880810 0.000000000000000 0.000003996995218 0.000000000000000
505.36536054406 0.000000000000000 0.000003996968178 0.000000000000000
504.89663228002 0.000000000000000 0.000003996940863 0.000000000000000
504.52336942220 0.000000000000000 0.000003996918913 0.000000000000000
504.44871685064 0.000000000000000 0.000003996914501 0.000000000000000
504.37406427907 0.000000000000000 0.000003996910083 0.000000000000000
504.29941170751 0.000000000000000 0.000003996905657 0.000000000000000
504.15010656438 0.000000000000000 0.000003996896784 0.000000000000000
504.00080142125 0.000000000000000 0.000003996887883 0.000000000000000
503.85149627812 0.000000000000000 0.000003996878953 0.000000000000000
503.70219113499 0.000000000000000 0.000003996869993 0.000000000000000
503.46979364725 0.000000000000000 0.000003996855990 0.000000000000000
503.23739615951 0.000000000000000 0.000003996841916 0.000000000000000
503.00499867177 0.000000000000000 0.000003996827771 0.000000000000000
502.77260118403 0.000000000000000 0.000003996813554 0.000000000000000
502.29338244671 0.000000000000000 0.000003996784010 0.000000000000000
501.81416370939 0.000000000000000 0.000003996754156 0.000000000000000
501.33494497207 0.000000000000000 0.000003996723988 0.000000000000000
500.85572623475 0.000000000000000 0.000003996693502 0.000000000000000
500.28588038983 0.000000000000000 0.000003996656832 0.000000000000000
499.71603454490 0.000000000000000 0.000003996619700 0.000000000000000
499.24814997054 0.000000000000000 0.000003996588864 0.000000000000000
498.78026539618 0.000000000000000 0.000003996557708 0.000000000000000
498.43076695654 0.000000000000000 0.000003996534225 0.000000000000000
498.36405042486 0.000000000000000 0.000003996529721 0.000000000000000
498.29733389319 0.000000000000000 0.000003996525211 0.000000000000000
498.23061736152 0.000000000000000 0.000003996520695 0.000000000000000
498.09718429817 0.000000000000000 0.000003996511642 0.000000000000000
497.96375123483 0.000000000000000 0.000003996502562 0.000000000000000
497.83031817148 0.000000000000000 0.000003996493456 0.000000000000000
497.69688510814 0.000000000000000 0.000003996484322 0.000000000000000
497.45970878538 0.000000000000000 0.000003996468021 0.000000000000000
497.22253246262 0.000000000000000 0.000003996451634 0.000000000000000
496.98535613987 0.000000000000000 0.000003996435161 0.000000000000000
496.74817981711 0.000000000000000 0.000003996418601 0.000000000000000
496.22165767389 0.000000000000000 0.000003996381526 0.000000000000000
495.69513553068 0.000000000000000 0.000003996344015 0.000000000000000
495.16861338746 0.000000000000000 0.000003996306061 0.000000000000000
494.64209124425 0.000000000000000 0.000003996267660 0.000000000000000
494.11556910103 0.000000000000000 0.000003996228804 0.000000000000000
493.72024349650 0.000000000000000 0.000003996199328 0.000000000000000
493.32491789197 0.000000000000000 0.000003996169589 0.000000000000000
492.92959228743 0.000000000000000 0.000003996139586 0.000000000000000
492.53426668290 0.000000000000000 0.000003996109316 0.000000000000000
492.27633773196 0.000000000000000 0.000003996089421 0.000000000000000
492.01840878101 0.000000000000000 0.000003996069410 0.000000000000000
491.76047983007 0.000000000000000 0.000003996049283 0.000000000000000
491.50255087913 0.000000000000000 0.000003996029038 0.000000000000000
491.24462192819 0.000000000000000 0.000003996008676 0.000000000000000
490.98669297725 0.000000000000000 0.000003995988194 0.000000000000000
490.72876402631 0.000000000000000 0.000003995967593 0.000000000000000
490.21290612442 0.000000000000000 0.000003995926028 0.000000000000000
489.69704822254 0.000000000000000 0.000003995883974 0.000000000000000
489.18119032066 0.000000000000000 0.000003995841425 0.000000000000000
488.66533241878 0.000000000000000 0.000003995798374 0.000000000000000
488.14947451689 0.000000000000000 0.000003995754814 0.000000000000000
487.76347040534 0.000000000000000 0.000003995721881 0.000000000000000
487.37746629378 0.000000000000000 0.000003995688657 0.000000000000000
486.99146218223 0.000000000000000 0.000003995655139 0.000000000000000
486.60545807067 0.000000000000000 0.000003995621323 0.000000000000000
486.54731843129 0.000000000000000 0.000003995616203 0.000000000000000
486.48917879190 0.000000000000000 0.000003995611077 0.000000000000000
486.43103915252 0.000000000000000 0.000003995605944 0.000000000000000
486.31475987375 0.000000000000000 0.000003995595657 0.000000000000000
486.19848059498 0.000000000000000 0.000003995585343 0.000000000000000
486.08220131621 0.000000000000000 0.000003995575002 0.000000000000000
485.96592203744 0.000000000000000 0.000003995564633 0.000000000000000
485.71471164107 0.000000000000000 0.000003995542136 0.000000000000000
485.46350124471 0.000000000000000 0.000003995519509 0.000000000000000
485.21229084834 0.000000000000000 0.000003995496751 0.000000000000000
484.96108045198 0.000000000000000 0.000003995473860 0.000000000000000
484.23265884297 0.000000000000000 0.000003995406731 0.000000000000000
483.68941795006 0.000000000000000 0.000003995355925 0.000000000000000
483.14617705714 0.000000000000000 0.000003995304476 0.000000000000000
482.60293616422 0.000000000000000 0.000003995252373 0.000000000000000
482.19222814562 0.000000000000000 0.000003995212542 0.000000000000000
481.78152012702 0.000000000000000 0.000003995172328 0.000000000000000
481.37081210841 0.000000000000000 0.000003995131726 0.000000000000000
480.96010408981 0.000000000000000 0.000003995090733 0.000000000000000
480.69117438472 0.000000000000000 0.000003995063677 0.000000000000000
480.42224467963 0.000000000000000 0.000003995036450 0.000000000000000
480.15331497454 0.000000000000000 0.000003995009051 0.000000000000000
479.88438526945 0.000000000000000 0.000003994981478 0.000000000000000
479.61545556436 0.000000000000000 0.000003994953731 0.000000000000000
479.34652585926 0.000000000000000 0.000003994925808 0.000000000000000
479.07759615417 0.000000000000000 0.000003994897707 0.000000000000000
478.53973674399 0.000000000000000 0.000003994840968 0.000000000000000
478.00187733381 0.000000000000000 0.000003994783504 0.000000000000000
477.46401792362 0.000000000000000 0.000003994725303 0.000000000000000
476.92615851344 0.000000000000000 0.000003994666355 0.000000000000000
476.51641437381 0.000000000000000 0.000003994620939 0.000000000000000
476.10667023419 0.000000000000000 0.000003994575079 0.000000000000000
475.69692609456 0.000000000000000 0.000003994528768 0.000000000000000
475.28718195493 0.000000000000000 0.000003994482002 0.000000000000000
475.23451749185 0.000000000000000 0.000003994475958 0.000000000000000
475.18185302876 0.000000000000000 0.000003994469907 0.000000000000000
475.12918856568 0.000000000000000 0.000003994463847 0.000000000000000
475.02385963951 0.000000000000000 0.000003994451706 0.000000000000000
474.91853071334 0.000000000000000 0.000003994439534 0.000000000000000
474.81320178717 0.000000000000000 0.000003994427331 0.000000000000000
474.70787286101 0.000000000000000 0.000003994415097 0.000000000000000
474.39714091475 0.000000000000000 0.000003994378826 0.000000000000000
474.08640896850 0.000000000000000 0.000003994342284 0.000000000000000
473.77567702225 0.000000000000000 0.000003994305468 0.000000000000000
473.46494507599 0.000000000000000 0.000003994268376 0.000000000000000
472.75878985599 0.000000000000000 0.000003994183043 0.000000000000000
472.19504715055 0.000000000000000 0.000003994113867 0.000000000000000
471.63130444511 0.000000000000000 0.000003994043740 0.000000000000000
471.19100104685 0.000000000000000 0.000003993988297 0.000000000000000
470.75069764859 0.000000000000000 0.000003993932258 0.000000000000000
470.38419616890 0.000000000000000 0.000003993885152 0.000000000000000
470.01769468921 0.000000000000000 0.000003993837623 0.000000000000000
469.65119320952 0.000000000000000 0.000003993789668 0.000000000000000
469.57789291359 0.000000000000000 0.000003993780025 0.000000000000000
469.50459261765 0.000000000000000 0.000003993770365 0.000000000000000
469.43129232171 0.000000000000000 0.000003993760688 0.000000000000000
469.28469172984 0.000000000000000 0.000003993741281 0.000000000000000
469.13809113796 0.000000000000000 0.000003993721804 0.000000000000000
468.99149054608 0.000000000000000 0.000003993702258 0.000000000000000
468.84488995421 0.000000000000000 0.000003993682641 0.000000000000000
468.54970872688 0.000000000000000 0.000003993642928 0.000000000000000
468.25452749955 0.000000000000000 0.000003993602925 0.000000000000000
467.95934627222 0.000000000000000 0.000003993562632 0.000000000000000
467.66416504490 0.000000000000000 0.000003993522045 0.000000000000000
467.36898381757 0.000000000000000 0.000003993481161 0.000000000000000
466.64619450321 0.000000000000000 0.000003993379784 0.000000000000000
465.92340518885 0.000000000000000 0.000003993276577 0.000000000000000
465.37940776595 0.000000000000000 0.000003993197669 0.000000000000000
464.83541034305 0.000000000000000 0.000003993117686 0.000000000000000
464.38498742608 0.000000000000000 0.000003993050635 0.000000000000000
464.29490284269 0.000000000000000 0.000003993037134 0.000000000000000
464.20481825930 0.000000000000000 0.000003993023603 0.000000000000000
464.11473367590 0.000000000000000 0.000003993010041 0.000000000000000
464.02464909251 0.000000000000000 0.000003992996449 0.000000000000000
463.84447992572 0.000000000000000 0.000003992969172 0.000000000000000
463.66431075893 0.000000000000000 0.000003992941772 0.000000000000000
463.48414159215 0.000000000000000 0.000003992914248 0.000000000000000
463.30397242536 0.000000000000000 0.000003992886600 0.000000000000000
463.12380325857 0.000000000000000 0.000003992858826 0.000000000000000
462.79074663356 0.000000000000000 0.000003992807152 0.000000000000000
462.45769000854 0.000000000000000 0.000003992755043 0.000000000000000
462.12463338353 0.000000000000000 0.000003992702495 0.000000000000000
461.79157675851 0.000000000000000 0.000003992649504 0.000000000000000
461.45852013350 0.000000000000000 0.000003992596065 0.000000000000000
460.80718897879 0.000000000000000 0.000003992490246 0.000000000000000
460.15585782408 0.000000000000000 0.000003992382664 0.000000000000000
459.63578956702 0.000000000000000 0.000003992295474 0.000000000000000
459.11572130996 0.000000000000000 0.000003992207120 0.000000000000000
459.01826291825 0.000000000000000 0.000003992190432 0.000000000000000
458.92080452654 0.000000000000000 0.000003992173702 0.000000000000000
458.82334613483 0.000000000000000 0.000003992156930 0.000000000000000
458.72588774312 0.000000000000000 0.000003992140117 0.000000000000000
458.53097095969 0.000000000000000 0.000003992106364 0.000000000000000
458.33605417627 0.000000000000000 0.000003992072443 0.000000000000000
458.14113739285 0.000000000000000 0.000003992038351 0.000000000000000
457.94622060943 0.000000000000000 0.000003992004089 0.000000000000000
457.75130382601 0.000000000000000 0.000003991969654 0.000000000000000
457.41085471178 0.000000000000000 0.000003991909094 0.000000000000000
457.07040559756 0.000000000000000 0.000003991848001 0.000000000000000
456.72995648333 0.000000000000000 0.000003991786369 0.000000000000000
456.38950736911 0.000000000000000 0.000003991724192 0.000000000000000
456.04905825489 0.000000000000000 0.000003991661465 0.000000000000000
455.41766602487 0.000000000000000 0.000003991543655 0.000000000000000
454.78627379485 0.000000000000000 0.000003991423896 0.000000000000000
454.15488156483 0.000000000000000 0.000003991302149 0.000000000000000
453.73923016860 0.000000000000000 0.000003991220899 0.000000000000000
453.66444809816 0.000000000000000 0.000003991206187 0.000000000000000
453.58966602772 0.000000000000000 0.000003991191446 0.000000000000000
453.51488395728 0.000000000000000 0.000003991176676 0.000000000000000
453.36531981640 0.000000000000000 0.000003991147049 0.000000000000000
453.21575567552 0.000000000000000 0.000003991117306 0.000000000000000
453.06619153464 0.000000000000000 0.000003991087446 0.000000000000000
452.91662739376 0.000000000000000 0.000003991057468 0.000000000000000
452.64274086593 0.000000000000000 0.000003991002265 0.000000000000000
452.36885433810 0.000000000000000 0.000003990946663 0.000000000000000
452.09496781027 0.000000000000000 0.000003990890658 0.000000000000000
451.82108128244 0.000000000000000 0.000003990834247 0.000000000000000
451.21382238096 0.000000000000000 0.000003990707705 0.000000000000000
450.60656347948 0.000000000000000 0.000003990579109 0.000000000000000
450.14059284776 0.000000000000000 0.000003990479014 0.000000000000000
449.67462221604 0.000000000000000 0.000003990377669 0.000000000000000
449.20865158433 0.000000000000000 0.000003990275055 0.000000000000000
448.74268095261 0.000000000000000 0.000003990171153 0.000000000000000
448.67830575904 0.000000000000000 0.000003990156696 0.000000000000000
448.61393056546 0.000000000000000 0.000003990142214 0.000000000000000
448.54955537189 0.000000000000000 0.000003990127707 0.000000000000000
448.42080498474 0.000000000000000 0.000003990098619 0.000000000000000
448.29205459760 0.000000000000000 0.000003990069429 0.000000000000000
448.16330421045 0.000000000000000 0.000003990040138 0.000000000000000
448.03455382330 0.000000000000000 0.000003990010746 0.000000000000000
447.67390673778 0.000000000000000 0.000003989927870 0.000000000000000
447.31325965225 0.000000000000000 0.000003989844183 0.000000000000000
446.95261256673 0.000000000000000 0.000003989759678 0.000000000000000
446.59196548120 0.000000000000000 0.000003989674342 0.000000000000000
445.96594828740 0.000000000000000 0.000003989524218 0.000000000000000
445.45203441506 0.000000000000000 0.000003989399051 0.000000000000000
444.93812054272 0.000000000000000 0.000003989272116 0.000000000000000
444.52630905208 0.000000000000000 0.000003989169104 0.000000000000000
444.11449756144 0.000000000000000 0.000003989064922 0.000000000000000
443.70268607079 0.000000000000000 0.000003988959554 0.000000000000000
443.64372731726 0.000000000000000 0.000003988944371 0.000000000000000
443.58476856372 0.000000000000000 0.000003988929163 0.000000000000000
443.52580981018 0.000000000000000 0.000003988913931 0.000000000000000
443.40789230310 0.000000000000000 0.000003988883391 0.000000000000000
443.28997479603 0.000000000000000 0.000003988852752 0.000000000000000
443.17205728895 0.000000000000000 0.000003988822013 0.000000000000000
443.05413978187 0.000000000000000 0.000003988791174 0.000000000000000
442.65466475575 0.000000000000000 0.000003988685949 0.000000000000000
442.34526500122 0.000000000000000 0.000003988603648 0.000000000000000
442.03586524670 0.000000000000000 0.000003988520637 0.000000000000000
441.72646549217 0.000000000000000 0.000003988436909 0.000000000000000
441.41706573765 0.000000000000000 0.000003988352458 0.000000000000000
440.84592554091 0.000000000000000 0.000003988194635 0.000000000000000
440.27478534417 0.000000000000000 0.000003988034271 0.000000000000000
439.83792130541 0.000000000000000 0.000003987909862 0.000000000000000
439.40105726664 0.000000000000000 0.000003987783915 0.000000000000000
438.96419322788 0.000000000000000 0.000003987656408 0.000000000000000
438.64181351504 0.000000000000000 0.000003987561301 0.000000000000000
438.31943380220 0.000000000000000 0.000003987465322 0.000000000000000
437.99705408937 0.000000000000000 0.000003987368462 0.000000000000000
437.67467437653 0.000000000000000 0.000003987270711 0.000000000000000
437.35229466369 0.000000000000000 0.000003987172058 0.000000000000000
437.02991495086 0.000000000000000 0.000003987072494 0.000000000000000
436.70753523802 0.000000000000000 0.000003986972009 0.000000000000000
436.10529478830 0.000000000000000 0.000003986781785 0.000000000000000
435.50305433858 0.000000000000000 0.000003986588240 0.000000000000000
435.05519433610 0.000000000000000 0.000003986442113 0.000000000000000
434.60733433361 0.000000000000000 0.000003986294081 0.000000000000000
434.15947433113 0.000000000000000 0.000003986144114 0.000000000000000
433.83356746275 0.000000000000000 0.000003986033749 0.000000000000000
433.50766059437 0.000000000000000 0.000003985922331 0.000000000000000
433.18175372600 0.000000000000000 0.000003985809849 0.000000000000000
432.85584685762 0.000000000000000 0.000003985696290 0.000000000000000
432.52993998925 0.000000000000000 0.000003985581640 0.000000000000000
432.20403312087 0.000000000000000 0.000003985465888 0.000000000000000
431.87812625249 0.000000000000000 0.000003985349019 0.000000000000000
431.28899292808 0.000000000000000 0.000003985134884 0.000000000000000
430.69985960366 0.000000000000000 0.000003984916979 0.000000000000000
430.25099026129 0.000000000000000 0.000003984748374 0.000000000000000
429.80212091891 0.000000000000000 0.000003984577497 0.000000000000000
429.35325157654 0.000000000000000 0.000003984404311 0.000000000000000
429.29041057010 0.000000000000000 0.000003984379879 0.000000000000000
429.22756956365 0.000000000000000 0.000003984355401 0.000000000000000
429.16472855721 0.000000000000000 0.000003984330876 0.000000000000000
429.03904654432 0.000000000000000 0.000003984281689 0.000000000000000
428.91336453143 0.000000000000000 0.000003984232315 0.000000000000000
428.78768251854 0.000000000000000 0.000003984182754 0.000000000000000
428.66200050565 0.000000000000000 0.000003984133005 0.000000000000000
428.18563526233 0.000000000000000 0.000003983942725 0.000000000000000
427.84644389002 0.000000000000000 0.000003983805560 0.000000000000000
427.50725251771 0.000000000000000 0.000003983666977 0.000000000000000
427.16806114540 0.000000000000000 0.000003983526959 0.000000000000000
426.82886977309 0.000000000000000 0.000003983385488 0.000000000000000
426.29001060746 0.000000000000000 0.000003983157703 0.000000000000000
425.75115144182 0.000000000000000 0.000003982926127 0.000000000000000
425.21229227619 0.000000000000000 0.000003982690681 0.000000000000000
424.67343311055 0.000000000000000 0.000003982451286 0.000000000000000
424.60069141360 0.000000000000000 0.000003982418663 0.000000000000000
424.52794971664 0.000000000000000 0.000003982385966 0.000000000000000
424.45520801968 0.000000000000000 0.000003982353196 0.000000000000000
424.30972462577 0.000000000000000 0.000003982287432 0.000000000000000
424.16424123186 0.000000000000000 0.000003982221371 0.000000000000000
424.01875783795 0.000000000000000 0.000003982155010 0.000000000000000
423.87327444404 0.000000000000000 0.000003982088348 0.000000000000000
423.54323225112 0.000000000000000 0.000003981935993 0.000000000000000
423.21319005820 0.000000000000000 0.000003981782059 0.000000000000000
422.88314786529 0.000000000000000 0.000003981626526 0.000000000000000
422.55310567237 0.000000000000000 0.000003981469372 0.000000000000000
421.98826851360 0.000000000000000 0.000003981196597 0.000000000000000
421.42343135484 0.000000000000000 0.000003980918906 0.000000000000000
420.85859419607 0.000000000000000 0.000003980636188 0.000000000000000
420.29375703731 0.000000000000000 0.000003980348331 0.000000000000000
420.22641497180 0.000000000000000 0.000003980313663 0.000000000000000
420.15907290630 0.000000000000000 0.000003980278920 0.000000000000000
420.09173084080 0.000000000000000 0.000003980244103 0.000000000000000
419.95704670979 0.000000000000000 0.000003980174241 0.000000000000000
419.82236257878 0.000000000000000 0.000003980104077 0.000000000000000
419.68767844778 0.000000000000000 0.000003980033608 0.000000000000000
419.55299431677 0.000000000000000 0.000003979962833 0.000000000000000
419.15357932398 0.000000000000000 0.000003979751129 0.000000000000000
418.75416433118 0.000000000000000 0.000003979536673 0.000000000000000
418.35474933839 0.000000000000000 0.000003979319421 0.000000000000000
417.95533434559 0.000000000000000 0.000003979099325 0.000000000000000
417.40107908030 0.000000000000000 0.000003978789107 0.000000000000000
416.84682381501 0.000000000000000 0.000003978473195 0.000000000000000
416.29256854972 0.000000000000000 0.000003978151456 0.000000000000000
415.88668551336 0.000000000000000 0.000003977912073 0.000000000000000
415.80550890609 0.000000000000000 0.000003977863808 0.000000000000000
415.72433229881 0.000000000000000 0.000003977815412 0.000000000000000
415.64315569154 0.000000000000000 0.000003977766886 0.000000000000000
415.48080247700 0.000000000000000 0.000003977669438 0.000000000000000
415.31844926245 0.000000000000000 0.000003977571461 0.000000000000000
415.15609604791 0.000000000000000 0.000003977472952 0.000000000000000
414.99374283336 0.000000000000000 0.000003977373906 0.000000000000000
414.65005708032 0.000000000000000 0.000003977162448 0.000000000000000
414.30637132728 0.000000000000000 0.000003976948534 0.000000000000000
413.96268557424 0.000000000000000 0.000003976732125 0.000000000000000
413.61899982119 0.000000000000000 0.000003976513185 0.000000000000000
413.07848566635 0.000000000000000 0.000003976163646 0.000000000000000
412.53797151150 0.000000000000000 0.000003975807599 0.000000000000000
411.99745735665 0.000000000000000 0.000003975444891 0.000000000000000
411.61204655769 0.000000000000000 0.000003975182108 0.000000000000000
411.22663575874 0.000000000000000 0.000003974915796 0.000000000000000
410.84122495978 0.000000000000000 0.000003974645896 0.000000000000000
410.45581416082 0.000000000000000 0.000003974372344 0.000000000000000
410.07040336186 0.000000000000000 0.000003974095075 0.000000000000000
409.68499256290 0.000000000000000 0.000003973814023 0.000000000000000
409.29958176394 0.000000000000000 0.000003973529121 0.000000000000000
408.76400569670 0.000000000000000 0.000003973126691 0.000000000000000
408.22842962945 0.000000000000000 0.000003972716503 0.000000000000000
407.69285356220 0.000000000000000 0.000003972298359 0.000000000000000
407.61257628841 0.000000000000000 0.000003972234986 0.000000000000000
407.53229901462 0.000000000000000 0.000003972171429 0.000000000000000
407.45202174082 0.000000000000000 0.000003972107687 0.000000000000000
407.29146719323 0.000000000000000 0.000003971979646 0.000000000000000
407.13091264564 0.000000000000000 0.000003971850859 0.000000000000000
406.97035809806 0.000000000000000 0.000003971721319 0.000000000000000
406.80980355047 0.000000000000000 0.000003971591020 0.000000000000000
406.40490010752 0.000000000000000 0.000003971259010 0.000000000000000
405.99999666458 0.000000000000000 0.000003970922041 0.000000000000000
405.59509322163 0.000000000000000 0.000003970580014 0.000000000000000
405.19018977869 0.000000000000000 0.000003970232828 0.000000000000000
404.65081969771 0.000000000000000 0.000003969762148 0.000000000000000
404.11144961674 0.000000000000000 0.000003969281874 0.000000000000000
403.67400272301 0.000000000000000 0.000003968885131 0.000000000000000
403.58651334426 0.000000000000000 0.000003968804991 0.000000000000000
403.49902396551 0.000000000000000 0.000003968724586 0.000000000000000
403.41153458677 0.000000000000000 0.000003968643913 0.000000000000000
403.23655582927 0.000000000000000 0.000003968481760 0.000000000000000
403.06157707178 0.000000000000000 0.000003968318524 0.000000000000000
402.88659831429 0.000000000000000 0.000003968154193 0.000000000000000
402.71161955679 0.000000000000000 0.000003967988758 0.000000000000000
402.32704945971 0.000000000000000 0.000003967621235 0.000000000000000
401.94247936262 0.000000000000000 0.000003967248222 0.000000000000000
401.55790926553 0.000000000000000 0.000003966869606 0.000000000000000
401.17333916845 0.000000000000000 0.000003966485273 0.000000000000000
400.62752570809 0.000000000000000 0.000003965929747 0.000000000000000
400.08171224774 0.000000000000000 0.000003965362115 0.000000000000000
399.68464503098 0.000000000000000 0.000003964941362 0.000000000000000
399.28757781422 0.000000000000000 0.000003964513866 0.000000000000000
398.89051059746 0.000000000000000 0.000003964079476 0.000000000000000
398.49344338071 0.000000000000000 0.000003963638037 0.000000000000000
398.09637616395 0.000000000000000 0.000003963189389 0.000000000000000
397.69930894719 0.000000000000000 0.000003962733366 0.000000000000000
397.30224173043 0.000000000000000 0.000003962269798 0.000000000000000
396.72480239295 0.000000000000000 0.000003961581818 0.000000000000000
396.24676856388 0.000000000000000 0.000003960999517 0.000000000000000
396.15116179806 0.000000000000000 0.000003960881638 0.000000000000000
396.05555503225 0.000000000000000 0.000003960763280 0.000000000000000
395.95994826643 0.000000000000000 0.000003960644440 0.000000000000000
395.76873473480 0.000000000000000 0.000003960405304 0.000000000000000
395.57752120317 0.000000000000000 0.000003960164206 0.000000000000000
395.38630767154 0.000000000000000 0.000003959921124 0.000000000000000
395.19509413991 0.000000000000000 0.000003959676034 0.000000000000000
394.77815181963 0.000000000000000 0.000003959134534 0.000000000000000
394.36120949934 0.000000000000000 0.000003958583120 0.000000000000000
393.94426717906 0.000000000000000 0.000003958021526 0.000000000000000
393.52732485877 0.000000000000000 0.000003957449481 0.000000000000000
392.82800555928 0.000000000000000 0.000003956465756 0.000000000000000
392.73378558274 0.000000000000000 0.000003956330833 0.000000000000000
392.63956560619 0.000000000000000 0.000003956195333 0.000000000000000
392.54534562965 0.000000000000000 0.000003956059252 0.000000000000000
392.35690567655 0.000000000000000 0.000003955785332 0.000000000000000
392.16846572346 0.000000000000000 0.000003955509044 0.000000000000000
391.98002577037 0.000000000000000 0.000003955230357 0.000000000000000
391.79158581728 0.000000000000000 0.000003954949240 0.000000000000000
391.33010224668 0.000000000000000 0.000003954250333 0.000000000000000
390.86861867608 0.000000000000000 0.000003953536185 0.000000000000000
390.40713510549 0.000000000000000 0.000003952806296 0.000000000000000
389.94565153489 0.000000000000000 0.000003952060141 0.000000000000000
389.40736956733 0.000000000000000 0.000003951168522 0.000000000000000
389.30544419152 0.000000000000000 0.000003950997040 0.000000000000000
389.20351881571 0.000000000000000 0.000003950824698 0.000000000000000
389.10159343990 0.000000000000000 0.000003950651489 0.000000000000000
388.89774268827 0.000000000000000 0.000003950302447 0.000000000000000
388.69389193665 0.000000000000000 0.000003949949858 0.000000000000000
388.49004118503 0.000000000000000 0.000003949593666 0.000000000000000
388.28619043341 0.000000000000000 0.000003949233816 0.000000000000000
387.83540077597 0.000000000000000 0.000003948424769 0.000000000000000
387.38461111853 0.000000000000000 0.000003947596888 0.000000000000000
386.93382146110 0.000000000000000 0.000003946749485 0.000000000000000
386.48303180366 0.000000000000000 0.000003945881832 0.000000000000000
385.95140843982 0.000000000000000 0.000003944831522 0.000000000000000
385.41978507598 0.000000000000000 0.000003943750635 0.000000000000000
384.88816171213 0.000000000000000 0.000003942637732 0.000000000000000
384.35653834829 0.000000000000000 0.000003941491269 0.000000000000000
383.82491498445 0.000000000000000 0.000003940309588 0.000000000000000
383.29329162061 0.000000000000000 0.000003939090904 0.000000000000000
382.76166825677 0.000000000000000 0.000003937833297 0.000000000000000
382.23004489292 0.000000000000000 0.000003936534693 0.000000000000000
381.69842152908 0.000000000000000 0.000003935192851 0.000000000000000
381.16679816524 0.000000000000000 0.000003933805348 0.000000000000000
380.63517480140 0.000000000000000 0.000003932369566 0.000000000000000
380.10355143755 0.000000000000000 0.000003930882672 0.000000000000000
379.57192807371 0.000000000000000 0.000003929341610 0.000000000000000
378.88966835567 0.000000000000000 0.000003927279182 0.000000000000000
378.20740863763 0.000000000000000 0.000003925114518 0.000000000000000
377.66866246011 0.000000000000000 0.000003923327623 0.000000000000000
377.12991628259 0.000000000000000 0.000003921467676 0.000000000000000
376.59117010507 0.000000000000000 0.000003919530389 0.000000000000000
376.05242392755 0.000000000000000 0.000003917511604 0.000000000000000
375.51367775003 0.000000000000000 0.000003915407650 0.000000000000000
374.97493157251 0.000000000000000 0.000003913215911 0.000000000000000
374.43618539500 0.000000000000000 0.000003910935758 0.000000000000000
373.79033743944 0.000000000000000 0.000003908090252 0.000000000000000
373.14448948388 0.000000000000000 0.000003905137625 0.000000000000000
372.49864152833 0.000000000000000 0.000003902111095 0.000000000000000
371.85279357277 0.000000000000000 0.000003899066887 0.000000000000000
371.09655943021 0.000000000000000 0.000003895583964 0.000000000000000
370.34032528765 0.000000000000000 0.000003892323238 0.000000000000000
369.58409114508 0.000000000000000 0.000003889390171 0.000000000000000
368.82785700252 0.000000000000000 0.000003886823918 0.000000000000000
368.07162285995 0.000000000000000 0.000003884607336 0.000000000000000
367.05508377585 0.000000000000000 0.000003882101066 0.000000000000000
366.03854469175 0.000000000000000 0.000003880024475 0.000000000000000
365.02200560765 0.000000000000000 0.000003878277059 0.000000000000000
364.00546652355 0.000000000000000 0.000003876782136 0.000000000000000
362.98892743944 0.000000000000000 0.000003875483310 0.000000000000000
360.85974930216 0.000000000000000 0.000003873224636 0.000000000000000
358.73057116488 0.000000000000000 0.000003871409638 0.000000000000000
356.60139302760 0.000000000000000 0.000003869896550 0.000000000000000
354.47221489032 0.000000000000000 0.000003868599019 0.000000000000000
352.34303675303 0.000000000000000 0.000003867461737 0.000000000000000
348.14098834939 0.000000000000000 0.000003865548728 0.000000000000000
343.93893994575 0.000000000000000 0.000003863948439 0.000000000000000
339.73689154211 0.000000000000000 0.000003862559981 0.000000000000000
335.53484313846 0.000000000000000 0.000003861322199 0.000000000000000
331.33279473482 0.000000000000000 0.000003860195402 0.000000000000000
321.70285111305 0.000000000000000 0.000003857890672 0.000000000000000
312.07290749129 0.000000000000000 0.000003855834576 0.000000000000000
302.44296386952 0.000000000000000 0.000003853922894 0.000000000000000
292.81302024775 0.000000000000000 0.000003852114994 0.000000000000000
283.18307662599 0.000000000000000 0.000003850401635 0.000000000000000
273.55313300422 0.000000000000000 0.000003848772040 0.000000000000000
263.92318938246 0.000000000000000 0.000003847204593 0.000000000000000
254.29324576069 0.000000000000000 0.000003845681777 0.000000000000000
244.66330213892 0.000000000000000 0.000003844203304 0.000000000000000
235.03335851716 0.000000000000000 0.000003842774824 0.000000000000000
227.16624727637 0.000000000000000 0.000003841641440 0.000000000000000
219.29913603558 0.000000000000000 0.000003840527648 0.000000000000000
213.18243070342 0.000000000000000 0.000003839664744 0.000000000000000
207.06572537127 0.000000000000000 0.000003838791171 0.000000000000000
202.04565549944 0.000000000000000 0.000003838056672 0.000000000000000
197.02558562761 0.000000000000000 0.000003837302203 0.000000000000000
192.00551575579 0.000000000000000 0.000003836527825 0.000000000000000
186.98544588396 0.000000000000000 0.000003835737821 0.000000000000000
181.96537601214 0.000000000000000 0.000003834940491 0.000000000000000
176.94530614031 0.000000000000000 0.000003834149668 0.000000000000000
171.92523626849 0.000000000000000 0.000003833381836 0.000000000000000
166.90516639666 0.000000000000000 0.000003832646659 0.000000000000000
160.74998882731 0.000000000000000 0.000003831790338 0.000000000000000
154.59481125796 0.000000000000000 0.000003830978312 0.000000000000000
148.43963368860 0.000000000000000 0.000003830210971 0.000000000000000
142.28445611925 0.000000000000000 0.000003829492761 0.000000000000000
136.12927854990 0.000000000000000 0.000003828826214 0.000000000000000
126.99002270855 0.000000000000000 0.000003827932703 0.000000000000000
117.85076686719 0.000000000000000 0.000003827153212 0.000000000000000
108.71151102584 0.000000000000000 0.000003826484277 0.000000000000000
99.57225518449 0.000000000000000 0.000003825918550 0.000000000000000
90.43299934313 0.000000000000000 0.000003825447353 0.000000000000000
76.00741503870 0.000000000000000 0.000003824873857 0.000000000000000
61.58183073428 0.000000000000000 0.000003824477828 0.000000000000000
47.15624642985 0.000000000000000 0.000003824226721 0.000000000000000
32.73066212542 0.000000000000000 0.000003824090504 0.000000000000000
18.30507782099 0.000000000000000 0.000003824038297 0.000000000000000
10.00000000000 0.000000000000000 0.000003824031102 0.000000000000000


==> anc/appendix_4e-6_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000004000000000 0.000000000000000
3999.99999998458 0.000000000000000 0.000004000000000 0.000000000000000
3999.99999996917 0.000000000000000 0.000004000000000 0.000000000000000
3999.99984581961 0.000000000000000 0.000004000000000 0.000000000000000
3999.99969167005 0.000000000000000 0.000004000000000 0.000000000000000
3999.99953752049 0.000000000000000 0.000004000000000 0.000000000000000
3999.99799602489 0.000000000000000 0.000004000000000 0.000000000000000
3999.99645452929 0.000000000000000 0.000004000000000 0.000000000000000
3999.99491303369 0.000000000000000 0.000004000000000 0.000000000000000
3999.97949807770 0.000000000000000 0.000004000000000 0.000000000000000
3999.96408312171 0.000000000000000 0.000004000000000 0.000000000000000
3999.94866816572 0.000000000000000 0.000004000000000 0.000000000000000
3999.93325320973 0.000000000000000 0.000004000000000 0.000000000000000
3999.77910364981 0.000000000000000 0.000004000000000 0.000000000000000
3999.62495408990 0.000000000000000 0.000004000000000 0.000000000000000
3999.47080452999 0.000000000000000 0.000004000000000 0.000000000000000
3999.31665497007 0.000000000000000 0.000004000000000 0.000000000000000
3999.16250541016 0.000000000000000 0.000004000000000 0.000000000000000
3997.62100981102 0.000000000000000 0.000004000000000 0.000000000000000
3996.07951421189 0.000000000000000 0.000004000000000 0.000000000000000
3994.53801861275 0.000000000000000 0.000004000000000 0.000000000000000
3992.99652301361 0.000000000000000 0.000004000000000 0.000000000000000
3991.45502741448 0.000000000000000 0.000004000000000 0.000000000000000
3980.18272267470 0.000000000000000 0.000004000000000 0.000000000000000
3968.91041793493 0.000000000000000 0.000004000000000 0.000000000000000
3957.63811319516 0.000000000000000 0.000004000000000 0.000000000000000
3946.36580845539 0.000000000000000 0.000004000000000 0.000000000000000
3935.09350371562 0.000000000000000 0.000004000000000 0.000000000000000
3911.04751440830 0.000000000000000 0.000004000000000 0.000000000000000
3887.00152510097 0.000000000000000 0.000004000000000 0.000000000000000
3862.95553579365 0.000000000000000 0.000004000000000 0.000000000000000
3838.90954648633 0.000000000000000 0.000004000000000 0.000000000000000
3834.10034862486 0.000000000000000 0.000004000000000 0.000000000000000
3829.29115076340 0.000000000000000 0.000004000000000 0.000000000000000
3824.48195290193 0.000000000000000 0.000004000000000 0.000000000000000
3819.67275504047 0.000000000000000 0.000004000000000 0.000000000000000
3810.05435931754 0.000000000000000 0.000004000000000 0.000000000000000
3800.43596359461 0.000000000000000 0.000004000000000 0.000000000000000
3790.81756787168 0.000000000000000 0.000004000000000 0.000000000000000
3781.19917214875 0.000000000000000 0.000004000000000 0.000000000000000
3771.58077642582 0.000000000000000 0.000004000000000 0.000000000000000
3753.22318852281 0.000000000000000 0.000004000000000 0.000000000000000
3734.86560061980 0.000000000000000 0.000004000000000 0.000000000000000
3716.50801271679 0.000000000000000 0.000004000000000 0.000000000000000
3698.15042481378 0.000000000000000 0.000004000000000 0.000000000000000
3679.79283691077 0.000000000000000 0.000004000000000 0.000000000000000
3654.56068858653 0.000000000000000 0.000004000000000 0.000000000000000
3649.51425892168 0.000000000000000 0.000004000000000 0.000000000000000
3644.46782925683 0.000000000000000 0.000004000000000 0.000000000000000
3639.42139959198 0.000000000000000 0.000004000000000 0.000000000000000
3634.37496992714 0.000000000000000 0.000004000000000 0.000000000000000
3624.28211059744 0.000000000000000 0.000004000000000 0.000000000000000
3614.18925126774 0.000000000000000 0.000004000000000 0.000000000000000
3604.09639193804 0.000000000000000 0.000004000000000 0.000000000000000
3594.00353260835 0.000000000000000 0.000004000000000 0.000000000000000
3583.91067327865 0.000000000000000 0.000004000000000 0.000000000000000
3557.48725653011 0.000000000000000 0.000004000000000 0.000000000000000
3531.06383978157 0.000000000000000 0.000004000000000 0.000000000000000
3504.64042303303 0.000000000000000 0.000004000000000 0.000000000000000
3483.01677108068 0.000000000000000 0.000004000000000 0.000000000000000
3479.87653263151 0.000000000000000 0.000004000000000 0.000000000000000
3476.73629418234 0.000000000000000 0.000004000000000 0.000000000000000
3473.59605573317 0.000000000000000 0.000004000000000 0.000000000000000
3467.31557883484 0.000000000000000 0.000004000000000 0.000000000000000
3461.03510193650 0.000000000000000 0.000004000000000 0.000000000000000
3454.75462503816 0.000000000000000 0.000004000000000 0.000000000000000
3448.47414813983 0.000000000000000 0.000004000000000 0.000000000000000
3426.15748552671 0.000000000000000 0.000004000000000 0.000000000000000
3408.61068213392 0.000000000000000 0.000004000000000 0.000000000000000
3391.06387874114 0.000000000000000 0.000004000000000 0.000000000000000
3373.51707534836 0.000000000000000 0.000004000000000 0.000000000000000
3355.97027195558 0.000000000000000 0.000004000000000 0.000000000000000
3332.70653995929 0.000000000000000 0.000004000000000 0.000000000000000
3328.34163313857 0.000000000000000 0.000004000000000 0.000000000000000
3323.97672631785 0.000000000000000 0.000004000000000 0.000000000000000
3319.61181949714 0.000000000000000 0.000004000000000 0.000000000000000
3315.24691267642 0.000000000000000 0.000004000000000 0.000000000000000
3306.51709903499 0.000000000000000 0.000004000000000 0.000000000000000
3297.78728539355 0.000000000000000 0.000004000000000 0.000000000000000
3289.05747175212 0.000000000000000 0.000004000000000 0.000000000000000
3280.32765811069 0.000000000000000 0.000004000000000 0.000000000000000
3271.59784446925 0.000000000000000 0.000004000000000 0.000000000000000
3253.96023328825 0.000000000000000 0.000004000000000 0.000000000000000
3236.32262210724 0.000000000000000 0.000004000000000 0.000000000000000
3218.68501092623 0.000000000000000 0.000004000000000 0.000000000000000
3201.04739974522 0.000000000000000 0.000004000000000 0.000000000000000
3183.40978856422 0.000000000000000 0.000004000000000 0.000000000000000
3166.94268647156 0.000000000000000 0.000004000000000 0.000000000000000
3163.98480704143 0.000000000000000 0.000004000000000 0.000000000000000
3161.02692761130 0.000000000000000 0.000004000000000 0.000000000000000
3158.06904818117 0.000000000000000 0.000004000000000 0.000000000000000
3152.15328932090 0.000000000000000 0.000004000000000 0.000000000000000
3146.23753046064 0.000000000000000 0.000004000000000 0.000000000000000
3140.32177160038 0.000000000000000 0.000004000000000 0.000000000000000
3134.40601274011 0.000000000000000 0.000004000000000 0.000000000000000
3117.33098365480 0.000000000000000 0.000004000000000 0.000000000000000
3100.25595456949 0.000000000000000 0.000004000000000 0.000000000000000
3083.18092548418 0.000000000000000 0.000004000000000 0.000000000000000
3066.10589639887 0.000000000000000 0.000004000000000 0.000000000000000
3049.03086731356 0.000000000000000 0.000004000000000 0.000000000000000
3031.95583822825 0.000000000000000 0.000004000000000 0.000000000000000
3017.97227538806 0.000000000000000 0.000004000000000 0.000000000000000
3003.98871254787 0.000000000000000 0.000004000000000 0.000000000000000
2990.00514970769 0.000000000000000 0.000004000000000 0.000000000000000
2976.02158686750 0.000000000000000 0.000004000000000 0.000000000000000
2959.64545579852 0.000000000000000 0.000004000000000 0.000000000000000
2943.26932472953 0.000000000000000 0.000004000000000 0.000000000000000
2926.89319366055 0.000000000000000 0.000004000000000 0.000000000000000
2910.51706259157 0.000000000000000 0.000004000000000 0.000000000000000
2889.75937411177 0.000000000000000 0.000004000000000 0.000000000000000
2885.60783641581 0.000000000000000 0.000004000000000 0.000000000000000
2881.45629871985 0.000000000000000 0.000004000000000 0.000000000000000
2877.30476102389 0.000000000000000 0.000004000000000 0.000000000000000
2873.15322332793 0.000000000000000 0.000004000000000 0.000000000000000
2864.85014793601 0.000000000000000 0.000004000000000 0.000000000000000
2856.54707254409 0.000000000000000 0.000004000000000 0.000000000000000
2848.24399715217 0.000000000000000 0.000004000000000 0.000000000000000
2839.94092176024 0.000000000000000 0.000004000000000 0.000000000000000
2831.63784636832 0.000000000000000 0.000004000000000 0.000000000000000
2810.36927528469 0.000000000000000 0.000003999999999 0.000000000000000
2789.10070420105 0.000000000000000 0.000003999999999 0.000000000000000
2767.83213311742 0.000000000000000 0.000003999999999 0.000000000000000
2764.28436371055 0.000000000000000 0.000003999999999 0.000000000000000
2760.73659430368 0.000000000000000 0.000003999999999 0.000000000000000
2757.18882489681 0.000000000000000 0.000003999999999 0.000000000000000
2753.64105548994 0.000000000000000 0.000003999999999 0.000000000000000
2746.54551667620 0.000000000000000 0.000003999999999 0.000000000000000
2739.44997786246 0.000000000000000 0.000003999999999 0.000000000000000
2732.35443904872 0.000000000000000 0.000003999999999 0.000000000000000
2721.58506116821 0.000000000000000 0.000003999999999 0.000000000000000
2710.81568328770 0.000000000000000 0.000003999999999 0.000000000000000
2700.04630540718 0.000000000000000 0.000003999999999 0.000000000000000
2689.27692752667 0.000000000000000 0.000003999999999 0.000000000000000
2674.19946746972 0.000000000000000 0.000003999999999 0.000000000000000
2659.12200741276 0.000000000000000 0.000003999999999 0.000000000000000
2644.04454735580 0.000000000000000 0.000003999999999 0.000000000000000
2628.96708729885 0.000000000000000 0.000003999999999 0.000000000000000
2613.88962724189 0.000000000000000 0.000003999999999 0.000000000000000
2598.81216718493 0.000000000000000 0.000003999999999 0.000000000000000
2583.73470712798 0.000000000000000 0.000003999999999 0.000000000000000
2568.65724707102 0.000000000000000 0.000003999999999 0.000000000000000
2553.57978701406 0.000000000000000 0.000003999999999 0.000000000000000
2538.50232695711 0.000000000000000 0.000003999999999 0.000000000000000
2523.42486690015 0.000000000000000 0.000003999999999 0.000000000000000
2506.58347057933 0.000000000000000 0.000003999999999 0.000000000000000
2503.21519131517 0.000000000000000 0.000003999999999 0.000000000000000
2499.84691205100 0.000000000000000 0.000003999999998 0.000000000000000
2496.47863278684 0.000000000000000 0.000003999999998 0.000000000000000
2493.11035352267 0.000000000000000 0.000003999999998 0.000000000000000
2486.37379499435 0.000000000000000 0.000003999999998 0.000000000000000
2479.63723646602 0.000000000000000 0.000003999999998 0.000000000000000
2472.90067793769 0.000000000000000 0.000003999999998 0.000000000000000
2466.16411940936 0.000000000000000 0.000003999999998 0.000000000000000
2459.42756088104 0.000000000000000 0.000003999999998 0.000000000000000
2440.86338397917 0.000000000000000 0.000003999999998 0.000000000000000
2422.29920707730 0.000000000000000 0.000003999999998 0.000000000000000
2403.73503017543 0.000000000000000 0.000003999999998 0.000000000000000
2388.63832772452 0.000000000000000 0.000003999999998 0.000000000000000
2386.41970113917 0.000000000000000 0.000003999999998 0.000000000000000
2384.20107455381 0.000000000000000 0.000003999999998 0.000000000000000
2381.98244796846 0.000000000000000 0.000003999999998 0.000000000000000
2377.54519479775 0.000000000000000 0.000003999999998 0.000000000000000
2373.10794162704 0.000000000000000 0.000003999999998 0.000000000000000
2368.67068845634 0.000000000000000 0.000003999999998 0.000000000000000
2364.23343528563 0.000000000000000 0.000003999999997 0.000000000000000
2348.69213156115 0.000000000000000 0.000003999999997 0.000000000000000
2336.46147455167 0.000000000000000 0.000003999999997 0.000000000000000
2324.23081754219 0.000000000000000 0.000003999999997 0.000000000000000
2312.00016053272 0.000000000000000 0.000003999999997 0.000000000000000
2299.76950352324 0.000000000000000 0.000003999999997 0.000000000000000
2283.25059136038 0.000000000000000 0.000003999999997 0.000000000000000
2279.98388624756 0.000000000000000 0.000003999999996 0.000000000000000
2276.71718113474 0.000000000000000 0.000003999999996 0.000000000000000
2273.45047602192 0.000000000000000 0.000003999999996 0.000000000000000
2270.18377090910 0.000000000000000 0.000003999999996 0.000000000000000
2263.65036068346 0.000000000000000 0.000003999999996 0.000000000000000
2257.11695045782 0.000000000000000 0.000003999999996 0.000000000000000
2250.58354023218 0.000000000000000 0.000003999999996 0.000000000000000
2244.05013000654 0.000000000000000 0.000003999999996 0.000000000000000
2237.51671978090 0.000000000000000 0.000003999999996 0.000000000000000
2221.63192529970 0.000000000000000 0.000003999999996 0.000000000000000
2205.74713081850 0.000000000000000 0.000003999999995 0.000000000000000
2189.86233633730 0.000000000000000 0.000003999999995 0.000000000000000
2173.97754185610 0.000000000000000 0.000003999999995 0.000000000000000
2170.80058295986 0.000000000000000 0.000003999999995 0.000000000000000
2167.62362406361 0.000000000000000 0.000003999999994 0.000000000000000
2164.44666516737 0.000000000000000 0.000003999999994 0.000000000000000
2161.26970627113 0.000000000000000 0.000003999999994 0.000000000000000
2154.91578847865 0.000000000000000 0.000003999999994 0.000000000000000
2148.56187068617 0.000000000000000 0.000003999999994 0.000000000000000
2142.20795289369 0.000000000000000 0.000003999999994 0.000000000000000
2135.85403510121 0.000000000000000 0.000003999999994 0.000000000000000
2129.50011730873 0.000000000000000 0.000003999999994 0.000000000000000
2114.16873754800 0.000000000000000 0.000003999999993 0.000000000000000
2098.83735778726 0.000000000000000 0.000003999999993 0.000000000000000
2083.50597802652 0.000000000000000 0.000003999999992 0.000000000000000
2080.80373062052 0.000000000000000 0.000003999999992 0.000000000000000
2078.10148321452 0.000000000000000 0.000003999999992 0.000000000000000
2075.39923580851 0.000000000000000 0.000003999999992 0.000000000000000
2072.69698840251 0.000000000000000 0.000003999999992 0.000000000000000
2067.29249359050 0.000000000000000 0.000003999999992 0.000000000000000
2061.88799877849 0.000000000000000 0.000003999999991 0.000000000000000
2056.48350396649 0.000000000000000 0.000003999999991 0.000000000000000
2048.34623605892 0.000000000000000 0.000003999999991 0.000000000000000
2040.20896815135 0.000000000000000 0.000003999999990 0.000000000000000
2032.07170024378 0.000000000000000 0.000003999999990 0.000000000000000
2023.93443233621 0.000000000000000 0.000003999999990 0.000000000000000
2012.35293016699 0.000000000000000 0.000003999999989 0.000000000000000
2000.77142799776 0.000000000000000 0.000003999999989 0.000000000000000
1989.18992582853 0.000000000000000 0.000003999999988 0.000000000000000
1977.60842365931 0.000000000000000 0.000003999999987 0.000000000000000
1966.02692149008 0.000000000000000 0.000003999999987 0.000000000000000
1954.44541932085 0.000000000000000 0.000003999999986 0.000000000000000
1942.86391715163 0.000000000000000 0.000003999999985 0.000000000000000
1931.28241498240 0.000000000000000 0.000003999999984 0.000000000000000
1919.70091281317 0.000000000000000 0.000003999999983 0.000000000000000
1908.11941064395 0.000000000000000 0.000003999999983 0.000000000000000
1896.53790847472 0.000000000000000 0.000003999999982 0.000000000000000
1883.93820990917 0.000000000000000 0.000003999999980 0.000000000000000
1881.42562552257 0.000000000000000 0.000003999999980 0.000000000000000
1878.91304113597 0.000000000000000 0.000003999999980 0.000000000000000
1876.40045674937 0.000000000000000 0.000003999999980 0.000000000000000
1873.88787236277 0.000000000000000 0.000003999999979 0.000000000000000
1868.86270358957 0.000000000000000 0.000003999999979 0.000000000000000
1863.83753481638 0.000000000000000 0.000003999999978 0.000000000000000
1858.81236604318 0.000000000000000 0.000003999999978 0.000000000000000
1853.78719726998 0.000000000000000 0.000003999999977 0.000000000000000
1848.76202849678 0.000000000000000 0.000003999999977 0.000000000000000
1834.70072140004 0.000000000000000 0.000003999999975 0.000000000000000
1820.63941430329 0.000000000000000 0.000003999999973 0.000000000000000
1806.57810720655 0.000000000000000 0.000003999999971 0.000000000000000
1795.09425378238 0.000000000000000 0.000003999999970 0.000000000000000
1793.40603408176 0.000000000000000 0.000003999999969 0.000000000000000
1791.71781438114 0.000000000000000 0.000003999999969 0.000000000000000
1790.02959468053 0.000000000000000 0.000003999999969 0.000000000000000
1786.65315527929 0.000000000000000 0.000003999999968 0.000000000000000
1783.27671587806 0.000000000000000 0.000003999999968 0.000000000000000
1779.90027647682 0.000000000000000 0.000003999999967 0.000000000000000
1776.52383707558 0.000000000000000 0.000003999999967 0.000000000000000
1764.73869073724 0.000000000000000 0.000003999999965 0.000000000000000
1755.42566741334 0.000000000000000 0.000003999999963 0.000000000000000
1746.11264408944 0.000000000000000 0.000003999999961 0.000000000000000
1736.79962076554 0.000000000000000 0.000003999999959 0.000000000000000
1727.48659744164 0.000000000000000 0.000003999999957 0.000000000000000
1714.93031834520 0.000000000000000 0.000003999999954 0.000000000000000
1712.43268624728 0.000000000000000 0.000003999999954 0.000000000000000
1709.93505414936 0.000000000000000 0.000003999999953 0.000000000000000
1707.43742205143 0.000000000000000 0.000003999999952 0.000000000000000
1704.93978995351 0.000000000000000 0.000003999999952 0.000000000000000
1699.94452575766 0.000000000000000 0.000003999999950 0.000000000000000
1694.94926156182 0.000000000000000 0.000003999999949 0.000000000000000
1689.95399736597 0.000000000000000 0.000003999999948 0.000000000000000
1684.95873317012 0.000000000000000 0.000003999999946 0.000000000000000
1679.96346897427 0.000000000000000 0.000003999999945 0.000000000000000
1667.66525626482 0.000000000000000 0.000003999999941 0.000000000000000
1655.36704355536 0.000000000000000 0.000003999999937 0.000000000000000
1643.06883084590 0.000000000000000 0.000003999999933 0.000000000000000
1630.77061813644 0.000000000000000 0.000003999999928 0.000000000000000
1628.38674929031 0.000000000000000 0.000003999999927 0.000000000000000
1626.00288044418 0.000000000000000 0.000003999999926 0.000000000000000
1623.61901159805 0.000000000000000 0.000003999999925 0.000000000000000
1621.23514275192 0.000000000000000 0.000003999999924 0.000000000000000
1616.46740505967 0.000000000000000 0.000003999999922 0.000000000000000
1611.69966736741 0.000000000000000 0.000003999999920 0.000000000000000
1606.93192967515 0.000000000000000 0.000003999999918 0.000000000000000
1602.16419198289 0.000000000000000 0.000003999999915 0.000000000000000
1593.43139797690 0.000000000000000 0.000003999999911 0.000000000000000
1584.69860397091 0.000000000000000 0.000003999999907 0.000000000000000
1575.96580996491 0.000000000000000 0.000003999999902 0.000000000000000
1567.23301595892 0.000000000000000 0.000003999999897 0.000000000000000
1558.50022195293 0.000000000000000 0.000003999999891 0.000000000000000
1550.42534113482 0.000000000000000 0.000003999999886 0.000000000000000
1542.35046031671 0.000000000000000 0.000003999999881 0.000000000000000
1534.27557949860 0.000000000000000 0.000003999999875 0.000000000000000
1526.20069868048 0.000000000000000 0.000003999999869 0.000000000000000
1518.12581786237 0.000000000000000 0.000003999999862 0.000000000000000
1510.05093704426 0.000000000000000 0.000003999999856 0.000000000000000
1501.97605622615 0.000000000000000 0.000003999999848 0.000000000000000
1492.89073817598 0.000000000000000 0.000003999999840 0.000000000000000
1483.80542012581 0.000000000000000 0.000003999999831 0.000000000000000
1474.72010207564 0.000000000000000 0.000003999999821 0.000000000000000
1465.63478402547 0.000000000000000 0.000003999999811 0.000000000000000
1456.54946597530 0.000000000000000 0.000003999999800 0.000000000000000
1447.46414792512 0.000000000000000 0.000003999999788 0.000000000000000
1438.37882987495 0.000000000000000 0.000003999999776 0.000000000000000
1429.29351182478 0.000000000000000 0.000003999999763 0.000000000000000
1418.67092006321 0.000000000000000 0.000003999999746 0.000000000000000
1408.04832830164 0.000000000000000 0.000003999999729 0.000000000000000
1397.42573654007 0.000000000000000 0.000003999999709 0.000000000000000
1389.19388789557 0.000000000000000 0.000003999999694 0.000000000000000
1380.96203925107 0.000000000000000 0.000003999999677 0.000000000000000
1372.73019060656 0.000000000000000 0.000003999999659 0.000000000000000
1371.47459987164 0.000000000000000 0.000003999999656 0.000000000000000
1370.21900913672 0.000000000000000 0.000003999999653 0.000000000000000
1368.96341840180 0.000000000000000 0.000003999999650 0.000000000000000
1367.70782766688 0.000000000000000 0.000003999999647 0.000000000000000
1366.45223693196 0.000000000000000 0.000003999999644 0.000000000000000
1363.94105546212 0.000000000000000 0.000003999999638 0.000000000000000
1361.42987399228 0.000000000000000 0.000003999999632 0.000000000000000
1358.91869252244 0.000000000000000 0.000003999999626 0.000000000000000
1356.40751105260 0.000000000000000 0.000003999999620 0.000000000000000
1354.69557743230 0.000000000000000 0.000003999999615 0.000000000000000
1353.30984349663 0.000000000000000 0.000003999999612 0.000000000000000
1352.17262828993 0.000000000000000 0.000003999999609 0.000000000000000
1351.03541308323 0.000000000000000 0.000003999999606 0.000000000000000
1349.89819787653 0.000000000000000 0.000003999999603 0.000000000000000
1349.74609918822 0.000000000000000 0.000003999999603 0.000000000000000
1349.59400049992 0.000000000000000 0.000003999999602 0.000000000000000
1349.44190181161 0.000000000000000 0.000003999999602 0.000000000000000
1349.28980312330 0.000000000000000 0.000003999999601 0.000000000000000
1348.98560574668 0.000000000000000 0.000003999999600 0.000000000000000
1348.68140837006 0.000000000000000 0.000003999999600 0.000000000000000
1348.37721099345 0.000000000000000 0.000003999999599 0.000000000000000
1348.07301361683 0.000000000000000 0.000003999999598 0.000000000000000
1347.76881624021 0.000000000000000 0.000003999999597 0.000000000000000
1347.21714666014 0.000000000000000 0.000003999999596 0.000000000000000
1346.66547708007 0.000000000000000 0.000003999999594 0.000000000000000
1346.11380750000 0.000000000000000 0.000003999999593 0.000000000000000
1345.56213791993 0.000000000000000 0.000003999999591 0.000000000000000
1345.01046833986 0.000000000000000 0.000003999999590 0.000000000000000
1343.70125381173 0.000000000000000 0.000003999999586 0.000000000000000
1342.39203928360 0.000000000000000 0.000003999999582 0.000000000000000
1341.08282475547 0.000000000000000 0.000003999999579 0.000000000000000
1339.77361022734 0.000000000000000 0.000003999999575 0.000000000000000
1338.46439569920 0.000000000000000 0.000003999999571 0.000000000000000
1336.22190293395 0.000000000000000 0.000003999999564 0.000000000000000
1333.97941016869 0.000000000000000 0.000003999999558 0.000000000000000
1331.73691740344 0.000000000000000 0.000003999999551 0.000000000000000
1329.49442463818 0.000000000000000 0.000003999999544 0.000000000000000
1327.77983609631 0.000000000000000 0.000003999999538 0.000000000000000
1326.06524755444 0.000000000000000 0.000003999999533 0.000000000000000
1324.85084548938 0.000000000000000 0.000003999999529 0.000000000000000
1323.63644342432 0.000000000000000 0.000003999999525 0.000000000000000
1322.75727215191 0.000000000000000 0.000003999999522 0.000000000000000
1321.87810087950 0.000000000000000 0.000003999999519 0.000000000000000
1321.17761978002 0.000000000000000 0.000003999999517 0.000000000000000
1320.47713868054 0.000000000000000 0.000003999999515 0.000000000000000
1319.77665758107 0.000000000000000 0.000003999999512 0.000000000000000
1319.67782529521 0.000000000000000 0.000003999999512 0.000000000000000
1319.57899300935 0.000000000000000 0.000003999999512 0.000000000000000
1319.48016072350 0.000000000000000 0.000003999999511 0.000000000000000
1319.28249615178 0.000000000000000 0.000003999999511 0.000000000000000
1319.08483158007 0.000000000000000 0.000003999999510 0.000000000000000
1318.88716700836 0.000000000000000 0.000003999999509 0.000000000000000
1318.68950243665 0.000000000000000 0.000003999999509 0.000000000000000
1317.88950237461 0.000000000000000 0.000003999999506 0.000000000000000
1317.34832084590 0.000000000000000 0.000003999999504 0.000000000000000
1316.80713931720 0.000000000000000 0.000003999999502 0.000000000000000
1316.26595778849 0.000000000000000 0.000003999999500 0.000000000000000
1315.72477625979 0.000000000000000 0.000003999999499 0.000000000000000
1314.75674543605 0.000000000000000 0.000003999999495 0.000000000000000
1313.78871461231 0.000000000000000 0.000003999999492 0.000000000000000
1312.82068378856 0.000000000000000 0.000003999999488 0.000000000000000
1311.85265296482 0.000000000000000 0.000003999999485 0.000000000000000
1310.22160967526 0.000000000000000 0.000003999999479 0.000000000000000
1308.59056638570 0.000000000000000 0.000003999999473 0.000000000000000
1306.95952309613 0.000000000000000 0.000003999999467 0.000000000000000
1305.32847980657 0.000000000000000 0.000003999999461 0.000000000000000
1302.70548420195 0.000000000000000 0.000003999999451 0.000000000000000
1300.08248859734 0.000000000000000 0.000003999999441 0.000000000000000
1297.97469169143 0.000000000000000 0.000003999999433 0.000000000000000
1296.26657413690 0.000000000000000 0.000003999999426 0.000000000000000
1294.87307719066 0.000000000000000 0.000003999999420 0.000000000000000
1293.71965391685 0.000000000000000 0.000003999999415 0.000000000000000
1292.56623064305 0.000000000000000 0.000003999999411 0.000000000000000
1291.63339641249 0.000000000000000 0.000003999999407 0.000000000000000
1290.70056218194 0.000000000000000 0.000003999999403 0.000000000000000
1290.51399533583 0.000000000000000 0.000003999999402 0.000000000000000
1290.32742848972 0.000000000000000 0.000003999999401 0.000000000000000
1290.14086164361 0.000000000000000 0.000003999999400 0.000000000000000
1289.95429479750 0.000000000000000 0.000003999999400 0.000000000000000
1289.58116110528 0.000000000000000 0.000003999999398 0.000000000000000
1289.20802741306 0.000000000000000 0.000003999999397 0.000000000000000
1288.83489372084 0.000000000000000 0.000003999999395 0.000000000000000
1288.46176002862 0.000000000000000 0.000003999999393 0.000000000000000
1287.76939017303 0.000000000000000 0.000003999999390 0.000000000000000
1287.07702031745 0.000000000000000 0.000003999999387 0.000000000000000
1286.38465046187 0.000000000000000 0.000003999999384 0.000000000000000
1285.56722971265 0.000000000000000 0.000003999999381 0.000000000000000
1284.74980896344 0.000000000000000 0.000003999999377 0.000000000000000
1283.93238821423 0.000000000000000 0.000003999999374 0.000000000000000
1283.11496746501 0.000000000000000 0.000003999999370 0.000000000000000
1281.48288503812 0.000000000000000 0.000003999999363 0.000000000000000
1279.85080261122 0.000000000000000 0.000003999999355 0.000000000000000
1278.21872018432 0.000000000000000 0.000003999999348 0.000000000000000
1276.58663775743 0.000000000000000 0.000003999999340 0.000000000000000
1274.02506578567 0.000000000000000 0.000003999999328 0.000000000000000
1271.46349381391 0.000000000000000 0.000003999999316 0.000000000000000
1269.41848277998 0.000000000000000 0.000003999999305 0.000000000000000
1267.76217495833 0.000000000000000 0.000003999999297 0.000000000000000
1266.41123941410 0.000000000000000 0.000003999999290 0.000000000000000
1265.29243948908 0.000000000000000 0.000003999999285 0.000000000000000
1264.17363956406 0.000000000000000 0.000003999999279 0.000000000000000
1263.26193643305 0.000000000000000 0.000003999999274 0.000000000000000
1262.35023330204 0.000000000000000 0.000003999999269 0.000000000000000
1262.16789267584 0.000000000000000 0.000003999999268 0.000000000000000
1261.98555204964 0.000000000000000 0.000003999999267 0.000000000000000
1261.80321142343 0.000000000000000 0.000003999999266 0.000000000000000
1261.62087079723 0.000000000000000 0.000003999999265 0.000000000000000
1261.25618954483 0.000000000000000 0.000003999999264 0.000000000000000
1260.89150829242 0.000000000000000 0.000003999999262 0.000000000000000
1260.52682704002 0.000000000000000 0.000003999999260 0.000000000000000
1260.16214578762 0.000000000000000 0.000003999999258 0.000000000000000
1259.52256766633 0.000000000000000 0.000003999999254 0.000000000000000
1258.88298954504 0.000000000000000 0.000003999999251 0.000000000000000
1258.24341142375 0.000000000000000 0.000003999999247 0.000000000000000
1257.44922202765 0.000000000000000 0.000003999999243 0.000000000000000
1256.65503263156 0.000000000000000 0.000003999999239 0.000000000000000
1255.86084323547 0.000000000000000 0.000003999999234 0.000000000000000
1255.06665383938 0.000000000000000 0.000003999999230 0.000000000000000
1253.49897906495 0.000000000000000 0.000003999999221 0.000000000000000
1251.93130429053 0.000000000000000 0.000003999999212 0.000000000000000
1250.36362951610 0.000000000000000 0.000003999999203 0.000000000000000
1248.79595474168 0.000000000000000 0.000003999999194 0.000000000000000
1246.31108714241 0.000000000000000 0.000003999999179 0.000000000000000
1243.82621954313 0.000000000000000 0.000003999999164 0.000000000000000
1241.79240247387 0.000000000000000 0.000003999999152 0.000000000000000
1240.14154601424 0.000000000000000 0.000003999999141 0.000000000000000
1238.79414158417 0.000000000000000 0.000003999999133 0.000000000000000
1237.68058776529 0.000000000000000 0.000003999999126 0.000000000000000
1236.56703394640 0.000000000000000 0.000003999999119 0.000000000000000
1235.68357900911 0.000000000000000 0.000003999999113 0.000000000000000
1234.80012407181 0.000000000000000 0.000003999999107 0.000000000000000
1234.62343308435 0.000000000000000 0.000003999999106 0.000000000000000
1234.44674209689 0.000000000000000 0.000003999999105 0.000000000000000
1234.27005110943 0.000000000000000 0.000003999999104 0.000000000000000
1234.09336012198 0.000000000000000 0.000003999999103 0.000000000000000
1233.73997814706 0.000000000000000 0.000003999999100 0.000000000000000
1233.38659617214 0.000000000000000 0.000003999999098 0.000000000000000
1233.03321419722 0.000000000000000 0.000003999999095 0.000000000000000
1232.67983222230 0.000000000000000 0.000003999999093 0.000000000000000
1232.04262951253 0.000000000000000 0.000003999999089 0.000000000000000
1231.40542680275 0.000000000000000 0.000003999999085 0.000000000000000
1230.76822409297 0.000000000000000 0.000003999999080 0.000000000000000
1229.98937216367 0.000000000000000 0.000003999999075 0.000000000000000
1229.21052023437 0.000000000000000 0.000003999999070 0.000000000000000
1228.43166830507 0.000000000000000 0.000003999999064 0.000000000000000
1227.65281637578 0.000000000000000 0.000003999999059 0.000000000000000
1226.14374048656 0.000000000000000 0.000003999999048 0.000000000000000
1224.63466459734 0.000000000000000 0.000003999999038 0.000000000000000
1223.12558870812 0.000000000000000 0.000003999999027 0.000000000000000
1221.61651281890 0.000000000000000 0.000003999999016 0.000000000000000
1219.17767041671 0.000000000000000 0.000003999998998 0.000000000000000
1217.24234605693 0.000000000000000 0.000003999998983 0.000000000000000
1215.30702169715 0.000000000000000 0.000003999998968 0.000000000000000
1213.93853279132 0.000000000000000 0.000003999998958 0.000000000000000
1212.57004388549 0.000000000000000 0.000003999998947 0.000000000000000
1211.60019066466 0.000000000000000 0.000003999998939 0.000000000000000
1210.63033744383 0.000000000000000 0.000003999998932 0.000000000000000
1209.91285511208 0.000000000000000 0.000003999998926 0.000000000000000
1209.19537278032 0.000000000000000 0.000003999998920 0.000000000000000
1208.47789044857 0.000000000000000 0.000003999998914 0.000000000000000
1207.76040811681 0.000000000000000 0.000003999998908 0.000000000000000
1207.29887596029 0.000000000000000 0.000003999998905 0.000000000000000
1206.83734380376 0.000000000000000 0.000003999998901 0.000000000000000
1206.37581164724 0.000000000000000 0.000003999998897 0.000000000000000
1205.91427949071 0.000000000000000 0.000003999998893 0.000000000000000
1205.45274733418 0.000000000000000 0.000003999998889 0.000000000000000
1204.99121517766 0.000000000000000 0.000003999998886 0.000000000000000
1204.52968302113 0.000000000000000 0.000003999998882 0.000000000000000
1203.60661870808 0.000000000000000 0.000003999998874 0.000000000000000
1202.68355439503 0.000000000000000 0.000003999998866 0.000000000000000
1201.76049008197 0.000000000000000 0.000003999998858 0.000000000000000
1200.83742576892 0.000000000000000 0.000003999998850 0.000000000000000
1199.44992821727 0.000000000000000 0.000003999998838 0.000000000000000
1198.06243066562 0.000000000000000 0.000003999998826 0.000000000000000
1196.67493311396 0.000000000000000 0.000003999998813 0.000000000000000
1195.28743556231 0.000000000000000 0.000003999998801 0.000000000000000
1192.87274363186 0.000000000000000 0.000003999998779 0.000000000000000
1190.93350765675 0.000000000000000 0.000003999998760 0.000000000000000
1188.99427168164 0.000000000000000 0.000003999998742 0.000000000000000
1187.62309001303 0.000000000000000 0.000003999998729 0.000000000000000
1186.25190834441 0.000000000000000 0.000003999998715 0.000000000000000
1185.28181125062 0.000000000000000 0.000003999998706 0.000000000000000
1184.31171415684 0.000000000000000 0.000003999998696 0.000000000000000
1183.59792710036 0.000000000000000 0.000003999998689 0.000000000000000
1182.88414004389 0.000000000000000 0.000003999998682 0.000000000000000
1182.17035298742 0.000000000000000 0.000003999998675 0.000000000000000
1181.45656593095 0.000000000000000 0.000003999998667 0.000000000000000
1181.35767713168 0.000000000000000 0.000003999998666 0.000000000000000
1181.25878833241 0.000000000000000 0.000003999998665 0.000000000000000
1181.15989953315 0.000000000000000 0.000003999998664 0.000000000000000
1180.96212193461 0.000000000000000 0.000003999998662 0.000000000000000
1180.76434433607 0.000000000000000 0.000003999998660 0.000000000000000
1180.56656673753 0.000000000000000 0.000003999998658 0.000000000000000
1180.36878913900 0.000000000000000 0.000003999998656 0.000000000000000
1179.79709078088 0.000000000000000 0.000003999998650 0.000000000000000
1179.33157449220 0.000000000000000 0.000003999998645 0.000000000000000
1178.86605820352 0.000000000000000 0.000003999998640 0.000000000000000
1178.40054191484 0.000000000000000 0.000003999998636 0.000000000000000
1177.93502562616 0.000000000000000 0.000003999998631 0.000000000000000
1177.07418623082 0.000000000000000 0.000003999998622 0.000000000000000
1176.21334683547 0.000000000000000 0.000003999998612 0.000000000000000
1175.35250744013 0.000000000000000 0.000003999998603 0.000000000000000
1174.49166804478 0.000000000000000 0.000003999998594 0.000000000000000
1173.07603473858 0.000000000000000 0.000003999998578 0.000000000000000
1171.66040143238 0.000000000000000 0.000003999998563 0.000000000000000
1170.24476812618 0.000000000000000 0.000003999998547 0.000000000000000
1168.82913481998 0.000000000000000 0.000003999998531 0.000000000000000
1166.51142705295 0.000000000000000 0.000003999998504 0.000000000000000
1164.66853788836 0.000000000000000 0.000003999998483 0.000000000000000
1162.82564872378 0.000000000000000 0.000003999998461 0.000000000000000
1161.52265168677 0.000000000000000 0.000003999998445 0.000000000000000
1160.21965464975 0.000000000000000 0.000003999998429 0.000000000000000
1159.29634734818 0.000000000000000 0.000003999998418 0.000000000000000
1158.37304004661 0.000000000000000 0.000003999998406 0.000000000000000
1157.69005963200 0.000000000000000 0.000003999998398 0.000000000000000
1157.00707921738 0.000000000000000 0.000003999998389 0.000000000000000
1156.32409880276 0.000000000000000 0.000003999998380 0.000000000000000
1155.64111838814 0.000000000000000 0.000003999998372 0.000000000000000
1155.20193809086 0.000000000000000 0.000003999998366 0.000000000000000
1154.76275779357 0.000000000000000 0.000003999998360 0.000000000000000
1154.32357749629 0.000000000000000 0.000003999998355 0.000000000000000
1153.88439719901 0.000000000000000 0.000003999998349 0.000000000000000
1153.44521690172 0.000000000000000 0.000003999998343 0.000000000000000
1153.00603660444 0.000000000000000 0.000003999998338 0.000000000000000
1152.56685630716 0.000000000000000 0.000003999998332 0.000000000000000
1151.68849571259 0.000000000000000 0.000003999998320 0.000000000000000
1150.81013511803 0.000000000000000 0.000003999998309 0.000000000000000
1149.93177452346 0.000000000000000 0.000003999998297 0.000000000000000
1149.05341392890 0.000000000000000 0.000003999998285 0.000000000000000
1147.73301674560 0.000000000000000 0.000003999998267 0.000000000000000
1146.41261956230 0.000000000000000 0.000003999998249 0.000000000000000
1145.09222237901 0.000000000000000 0.000003999998231 0.000000000000000
1143.77182519571 0.000000000000000 0.000003999998212 0.000000000000000
1141.46628883059 0.000000000000000 0.000003999998179 0.000000000000000
1139.61401865631 0.000000000000000 0.000003999998152 0.000000000000000
1137.76174848204 0.000000000000000 0.000003999998125 0.000000000000000
1136.45233890111 0.000000000000000 0.000003999998105 0.000000000000000
1135.14292932019 0.000000000000000 0.000003999998085 0.000000000000000
1134.21681046257 0.000000000000000 0.000003999998071 0.000000000000000
1133.29069160495 0.000000000000000 0.000003999998056 0.000000000000000
1132.60964231992 0.000000000000000 0.000003999998046 0.000000000000000
1131.92859303489 0.000000000000000 0.000003999998035 0.000000000000000
1131.24754374986 0.000000000000000 0.000003999998024 0.000000000000000
1130.56649446483 0.000000000000000 0.000003999998014 0.000000000000000
1130.47082121949 0.000000000000000 0.000003999998012 0.000000000000000
1130.37514797414 0.000000000000000 0.000003999998011 0.000000000000000
1130.27947472879 0.000000000000000 0.000003999998009 0.000000000000000
1130.18380148344 0.000000000000000 0.000003999998007 0.000000000000000
1129.99245499274 0.000000000000000 0.000003999998004 0.000000000000000
1129.80110850204 0.000000000000000 0.000003999998001 0.000000000000000
1129.60976201135 0.000000000000000 0.000003999997998 0.000000000000000
1129.41841552065 0.000000000000000 0.000003999997995 0.000000000000000
1129.22706902995 0.000000000000000 0.000003999997992 0.000000000000000
1128.77542311373 0.000000000000000 0.000003999997985 0.000000000000000
1128.32377719751 0.000000000000000 0.000003999997978 0.000000000000000
1127.87213128128 0.000000000000000 0.000003999997970 0.000000000000000
1127.42048536506 0.000000000000000 0.000003999997963 0.000000000000000
1126.96883944884 0.000000000000000 0.000003999997955 0.000000000000000
1126.06036311391 0.000000000000000 0.000003999997940 0.000000000000000
1125.15188677897 0.000000000000000 0.000003999997925 0.000000000000000
1124.24341044404 0.000000000000000 0.000003999997910 0.000000000000000
1123.33493410911 0.000000000000000 0.000003999997895 0.000000000000000
1122.42645777418 0.000000000000000 0.000003999997879 0.000000000000000
1120.79107966180 0.000000000000000 0.000003999997851 0.000000000000000
1119.15570154942 0.000000000000000 0.000003999997822 0.000000000000000
1117.52032343704 0.000000000000000 0.000003999997793 0.000000000000000
1115.88494532466 0.000000000000000 0.000003999997764 0.000000000000000
1113.92253824624 0.000000000000000 0.000003999997728 0.000000000000000
1111.96013116782 0.000000000000000 0.000003999997691 0.000000000000000
1110.51703069481 0.000000000000000 0.000003999997664 0.000000000000000
1109.34943523071 0.000000000000000 0.000003999997642 0.000000000000000
1108.39008653952 0.000000000000000 0.000003999997623 0.000000000000000
1107.43073784833 0.000000000000000 0.000003999997604 0.000000000000000
1106.64164217026 0.000000000000000 0.000003999997589 0.000000000000000
1105.99366347442 0.000000000000000 0.000003999997576 0.000000000000000
1105.86406773525 0.000000000000000 0.000003999997573 0.000000000000000
1105.73447199608 0.000000000000000 0.000003999997571 0.000000000000000
1105.60487625692 0.000000000000000 0.000003999997568 0.000000000000000
1105.47528051775 0.000000000000000 0.000003999997566 0.000000000000000
1105.21608903941 0.000000000000000 0.000003999997560 0.000000000000000
1104.95689756108 0.000000000000000 0.000003999997555 0.000000000000000
1104.69770608274 0.000000000000000 0.000003999997550 0.000000000000000
1104.43851460441 0.000000000000000 0.000003999997545 0.000000000000000
1104.17932312607 0.000000000000000 0.000003999997540 0.000000000000000
1103.64450165586 0.000000000000000 0.000003999997529 0.000000000000000
1103.10968018564 0.000000000000000 0.000003999997518 0.000000000000000
1102.57485871542 0.000000000000000 0.000003999997507 0.000000000000000
1102.04003724520 0.000000000000000 0.000003999997496 0.000000000000000
1101.50521577499 0.000000000000000 0.000003999997485 0.000000000000000
1100.50788714113 0.000000000000000 0.000003999997464 0.000000000000000
1099.51055850728 0.000000000000000 0.000003999997443 0.000000000000000
1098.51322987342 0.000000000000000 0.000003999997422 0.000000000000000
1097.51590123957 0.000000000000000 0.000003999997401 0.000000000000000
1096.51857260572 0.000000000000000 0.000003999997379 0.000000000000000
1094.49130306246 0.000000000000000 0.000003999997335 0.000000000000000
1092.46403351920 0.000000000000000 0.000003999997290 0.000000000000000
1090.43676397595 0.000000000000000 0.000003999997244 0.000000000000000
1088.95968374298 0.000000000000000 0.000003999997210 0.000000000000000
1087.48260351002 0.000000000000000 0.000003999997176 0.000000000000000
1086.44355809188 0.000000000000000 0.000003999997151 0.000000000000000
1085.40451267375 0.000000000000000 0.000003999997126 0.000000000000000
1084.65907093518 0.000000000000000 0.000003999997108 0.000000000000000
1083.91362919660 0.000000000000000 0.000003999997090 0.000000000000000
1083.33732500608 0.000000000000000 0.000003999997076 0.000000000000000
1082.76102081556 0.000000000000000 0.000003999997062 0.000000000000000
1082.18471662504 0.000000000000000 0.000003999997048 0.000000000000000
1081.75784898518 0.000000000000000 0.000003999997037 0.000000000000000
1081.33098134533 0.000000000000000 0.000003999997027 0.000000000000000
1080.90411370547 0.000000000000000 0.000003999997016 0.000000000000000
1080.47724606561 0.000000000000000 0.000003999997005 0.000000000000000
1080.05037842576 0.000000000000000 0.000003999996995 0.000000000000000
1079.62351078590 0.000000000000000 0.000003999996984 0.000000000000000
1079.19664314605 0.000000000000000 0.000003999996973 0.000000000000000
1078.34290786633 0.000000000000000 0.000003999996951 0.000000000000000
1077.48917258662 0.000000000000000 0.000003999996929 0.000000000000000
1076.63543730691 0.000000000000000 0.000003999996907 0.000000000000000
1075.78170202719 0.000000000000000 0.000003999996885 0.000000000000000
1074.55284662553 0.000000000000000 0.000003999996852 0.000000000000000
1073.32399122387 0.000000000000000 0.000003999996820 0.000000000000000
1072.09513582221 0.000000000000000 0.000003999996786 0.000000000000000
1070.86628042055 0.000000000000000 0.000003999996753 0.000000000000000
1068.72669208664 0.000000000000000 0.000003999996694 0.000000000000000
1067.00901593486 0.000000000000000 0.000003999996645 0.000000000000000
1065.29133978307 0.000000000000000 0.000003999996596 0.000000000000000
1064.07750398797 0.000000000000000 0.000003999996560 0.000000000000000
1062.86366819287 0.000000000000000 0.000003999996525 0.000000000000000
1062.00525286532 0.000000000000000 0.000003999996499 0.000000000000000
1061.14683753778 0.000000000000000 0.000003999996473 0.000000000000000
1060.51534461207 0.000000000000000 0.000003999996454 0.000000000000000
1059.88385168637 0.000000000000000 0.000003999996435 0.000000000000000
1059.25235876066 0.000000000000000 0.000003999996416 0.000000000000000
1058.62086583496 0.000000000000000 0.000003999996396 0.000000000000000
1058.53388847326 0.000000000000000 0.000003999996394 0.000000000000000
1058.44691111157 0.000000000000000 0.000003999996391 0.000000000000000
1058.35993374987 0.000000000000000 0.000003999996388 0.000000000000000
1058.18597902647 0.000000000000000 0.000003999996383 0.000000000000000
1058.01202430308 0.000000000000000 0.000003999996378 0.000000000000000
1057.83806957968 0.000000000000000 0.000003999996372 0.000000000000000
1057.66411485629 0.000000000000000 0.000003999996367 0.000000000000000
1057.15586548528 0.000000000000000 0.000003999996351 0.000000000000000
1056.74383564364 0.000000000000000 0.000003999996338 0.000000000000000
1056.33180580200 0.000000000000000 0.000003999996325 0.000000000000000
1055.91977596037 0.000000000000000 0.000003999996312 0.000000000000000
1055.50774611873 0.000000000000000 0.000003999996299 0.000000000000000
1054.74594545156 0.000000000000000 0.000003999996275 0.000000000000000
1053.98414478439 0.000000000000000 0.000003999996250 0.000000000000000
1053.22234411722 0.000000000000000 0.000003999996226 0.000000000000000
1052.46054345005 0.000000000000000 0.000003999996201 0.000000000000000
1051.20791065055 0.000000000000000 0.000003999996160 0.000000000000000
1049.95527785105 0.000000000000000 0.000003999996118 0.000000000000000
1048.70264505155 0.000000000000000 0.000003999996076 0.000000000000000
1047.45001225205 0.000000000000000 0.000003999996033 0.000000000000000
1045.38698374860 0.000000000000000 0.000003999995962 0.000000000000000
1043.74574770239 0.000000000000000 0.000003999995904 0.000000000000000
1042.10451165618 0.000000000000000 0.000003999995845 0.000000000000000
1040.94482918561 0.000000000000000 0.000003999995803 0.000000000000000
1039.78514671504 0.000000000000000 0.000003999995760 0.000000000000000
1038.96402960441 0.000000000000000 0.000003999995730 0.000000000000000
1038.14291249379 0.000000000000000 0.000003999995699 0.000000000000000
1037.53630358643 0.000000000000000 0.000003999995676 0.000000000000000
1036.92969467907 0.000000000000000 0.000003999995653 0.000000000000000
1036.32308577171 0.000000000000000 0.000003999995630 0.000000000000000
1035.71647686435 0.000000000000000 0.000003999995607 0.000000000000000
1035.32374682118 0.000000000000000 0.000003999995592 0.000000000000000
1034.93101677801 0.000000000000000 0.000003999995577 0.000000000000000
1034.53828673484 0.000000000000000 0.000003999995562 0.000000000000000
1034.14555669168 0.000000000000000 0.000003999995546 0.000000000000000
1033.75282664851 0.000000000000000 0.000003999995531 0.000000000000000
1033.36009660534 0.000000000000000 0.000003999995516 0.000000000000000
1032.96736656217 0.000000000000000 0.000003999995500 0.000000000000000
1032.18190647584 0.000000000000000 0.000003999995469 0.000000000000000
1031.39644638950 0.000000000000000 0.000003999995438 0.000000000000000
1030.61098630317 0.000000000000000 0.000003999995406 0.000000000000000
1029.82552621683 0.000000000000000 0.000003999995374 0.000000000000000
1028.64585430411 0.000000000000000 0.000003999995326 0.000000000000000
1027.46618239138 0.000000000000000 0.000003999995277 0.000000000000000
1026.28651047866 0.000000000000000 0.000003999995228 0.000000000000000
1025.10683856594 0.000000000000000 0.000003999995178 0.000000000000000
1023.06606272822 0.000000000000000 0.000003999995090 0.000000000000000
1021.42970454992 0.000000000000000 0.000003999995018 0.000000000000000
1019.79334637162 0.000000000000000 0.000003999994946 0.000000000000000
1018.63730989081 0.000000000000000 0.000003999994893 0.000000000000000
1017.48127340999 0.000000000000000 0.000003999994841 0.000000000000000
1016.66387920402 0.000000000000000 0.000003999994803 0.000000000000000
1015.84648499805 0.000000000000000 0.000003999994765 0.000000000000000
1015.24518541714 0.000000000000000 0.000003999994737 0.000000000000000
1014.64388583624 0.000000000000000 0.000003999994709 0.000000000000000
1014.04258625534 0.000000000000000 0.000003999994680 0.000000000000000
1013.44128667444 0.000000000000000 0.000003999994651 0.000000000000000
1013.35880205062 0.000000000000000 0.000003999994647 0.000000000000000
1013.27631742679 0.000000000000000 0.000003999994644 0.000000000000000
1013.19383280297 0.000000000000000 0.000003999994640 0.000000000000000
1013.02886355532 0.000000000000000 0.000003999994632 0.000000000000000
1012.86389430767 0.000000000000000 0.000003999994624 0.000000000000000
1012.69892506003 0.000000000000000 0.000003999994616 0.000000000000000
1012.53395581238 0.000000000000000 0.000003999994608 0.000000000000000
1012.04822403648 0.000000000000000 0.000003999994584 0.000000000000000
1011.65569417040 0.000000000000000 0.000003999994565 0.000000000000000
1011.26316430431 0.000000000000000 0.000003999994546 0.000000000000000
1010.87063443823 0.000000000000000 0.000003999994527 0.000000000000000
1010.47810457214 0.000000000000000 0.000003999994508 0.000000000000000
1009.75244338906 0.000000000000000 0.000003999994472 0.000000000000000
1009.02678220597 0.000000000000000 0.000003999994436 0.000000000000000
1008.30112102289 0.000000000000000 0.000003999994399 0.000000000000000
1007.57545983981 0.000000000000000 0.000003999994363 0.000000000000000
1006.38235076388 0.000000000000000 0.000003999994302 0.000000000000000
1005.18924168796 0.000000000000000 0.000003999994240 0.000000000000000
1003.99613261203 0.000000000000000 0.000003999994178 0.000000000000000
1002.80302353611 0.000000000000000 0.000003999994115 0.000000000000000
1000.83403802386 0.000000000000000 0.000003999994010 0.000000000000000
999.26744640154 0.000000000000000 0.000003999993924 0.000000000000000
997.70085477921 0.000000000000000 0.000003999993837 0.000000000000000
996.59423742721 0.000000000000000 0.000003999993775 0.000000000000000
995.48762007521 0.000000000000000 0.000003999993712 0.000000000000000
994.70430392561 0.000000000000000 0.000003999993667 0.000000000000000
993.92098777601 0.000000000000000 0.000003999993622 0.000000000000000
993.34251310602 0.000000000000000 0.000003999993588 0.000000000000000
992.76403843602 0.000000000000000 0.000003999993554 0.000000000000000
992.18556376603 0.000000000000000 0.000003999993520 0.000000000000000
991.60708909604 0.000000000000000 0.000003999993486 0.000000000000000
991.23210020490 0.000000000000000 0.000003999993463 0.000000000000000
990.85711131376 0.000000000000000 0.000003999993441 0.000000000000000
990.48212242262 0.000000000000000 0.000003999993418 0.000000000000000
990.10713353148 0.000000000000000 0.000003999993396 0.000000000000000
989.73214464033 0.000000000000000 0.000003999993373 0.000000000000000
989.35715574919 0.000000000000000 0.000003999993350 0.000000000000000
988.98216685805 0.000000000000000 0.000003999993327 0.000000000000000
988.23218907577 0.000000000000000 0.000003999993281 0.000000000000000
987.48221129348 0.000000000000000 0.000003999993235 0.000000000000000
986.73223351120 0.000000000000000 0.000003999993188 0.000000000000000
985.98225572891 0.000000000000000 0.000003999993141 0.000000000000000
984.85600559092 0.000000000000000 0.000003999993070 0.000000000000000
983.72975545293 0.000000000000000 0.000003999992998 0.000000000000000
982.60350531494 0.000000000000000 0.000003999992925 0.000000000000000
981.47725517695 0.000000000000000 0.000003999992851 0.000000000000000
979.53204824815 0.000000000000000 0.000003999992721 0.000000000000000
977.97310012382 0.000000000000000 0.000003999992616 0.000000000000000
976.41415199948 0.000000000000000 0.000003999992508 0.000000000000000
975.31314259438 0.000000000000000 0.000003999992431 0.000000000000000
974.21213318929 0.000000000000000 0.000003999992354 0.000000000000000
973.43378933452 0.000000000000000 0.000003999992298 0.000000000000000
972.65544547975 0.000000000000000 0.000003999992242 0.000000000000000
972.08284517272 0.000000000000000 0.000003999992201 0.000000000000000
971.51024486569 0.000000000000000 0.000003999992159 0.000000000000000
970.93764455867 0.000000000000000 0.000003999992117 0.000000000000000
970.36504425164 0.000000000000000 0.000003999992075 0.000000000000000
969.97473282743 0.000000000000000 0.000003999992046 0.000000000000000
969.58442140321 0.000000000000000 0.000003999992017 0.000000000000000
969.19410997900 0.000000000000000 0.000003999991988 0.000000000000000
968.80379855478 0.000000000000000 0.000003999991958 0.000000000000000
968.41348713057 0.000000000000000 0.000003999991929 0.000000000000000
968.02317570635 0.000000000000000 0.000003999991899 0.000000000000000
967.63286428214 0.000000000000000 0.000003999991870 0.000000000000000
966.90674475617 0.000000000000000 0.000003999991814 0.000000000000000
966.18062523019 0.000000000000000 0.000003999991758 0.000000000000000
965.45450570422 0.000000000000000 0.000003999991702 0.000000000000000
964.72838617825 0.000000000000000 0.000003999991645 0.000000000000000
963.59420727485 0.000000000000000 0.000003999991556 0.000000000000000
962.46002837145 0.000000000000000 0.000003999991465 0.000000000000000
961.32584946805 0.000000000000000 0.000003999991374 0.000000000000000
960.19167056465 0.000000000000000 0.000003999991281 0.000000000000000
958.31876839063 0.000000000000000 0.000003999991126 0.000000000000000
956.82884988984 0.000000000000000 0.000003999991000 0.000000000000000
955.33893138904 0.000000000000000 0.000003999990872 0.000000000000000
954.28675679368 0.000000000000000 0.000003999990780 0.000000000000000
953.23458219832 0.000000000000000 0.000003999990688 0.000000000000000
952.48984704409 0.000000000000000 0.000003999990622 0.000000000000000
951.74511188986 0.000000000000000 0.000003999990555 0.000000000000000
951.19488290361 0.000000000000000 0.000003999990506 0.000000000000000
950.64465391736 0.000000000000000 0.000003999990456 0.000000000000000
950.09442493112 0.000000000000000 0.000003999990406 0.000000000000000
949.54419594487 0.000000000000000 0.000003999990355 0.000000000000000
949.18963770777 0.000000000000000 0.000003999990322 0.000000000000000
948.83507947068 0.000000000000000 0.000003999990290 0.000000000000000
948.48052123358 0.000000000000000 0.000003999990257 0.000000000000000
948.12596299648 0.000000000000000 0.000003999990224 0.000000000000000
947.77140475938 0.000000000000000 0.000003999990191 0.000000000000000
947.41684652228 0.000000000000000 0.000003999990157 0.000000000000000
947.06228828518 0.000000000000000 0.000003999990124 0.000000000000000
946.35317181099 0.000000000000000 0.000003999990057 0.000000000000000
945.64405533679 0.000000000000000 0.000003999989989 0.000000000000000
944.93493886259 0.000000000000000 0.000003999989921 0.000000000000000
944.22582238839 0.000000000000000 0.000003999989852 0.000000000000000
943.16007137407 0.000000000000000 0.000003999989748 0.000000000000000
942.09432035975 0.000000000000000 0.000003999989642 0.000000000000000
941.02856934543 0.000000000000000 0.000003999989535 0.000000000000000
939.96281833111 0.000000000000000 0.000003999989428 0.000000000000000
938.09910572551 0.000000000000000 0.000003999989236 0.000000000000000
936.60289958534 0.000000000000000 0.000003999989079 0.000000000000000
935.10669344516 0.000000000000000 0.000003999988920 0.000000000000000
934.05037040166 0.000000000000000 0.000003999988806 0.000000000000000
932.99404735815 0.000000000000000 0.000003999988691 0.000000000000000
932.24774289818 0.000000000000000 0.000003999988609 0.000000000000000
931.50143843821 0.000000000000000 0.000003999988526 0.000000000000000
930.95310492702 0.000000000000000 0.000003999988464 0.000000000000000
930.40477141584 0.000000000000000 0.000003999988403 0.000000000000000
929.85643790465 0.000000000000000 0.000003999988341 0.000000000000000
929.30810439346 0.000000000000000 0.000003999988278 0.000000000000000
929.23108989100 0.000000000000000 0.000003999988269 0.000000000000000
929.15407538854 0.000000000000000 0.000003999988260 0.000000000000000
929.07706088608 0.000000000000000 0.000003999988252 0.000000000000000
929.00004638362 0.000000000000000 0.000003999988243 0.000000000000000
928.84601737870 0.000000000000000 0.000003999988225 0.000000000000000
928.69198837378 0.000000000000000 0.000003999988207 0.000000000000000
928.53795936886 0.000000000000000 0.000003999988190 0.000000000000000
928.38393036393 0.000000000000000 0.000003999988172 0.000000000000000
928.22990135901 0.000000000000000 0.000003999988154 0.000000000000000
927.86614339110 0.000000000000000 0.000003999988112 0.000000000000000
927.50238542318 0.000000000000000 0.000003999988070 0.000000000000000
927.13862745526 0.000000000000000 0.000003999988027 0.000000000000000
926.77486948735 0.000000000000000 0.000003999987985 0.000000000000000
926.41111151943 0.000000000000000 0.000003999987942 0.000000000000000
925.67659287232 0.000000000000000 0.000003999987855 0.000000000000000
924.94207422520 0.000000000000000 0.000003999987768 0.000000000000000
924.20755557809 0.000000000000000 0.000003999987679 0.000000000000000
923.47303693098 0.000000000000000 0.000003999987590 0.000000000000000
922.73851828386 0.000000000000000 0.000003999987500 0.000000000000000
921.41786508160 0.000000000000000 0.000003999987337 0.000000000000000
920.09721187933 0.000000000000000 0.000003999987172 0.000000000000000
918.77655867707 0.000000000000000 0.000003999987004 0.000000000000000
917.45590547480 0.000000000000000 0.000003999986834 0.000000000000000
915.87106407818 0.000000000000000 0.000003999986626 0.000000000000000
914.28622268156 0.000000000000000 0.000003999986414 0.000000000000000
913.12276506251 0.000000000000000 0.000003999986257 0.000000000000000
912.18199288620 0.000000000000000 0.000003999986128 0.000000000000000
911.40940361852 0.000000000000000 0.000003999986021 0.000000000000000
910.63681435084 0.000000000000000 0.000003999985914 0.000000000000000
910.00122972022 0.000000000000000 0.000003999985824 0.000000000000000
909.48058090635 0.000000000000000 0.000003999985751 0.000000000000000
909.37645114357 0.000000000000000 0.000003999985736 0.000000000000000
909.27232138079 0.000000000000000 0.000003999985721 0.000000000000000
909.16819161802 0.000000000000000 0.000003999985706 0.000000000000000
909.06406185524 0.000000000000000 0.000003999985691 0.000000000000000
908.85580232969 0.000000000000000 0.000003999985662 0.000000000000000
908.64754280414 0.000000000000000 0.000003999985632 0.000000000000000
908.43928327859 0.000000000000000 0.000003999985602 0.000000000000000
908.23102375304 0.000000000000000 0.000003999985572 0.000000000000000
908.02276422749 0.000000000000000 0.000003999985542 0.000000000000000
907.59253287719 0.000000000000000 0.000003999985480 0.000000000000000
907.16230152690 0.000000000000000 0.000003999985417 0.000000000000000
906.73207017660 0.000000000000000 0.000003999985355 0.000000000000000
906.30183882630 0.000000000000000 0.000003999985292 0.000000000000000
905.87160747601 0.000000000000000 0.000003999985228 0.000000000000000
905.06915640880 0.000000000000000 0.000003999985109 0.000000000000000
904.26670534159 0.000000000000000 0.000003999984989 0.000000000000000
903.46425427438 0.000000000000000 0.000003999984868 0.000000000000000
902.66180320717 0.000000000000000 0.000003999984746 0.000000000000000
901.85935213997 0.000000000000000 0.000003999984622 0.000000000000000
900.22828638569 0.000000000000000 0.000003999984368 0.000000000000000
898.59722063140 0.000000000000000 0.000003999984110 0.000000000000000
896.96615487712 0.000000000000000 0.000003999983846 0.000000000000000
895.76781897125 0.000000000000000 0.000003999983649 0.000000000000000
894.56948306538 0.000000000000000 0.000003999983450 0.000000000000000
893.72710256270 0.000000000000000 0.000003999983308 0.000000000000000
892.88472206001 0.000000000000000 0.000003999983165 0.000000000000000
892.28122147487 0.000000000000000 0.000003999983062 0.000000000000000
891.67772088973 0.000000000000000 0.000003999982958 0.000000000000000
891.21222252202 0.000000000000000 0.000003999982877 0.000000000000000
890.74672415431 0.000000000000000 0.000003999982796 0.000000000000000
890.28122578660 0.000000000000000 0.000003999982714 0.000000000000000
889.93514218024 0.000000000000000 0.000003999982653 0.000000000000000
889.58905857387 0.000000000000000 0.000003999982592 0.000000000000000
889.24297496751 0.000000000000000 0.000003999982530 0.000000000000000
888.89689136114 0.000000000000000 0.000003999982469 0.000000000000000
888.55080775478 0.000000000000000 0.000003999982407 0.000000000000000
888.20472414841 0.000000000000000 0.000003999982345 0.000000000000000
887.85864054205 0.000000000000000 0.000003999982282 0.000000000000000
887.16647332932 0.000000000000000 0.000003999982157 0.000000000000000
886.47430611659 0.000000000000000 0.000003999982030 0.000000000000000
885.78213890386 0.000000000000000 0.000003999981903 0.000000000000000
885.08997169113 0.000000000000000 0.000003999981774 0.000000000000000
884.09497204724 0.000000000000000 0.000003999981587 0.000000000000000
883.09997240335 0.000000000000000 0.000003999981399 0.000000000000000
882.10497275946 0.000000000000000 0.000003999981208 0.000000000000000
881.10997311556 0.000000000000000 0.000003999981015 0.000000000000000
879.38321852237 0.000000000000000 0.000003999980675 0.000000000000000
877.99923781586 0.000000000000000 0.000003999980397 0.000000000000000
876.61525710935 0.000000000000000 0.000003999980115 0.000000000000000
875.63861761714 0.000000000000000 0.000003999979913 0.000000000000000
874.66197812492 0.000000000000000 0.000003999979709 0.000000000000000
873.97190881934 0.000000000000000 0.000003999979564 0.000000000000000
873.28183951375 0.000000000000000 0.000003999979417 0.000000000000000
872.77412013173 0.000000000000000 0.000003999979308 0.000000000000000
872.26640074972 0.000000000000000 0.000003999979199 0.000000000000000
871.75868136770 0.000000000000000 0.000003999979089 0.000000000000000
871.25096198569 0.000000000000000 0.000003999978978 0.000000000000000
870.90977872037 0.000000000000000 0.000003999978904 0.000000000000000
870.56859545506 0.000000000000000 0.000003999978829 0.000000000000000
870.22741218975 0.000000000000000 0.000003999978754 0.000000000000000
869.88622892444 0.000000000000000 0.000003999978678 0.000000000000000
869.54504565912 0.000000000000000 0.000003999978602 0.000000000000000
869.20386239381 0.000000000000000 0.000003999978526 0.000000000000000
868.86267912850 0.000000000000000 0.000003999978449 0.000000000000000
868.20721796364 0.000000000000000 0.000003999978302 0.000000000000000
867.55175679878 0.000000000000000 0.000003999978153 0.000000000000000
866.89629563392 0.000000000000000 0.000003999978003 0.000000000000000
866.24083446906 0.000000000000000 0.000003999977852 0.000000000000000
865.23558791144 0.000000000000000 0.000003999977617 0.000000000000000
864.23034135382 0.000000000000000 0.000003999977381 0.000000000000000
863.22509479621 0.000000000000000 0.000003999977141 0.000000000000000
862.21984823859 0.000000000000000 0.000003999976898 0.000000000000000
860.55635465712 0.000000000000000 0.000003999976491 0.000000000000000
859.23351128481 0.000000000000000 0.000003999976161 0.000000000000000
857.91066791250 0.000000000000000 0.000003999975826 0.000000000000000
856.97725568927 0.000000000000000 0.000003999975587 0.000000000000000
856.04384346604 0.000000000000000 0.000003999975345 0.000000000000000
855.38347341744 0.000000000000000 0.000003999975172 0.000000000000000
854.72310336884 0.000000000000000 0.000003999974998 0.000000000000000
854.23504952494 0.000000000000000 0.000003999974868 0.000000000000000
853.74699568105 0.000000000000000 0.000003999974738 0.000000000000000
853.25894183716 0.000000000000000 0.000003999974606 0.000000000000000
852.77088799326 0.000000000000000 0.000003999974474 0.000000000000000
852.46530535754 0.000000000000000 0.000003999974391 0.000000000000000
852.15972272181 0.000000000000000 0.000003999974308 0.000000000000000
851.85414008608 0.000000000000000 0.000003999974225 0.000000000000000
851.54855745036 0.000000000000000 0.000003999974141 0.000000000000000
851.24297481463 0.000000000000000 0.000003999974057 0.000000000000000
850.93739217890 0.000000000000000 0.000003999973972 0.000000000000000
850.63180954318 0.000000000000000 0.000003999973887 0.000000000000000
850.02064427172 0.000000000000000 0.000003999973717 0.000000000000000
849.40947900027 0.000000000000000 0.000003999973545 0.000000000000000
848.79831372882 0.000000000000000 0.000003999973372 0.000000000000000
848.18714845736 0.000000000000000 0.000003999973198 0.000000000000000
847.26928506547 0.000000000000000 0.000003999972934 0.000000000000000
846.35142167358 0.000000000000000 0.000003999972667 0.000000000000000
845.43355828169 0.000000000000000 0.000003999972397 0.000000000000000
844.51569488981 0.000000000000000 0.000003999972124 0.000000000000000
842.83103995037 0.000000000000000 0.000003999971615 0.000000000000000
841.46942294936 0.000000000000000 0.000003999971196 0.000000000000000
840.10780594834 0.000000000000000 0.000003999970771 0.000000000000000
839.14751977292 0.000000000000000 0.000003999970467 0.000000000000000
838.18723359749 0.000000000000000 0.000003999970159 0.000000000000000
837.51005912531 0.000000000000000 0.000003999969939 0.000000000000000
836.83288465312 0.000000000000000 0.000003999969718 0.000000000000000
836.33739003439 0.000000000000000 0.000003999969556 0.000000000000000
835.84189541565 0.000000000000000 0.000003999969392 0.000000000000000
835.34640079692 0.000000000000000 0.000003999969227 0.000000000000000
834.85090617819 0.000000000000000 0.000003999969061 0.000000000000000
834.51040287264 0.000000000000000 0.000003999968947 0.000000000000000
834.16989956709 0.000000000000000 0.000003999968832 0.000000000000000
833.82939626155 0.000000000000000 0.000003999968716 0.000000000000000
833.48889295600 0.000000000000000 0.000003999968600 0.000000000000000
833.14838965046 0.000000000000000 0.000003999968484 0.000000000000000
832.80788634491 0.000000000000000 0.000003999968367 0.000000000000000
832.46738303937 0.000000000000000 0.000003999968249 0.000000000000000
831.85396609318 0.000000000000000 0.000003999968037 0.000000000000000
831.24054914700 0.000000000000000 0.000003999967823 0.000000000000000
830.62713220081 0.000000000000000 0.000003999967607 0.000000000000000
830.01371525463 0.000000000000000 0.000003999967389 0.000000000000000
829.04572775484 0.000000000000000 0.000003999967043 0.000000000000000
828.07774025506 0.000000000000000 0.000003999966692 0.000000000000000
827.10975275527 0.000000000000000 0.000003999966337 0.000000000000000
826.14176525548 0.000000000000000 0.000003999965978 0.000000000000000
824.55012310708 0.000000000000000 0.000003999965379 0.000000000000000
822.95848095868 0.000000000000000 0.000003999964768 0.000000000000000
821.66025116489 0.000000000000000 0.000003999964260 0.000000000000000
820.60805353434 0.000000000000000 0.000003999963843 0.000000000000000
819.75037534264 0.000000000000000 0.000003999963499 0.000000000000000
819.04228017720 0.000000000000000 0.000003999963212 0.000000000000000
818.33418501177 0.000000000000000 0.000003999962923 0.000000000000000
817.77348597768 0.000000000000000 0.000003999962692 0.000000000000000
817.21278694360 0.000000000000000 0.000003999962459 0.000000000000000
817.10064713678 0.000000000000000 0.000003999962413 0.000000000000000
816.98850732997 0.000000000000000 0.000003999962366 0.000000000000000
816.87636752315 0.000000000000000 0.000003999962319 0.000000000000000
816.76422771633 0.000000000000000 0.000003999962272 0.000000000000000
816.53994810270 0.000000000000000 0.000003999962178 0.000000000000000
816.31566848907 0.000000000000000 0.000003999962084 0.000000000000000
816.09138887543 0.000000000000000 0.000003999961990 0.000000000000000
815.86710926180 0.000000000000000 0.000003999961895 0.000000000000000
815.46354519523 0.000000000000000 0.000003999961724 0.000000000000000
815.05998112866 0.000000000000000 0.000003999961552 0.000000000000000
814.65641706208 0.000000000000000 0.000003999961379 0.000000000000000
814.16299756934 0.000000000000000 0.000003999961166 0.000000000000000
813.66957807659 0.000000000000000 0.000003999960952 0.000000000000000
813.17615858384 0.000000000000000 0.000003999960737 0.000000000000000
812.68273909109 0.000000000000000 0.000003999960521 0.000000000000000
811.72582894646 0.000000000000000 0.000003999960097 0.000000000000000
810.76891880183 0.000000000000000 0.000003999959668 0.000000000000000
809.81200865720 0.000000000000000 0.000003999959235 0.000000000000000
808.85509851257 0.000000000000000 0.000003999958796 0.000000000000000
807.29493494925 0.000000000000000 0.000003999958069 0.000000000000000
806.05788311433 0.000000000000000 0.000003999957482 0.000000000000000
804.82083127941 0.000000000000000 0.000003999956886 0.000000000000000
803.94852937687 0.000000000000000 0.000003999956461 0.000000000000000
803.07622747432 0.000000000000000 0.000003999956031 0.000000000000000
802.45932632710 0.000000000000000 0.000003999955723 0.000000000000000
801.84242517988 0.000000000000000 0.000003999955414 0.000000000000000
801.38651878432 0.000000000000000 0.000003999955183 0.000000000000000
800.93061238875 0.000000000000000 0.000003999954952 0.000000000000000
800.47470599318 0.000000000000000 0.000003999954719 0.000000000000000
800.01879959762 0.000000000000000 0.000003999954485 0.000000000000000
799.73346635585 0.000000000000000 0.000003999954337 0.000000000000000
799.44813311408 0.000000000000000 0.000003999954189 0.000000000000000
799.16279987231 0.000000000000000 0.000003999954041 0.000000000000000
798.87746663054 0.000000000000000 0.000003999953892 0.000000000000000
798.59213338877 0.000000000000000 0.000003999953742 0.000000000000000
798.30680014701 0.000000000000000 0.000003999953592 0.000000000000000
798.02146690524 0.000000000000000 0.000003999953442 0.000000000000000
797.45080042170 0.000000000000000 0.000003999953139 0.000000000000000
796.88013393816 0.000000000000000 0.000003999952834 0.000000000000000
796.30946745463 0.000000000000000 0.000003999952527 0.000000000000000
795.73880097109 0.000000000000000 0.000003999952218 0.000000000000000
794.88102974361 0.000000000000000 0.000003999951749 0.000000000000000
794.02325851612 0.000000000000000 0.000003999951274 0.000000000000000
793.16548728864 0.000000000000000 0.000003999950795 0.000000000000000
792.30771606116 0.000000000000000 0.000003999950310 0.000000000000000
790.74083945882 0.000000000000000 0.000003999949411 0.000000000000000
789.47591558058 0.000000000000000 0.000003999948671 0.000000000000000
788.21099170234 0.000000000000000 0.000003999947920 0.000000000000000
787.31933682756 0.000000000000000 0.000003999947383 0.000000000000000
786.42768195277 0.000000000000000 0.000003999946840 0.000000000000000
785.79887697951 0.000000000000000 0.000003999946453 0.000000000000000
785.17007200625 0.000000000000000 0.000003999946064 0.000000000000000
784.70936842535 0.000000000000000 0.000003999945776 0.000000000000000
784.24866484446 0.000000000000000 0.000003999945487 0.000000000000000
783.78796126356 0.000000000000000 0.000003999945196 0.000000000000000
783.32725768267 0.000000000000000 0.000003999944903 0.000000000000000
783.25919663821 0.000000000000000 0.000003999944859 0.000000000000000
783.19113559376 0.000000000000000 0.000003999944816 0.000000000000000
783.12307454931 0.000000000000000 0.000003999944772 0.000000000000000
783.05501350486 0.000000000000000 0.000003999944729 0.000000000000000
782.91889141596 0.000000000000000 0.000003999944642 0.000000000000000
782.78276932706 0.000000000000000 0.000003999944554 0.000000000000000
782.64664723815 0.000000000000000 0.000003999944467 0.000000000000000
782.51052514925 0.000000000000000 0.000003999944379 0.000000000000000
782.37440306035 0.000000000000000 0.000003999944292 0.000000000000000
782.05927681082 0.000000000000000 0.000003999944088 0.000000000000000
781.74415056130 0.000000000000000 0.000003999943883 0.000000000000000
781.42902431177 0.000000000000000 0.000003999943678 0.000000000000000
781.11389806225 0.000000000000000 0.000003999943472 0.000000000000000
780.79877181272 0.000000000000000 0.000003999943265 0.000000000000000
780.07307615212 0.000000000000000 0.000003999942784 0.000000000000000
779.34738049151 0.000000000000000 0.000003999942300 0.000000000000000
778.62168483090 0.000000000000000 0.000003999941811 0.000000000000000
777.89598917030 0.000000000000000 0.000003999941317 0.000000000000000
777.17029350969 0.000000000000000 0.000003999940818 0.000000000000000
775.92115552727 0.000000000000000 0.000003999939949 0.000000000000000
774.67201754484 0.000000000000000 0.000003999939066 0.000000000000000
773.42287956242 0.000000000000000 0.000003999938168 0.000000000000000
772.17374158000 0.000000000000000 0.000003999937256 0.000000000000000
771.23908521133 0.000000000000000 0.000003999936563 0.000000000000000
770.30442884266 0.000000000000000 0.000003999935862 0.000000000000000
769.64485012126 0.000000000000000 0.000003999935362 0.000000000000000
768.98527139986 0.000000000000000 0.000003999934858 0.000000000000000
768.50759621694 0.000000000000000 0.000003999934490 0.000000000000000
768.02992103402 0.000000000000000 0.000003999934119 0.000000000000000
767.64567343950 0.000000000000000 0.000003999933820 0.000000000000000
767.26142584497 0.000000000000000 0.000003999933519 0.000000000000000
766.87717825045 0.000000000000000 0.000003999933216 0.000000000000000
766.81806884358 0.000000000000000 0.000003999933170 0.000000000000000
766.75895943670 0.000000000000000 0.000003999933123 0.000000000000000
766.69985002983 0.000000000000000 0.000003999933076 0.000000000000000
766.58163121609 0.000000000000000 0.000003999932983 0.000000000000000
766.46341240235 0.000000000000000 0.000003999932889 0.000000000000000
766.34519358861 0.000000000000000 0.000003999932795 0.000000000000000
766.22697477486 0.000000000000000 0.000003999932701 0.000000000000000
765.91684612333 0.000000000000000 0.000003999932453 0.000000000000000
765.60671747179 0.000000000000000 0.000003999932205 0.000000000000000
765.29658882026 0.000000000000000 0.000003999931955 0.000000000000000
764.98646016872 0.000000000000000 0.000003999931705 0.000000000000000
764.28451719701 0.000000000000000 0.000003999931134 0.000000000000000
763.58257422530 0.000000000000000 0.000003999930558 0.000000000000000
762.88063125359 0.000000000000000 0.000003999929977 0.000000000000000
762.17868828189 0.000000000000000 0.000003999929390 0.000000000000000
761.25372932312 0.000000000000000 0.000003999928608 0.000000000000000
760.32877036436 0.000000000000000 0.000003999927817 0.000000000000000
759.40381140560 0.000000000000000 0.000003999927016 0.000000000000000
758.47885244684 0.000000000000000 0.000003999926205 0.000000000000000
757.08502338274 0.000000000000000 0.000003999924964 0.000000000000000
755.69119431864 0.000000000000000 0.000003999923700 0.000000000000000
754.59484779865 0.000000000000000 0.000003999922689 0.000000000000000
753.70798677928 0.000000000000000 0.000003999921860 0.000000000000000
752.98394441324 0.000000000000000 0.000003999921176 0.000000000000000
752.38085736413 0.000000000000000 0.000003999920602 0.000000000000000
751.77777031503 0.000000000000000 0.000003999920022 0.000000000000000
751.17468326593 0.000000000000000 0.000003999919438 0.000000000000000
751.09480610769 0.000000000000000 0.000003999919360 0.000000000000000
751.01492894945 0.000000000000000 0.000003999919282 0.000000000000000
750.93505179122 0.000000000000000 0.000003999919205 0.000000000000000
750.85517463298 0.000000000000000 0.000003999919127 0.000000000000000
750.69542031650 0.000000000000000 0.000003999918970 0.000000000000000
750.53566600003 0.000000000000000 0.000003999918814 0.000000000000000
750.37591168355 0.000000000000000 0.000003999918657 0.000000000000000
750.21615736707 0.000000000000000 0.000003999918500 0.000000000000000
750.05640305060 0.000000000000000 0.000003999918342 0.000000000000000
749.76997614787 0.000000000000000 0.000003999918059 0.000000000000000
749.48354924514 0.000000000000000 0.000003999917774 0.000000000000000
749.19712234241 0.000000000000000 0.000003999917489 0.000000000000000
748.91069543968 0.000000000000000 0.000003999917202 0.000000000000000
748.62426853695 0.000000000000000 0.000003999916915 0.000000000000000
747.97449430192 0.000000000000000 0.000003999916258 0.000000000000000
747.32472006689 0.000000000000000 0.000003999915595 0.000000000000000
746.67494583185 0.000000000000000 0.000003999914927 0.000000000000000
746.02517159682 0.000000000000000 0.000003999914252 0.000000000000000
745.37539736179 0.000000000000000 0.000003999913572 0.000000000000000
744.24514072677 0.000000000000000 0.000003999912374 0.000000000000000
743.11488409174 0.000000000000000 0.000003999911158 0.000000000000000
741.98462745672 0.000000000000000 0.000003999909923 0.000000000000000
740.85437082169 0.000000000000000 0.000003999908669 0.000000000000000
739.72411418667 0.000000000000000 0.000003999907395 0.000000000000000
738.92402919147 0.000000000000000 0.000003999906482 0.000000000000000
738.12394419628 0.000000000000000 0.000003999905558 0.000000000000000
737.55808855239 0.000000000000000 0.000003999904899 0.000000000000000
736.99223290849 0.000000000000000 0.000003999904234 0.000000000000000
736.57382762639 0.000000000000000 0.000003999903740 0.000000000000000
736.15542234429 0.000000000000000 0.000003999903242 0.000000000000000
735.73701706219 0.000000000000000 0.000003999902742 0.000000000000000
735.31861178008 0.000000000000000 0.000003999902239 0.000000000000000
735.26593219371 0.000000000000000 0.000003999902175 0.000000000000000
735.21325260733 0.000000000000000 0.000003999902112 0.000000000000000
735.16057302095 0.000000000000000 0.000003999902048 0.000000000000000
735.05521384820 0.000000000000000 0.000003999901921 0.000000000000000
734.94985467545 0.000000000000000 0.000003999901793 0.000000000000000
734.84449550270 0.000000000000000 0.000003999901665 0.000000000000000
734.73913632995 0.000000000000000 0.000003999901537 0.000000000000000
734.39925779253 0.000000000000000 0.000003999901123 0.000000000000000
734.12143077694 0.000000000000000 0.000003999900783 0.000000000000000
733.84360376135 0.000000000000000 0.000003999900442 0.000000000000000
733.56577674576 0.000000000000000 0.000003999900099 0.000000000000000
733.28794973017 0.000000000000000 0.000003999899755 0.000000000000000
732.76783263368 0.000000000000000 0.000003999899108 0.000000000000000
732.24771553720 0.000000000000000 0.000003999898456 0.000000000000000
731.72759844072 0.000000000000000 0.000003999897799 0.000000000000000
731.20748134423 0.000000000000000 0.000003999897137 0.000000000000000
730.36370215935 0.000000000000000 0.000003999896054 0.000000000000000
729.51992297446 0.000000000000000 0.000003999894958 0.000000000000000
728.67614378958 0.000000000000000 0.000003999893849 0.000000000000000
727.83236460469 0.000000000000000 0.000003999892727 0.000000000000000
726.45359988211 0.000000000000000 0.000003999890866 0.000000000000000
725.07483515952 0.000000000000000 0.000003999888968 0.000000000000000
723.95071732414 0.000000000000000 0.000003999887394 0.000000000000000
723.03965611103 0.000000000000000 0.000003999886099 0.000000000000000
722.29666311865 0.000000000000000 0.000003999885031 0.000000000000000
721.68231321403 0.000000000000000 0.000003999884140 0.000000000000000
721.06796330940 0.000000000000000 0.000003999883241 0.000000000000000
720.56994754920 0.000000000000000 0.000003999882507 0.000000000000000
720.07193178900 0.000000000000000 0.000003999881767 0.000000000000000
719.97232863696 0.000000000000000 0.000003999881618 0.000000000000000
719.87272548492 0.000000000000000 0.000003999881470 0.000000000000000
719.77312233288 0.000000000000000 0.000003999881321 0.000000000000000
719.67351918084 0.000000000000000 0.000003999881171 0.000000000000000
719.47431287676 0.000000000000000 0.000003999880873 0.000000000000000
719.27510657267 0.000000000000000 0.000003999880573 0.000000000000000
719.07590026859 0.000000000000000 0.000003999880272 0.000000000000000
718.87669396451 0.000000000000000 0.000003999879971 0.000000000000000
718.52421299657 0.000000000000000 0.000003999879435 0.000000000000000
718.17173202863 0.000000000000000 0.000003999878897 0.000000000000000
717.81925106069 0.000000000000000 0.000003999878356 0.000000000000000
717.38562416814 0.000000000000000 0.000003999877687 0.000000000000000
716.95199727560 0.000000000000000 0.000003999877014 0.000000000000000
716.51837038306 0.000000000000000 0.000003999876336 0.000000000000000
716.08474349051 0.000000000000000 0.000003999875655 0.000000000000000
715.22683138234 0.000000000000000 0.000003999874294 0.000000000000000
714.36891927417 0.000000000000000 0.000003999872917 0.000000000000000
713.51100716600 0.000000000000000 0.000003999871523 0.000000000000000
712.65309505783 0.000000000000000 0.000003999870112 0.000000000000000
711.30142667184 0.000000000000000 0.000003999867854 0.000000000000000
709.94975828585 0.000000000000000 0.000003999865552 0.000000000000000
708.87468482045 0.000000000000000 0.000003999863689 0.000000000000000
708.00512458219 0.000000000000000 0.000003999862161 0.000000000000000
707.29622125701 0.000000000000000 0.000003999860901 0.000000000000000
706.70836616215 0.000000000000000 0.000003999859847 0.000000000000000
706.12051106730 0.000000000000000 0.000003999858784 0.000000000000000
705.53265597244 0.000000000000000 0.000003999857711 0.000000000000000
705.15698218701 0.000000000000000 0.000003999857021 0.000000000000000
705.09139002859 0.000000000000000 0.000003999856900 0.000000000000000
705.02579787017 0.000000000000000 0.000003999856780 0.000000000000000
704.96020571175 0.000000000000000 0.000003999856658 0.000000000000000
704.82902139491 0.000000000000000 0.000003999856416 0.000000000000000
704.69783707807 0.000000000000000 0.000003999856173 0.000000000000000
704.56665276123 0.000000000000000 0.000003999855930 0.000000000000000
704.43546844439 0.000000000000000 0.000003999855686 0.000000000000000
704.18558348209 0.000000000000000 0.000003999855220 0.000000000000000
703.93569851979 0.000000000000000 0.000003999854752 0.000000000000000
703.68581355750 0.000000000000000 0.000003999854283 0.000000000000000
703.43592859520 0.000000000000000 0.000003999853812 0.000000000000000
702.86450338793 0.000000000000000 0.000003999852729 0.000000000000000
702.29307818065 0.000000000000000 0.000003999851637 0.000000000000000
701.72165297338 0.000000000000000 0.000003999850536 0.000000000000000
701.15022776610 0.000000000000000 0.000003999849426 0.000000000000000
700.33850016032 0.000000000000000 0.000003999847833 0.000000000000000
699.52677255454 0.000000000000000 0.000003999846222 0.000000000000000
698.71504494876 0.000000000000000 0.000003999844591 0.000000000000000
697.90331734298 0.000000000000000 0.000003999842941 0.000000000000000
696.59818739908 0.000000000000000 0.000003999840247 0.000000000000000
695.29305745517 0.000000000000000 0.000003999837502 0.000000000000000
694.24934160804 0.000000000000000 0.000003999835268 0.000000000000000
693.40450407754 0.000000000000000 0.000003999833435 0.000000000000000
692.71513901141 0.000000000000000 0.000003999831923 0.000000000000000
692.14283911853 0.000000000000000 0.000003999830656 0.000000000000000
691.57053922565 0.000000000000000 0.000003999829378 0.000000000000000
690.99823933277 0.000000000000000 0.000003999828089 0.000000000000000
690.92478491109 0.000000000000000 0.000003999827923 0.000000000000000
690.85133048942 0.000000000000000 0.000003999827756 0.000000000000000
690.77787606774 0.000000000000000 0.000003999827590 0.000000000000000
690.70442164607 0.000000000000000 0.000003999827423 0.000000000000000
690.55751280272 0.000000000000000 0.000003999827089 0.000000000000000
690.41060395937 0.000000000000000 0.000003999826755 0.000000000000000
690.26369511602 0.000000000000000 0.000003999826419 0.000000000000000
690.11678627267 0.000000000000000 0.000003999826083 0.000000000000000
689.96987742932 0.000000000000000 0.000003999825746 0.000000000000000
689.69662092153 0.000000000000000 0.000003999825118 0.000000000000000
689.42336441375 0.000000000000000 0.000003999824487 0.000000000000000
689.15010790596 0.000000000000000 0.000003999823853 0.000000000000000
688.87685139817 0.000000000000000 0.000003999823217 0.000000000000000
688.60359489038 0.000000000000000 0.000003999822578 0.000000000000000
688.33033838260 0.000000000000000 0.000003999821937 0.000000000000000
687.74904929163 0.000000000000000 0.000003999820564 0.000000000000000
687.16776020066 0.000000000000000 0.000003999819180 0.000000000000000
686.58647110970 0.000000000000000 0.000003999817783 0.000000000000000
686.00518201873 0.000000000000000 0.000003999816375 0.000000000000000
685.42389292776 0.000000000000000 0.000003999814954 0.000000000000000
684.31598599424 0.000000000000000 0.000003999812212 0.000000000000000
683.20807906071 0.000000000000000 0.000003999809425 0.000000000000000
682.10017212718 0.000000000000000 0.000003999806592 0.000000000000000
680.99226519365 0.000000000000000 0.000003999803711 0.000000000000000
680.19612142472 0.000000000000000 0.000003999801612 0.000000000000000
679.39997765578 0.000000000000000 0.000003999799488 0.000000000000000
678.83888363075 0.000000000000000 0.000003999797975 0.000000000000000
678.27778960572 0.000000000000000 0.000003999796450 0.000000000000000
677.86837971964 0.000000000000000 0.000003999795329 0.000000000000000
677.45896983357 0.000000000000000 0.000003999794201 0.000000000000000
677.11806540472 0.000000000000000 0.000003999793257 0.000000000000000
676.77716097586 0.000000000000000 0.000003999792308 0.000000000000000
676.43625654701 0.000000000000000 0.000003999791354 0.000000000000000
676.36807566124 0.000000000000000 0.000003999791162 0.000000000000000
676.29989477547 0.000000000000000 0.000003999790971 0.000000000000000
676.23171388970 0.000000000000000 0.000003999790779 0.000000000000000
676.09535211816 0.000000000000000 0.000003999790395 0.000000000000000
675.95899034662 0.000000000000000 0.000003999790010 0.000000000000000
675.82262857508 0.000000000000000 0.000003999789624 0.000000000000000
675.68626680353 0.000000000000000 0.000003999789237 0.000000000000000
675.40761227785 0.000000000000000 0.000003999788445 0.000000000000000
675.12895775216 0.000000000000000 0.000003999787649 0.000000000000000
674.85030322647 0.000000000000000 0.000003999786850 0.000000000000000
674.57164870078 0.000000000000000 0.000003999786048 0.000000000000000
674.29299417509 0.000000000000000 0.000003999785242 0.000000000000000
673.52349446220 0.000000000000000 0.000003999782999 0.000000000000000
672.75399474931 0.000000000000000 0.000003999780730 0.000000000000000
671.98449503642 0.000000000000000 0.000003999778435 0.000000000000000
671.21499532353 0.000000000000000 0.000003999776113 0.000000000000000
670.44549561064 0.000000000000000 0.000003999773764 0.000000000000000
669.20027664309 0.000000000000000 0.000003999769903 0.000000000000000
667.95505767554 0.000000000000000 0.000003999765969 0.000000000000000
667.04184664796 0.000000000000000 0.000003999763037 0.000000000000000
666.12863562038 0.000000000000000 0.000003999760063 0.000000000000000
665.48838144373 0.000000000000000 0.000003999757953 0.000000000000000
664.84812726708 0.000000000000000 0.000003999755823 0.000000000000000
664.39061411996 0.000000000000000 0.000003999754288 0.000000000000000
663.93310097285 0.000000000000000 0.000003999752742 0.000000000000000
663.58146138160 0.000000000000000 0.000003999751546 0.000000000000000
663.22982179036 0.000000000000000 0.000003999750344 0.000000000000000
662.87818219911 0.000000000000000 0.000003999749135 0.000000000000000
662.61544910149 0.000000000000000 0.000003999748228 0.000000000000000
662.35271600386 0.000000000000000 0.000003999747317 0.000000000000000
662.08998290624 0.000000000000000 0.000003999746403 0.000000000000000
661.82724980861 0.000000000000000 0.000003999745485 0.000000000000000
661.56451671098 0.000000000000000 0.000003999744563 0.000000000000000
661.30178361336 0.000000000000000 0.000003999743637 0.000000000000000
661.03905051573 0.000000000000000 0.000003999742708 0.000000000000000
660.51358432048 0.000000000000000 0.000003999740838 0.000000000000000
659.98811812523 0.000000000000000 0.000003999738953 0.000000000000000
659.46265192997 0.000000000000000 0.000003999737052 0.000000000000000
658.93718573472 0.000000000000000 0.000003999735136 0.000000000000000
658.18299127607 0.000000000000000 0.000003999732358 0.000000000000000
657.42879681742 0.000000000000000 0.000003999729548 0.000000000000000
656.67460235876 0.000000000000000 0.000003999726705 0.000000000000000
655.92040790011 0.000000000000000 0.000003999723829 0.000000000000000
654.70200772971 0.000000000000000 0.000003999719110 0.000000000000000
653.48360755931 0.000000000000000 0.000003999714302 0.000000000000000
652.50833823621 0.000000000000000 0.000003999710386 0.000000000000000
651.71856050613 0.000000000000000 0.000003999707172 0.000000000000000
651.07347199967 0.000000000000000 0.000003999704516 0.000000000000000
650.53674585858 0.000000000000000 0.000003999702287 0.000000000000000
650.00001971748 0.000000000000000 0.000003999700038 0.000000000000000
649.46329357638 0.000000000000000 0.000003999697771 0.000000000000000
649.39274730884 0.000000000000000 0.000003999697471 0.000000000000000
649.32220104129 0.000000000000000 0.000003999697171 0.000000000000000
649.25165477374 0.000000000000000 0.000003999696871 0.000000000000000
649.18110850620 0.000000000000000 0.000003999696571 0.000000000000000
649.04001597110 0.000000000000000 0.000003999695969 0.000000000000000
648.89892343601 0.000000000000000 0.000003999695366 0.000000000000000
648.75783090092 0.000000000000000 0.000003999694761 0.000000000000000
648.61673836582 0.000000000000000 0.000003999694155 0.000000000000000
648.47564583073 0.000000000000000 0.000003999693548 0.000000000000000
648.22525596863 0.000000000000000 0.000003999692467 0.000000000000000
647.97486610654 0.000000000000000 0.000003999691382 0.000000000000000
647.72447624444 0.000000000000000 0.000003999690292 0.000000000000000
647.47408638235 0.000000000000000 0.000003999689199 0.000000000000000
647.22369652026 0.000000000000000 0.000003999688100 0.000000000000000
646.67610365871 0.000000000000000 0.000003999685684 0.000000000000000
646.12851079717 0.000000000000000 0.000003999683246 0.000000000000000
645.58091793562 0.000000000000000 0.000003999680787 0.000000000000000
645.03332507407 0.000000000000000 0.000003999678307 0.000000000000000
644.48573221253 0.000000000000000 0.000003999675806 0.000000000000000
643.52137566299 0.000000000000000 0.000003999671347 0.000000000000000
642.55701911345 0.000000000000000 0.000003999666820 0.000000000000000
641.59266256391 0.000000000000000 0.000003999662223 0.000000000000000
640.62830601438 0.000000000000000 0.000003999657555 0.000000000000000
639.66394946484 0.000000000000000 0.000003999652815 0.000000000000000
638.99640303414 0.000000000000000 0.000003999649491 0.000000000000000
638.32885660344 0.000000000000000 0.000003999646131 0.000000000000000
637.85550063779 0.000000000000000 0.000003999643727 0.000000000000000
637.38214467214 0.000000000000000 0.000003999641305 0.000000000000000
637.02639452750 0.000000000000000 0.000003999639472 0.000000000000000
636.67064438286 0.000000000000000 0.000003999637629 0.000000000000000
636.31489423822 0.000000000000000 0.000003999635775 0.000000000000000
636.01886593107 0.000000000000000 0.000003999634225 0.000000000000000
635.95966026963 0.000000000000000 0.000003999633914 0.000000000000000
635.90045460820 0.000000000000000 0.000003999633602 0.000000000000000
635.84124894677 0.000000000000000 0.000003999633291 0.000000000000000
635.72283762391 0.000000000000000 0.000003999632667 0.000000000000000
635.60442630105 0.000000000000000 0.000003999632041 0.000000000000000
635.48601497818 0.000000000000000 0.000003999631415 0.000000000000000
635.36760365532 0.000000000000000 0.000003999630787 0.000000000000000
635.13212374457 0.000000000000000 0.000003999629536 0.000000000000000
634.89664383383 0.000000000000000 0.000003999628279 0.000000000000000
634.66116392308 0.000000000000000 0.000003999627018 0.000000000000000
634.42568401234 0.000000000000000 0.000003999625752 0.000000000000000
633.82847203064 0.000000000000000 0.000003999622520 0.000000000000000
633.23126004895 0.000000000000000 0.000003999619256 0.000000000000000
632.63404806726 0.000000000000000 0.000003999615961 0.000000000000000
632.03683608557 0.000000000000000 0.000003999612634 0.000000000000000
631.24800884040 0.000000000000000 0.000003999608190 0.000000000000000
630.45918159523 0.000000000000000 0.000003999603689 0.000000000000000
629.67035435007 0.000000000000000 0.000003999599129 0.000000000000000
628.88152710490 0.000000000000000 0.000003999594512 0.000000000000000
627.79404911926 0.000000000000000 0.000003999588048 0.000000000000000
626.70657113363 0.000000000000000 0.000003999581468 0.000000000000000
625.87293144795 0.000000000000000 0.000003999576345 0.000000000000000
625.19755736874 0.000000000000000 0.000003999572143 0.000000000000000
624.64237991479 0.000000000000000 0.000003999568654 0.000000000000000
624.08720246085 0.000000000000000 0.000003999565133 0.000000000000000
623.64147146337 0.000000000000000 0.000003999562283 0.000000000000000
623.19574046590 0.000000000000000 0.000003999559411 0.000000000000000
623.10659426640 0.000000000000000 0.000003999558835 0.000000000000000
623.01744806690 0.000000000000000 0.000003999558257 0.000000000000000
622.92830186741 0.000000000000000 0.000003999557679 0.000000000000000
622.83915566791 0.000000000000000 0.000003999557099 0.000000000000000
622.66086326892 0.000000000000000 0.000003999555938 0.000000000000000
622.48257086993 0.000000000000000 0.000003999554774 0.000000000000000
622.30427847094 0.000000000000000 0.000003999553606 0.000000000000000
622.12598607195 0.000000000000000 0.000003999552435 0.000000000000000
621.79084364868 0.000000000000000 0.000003999550224 0.000000000000000
621.45570122541 0.000000000000000 0.000003999548000 0.000000000000000
621.12055880214 0.000000000000000 0.000003999545765 0.000000000000000
620.73028748766 0.000000000000000 0.000003999543146 0.000000000000000
620.34001617318 0.000000000000000 0.000003999540510 0.000000000000000
619.94974485869 0.000000000000000 0.000003999537857 0.000000000000000
619.55947354421 0.000000000000000 0.000003999535187 0.000000000000000
618.77707851269 0.000000000000000 0.000003999529782 0.000000000000000
617.99468348117 0.000000000000000 0.000003999524306 0.000000000000000
617.21228844965 0.000000000000000 0.000003999518759 0.000000000000000
616.42989341813 0.000000000000000 0.000003999513140 0.000000000000000
615.33226112404 0.000000000000000 0.000003999505132 0.000000000000000
614.23462882994 0.000000000000000 0.000003999496976 0.000000000000000
613.38946926934 0.000000000000000 0.000003999490594 0.000000000000000
612.70524822683 0.000000000000000 0.000003999485361 0.000000000000000
612.14383974081 0.000000000000000 0.000003999481022 0.000000000000000
611.58243125478 0.000000000000000 0.000003999476642 0.000000000000000
611.14347159473 0.000000000000000 0.000003999473188 0.000000000000000
610.70451193469 0.000000000000000 0.000003999469709 0.000000000000000
610.61672000268 0.000000000000000 0.000003999469010 0.000000000000000
610.52892807067 0.000000000000000 0.000003999468310 0.000000000000000
610.44113613866 0.000000000000000 0.000003999467609 0.000000000000000
610.35334420665 0.000000000000000 0.000003999466907 0.000000000000000
610.17776034263 0.000000000000000 0.000003999465500 0.000000000000000
610.00217647861 0.000000000000000 0.000003999464089 0.000000000000000
609.82659261459 0.000000000000000 0.000003999462673 0.000000000000000
609.65100875057 0.000000000000000 0.000003999461254 0.000000000000000
609.32894270243 0.000000000000000 0.000003999458639 0.000000000000000
609.00687665429 0.000000000000000 0.000003999456010 0.000000000000000
608.68481060615 0.000000000000000 0.000003999453367 0.000000000000000
608.29706443275 0.000000000000000 0.000003999450165 0.000000000000000
607.90931825935 0.000000000000000 0.000003999446942 0.000000000000000
607.52157208595 0.000000000000000 0.000003999443699 0.000000000000000
607.13382591255 0.000000000000000 0.000003999440434 0.000000000000000
606.38428933150 0.000000000000000 0.000003999434061 0.000000000000000
605.63475275044 0.000000000000000 0.000003999427607 0.000000000000000
604.88521616939 0.000000000000000 0.000003999421070 0.000000000000000
604.13567958834 0.000000000000000 0.000003999414450 0.000000000000000
603.05503662236 0.000000000000000 0.000003999404755 0.000000000000000
601.97439365639 0.000000000000000 0.000003999394879 0.000000000000000
601.13553882068 0.000000000000000 0.000003999387087 0.000000000000000
600.45602966389 0.000000000000000 0.000003999380692 0.000000000000000
599.89831107297 0.000000000000000 0.000003999375388 0.000000000000000
599.34059248205 0.000000000000000 0.000003999370032 0.000000000000000
598.90586952741 0.000000000000000 0.000003999365822 0.000000000000000
598.47114657277 0.000000000000000 0.000003999361580 0.000000000000000
598.38420198184 0.000000000000000 0.000003999360728 0.000000000000000
598.29725739091 0.000000000000000 0.000003999359875 0.000000000000000
598.21031279999 0.000000000000000 0.000003999359020 0.000000000000000
598.12336820906 0.000000000000000 0.000003999358164 0.000000000000000
597.94947902720 0.000000000000000 0.000003999356448 0.000000000000000
597.77558984535 0.000000000000000 0.000003999354727 0.000000000000000
597.60170066349 0.000000000000000 0.000003999353001 0.000000000000000
597.42781148164 0.000000000000000 0.000003999351270 0.000000000000000
597.25392229978 0.000000000000000 0.000003999349533 0.000000000000000
596.97767347911 0.000000000000000 0.000003999346764 0.000000000000000
596.70142465844 0.000000000000000 0.000003999343981 0.000000000000000
596.42517583777 0.000000000000000 0.000003999341185 0.000000000000000
596.14892701710 0.000000000000000 0.000003999338376 0.000000000000000
595.87267819643 0.000000000000000 0.000003999335553 0.000000000000000
595.20275312434 0.000000000000000 0.000003999328652 0.000000000000000
594.53282805226 0.000000000000000 0.000003999321670 0.000000000000000
593.86290298018 0.000000000000000 0.000003999314606 0.000000000000000
593.19297790809 0.000000000000000 0.000003999307460 0.000000000000000
592.52305283601 0.000000000000000 0.000003999300230 0.000000000000000
591.85312776393 0.000000000000000 0.000003999292915 0.000000000000000
590.58887882852 0.000000000000000 0.000003999278875 0.000000000000000
589.32462989312 0.000000000000000 0.000003999264522 0.000000000000000
589.13793514971 0.000000000000000 0.000003999262376 0.000000000000000
588.95124040630 0.000000000000000 0.000003999260222 0.000000000000000
588.76454566289 0.000000000000000 0.000003999258061 0.000000000000000
588.57785091948 0.000000000000000 0.000003999255893 0.000000000000000
588.39115617607 0.000000000000000 0.000003999253719 0.000000000000000
588.01776668924 0.000000000000000 0.000003999249347 0.000000000000000
587.64437720242 0.000000000000000 0.000003999244947 0.000000000000000
587.27098771560 0.000000000000000 0.000003999240518 0.000000000000000
586.89759822877 0.000000000000000 0.000003999236060 0.000000000000000
586.52420874195 0.000000000000000 0.000003999231572 0.000000000000000
586.47033558904 0.000000000000000 0.000003999230922 0.000000000000000
586.41646243613 0.000000000000000 0.000003999230272 0.000000000000000
586.36258928322 0.000000000000000 0.000003999229621 0.000000000000000
586.30871613031 0.000000000000000 0.000003999228969 0.000000000000000
586.20096982449 0.000000000000000 0.000003999227664 0.000000000000000
586.09322351867 0.000000000000000 0.000003999226356 0.000000000000000
585.98547721285 0.000000000000000 0.000003999225045 0.000000000000000
585.87773090703 0.000000000000000 0.000003999223733 0.000000000000000
585.76998460121 0.000000000000000 0.000003999222417 0.000000000000000
585.51564246940 0.000000000000000 0.000003999219302 0.000000000000000
585.26130033759 0.000000000000000 0.000003999216173 0.000000000000000
585.00695820578 0.000000000000000 0.000003999213030 0.000000000000000
584.75261607397 0.000000000000000 0.000003999209873 0.000000000000000
584.49827394216 0.000000000000000 0.000003999206702 0.000000000000000
583.90960398480 0.000000000000000 0.000003999199307 0.000000000000000
583.32093402743 0.000000000000000 0.000003999191834 0.000000000000000
582.73226407007 0.000000000000000 0.000003999184283 0.000000000000000
582.14359411270 0.000000000000000 0.000003999176653 0.000000000000000
581.55492415534 0.000000000000000 0.000003999168942 0.000000000000000
580.54373765000 0.000000000000000 0.000003999155507 0.000000000000000
579.53255114467 0.000000000000000 0.000003999141827 0.000000000000000
578.71141925803 0.000000000000000 0.000003999130535 0.000000000000000
577.89028737139 0.000000000000000 0.000003999119075 0.000000000000000
577.31031024601 0.000000000000000 0.000003999110879 0.000000000000000
576.73033312064 0.000000000000000 0.000003999102597 0.000000000000000
576.31490278550 0.000000000000000 0.000003999096611 0.000000000000000
575.89947245036 0.000000000000000 0.000003999090580 0.000000000000000
575.57726919178 0.000000000000000 0.000003999085871 0.000000000000000
575.25506593321 0.000000000000000 0.000003999081135 0.000000000000000
574.93286267463 0.000000000000000 0.000003999076372 0.000000000000000
574.69866517818 0.000000000000000 0.000003999072892 0.000000000000000
574.46446768173 0.000000000000000 0.000003999069397 0.000000000000000
574.23027018528 0.000000000000000 0.000003999065888 0.000000000000000
573.99607268883 0.000000000000000 0.000003999062364 0.000000000000000
573.76187519238 0.000000000000000 0.000003999058824 0.000000000000000
573.52767769593 0.000000000000000 0.000003999055270 0.000000000000000
573.29348019948 0.000000000000000 0.000003999051701 0.000000000000000
572.82508520658 0.000000000000000 0.000003999044516 0.000000000000000
572.35669021368 0.000000000000000 0.000003999037271 0.000000000000000
571.88829522078 0.000000000000000 0.000003999029963 0.000000000000000
571.41990022789 0.000000000000000 0.000003999022593 0.000000000000000
570.74056055580 0.000000000000000 0.000003999011792 0.000000000000000
570.06122088372 0.000000000000000 0.000003999000855 0.000000000000000
569.38188121163 0.000000000000000 0.000003998989783 0.000000000000000
568.70254153954 0.000000000000000 0.000003998978572 0.000000000000000
567.70848106330 0.000000000000000 0.000003998961914 0.000000000000000
566.71442058705 0.000000000000000 0.000003998944950 0.000000000000000
565.93826279395 0.000000000000000 0.000003998931486 0.000000000000000
565.30771681729 0.000000000000000 0.000003998920407 0.000000000000000
564.78732872676 0.000000000000000 0.000003998911165 0.000000000000000
564.26694063623 0.000000000000000 0.000003998901834 0.000000000000000
563.74655254569 0.000000000000000 0.000003998892413 0.000000000000000
563.41321476253 0.000000000000000 0.000003998886330 0.000000000000000
563.35417081232 0.000000000000000 0.000003998885249 0.000000000000000
563.29512686211 0.000000000000000 0.000003998884166 0.000000000000000
563.23608291190 0.000000000000000 0.000003998883082 0.000000000000000
563.11799501148 0.000000000000000 0.000003998880912 0.000000000000000
562.99990711107 0.000000000000000 0.000003998878736 0.000000000000000
562.88181921065 0.000000000000000 0.000003998876555 0.000000000000000
562.76373131023 0.000000000000000 0.000003998874370 0.000000000000000
562.54459344363 0.000000000000000 0.000003998870302 0.000000000000000
562.32545557702 0.000000000000000 0.000003998866218 0.000000000000000
562.10631771042 0.000000000000000 0.000003998862117 0.000000000000000
561.88717984382 0.000000000000000 0.000003998857999 0.000000000000000
561.39733938643 0.000000000000000 0.000003998848734 0.000000000000000
560.90749892905 0.000000000000000 0.000003998839384 0.000000000000000
560.41765847167 0.000000000000000 0.000003998829948 0.000000000000000
559.92781801428 0.000000000000000 0.000003998820426 0.000000000000000
559.22025506851 0.000000000000000 0.000003998806516 0.000000000000000
558.51269212273 0.000000000000000 0.000003998792421 0.000000000000000
557.80512917696 0.000000000000000 0.000003998778138 0.000000000000000
557.09756623118 0.000000000000000 0.000003998763664 0.000000000000000
556.16854481303 0.000000000000000 0.000003998744366 0.000000000000000
555.23952339488 0.000000000000000 0.000003998724726 0.000000000000000
554.53550327680 0.000000000000000 0.000003998709612 0.000000000000000
553.96185990861 0.000000000000000 0.000003998697148 0.000000000000000
553.38821654041 0.000000000000000 0.000003998684547 0.000000000000000
552.96048336734 0.000000000000000 0.000003998675062 0.000000000000000
552.53275019427 0.000000000000000 0.000003998665500 0.000000000000000
552.46188217391 0.000000000000000 0.000003998663908 0.000000000000000
552.39101415355 0.000000000000000 0.000003998662314 0.000000000000000
552.32014613319 0.000000000000000 0.000003998660718 0.000000000000000
552.24927811283 0.000000000000000 0.000003998659120 0.000000000000000
552.10754207210 0.000000000000000 0.000003998655917 0.000000000000000
551.96580603138 0.000000000000000 0.000003998652705 0.000000000000000
551.82406999066 0.000000000000000 0.000003998649485 0.000000000000000
551.68233394994 0.000000000000000 0.000003998646256 0.000000000000000
551.54059790921 0.000000000000000 0.000003998643018 0.000000000000000
551.17586593968 0.000000000000000 0.000003998634647 0.000000000000000
550.87927472493 0.000000000000000 0.000003998627796 0.000000000000000
550.58268351018 0.000000000000000 0.000003998620906 0.000000000000000
550.28609229542 0.000000000000000 0.000003998613978 0.000000000000000
549.98950108067 0.000000000000000 0.000003998607010 0.000000000000000
549.69290986592 0.000000000000000 0.000003998600002 0.000000000000000
549.12018913302 0.000000000000000 0.000003998586358 0.000000000000000
548.54746840012 0.000000000000000 0.000003998572562 0.000000000000000
547.97474766722 0.000000000000000 0.000003998558615 0.000000000000000
547.40202693432 0.000000000000000 0.000003998544513 0.000000000000000
546.82930620142 0.000000000000000 0.000003998530255 0.000000000000000
545.70319768115 0.000000000000000 0.000003998501758 0.000000000000000
544.77282640662 0.000000000000000 0.000003998477742 0.000000000000000
544.01495653514 0.000000000000000 0.000003998457856 0.000000000000000
543.39595074336 0.000000000000000 0.000003998441396 0.000000000000000
542.88265219877 0.000000000000000 0.000003998427597 0.000000000000000
542.36935365418 0.000000000000000 0.000003998413658 0.000000000000000
541.85605510958 0.000000000000000 0.000003998399580 0.000000000000000
541.79066498031 0.000000000000000 0.000003998397776 0.000000000000000
541.72527485103 0.000000000000000 0.000003998395971 0.000000000000000
541.65988472176 0.000000000000000 0.000003998394162 0.000000000000000
541.59449459249 0.000000000000000 0.000003998392352 0.000000000000000
541.46371433394 0.000000000000000 0.000003998388724 0.000000000000000
541.33293407539 0.000000000000000 0.000003998385087 0.000000000000000
541.20215381684 0.000000000000000 0.000003998381441 0.000000000000000
541.07137355829 0.000000000000000 0.000003998377785 0.000000000000000
540.78952498572 0.000000000000000 0.000003998369875 0.000000000000000
540.50767641314 0.000000000000000 0.000003998361921 0.000000000000000
540.22582784057 0.000000000000000 0.000003998353923 0.000000000000000
539.94397926800 0.000000000000000 0.000003998345881 0.000000000000000
539.38028212286 0.000000000000000 0.000003998329663 0.000000000000000
538.81658497772 0.000000000000000 0.000003998313264 0.000000000000000
538.25288783257 0.000000000000000 0.000003998296683 0.000000000000000
537.68919068743 0.000000000000000 0.000003998279918 0.000000000000000
536.90913963619 0.000000000000000 0.000003998256408 0.000000000000000
536.12908858495 0.000000000000000 0.000003998232533 0.000000000000000
535.34903753371 0.000000000000000 0.000003998208288 0.000000000000000
534.56898648247 0.000000000000000 0.000003998183664 0.000000000000000
533.93030111978 0.000000000000000 0.000003998163217 0.000000000000000
533.29161575708 0.000000000000000 0.000003998142509 0.000000000000000
532.83430100381 0.000000000000000 0.000003998127518 0.000000000000000
532.37698625054 0.000000000000000 0.000003998112390 0.000000000000000
532.03515637267 0.000000000000000 0.000003998100992 0.000000000000000
531.69332649480 0.000000000000000 0.000003998089516 0.000000000000000
531.35149661693 0.000000000000000 0.000003998077961 0.000000000000000
531.00966673906 0.000000000000000 0.000003998066327 0.000000000000000
530.95586370448 0.000000000000000 0.000003998064489 0.000000000000000
530.90206066991 0.000000000000000 0.000003998062648 0.000000000000000
530.84825763533 0.000000000000000 0.000003998060806 0.000000000000000
530.74065156618 0.000000000000000 0.000003998057115 0.000000000000000
530.63304549703 0.000000000000000 0.000003998053416 0.000000000000000
530.52543942788 0.000000000000000 0.000003998049709 0.000000000000000
530.41783335873 0.000000000000000 0.000003998045995 0.000000000000000
530.19698123569 0.000000000000000 0.000003998038345 0.000000000000000
529.97612911266 0.000000000000000 0.000003998030662 0.000000000000000
529.75527698962 0.000000000000000 0.000003998022945 0.000000000000000
529.53442486659 0.000000000000000 0.000003998015193 0.000000000000000
528.97544281714 0.000000000000000 0.000003997995419 0.000000000000000
528.41646076769 0.000000000000000 0.000003997975421 0.000000000000000
527.85747871823 0.000000000000000 0.000003997955195 0.000000000000000
527.29849666878 0.000000000000000 0.000003997934741 0.000000000000000
526.55631807501 0.000000000000000 0.000003997907222 0.000000000000000
525.81413948124 0.000000000000000 0.000003997879286 0.000000000000000
525.07196088747 0.000000000000000 0.000003997850925 0.000000000000000
524.32978229370 0.000000000000000 0.000003997822133 0.000000000000000
523.58760369992 0.000000000000000 0.000003997792901 0.000000000000000
523.05182180977 0.000000000000000 0.000003997771521 0.000000000000000
522.51603991963 0.000000000000000 0.000003997749905 0.000000000000000
522.12797827981 0.000000000000000 0.000003997734100 0.000000000000000
521.73991663999 0.000000000000000 0.000003997718169 0.000000000000000
521.42720872503 0.000000000000000 0.000003997705239 0.000000000000000
521.11450081007 0.000000000000000 0.000003997692225 0.000000000000000
520.80179289511 0.000000000000000 0.000003997679127 0.000000000000000
520.75207546579 0.000000000000000 0.000003997677037 0.000000000000000
520.70235803647 0.000000000000000 0.000003997674945 0.000000000000000
520.65264060714 0.000000000000000 0.000003997672850 0.000000000000000
520.55320574850 0.000000000000000 0.000003997668655 0.000000000000000
520.45377088986 0.000000000000000 0.000003997664451 0.000000000000000
520.35433603121 0.000000000000000 0.000003997660238 0.000000000000000
520.25490117257 0.000000000000000 0.000003997656017 0.000000000000000
520.01482548225 0.000000000000000 0.000003997645790 0.000000000000000
519.77474979194 0.000000000000000 0.000003997635511 0.000000000000000
519.53467410162 0.000000000000000 0.000003997625182 0.000000000000000
519.29459841130 0.000000000000000 0.000003997614802 0.000000000000000
518.70844429764 0.000000000000000 0.000003997589239 0.000000000000000
518.23007964673 0.000000000000000 0.000003997568146 0.000000000000000
517.75171499582 0.000000000000000 0.000003997546843 0.000000000000000
517.27335034492 0.000000000000000 0.000003997525327 0.000000000000000
516.79498569401 0.000000000000000 0.000003997503596 0.000000000000000
515.93210701601 0.000000000000000 0.000003997463845 0.000000000000000
515.06922833801 0.000000000000000 0.000003997423371 0.000000000000000
514.20634966000 0.000000000000000 0.000003997382159 0.000000000000000
513.58071480344 0.000000000000000 0.000003997351808 0.000000000000000
512.95507994688 0.000000000000000 0.000003997321055 0.000000000000000
512.50987312348 0.000000000000000 0.000003997298923 0.000000000000000
512.06466630008 0.000000000000000 0.000003997276582 0.000000000000000
511.72823115586 0.000000000000000 0.000003997259560 0.000000000000000
511.39179601164 0.000000000000000 0.000003997242416 0.000000000000000
511.05536086742 0.000000000000000 0.000003997225149 0.000000000000000
510.78770791617 0.000000000000000 0.000003997211325 0.000000000000000
510.73417732593 0.000000000000000 0.000003997208551 0.000000000000000
510.68064673568 0.000000000000000 0.000003997205773 0.000000000000000
510.62711614543 0.000000000000000 0.000003997202993 0.000000000000000
510.52005496493 0.000000000000000 0.000003997197422 0.000000000000000
510.41299378443 0.000000000000000 0.000003997191839 0.000000000000000
510.30593260393 0.000000000000000 0.000003997186243 0.000000000000000
510.19887142343 0.000000000000000 0.000003997180634 0.000000000000000
509.97292528245 0.000000000000000 0.000003997168755 0.000000000000000
509.74697914147 0.000000000000000 0.000003997156819 0.000000000000000
509.52103300049 0.000000000000000 0.000003997144826 0.000000000000000
509.29508685951 0.000000000000000 0.000003997132775 0.000000000000000
508.67184220305 0.000000000000000 0.000003997099233 0.000000000000000
508.18503847647 0.000000000000000 0.000003997072722 0.000000000000000
507.69823474989 0.000000000000000 0.000003997045933 0.000000000000000
507.21143102330 0.000000000000000 0.000003997018864 0.000000000000000
506.72462729672 0.000000000000000 0.000003996991510 0.000000000000000
505.83953256714 0.000000000000000 0.000003996941039 0.000000000000000
504.95443783757 0.000000000000000 0.000003996889597 0.000000000000000
504.26038348386 0.000000000000000 0.000003996848566 0.000000000000000
503.56632913015 0.000000000000000 0.000003996806915 0.000000000000000
503.07357577847 0.000000000000000 0.000003996776961 0.000000000000000
502.58082242679 0.000000000000000 0.000003996746686 0.000000000000000
502.21779105080 0.000000000000000 0.000003996724172 0.000000000000000
501.85475967481 0.000000000000000 0.000003996701480 0.000000000000000
501.49172829882 0.000000000000000 0.000003996678608 0.000000000000000
501.12869692283 0.000000000000000 0.000003996655555 0.000000000000000
500.90232769149 0.000000000000000 0.000003996641087 0.000000000000000
500.67595846015 0.000000000000000 0.000003996626547 0.000000000000000
500.44958922881 0.000000000000000 0.000003996611936 0.000000000000000
500.22321999747 0.000000000000000 0.000003996597252 0.000000000000000
499.99685076612 0.000000000000000 0.000003996582496 0.000000000000000
499.77048153478 0.000000000000000 0.000003996567666 0.000000000000000
499.54411230344 0.000000000000000 0.000003996552762 0.000000000000000
499.09137384076 0.000000000000000 0.000003996522731 0.000000000000000
498.63863537807 0.000000000000000 0.000003996492401 0.000000000000000
498.18589691539 0.000000000000000 0.000003996461767 0.000000000000000
497.73315845270 0.000000000000000 0.000003996430825 0.000000000000000
497.05234980904 0.000000000000000 0.000003996383711 0.000000000000000
496.37154116538 0.000000000000000 0.000003996335882 0.000000000000000
495.69073252171 0.000000000000000 0.000003996287326 0.000000000000000
495.00992387805 0.000000000000000 0.000003996238029 0.000000000000000
494.32911523438 0.000000000000000 0.000003996187980 0.000000000000000
493.80572889302 0.000000000000000 0.000003996148983 0.000000000000000
493.28234255165 0.000000000000000 0.000003996109528 0.000000000000000
492.89866625764 0.000000000000000 0.000003996080309 0.000000000000000
492.51498996363 0.000000000000000 0.000003996050838 0.000000000000000
492.19542303717 0.000000000000000 0.000003996026098 0.000000000000000
491.87585611071 0.000000000000000 0.000003996001178 0.000000000000000
491.55628918425 0.000000000000000 0.000003995976080 0.000000000000000
491.49237579896 0.000000000000000 0.000003995971038 0.000000000000000
491.42846241367 0.000000000000000 0.000003995965990 0.000000000000000
491.36454902838 0.000000000000000 0.000003995960934 0.000000000000000
491.23672225780 0.000000000000000 0.000003995950800 0.000000000000000
491.10889548721 0.000000000000000 0.000003995940637 0.000000000000000
490.98106871663 0.000000000000000 0.000003995930445 0.000000000000000
490.85324194605 0.000000000000000 0.000003995920224 0.000000000000000
490.58597972666 0.000000000000000 0.000003995898757 0.000000000000000
490.31871750727 0.000000000000000 0.000003995877160 0.000000000000000
490.05145528788 0.000000000000000 0.000003995855432 0.000000000000000
489.78419306849 0.000000000000000 0.000003995833573 0.000000000000000
489.51693084910 0.000000000000000 0.000003995811581 0.000000000000000
488.85579348576 0.000000000000000 0.000003995756602 0.000000000000000
488.19465612243 0.000000000000000 0.000003995700790 0.000000000000000
487.53351875909 0.000000000000000 0.000003995644132 0.000000000000000
486.87238139576 0.000000000000000 0.000003995586612 0.000000000000000
486.21124403242 0.000000000000000 0.000003995528216 0.000000000000000
485.28803431970 0.000000000000000 0.000003995445174 0.000000000000000
484.58506380854 0.000000000000000 0.000003995380749 0.000000000000000
484.00564393301 0.000000000000000 0.000003995326856 0.000000000000000
483.42622405748 0.000000000000000 0.000003995272237 0.000000000000000
482.97874309266 0.000000000000000 0.000003995229551 0.000000000000000
482.53126212784 0.000000000000000 0.000003995186420 0.000000000000000
482.44176593488 0.000000000000000 0.000003995177739 0.000000000000000
482.35226974192 0.000000000000000 0.000003995169041 0.000000000000000
482.26277354895 0.000000000000000 0.000003995160325 0.000000000000000
482.17327735599 0.000000000000000 0.000003995151591 0.000000000000000
481.99428497006 0.000000000000000 0.000003995134067 0.000000000000000
481.81529258413 0.000000000000000 0.000003995116471 0.000000000000000
481.63630019821 0.000000000000000 0.000003995098801 0.000000000000000
481.45730781228 0.000000000000000 0.000003995081057 0.000000000000000
481.27831542635 0.000000000000000 0.000003995063239 0.000000000000000
480.99473690522 0.000000000000000 0.000003995034858 0.000000000000000
480.71115838409 0.000000000000000 0.000003995006287 0.000000000000000
480.42757986295 0.000000000000000 0.000003994977527 0.000000000000000
480.14400134182 0.000000000000000 0.000003994948575 0.000000000000000
479.86042282069 0.000000000000000 0.000003994919431 0.000000000000000
479.15112429242 0.000000000000000 0.000003994845680 0.000000000000000
478.44182576416 0.000000000000000 0.000003994770683 0.000000000000000
477.73252723590 0.000000000000000 0.000003994694423 0.000000000000000
477.02322870763 0.000000000000000 0.000003994616873 0.000000000000000
476.31393017937 0.000000000000000 0.000003994538007 0.000000000000000
475.60463165111 0.000000000000000 0.000003994457800 0.000000000000000
474.89533312284 0.000000000000000 0.000003994376225 0.000000000000000
474.32931050562 0.000000000000000 0.000003994310129 0.000000000000000
473.76328788841 0.000000000000000 0.000003994243130 0.000000000000000
473.66589425242 0.000000000000000 0.000003994231510 0.000000000000000
473.56850061643 0.000000000000000 0.000003994219863 0.000000000000000
473.47110698044 0.000000000000000 0.000003994208188 0.000000000000000
473.37371334445 0.000000000000000 0.000003994196486 0.000000000000000
473.27631970846 0.000000000000000 0.000003994184757 0.000000000000000
473.08153243648 0.000000000000000 0.000003994161216 0.000000000000000
472.88674516450 0.000000000000000 0.000003994137565 0.000000000000000
472.69195789252 0.000000000000000 0.000003994113802 0.000000000000000
472.49717062055 0.000000000000000 0.000003994089928 0.000000000000000
472.30238334857 0.000000000000000 0.000003994065941 0.000000000000000
472.01184243095 0.000000000000000 0.000003994029953 0.000000000000000
471.72130151334 0.000000000000000 0.000003993993711 0.000000000000000
471.43076059573 0.000000000000000 0.000003993957213 0.000000000000000
471.14021967812 0.000000000000000 0.000003993920458 0.000000000000000
470.84967876051 0.000000000000000 0.000003993883443 0.000000000000000
469.80245470099 0.000000000000000 0.000003993747835 0.000000000000000
468.96842190508 0.000000000000000 0.000003993637329 0.000000000000000
468.13438910917 0.000000000000000 0.000003993524544 0.000000000000000
467.30035631326 0.000000000000000 0.000003993409426 0.000000000000000
466.46632351735 0.000000000000000 0.000003993291918 0.000000000000000
466.33942570598 0.000000000000000 0.000003993273826 0.000000000000000
466.21252789461 0.000000000000000 0.000003993255677 0.000000000000000
466.08563008324 0.000000000000000 0.000003993237471 0.000000000000000
465.95873227187 0.000000000000000 0.000003993219208 0.000000000000000
465.83183446050 0.000000000000000 0.000003993200887 0.000000000000000
465.57803883777 0.000000000000000 0.000003993164072 0.000000000000000
465.32424321503 0.000000000000000 0.000003993127025 0.000000000000000
465.07044759229 0.000000000000000 0.000003993089744 0.000000000000000
464.81665196955 0.000000000000000 0.000003993052227 0.000000000000000
464.56285634681 0.000000000000000 0.000003993014472 0.000000000000000
464.30906072408 0.000000000000000 0.000003992976479 0.000000000000000
463.99291004024 0.000000000000000 0.000003992928813 0.000000000000000
463.67675935641 0.000000000000000 0.000003992880770 0.000000000000000
463.36060867258 0.000000000000000 0.000003992832345 0.000000000000000
463.04445798875 0.000000000000000 0.000003992783536 0.000000000000000
462.72830730492 0.000000000000000 0.000003992734338 0.000000000000000
462.22597209707 0.000000000000000 0.000003992655360 0.000000000000000
461.72363688923 0.000000000000000 0.000003992575376 0.000000000000000
461.22130168138 0.000000000000000 0.000003992494372 0.000000000000000
460.71896647354 0.000000000000000 0.000003992412333 0.000000000000000
460.21663126569 0.000000000000000 0.000003992329244 0.000000000000000
459.32859337143 0.000000000000000 0.000003992179736 0.000000000000000
458.60661555082 0.000000000000000 0.000003992055666 0.000000000000000
458.00790984091 0.000000000000000 0.000003991951029 0.000000000000000
457.40920413100 0.000000000000000 0.000003991844773 0.000000000000000
456.92926614996 0.000000000000000 0.000003991758407 0.000000000000000
456.44932816891 0.000000000000000 0.000003991670967 0.000000000000000
456.35334057271 0.000000000000000 0.000003991653349 0.000000000000000
456.25735297650 0.000000000000000 0.000003991635687 0.000000000000000
456.16136538029 0.000000000000000 0.000003991617981 0.000000000000000
456.06537778408 0.000000000000000 0.000003991600232 0.000000000000000
455.87340259166 0.000000000000000 0.000003991564600 0.000000000000000
455.68142739925 0.000000000000000 0.000003991528791 0.000000000000000
455.48945220683 0.000000000000000 0.000003991492803 0.000000000000000
455.29747701441 0.000000000000000 0.000003991456636 0.000000000000000
454.94911776434 0.000000000000000 0.000003991390545 0.000000000000000
454.60075851427 0.000000000000000 0.000003991323852 0.000000000000000
454.25239926420 0.000000000000000 0.000003991256551 0.000000000000000
453.83442622926 0.000000000000000 0.000003991174992 0.000000000000000
453.41645319431 0.000000000000000 0.000003991092535 0.000000000000000
452.99848015937 0.000000000000000 0.000003991009171 0.000000000000000
452.58050712443 0.000000000000000 0.000003990924887 0.000000000000000
451.77466689820 0.000000000000000 0.000003990759750 0.000000000000000
451.11868688688 0.000000000000000 0.000003990622704 0.000000000000000
450.46270687557 0.000000000000000 0.000003990483256 0.000000000000000
449.98906318203 0.000000000000000 0.000003990381048 0.000000000000000
449.51541948850 0.000000000000000 0.000003990277541 0.000000000000000
449.14727459440 0.000000000000000 0.000003990196181 0.000000000000000
448.77912970030 0.000000000000000 0.000003990114016 0.000000000000000
448.41098480619 0.000000000000000 0.000003990031038 0.000000000000000
448.14687548507 0.000000000000000 0.000003989971001 0.000000000000000
447.88276616395 0.000000000000000 0.000003989910538 0.000000000000000
447.61865684283 0.000000000000000 0.000003989849643 0.000000000000000
447.35454752171 0.000000000000000 0.000003989788315 0.000000000000000
447.09043820059 0.000000000000000 0.000003989726547 0.000000000000000
446.82632887946 0.000000000000000 0.000003989664338 0.000000000000000
446.56221955834 0.000000000000000 0.000003989601682 0.000000000000000
446.03400091610 0.000000000000000 0.000003989475017 0.000000000000000
445.50578227386 0.000000000000000 0.000003989346521 0.000000000000000
444.97756363161 0.000000000000000 0.000003989216161 0.000000000000000
444.44934498937 0.000000000000000 0.000003989083906 0.000000000000000
443.67825122307 0.000000000000000 0.000003988887368 0.000000000000000
443.04968733126 0.000000000000000 0.000003988724045 0.000000000000000
442.42112343944 0.000000000000000 0.000003988557862 0.000000000000000
441.96193581741 0.000000000000000 0.000003988434617 0.000000000000000
441.50274819537 0.000000000000000 0.000003988309791 0.000000000000000
441.13154814037 0.000000000000000 0.000003988207711 0.000000000000000
440.76034808537 0.000000000000000 0.000003988104568 0.000000000000000
440.38914803038 0.000000000000000 0.000003988000350 0.000000000000000
440.32657626335 0.000000000000000 0.000003987982676 0.000000000000000
440.26400449632 0.000000000000000 0.000003987964970 0.000000000000000
440.20143272929 0.000000000000000 0.000003987947234 0.000000000000000
440.07628919524 0.000000000000000 0.000003987911667 0.000000000000000
439.95114566118 0.000000000000000 0.000003987875976 0.000000000000000
439.82600212712 0.000000000000000 0.000003987840159 0.000000000000000
439.70085859307 0.000000000000000 0.000003987804216 0.000000000000000
439.43065664691 0.000000000000000 0.000003987726178 0.000000000000000
439.16045470075 0.000000000000000 0.000003987647543 0.000000000000000
438.89025275459 0.000000000000000 0.000003987568308 0.000000000000000
438.62005080843 0.000000000000000 0.000003987488465 0.000000000000000
437.95273366974 0.000000000000000 0.000003987288641 0.000000000000000
437.28541653104 0.000000000000000 0.000003987084991 0.000000000000000
436.61809939235 0.000000000000000 0.000003986877429 0.000000000000000
435.95078225365 0.000000000000000 0.000003986665861 0.000000000000000
435.28346511496 0.000000000000000 0.000003986450195 0.000000000000000
434.75752943374 0.000000000000000 0.000003986277270 0.000000000000000
434.23159375252 0.000000000000000 0.000003986101691 0.000000000000000
433.82745225638 0.000000000000000 0.000003985964938 0.000000000000000
433.42331076024 0.000000000000000 0.000003985826566 0.000000000000000
433.01916926409 0.000000000000000 0.000003985686553 0.000000000000000
432.71654646622 0.000000000000000 0.000003985580622 0.000000000000000
432.41392366835 0.000000000000000 0.000003985473747 0.000000000000000
432.11130087047 0.000000000000000 0.000003985365919 0.000000000000000
431.80867807260 0.000000000000000 0.000003985257127 0.000000000000000
431.50605527473 0.000000000000000 0.000003985147360 0.000000000000000
431.20343247685 0.000000000000000 0.000003985036608 0.000000000000000
430.90080967898 0.000000000000000 0.000003984924859 0.000000000000000
430.29556408323 0.000000000000000 0.000003984698326 0.000000000000000
429.69031848749 0.000000000000000 0.000003984467673 0.000000000000000
429.08507289174 0.000000000000000 0.000003984232806 0.000000000000000
428.47982729599 0.000000000000000 0.000003983993631 0.000000000000000
427.78215438684 0.000000000000000 0.000003983712459 0.000000000000000
427.08448147768 0.000000000000000 0.000003983425280 0.000000000000000
426.51684622393 0.000000000000000 0.000003983187086 0.000000000000000
425.94921097019 0.000000000000000 0.000003982944725 0.000000000000000
425.51313569119 0.000000000000000 0.000003982755649 0.000000000000000
425.42592063539 0.000000000000000 0.000003982717529 0.000000000000000
425.33870557959 0.000000000000000 0.000003982679306 0.000000000000000
425.25149052379 0.000000000000000 0.000003982640980 0.000000000000000
425.07706041219 0.000000000000000 0.000003982564019 0.000000000000000
424.90263030059 0.000000000000000 0.000003982486643 0.000000000000000
424.72820018899 0.000000000000000 0.000003982408849 0.000000000000000
424.55377007739 0.000000000000000 0.000003982330634 0.000000000000000
424.27050949145 0.000000000000000 0.000003982202714 0.000000000000000
423.98724890551 0.000000000000000 0.000003982073665 0.000000000000000
423.70398831957 0.000000000000000 0.000003981943473 0.000000000000000
423.42072773363 0.000000000000000 0.000003981812126 0.000000000000000
422.82845704760 0.000000000000000 0.000003981533701 0.000000000000000
422.23618636156 0.000000000000000 0.000003981250049 0.000000000000000
421.64391567552 0.000000000000000 0.000003980961046 0.000000000000000
421.05164498949 0.000000000000000 0.000003980666567 0.000000000000000
420.39195177905 0.000000000000000 0.000003980331960 0.000000000000000
419.73225856861 0.000000000000000 0.000003979990211 0.000000000000000
419.07256535817 0.000000000000000 0.000003979641131 0.000000000000000
418.53655443457 0.000000000000000 0.000003979351965 0.000000000000000
418.42935224985 0.000000000000000 0.000003979293526 0.000000000000000
418.32215006513 0.000000000000000 0.000003979234883 0.000000000000000
418.21494788041 0.000000000000000 0.000003979176035 0.000000000000000
418.10774569569 0.000000000000000 0.000003979116981 0.000000000000000
417.89334132625 0.000000000000000 0.000003978998253 0.000000000000000
417.67893695681 0.000000000000000 0.000003978878691 0.000000000000000
417.46453258737 0.000000000000000 0.000003978758287 0.000000000000000
417.25012821793 0.000000000000000 0.000003978637034 0.000000000000000
416.67123362587 0.000000000000000 0.000003978305349 0.000000000000000
416.26500592240 0.000000000000000 0.000003978068784 0.000000000000000
415.85877821892 0.000000000000000 0.000003977829013 0.000000000000000
415.45255051545 0.000000000000000 0.000003977585981 0.000000000000000
415.04632281197 0.000000000000000 0.000003977339630 0.000000000000000
414.64009510850 0.000000000000000 0.000003977089904 0.000000000000000
413.86591422212 0.000000000000000 0.000003976604417 0.000000000000000
413.09173333575 0.000000000000000 0.000003976106029 0.000000000000000
412.48172561254 0.000000000000000 0.000003975703956 0.000000000000000
411.87171788933 0.000000000000000 0.000003975293376 0.000000000000000
411.75613500761 0.000000000000000 0.000003975214603 0.000000000000000
411.64055212589 0.000000000000000 0.000003975135515 0.000000000000000
411.52496924416 0.000000000000000 0.000003975056110 0.000000000000000
411.40938636244 0.000000000000000 0.000003974976386 0.000000000000000
411.17822059900 0.000000000000000 0.000003974815977 0.000000000000000
410.94705483556 0.000000000000000 0.000003974654274 0.000000000000000
410.71588907211 0.000000000000000 0.000003974491264 0.000000000000000
410.48472330867 0.000000000000000 0.000003974326933 0.000000000000000
410.25355754523 0.000000000000000 0.000003974161266 0.000000000000000
409.86227688704 0.000000000000000 0.000003973877769 0.000000000000000
409.47099622885 0.000000000000000 0.000003973590334 0.000000000000000
409.07971557066 0.000000000000000 0.000003973298890 0.000000000000000
408.68843491248 0.000000000000000 0.000003973003363 0.000000000000000
408.29715425429 0.000000000000000 0.000003972703678 0.000000000000000
407.52114242640 0.000000000000000 0.000003972096720 0.000000000000000
406.74513059852 0.000000000000000 0.000003971472479 0.000000000000000
406.10119173336 0.000000000000000 0.000003970940893 0.000000000000000
405.45725286820 0.000000000000000 0.000003970396569 0.000000000000000
405.32846509517 0.000000000000000 0.000003970286140 0.000000000000000
405.19967732214 0.000000000000000 0.000003970175182 0.000000000000000
405.07088954911 0.000000000000000 0.000003970063692 0.000000000000000
404.94210177607 0.000000000000000 0.000003969951666 0.000000000000000
404.68452623001 0.000000000000000 0.000003969725993 0.000000000000000
404.42695068395 0.000000000000000 0.000003969498135 0.000000000000000
404.16937513788 0.000000000000000 0.000003969268064 0.000000000000000
403.91179959182 0.000000000000000 0.000003969035750 0.000000000000000
403.45331380862 0.000000000000000 0.000003968616574 0.000000000000000
402.99482802541 0.000000000000000 0.000003968190028 0.000000000000000
402.53634224221 0.000000000000000 0.000003967755933 0.000000000000000
401.96566307074 0.000000000000000 0.000003967204823 0.000000000000000
401.39498389927 0.000000000000000 0.000003966641361 0.000000000000000
400.82430472780 0.000000000000000 0.000003966065180 0.000000000000000
400.25362555633 0.000000000000000 0.000003965475883 0.000000000000000
399.68294638486 0.000000000000000 0.000003964873060 0.000000000000000
399.25014422198 0.000000000000000 0.000003964406598 0.000000000000000
399.16358378941 0.000000000000000 0.000003964312326 0.000000000000000
399.07702335683 0.000000000000000 0.000003964217723 0.000000000000000
398.99046292425 0.000000000000000 0.000003964122788 0.000000000000000
398.81734205910 0.000000000000000 0.000003963931916 0.000000000000000
398.64422119395 0.000000000000000 0.000003963739696 0.000000000000000
398.47110032880 0.000000000000000 0.000003963546115 0.000000000000000
398.29797946364 0.000000000000000 0.000003963351160 0.000000000000000
397.93794772534 0.000000000000000 0.000003962941259 0.000000000000000
397.57791598704 0.000000000000000 0.000003962525228 0.000000000000000
397.21788424874 0.000000000000000 0.000003962102937 0.000000000000000
396.85785251044 0.000000000000000 0.000003961674252 0.000000000000000
396.12534670301 0.000000000000000 0.000003960781748 0.000000000000000
395.39284089558 0.000000000000000 0.000003959860985 0.000000000000000
394.83393564093 0.000000000000000 0.000003959138637 0.000000000000000
394.27503038629 0.000000000000000 0.000003958398478 0.000000000000000
393.71612513164 0.000000000000000 0.000003957639872 0.000000000000000
393.63652624593 0.000000000000000 0.000003957530292 0.000000000000000
393.55692736022 0.000000000000000 0.000003957420323 0.000000000000000
393.47732847451 0.000000000000000 0.000003957309962 0.000000000000000
393.31813070309 0.000000000000000 0.000003957088057 0.000000000000000
393.15893293167 0.000000000000000 0.000003956864560 0.000000000000000
392.99973516025 0.000000000000000 0.000003956639455 0.000000000000000
392.84053738883 0.000000000000000 0.000003956412724 0.000000000000000
392.34427710552 0.000000000000000 0.000003955695324 0.000000000000000
391.93456595134 0.000000000000000 0.000003955090626 0.000000000000000
391.52485479716 0.000000000000000 0.000003954474357 0.000000000000000
391.11514364298 0.000000000000000 0.000003953846184 0.000000000000000
390.70543248880 0.000000000000000 0.000003953205760 0.000000000000000
390.04975795142 0.000000000000000 0.000003952154467 0.000000000000000
389.39408341404 0.000000000000000 0.000003951069297 0.000000000000000
388.73840887667 0.000000000000000 0.000003949948567 0.000000000000000
388.27782466713 0.000000000000000 0.000003949139069 0.000000000000000
387.81724045760 0.000000000000000 0.000003948310462 0.000000000000000
387.35665624806 0.000000000000000 0.000003947462038 0.000000000000000
386.89607203853 0.000000000000000 0.000003946593047 0.000000000000000
386.43548782900 0.000000000000000 0.000003945702693 0.000000000000000
385.97490361946 0.000000000000000 0.000003944790133 0.000000000000000
385.51431940993 0.000000000000000 0.000003943854474 0.000000000000000
384.85317074854 0.000000000000000 0.000003942469079 0.000000000000000
384.19202208715 0.000000000000000 0.000003941031093 0.000000000000000
383.65287048632 0.000000000000000 0.000003939817233 0.000000000000000
383.54504016615 0.000000000000000 0.000003939569831 0.000000000000000
383.43720984599 0.000000000000000 0.000003939320848 0.000000000000000
383.32937952582 0.000000000000000 0.000003939070268 0.000000000000000
383.11371888549 0.000000000000000 0.000003938564252 0.000000000000000
382.89805824516 0.000000000000000 0.000003938051636 0.000000000000000
382.68239760483 0.000000000000000 0.000003937532280 0.000000000000000
382.46673696450 0.000000000000000 0.000003937006036 0.000000000000000
382.00596137613 0.000000000000000 0.000003935857877 0.000000000000000
381.54518578776 0.000000000000000 0.000003934675997 0.000000000000000
381.08441019938 0.000000000000000 0.000003933458707 0.000000000000000
380.62363461101 0.000000000000000 0.000003932204199 0.000000000000000
379.86960264222 0.000000000000000 0.000003930065801 0.000000000000000
379.33353873917 0.000000000000000 0.000003928476652 0.000000000000000
378.79747483613 0.000000000000000 0.000003926826048 0.000000000000000
378.26141093308 0.000000000000000 0.000003925109989 0.000000000000000
377.72534703004 0.000000000000000 0.000003923324185 0.000000000000000
377.18928312699 0.000000000000000 0.000003921464096 0.000000000000000
376.65321922395 0.000000000000000 0.000003919525016 0.000000000000000
376.11715532090 0.000000000000000 0.000003917502252 0.000000000000000
375.51061287448 0.000000000000000 0.000003915107177 0.000000000000000
374.90407042805 0.000000000000000 0.000003912594485 0.000000000000000
374.29752798163 0.000000000000000 0.000003909962452 0.000000000000000
373.69098553520 0.000000000000000 0.000003907215489 0.000000000000000
373.08444308878 0.000000000000000 0.000003904368634 0.000000000000000
372.47790064235 0.000000000000000 0.000003901453320 0.000000000000000
371.87135819593 0.000000000000000 0.000003898522229 0.000000000000000
371.08426247806 0.000000000000000 0.000003894816552 0.000000000000000
370.29716676019 0.000000000000000 0.000003891378448 0.000000000000000
369.51007104233 0.000000000000000 0.000003888331364 0.000000000000000
368.72297532446 0.000000000000000 0.000003885709733 0.000000000000000
367.83776048166 0.000000000000000 0.000003883229788 0.000000000000000
366.95254563887 0.000000000000000 0.000003881151952 0.000000000000000
366.06733079608 0.000000000000000 0.000003879391220 0.000000000000000
365.18211595329 0.000000000000000 0.000003877879299 0.000000000000000
364.29690111050 0.000000000000000 0.000003876563009 0.000000000000000
362.26940658066 0.000000000000000 0.000003874082371 0.000000000000000
360.24191205083 0.000000000000000 0.000003872120878 0.000000000000000
358.21441752100 0.000000000000000 0.000003870504772 0.000000000000000
356.18692299117 0.000000000000000 0.000003869130516 0.000000000000000
354.15942846134 0.000000000000000 0.000003867933275 0.000000000000000
350.35579036735 0.000000000000000 0.000003866021208 0.000000000000000
346.55215227336 0.000000000000000 0.000003864418317 0.000000000000000
342.74851417937 0.000000000000000 0.000003863025436 0.000000000000000
338.94487608537 0.000000000000000 0.000003861782469 0.000000000000000
335.14123799138 0.000000000000000 0.000003860650360 0.000000000000000
326.47973538391 0.000000000000000 0.000003858349252 0.000000000000000
317.81823277643 0.000000000000000 0.000003856297016 0.000000000000000
309.15673016895 0.000000000000000 0.000003854381565 0.000000000000000
300.49522756148 0.000000000000000 0.000003852544376 0.000000000000000
291.83372495400 0.000000000000000 0.000003850762065 0.000000000000000
280.45446657833 0.000000000000000 0.000003848493903 0.000000000000000
269.07520820266 0.000000000000000 0.000003846295892 0.000000000000000
257.69594982699 0.000000000000000 0.000003844145213 0.000000000000000
246.31669145132 0.000000000000000 0.000003842051721 0.000000000000000
237.03205112994 0.000000000000000 0.000003840417935 0.000000000000000
227.74741080857 0.000000000000000 0.000003838867677 0.000000000000000
220.32566525711 0.000000000000000 0.000003837685867 0.000000000000000
212.90391970566 0.000000000000000 0.000003836542422 0.000000000000000
207.14481203031 0.000000000000000 0.000003835666658 0.000000000000000
201.38570435496 0.000000000000000 0.000003834786110 0.000000000000000
196.72369337212 0.000000000000000 0.000003834063058 0.000000000000000
192.06168238928 0.000000000000000 0.000003833327393 0.000000000000000
187.39967140644 0.000000000000000 0.000003832578535 0.000000000000000
182.73766042360 0.000000000000000 0.000003831820228 0.000000000000000
178.07564944075 0.000000000000000 0.000003831062662 0.000000000000000
172.88685532082 0.000000000000000 0.000003830238434 0.000000000000000
167.69806120088 0.000000000000000 0.000003829448288 0.000000000000000
162.50926708094 0.000000000000000 0.000003828693527 0.000000000000000
157.32047296100 0.000000000000000 0.000003827968449 0.000000000000000
152.13167884106 0.000000000000000 0.000003827268779 0.000000000000000
145.32797901464 0.000000000000000 0.000003826388402 0.000000000000000
138.52427918822 0.000000000000000 0.000003825552276 0.000000000000000
131.72057936180 0.000000000000000 0.000003824768113 0.000000000000000
124.91687953538 0.000000000000000 0.000003824045139 0.000000000000000
116.94720298224 0.000000000000000 0.000003823283264 0.000000000000000
108.97752642909 0.000000000000000 0.000003822616431 0.000000000000000
101.00784987594 0.000000000000000 0.000003822044561 0.000000000000000
93.03817332279 0.000000000000000 0.000003821564164 0.000000000000000
85.06849676965 0.000000000000000 0.000003821169232 0.000000000000000
68.27336359259 0.000000000000000 0.000003820579605 0.000000000000000
51.47823041553 0.000000000000000 0.000003820242189 0.000000000000000
34.68309723847 0.000000000000000 0.000003820070650 0.000000000000000
17.88796406142 0.000000000000000 0.000003820005939 0.000000000000000
10.00000000000 0.000000000000000 0.000003819999350 0.000000000000000


==> anc/appendix_4e-6_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 4.000E-06
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.010000 0.000864527647852 0.000341086887268 0.000341321282674
0.010975 0.000844544027958 0.000335016949248 0.000335168358706
0.012045 0.000823836950976 0.000329193762046 0.000329071218128
0.013219 0.000803956449339 0.000323292713608 0.000323360241063
0.014508 0.000784892509089 0.000317383567441 0.000317492695488
0.015923 0.000765183507045 0.000311551349853 0.000311569774154
0.017475 0.000747664486443 0.000305848457144 0.000305808675038
0.019179 0.000728910079031 0.000300685909237 0.000300707796353
0.021049 0.000712191414416 0.000294600463015 0.000294645136331
0.023101 0.000694637162664 0.000288919688744 0.000289020586860
0.025354 0.000677507035694 0.000283693227957 0.000283470196607
0.027826 0.000661779595675 0.000278232947484 0.000277911399857
0.030539 0.000645002727989 0.000272490505722 0.000272750681107
0.033516 0.000630003869681 0.000266776322036 0.000266779958351
0.036784 0.000613954598570 0.000261135301643 0.000261582518347
0.040370 0.000599045141855 0.000256077991132 0.000256081675578
0.044306 0.000584250387005 0.000250634862417 0.000250981040884
0.048626 0.000570530826526 0.000245201702512 0.000245750935748
0.053367 0.000556137922372 0.000239978780016 0.000240227159652
0.058570 0.000542082460330 0.000234420578114 0.000234869581624
0.064281 0.000528643205571 0.000229444443552 0.000229930149608
0.070548 0.000515399187639 0.000224179991152 0.000224899744765
0.077426 0.000502722127542 0.000219140253608 0.000219495321782
0.084975 0.000490454893833 0.000213852601906 0.000214289431019
0.093260 0.000477485730735 0.000208621379802 0.000208702313176
0.102353 0.000466059110684 0.000203293350285 0.000203707248049
0.112332 0.000453394357465 0.000198375940383 0.000198462078265
0.123285 0.000442405375264 0.000193199668038 0.000193513335479
0.135305 0.000430912716513 0.000187805658298 0.000188026909611
0.148497 0.000419750691347 0.000182606764637 0.000183070124243
0.162975 0.000408170283355 0.000177610887353 0.000177575605920
0.178865 0.000397980094503 0.000172046722805 0.000172344405966
0.196304 0.000387712401643 0.000166914660648 0.000167289480389
0.215443 0.000376753462775 0.000161559346201 0.000161730273275
0.236449 0.000366932547372 0.000156206777957 0.000156476070848
0.259502 0.000356343091762 0.000150856852506 0.000150946355276
0.284804 0.000347182722996 0.000145411309831 0.000145465854799
0.312572 0.000337557781164 0.000139917250499 0.000140198806583
0.343047 0.000327430333947 0.000134400166747 0.000134447956696
0.376494 0.000318445084888 0.000128796830749 0.000128797078011
0.413201 0.000309044726119 0.000123149780637 0.000123053205380
0.453488 0.000299789755416 0.000117437518052 0.000117249814995
0.497702 0.000291000655231 0.000111629783704 0.000111240846618
0.546228 0.000282190990427 0.000105887194466 0.000104955861409
0.599484 0.000273082991465 0.000100097868170 0.000098442496525
0.657933 0.000264628762581 0.000094873272486 0.000091416314061
0.722081 0.000256010099112 0.000090353520938 0.000084523790929
0.792483 0.000247673338843 0.000086958866804 0.000078698458122
0.869749 0.000239533296990 0.000084414518787 0.000076158961716
0.954548 0.000230805182548 0.000082357370266 0.000075466329789
1.047616 0.000222378742485 0.000080757371089 0.000073974651180
1.149757 0.000214605067248 0.000080059510065 0.000072955470456
1.261857 0.000206285789566 0.000081375463613 0.000078321768745
1.384886 0.000197822822627 0.000084289530127 0.000099119730388
1.519911 0.000189434627413 0.000063488116035 0.000089418692405
1.668101 0.000181329131020 0.000025868819471 0.000011428430840
1.830738 0.000172974650844 0.000012461354391 0.000004687277632
2.009233 0.000164443878488 0.000007440505070 0.000002745292491
2.205131 0.000156196827932 0.000005020691955 0.000001868010409
2.420128 0.000147772980132 0.000003639327334 0.000001375774350
2.656088 0.000138956245984 0.000002758682059 0.000001062407792
2.915053 0.000130252315994 0.000002153438494 0.000000845858146
3.199267 0.000121165036178 0.000001714712662 0.000000687410531
3.511192 0.000111960314288 0.000001384100990 0.000000566568962
3.853529 0.000102682030106 0.000001127665098 0.000000471559085
4.229243 0.000094065027372 0.000000924399658 0.000000395136101
4.641589 0.000087631437082 0.000000760627292 0.000000332567662
5.094138 0.000083564386561 0.000000627068274 0.000000280627973
5.590810 0.000080826383486 0.000000517167945 0.000000237054715
6.135907 0.000080426590113 0.000000426173703 0.000000200216435
6.734151 0.000085630264212 0.000000350525191 0.000000168896966
7.390722 0.000037135466761 0.000000287497088 0.000000142163678
8.111308 0.000011202032536 0.000000234947685 0.000000119290867
8.902151 0.000005591395281 0.000000191168136 0.000000099704983
9.770100 0.000003437834925 0.000000154764074 0.000000082942080
10.722672 0.000002326409351 0.000000124580397 0.000000068618345
11.768120 0.000001653240056 0.000000099651704 0.000000056411668
12.915497 0.000001204924946 0.000000079159772 0.000000046048114
14.174742 0.000000888566228 0.000000062407361 0.000000037291674
15.556761 0.000000657368680 0.000000048797371 0.000000029936911
17.073526 0.000000485100735 0.000000037817063 0.000000023802706
18.738174 0.000000355666051 0.000000029026311 0.000000018727532
20.565123 0.000000258325268 0.000000022046541 0.000000014566797
22.570197 0.000000185449884 0.000000016558889 0.000000011190820
24.770764 0.000000131338454 0.000000012287349 0.000000008482897
27.185882 0.000000091589461 0.000000008997544 0.000000006338137
29.836472 0.000000062762521 0.000000006495650 0.000000004662789
32.745492 0.000000042163477 0.000000004618032 0.000000003373679
35.938137 0.000000027690945 0.000000003229248 0.000000002397830
39.442061 0.000000017720004 0.000000002218191 0.000000001672077
43.287613 0.000000011006592 0.000000001494662 0.000000001142521
47.508102 0.000000006607195 0.000000000986728 0.000000000763937
52.140083 0.000000003814583 0.000000000637153 0.000000000499135
57.223677 0.000000002106900 0.000000000401816 0.000000000318199
62.802914 0.000000001107003 0.000000000247086 0.000000000197621
68.926121 0.000000000549947 0.000000000147899 0.000000000119376
75.646333 0.000000000256657 0.000000000086021 0.000000000070016
83.021757 0.000000000111752 0.000000000048524 0.000000000039801
91.116276 0.000000000045063 0.000000000026493 0.000000000021887
100.000000 0.000000000016697 0.000000000013970 0.000000000011620


==> anc/appendix_6e-6_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000006000000000 0.000000000000000
3999.99992594545 0.000000000000000 0.000006000000000 0.000000000000000
3999.99985189090 0.000000000000000 0.000006000000000 0.000000000000000
3999.25930641002 0.000000000000000 0.000006000000000 0.000000000000000
3998.51876092914 0.000000000000000 0.000006000000000 0.000000000000000
3997.77821544826 0.000000000000000 0.000006000000000 0.000000000000000
3990.37276063945 0.000000000000000 0.000006000000000 0.000000000000000
3982.96730583065 0.000000000000000 0.000006000000000 0.000000000000000
3975.56185102184 0.000000000000000 0.000006000000000 0.000000000000000
3968.15639621303 0.000000000000000 0.000006000000000 0.000000000000000
3921.68168739508 0.000000000000000 0.000006000000000 0.000000000000000
3875.20697857713 0.000000000000000 0.000006000000000 0.000000000000000
3828.73226975918 0.000000000000000 0.000006000000000 0.000000000000000
3782.25756094122 0.000000000000000 0.000006000000000 0.000000000000000
3735.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3685.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3635.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3585.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3535.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3485.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3435.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3385.78285212327 0.000000000000000 0.000006000000000 0.000000000000000
3344.34980935637 0.000000000000000 0.000006000000000 0.000000000000000
3302.91676658946 0.000000000000000 0.000006000000000 0.000000000000000
3272.05541310000 0.000000000000000 0.000006000000000 0.000000000000000
3241.19405961053 0.000000000000000 0.000006000000000 0.000000000000000
3219.34410601576 0.000000000000000 0.000006000000000 0.000000000000000
3197.49415242099 0.000000000000000 0.000006000000000 0.000000000000000
3182.42479358141 0.000000000000000 0.000006000000000 0.000000000000000
3167.35543474183 0.000000000000000 0.000006000000000 0.000000000000000
3156.70814999783 0.000000000000000 0.000006000000000 0.000000000000000
3146.06086525384 0.000000000000000 0.000006000000000 0.000000000000000
3135.41358050985 0.000000000000000 0.000006000000000 0.000000000000000
3133.86280239955 0.000000000000000 0.000006000000000 0.000000000000000
3132.31202428924 0.000000000000000 0.000006000000000 0.000000000000000
3130.76124617894 0.000000000000000 0.000006000000000 0.000000000000000
3129.21046806864 0.000000000000000 0.000006000000000 0.000000000000000
3126.10891184804 0.000000000000000 0.000006000000000 0.000000000000000
3123.00735562743 0.000000000000000 0.000006000000000 0.000000000000000
3119.90579940683 0.000000000000000 0.000006000000000 0.000000000000000
3116.80424318622 0.000000000000000 0.000006000000000 0.000000000000000
3113.70268696562 0.000000000000000 0.000006000000000 0.000000000000000
3107.75707969395 0.000000000000000 0.000006000000000 0.000000000000000
3101.81147242229 0.000000000000000 0.000006000000000 0.000000000000000
3095.86586515062 0.000000000000000 0.000006000000000 0.000000000000000
3089.92025787895 0.000000000000000 0.000006000000000 0.000000000000000
3083.97465060729 0.000000000000000 0.000006000000000 0.000000000000000
3072.94917752387 0.000000000000000 0.000006000000000 0.000000000000000
3061.92370444046 0.000000000000000 0.000006000000000 0.000000000000000
3052.76460883420 0.000000000000000 0.000006000000000 0.000000000000000
3043.60551322795 0.000000000000000 0.000006000000000 0.000000000000000
3042.04202015341 0.000000000000000 0.000006000000000 0.000000000000000
3040.47852707887 0.000000000000000 0.000006000000000 0.000000000000000
3038.91503400433 0.000000000000000 0.000006000000000 0.000000000000000
3037.35154092979 0.000000000000000 0.000006000000000 0.000000000000000
3034.22455478071 0.000000000000000 0.000006000000000 0.000000000000000
3031.09756863163 0.000000000000000 0.000006000000000 0.000000000000000
3027.97058248255 0.000000000000000 0.000006000000000 0.000000000000000
3024.84359633347 0.000000000000000 0.000006000000000 0.000000000000000
3021.71661018439 0.000000000000000 0.000006000000000 0.000000000000000
3015.43564889517 0.000000000000000 0.000006000000000 0.000000000000000
3009.15468760594 0.000000000000000 0.000006000000000 0.000000000000000
3002.87372631672 0.000000000000000 0.000006000000000 0.000000000000000
2996.59276502749 0.000000000000000 0.000006000000000 0.000000000000000
2990.31180373827 0.000000000000000 0.000006000000000 0.000000000000000
2979.89445083384 0.000000000000000 0.000006000000000 0.000000000000000
2969.47709792940 0.000000000000000 0.000006000000000 0.000000000000000
2959.05974502497 0.000000000000000 0.000006000000000 0.000000000000000
2951.43748635245 0.000000000000000 0.000006000000000 0.000000000000000
2949.91303461795 0.000000000000000 0.000006000000000 0.000000000000000
2948.38858288344 0.000000000000000 0.000006000000000 0.000000000000000
2946.86413114894 0.000000000000000 0.000006000000000 0.000000000000000
2943.81522767993 0.000000000000000 0.000006000000000 0.000000000000000
2940.76632421092 0.000000000000000 0.000006000000000 0.000000000000000
2937.71742074192 0.000000000000000 0.000006000000000 0.000000000000000
2934.66851727291 0.000000000000000 0.000006000000000 0.000000000000000
2929.74848733096 0.000000000000000 0.000006000000000 0.000000000000000
2924.82845738902 0.000000000000000 0.000006000000000 0.000000000000000
2919.90842744707 0.000000000000000 0.000006000000000 0.000000000000000
2914.98839750513 0.000000000000000 0.000006000000000 0.000000000000000
2905.58622758314 0.000000000000000 0.000006000000000 0.000000000000000
2896.18405766116 0.000000000000000 0.000006000000000 0.000000000000000
2888.99256419795 0.000000000000000 0.000006000000000 0.000000000000000
2881.80107073473 0.000000000000000 0.000006000000000 0.000000000000000
2874.60957727152 0.000000000000000 0.000006000000000 0.000000000000000
2867.41808380831 0.000000000000000 0.000006000000000 0.000000000000000
2862.09228712057 0.000000000000000 0.000006000000000 0.000000000000000
2861.02712778303 0.000000000000000 0.000006000000000 0.000000000000000
2859.96196844548 0.000000000000000 0.000006000000000 0.000000000000000
2858.89680910793 0.000000000000000 0.000006000000000 0.000000000000000
2856.76649043284 0.000000000000000 0.000006000000000 0.000000000000000
2854.63617175774 0.000000000000000 0.000006000000000 0.000000000000000
2852.50585308265 0.000000000000000 0.000006000000000 0.000000000000000
2850.37553440755 0.000000000000000 0.000006000000000 0.000000000000000
2845.63044342538 0.000000000000000 0.000006000000000 0.000000000000000
2840.88535244320 0.000000000000000 0.000006000000000 0.000000000000000
2836.14026146102 0.000000000000000 0.000006000000000 0.000000000000000
2831.39517047884 0.000000000000000 0.000006000000000 0.000000000000000
2822.08353780759 0.000000000000000 0.000006000000000 0.000000000000000
2812.77190513634 0.000000000000000 0.000006000000000 0.000000000000000
2805.65761061310 0.000000000000000 0.000006000000000 0.000000000000000
2798.54331608987 0.000000000000000 0.000006000000000 0.000000000000000
2791.42902156663 0.000000000000000 0.000006000000000 0.000000000000000
2784.31472704339 0.000000000000000 0.000006000000000 0.000000000000000
2779.21306179453 0.000000000000000 0.000006000000000 0.000000000000000
2774.11139654566 0.000000000000000 0.000006000000000 0.000000000000000
2769.00973129679 0.000000000000000 0.000006000000000 0.000000000000000
2763.90806604792 0.000000000000000 0.000006000000000 0.000000000000000
2758.80640079906 0.000000000000000 0.000006000000000 0.000000000000000
2753.70473555019 0.000000000000000 0.000006000000000 0.000000000000000
2748.60307030132 0.000000000000000 0.000006000000000 0.000000000000000
2739.46322230839 0.000000000000000 0.000006000000000 0.000000000000000
2730.32337431546 0.000000000000000 0.000006000000000 0.000000000000000
2723.41792892075 0.000000000000000 0.000006000000000 0.000000000000000
2716.51248352604 0.000000000000000 0.000005999999999 0.000000000000000
2709.60703813133 0.000000000000000 0.000005999999999 0.000000000000000
2702.70159273663 0.000000000000000 0.000005999999999 0.000000000000000
2697.68130665830 0.000000000000000 0.000005999999999 0.000000000000000
2696.67724944264 0.000000000000000 0.000005999999999 0.000000000000000
2695.67319222697 0.000000000000000 0.000005999999999 0.000000000000000
2694.66913501131 0.000000000000000 0.000005999999999 0.000000000000000
2692.66102057998 0.000000000000000 0.000005999999999 0.000000000000000
2690.65290614865 0.000000000000000 0.000005999999999 0.000000000000000
2688.64479171732 0.000000000000000 0.000005999999999 0.000000000000000
2686.63667728599 0.000000000000000 0.000005999999999 0.000000000000000
2682.07198720459 0.000000000000000 0.000005999999999 0.000000000000000
2677.50729712319 0.000000000000000 0.000005999999999 0.000000000000000
2672.94260704180 0.000000000000000 0.000005999999999 0.000000000000000
2668.37791696040 0.000000000000000 0.000005999999999 0.000000000000000
2659.53767743736 0.000000000000000 0.000005999999999 0.000000000000000
2650.69743791432 0.000000000000000 0.000005999999999 0.000000000000000
2643.95855811598 0.000000000000000 0.000005999999999 0.000000000000000
2637.21967831765 0.000000000000000 0.000005999999999 0.000000000000000
2630.48079851932 0.000000000000000 0.000005999999999 0.000000000000000
2623.74191872099 0.000000000000000 0.000005999999999 0.000000000000000
2618.88833330889 0.000000000000000 0.000005999999999 0.000000000000000
2617.91761622647 0.000000000000000 0.000005999999999 0.000000000000000
2616.94689914405 0.000000000000000 0.000005999999999 0.000000000000000
2615.97618206163 0.000000000000000 0.000005999999999 0.000000000000000
2614.03474789679 0.000000000000000 0.000005999999999 0.000000000000000
2612.09331373195 0.000000000000000 0.000005999999999 0.000000000000000
2610.15187956711 0.000000000000000 0.000005999999999 0.000000000000000
2608.21044540227 0.000000000000000 0.000005999999999 0.000000000000000
2603.72329618023 0.000000000000000 0.000005999999999 0.000000000000000
2599.23614695820 0.000000000000000 0.000005999999999 0.000000000000000
2594.74899773617 0.000000000000000 0.000005999999999 0.000000000000000
2590.26184851414 0.000000000000000 0.000005999999999 0.000000000000000
2581.65619492856 0.000000000000000 0.000005999999999 0.000000000000000
2573.05054134298 0.000000000000000 0.000005999999999 0.000000000000000
2566.49878359702 0.000000000000000 0.000005999999999 0.000000000000000
2559.94702585106 0.000000000000000 0.000005999999999 0.000000000000000
2553.39526810509 0.000000000000000 0.000005999999999 0.000000000000000
2546.84351035913 0.000000000000000 0.000005999999999 0.000000000000000
2542.12118215015 0.000000000000000 0.000005999999999 0.000000000000000
2541.17671650835 0.000000000000000 0.000005999999999 0.000000000000000
2540.23225086655 0.000000000000000 0.000005999999999 0.000000000000000
2539.28778522476 0.000000000000000 0.000005999999999 0.000000000000000
2537.39885394116 0.000000000000000 0.000005999999999 0.000000000000000
2535.50992265757 0.000000000000000 0.000005999999999 0.000000000000000
2533.62099137397 0.000000000000000 0.000005999999999 0.000000000000000
2531.73206009038 0.000000000000000 0.000005999999999 0.000000000000000
2527.37042871835 0.000000000000000 0.000005999999999 0.000000000000000
2523.00879734631 0.000000000000000 0.000005999999999 0.000000000000000
2518.64716597428 0.000000000000000 0.000005999999999 0.000000000000000
2514.28553460224 0.000000000000000 0.000005999999999 0.000000000000000
2505.92700851780 0.000000000000000 0.000005999999999 0.000000000000000
2497.56848243335 0.000000000000000 0.000005999999999 0.000000000000000
2491.20454904662 0.000000000000000 0.000005999999999 0.000000000000000
2484.84061565988 0.000000000000000 0.000005999999999 0.000000000000000
2478.47668227314 0.000000000000000 0.000005999999999 0.000000000000000
2472.11274888641 0.000000000000000 0.000005999999999 0.000000000000000
2467.52738553693 0.000000000000000 0.000005999999999 0.000000000000000
2466.61031286703 0.000000000000000 0.000005999999999 0.000000000000000
2465.69324019714 0.000000000000000 0.000005999999999 0.000000000000000
2464.77616752724 0.000000000000000 0.000005999999999 0.000000000000000
2462.94202218745 0.000000000000000 0.000005999999999 0.000000000000000
2461.10787684766 0.000000000000000 0.000005999999998 0.000000000000000
2459.27373150787 0.000000000000000 0.000005999999998 0.000000000000000
2457.43958616808 0.000000000000000 0.000005999999998 0.000000000000000
2453.20148401197 0.000000000000000 0.000005999999998 0.000000000000000
2448.96338185585 0.000000000000000 0.000005999999998 0.000000000000000
2444.72527969974 0.000000000000000 0.000005999999998 0.000000000000000
2440.48717754363 0.000000000000000 0.000005999999998 0.000000000000000
2432.36839858409 0.000000000000000 0.000005999999998 0.000000000000000
2424.24961962456 0.000000000000000 0.000005999999998 0.000000000000000
2418.06762563876 0.000000000000000 0.000005999999998 0.000000000000000
2411.88563165296 0.000000000000000 0.000005999999998 0.000000000000000
2405.70363766717 0.000000000000000 0.000005999999998 0.000000000000000
2399.52164368137 0.000000000000000 0.000005999999998 0.000000000000000
2395.06842511463 0.000000000000000 0.000005999999998 0.000000000000000
2394.17778140129 0.000000000000000 0.000005999999998 0.000000000000000
2393.28713768794 0.000000000000000 0.000005999999998 0.000000000000000
2392.39649397459 0.000000000000000 0.000005999999998 0.000000000000000
2390.61520654790 0.000000000000000 0.000005999999998 0.000000000000000
2388.83391912121 0.000000000000000 0.000005999999998 0.000000000000000
2387.05263169451 0.000000000000000 0.000005999999998 0.000000000000000
2385.27134426782 0.000000000000000 0.000005999999998 0.000000000000000
2381.15290970715 0.000000000000000 0.000005999999998 0.000000000000000
2377.03447514647 0.000000000000000 0.000005999999998 0.000000000000000
2372.91604058580 0.000000000000000 0.000005999999998 0.000000000000000
2368.79760602513 0.000000000000000 0.000005999999998 0.000000000000000
2360.91181750702 0.000000000000000 0.000005999999998 0.000000000000000
2353.02602898891 0.000000000000000 0.000005999999998 0.000000000000000
2347.02073749495 0.000000000000000 0.000005999999998 0.000000000000000
2341.01544600098 0.000000000000000 0.000005999999998 0.000000000000000
2335.01015450701 0.000000000000000 0.000005999999997 0.000000000000000
2329.00486301304 0.000000000000000 0.000005999999997 0.000000000000000
2324.68002235244 0.000000000000000 0.000005999999997 0.000000000000000
2323.81505422032 0.000000000000000 0.000005999999997 0.000000000000000
2322.95008608819 0.000000000000000 0.000005999999997 0.000000000000000
2322.08511795607 0.000000000000000 0.000005999999997 0.000000000000000
2320.35518169183 0.000000000000000 0.000005999999997 0.000000000000000
2318.62524542759 0.000000000000000 0.000005999999997 0.000000000000000
2316.89530916334 0.000000000000000 0.000005999999997 0.000000000000000
2315.16537289910 0.000000000000000 0.000005999999997 0.000000000000000
2311.16293675177 0.000000000000000 0.000005999999997 0.000000000000000
2307.16050060445 0.000000000000000 0.000005999999997 0.000000000000000
2303.15806445712 0.000000000000000 0.000005999999997 0.000000000000000
2299.15562830980 0.000000000000000 0.000005999999997 0.000000000000000
2291.49608424688 0.000000000000000 0.000005999999997 0.000000000000000
2283.83654018397 0.000000000000000 0.000005999999997 0.000000000000000
2278.00281999991 0.000000000000000 0.000005999999997 0.000000000000000
2272.16909981585 0.000000000000000 0.000005999999997 0.000000000000000
2266.33537963178 0.000000000000000 0.000005999999997 0.000000000000000
2260.50165944772 0.000000000000000 0.000005999999997 0.000000000000000
2256.30142081877 0.000000000000000 0.000005999999996 0.000000000000000
2255.46137309298 0.000000000000000 0.000005999999996 0.000000000000000
2254.62132536719 0.000000000000000 0.000005999999996 0.000000000000000
2253.78127764140 0.000000000000000 0.000005999999996 0.000000000000000
2252.10118218982 0.000000000000000 0.000005999999996 0.000000000000000
2250.42108673824 0.000000000000000 0.000005999999996 0.000000000000000
2248.74099128666 0.000000000000000 0.000005999999996 0.000000000000000
2247.06089583508 0.000000000000000 0.000005999999996 0.000000000000000
2243.17105913553 0.000000000000000 0.000005999999996 0.000000000000000
2239.28122243597 0.000000000000000 0.000005999999996 0.000000000000000
2235.39138573642 0.000000000000000 0.000005999999996 0.000000000000000
2231.50154903687 0.000000000000000 0.000005999999996 0.000000000000000
2224.06174096453 0.000000000000000 0.000005999999996 0.000000000000000
2216.62193289220 0.000000000000000 0.000005999999996 0.000000000000000
2210.95481321227 0.000000000000000 0.000005999999996 0.000000000000000
2205.28769353235 0.000000000000000 0.000005999999996 0.000000000000000
2199.62057385243 0.000000000000000 0.000005999999996 0.000000000000000
2193.95345417250 0.000000000000000 0.000005999999995 0.000000000000000
2189.87422897599 0.000000000000000 0.000005999999995 0.000000000000000
2189.05838393668 0.000000000000000 0.000005999999995 0.000000000000000
2188.24253889738 0.000000000000000 0.000005999999995 0.000000000000000
2187.42669385807 0.000000000000000 0.000005999999995 0.000000000000000
2185.79500377947 0.000000000000000 0.000005999999995 0.000000000000000
2184.16331370086 0.000000000000000 0.000005999999995 0.000000000000000
2182.53162362225 0.000000000000000 0.000005999999995 0.000000000000000
2180.89993354364 0.000000000000000 0.000005999999995 0.000000000000000
2177.11941611460 0.000000000000000 0.000005999999995 0.000000000000000
2173.33889868556 0.000000000000000 0.000005999999995 0.000000000000000
2169.55838125652 0.000000000000000 0.000005999999995 0.000000000000000
2165.77786382748 0.000000000000000 0.000005999999995 0.000000000000000
2158.55136141471 0.000000000000000 0.000005999999995 0.000000000000000
2151.32485900193 0.000000000000000 0.000005999999994 0.000000000000000
2145.81945031823 0.000000000000000 0.000005999999994 0.000000000000000
2140.31404163452 0.000000000000000 0.000005999999994 0.000000000000000
2134.80863295082 0.000000000000000 0.000005999999994 0.000000000000000
2129.30322426711 0.000000000000000 0.000005999999994 0.000000000000000
2125.34141994326 0.000000000000000 0.000005999999994 0.000000000000000
2124.54905907849 0.000000000000000 0.000005999999994 0.000000000000000
2123.75669821372 0.000000000000000 0.000005999999994 0.000000000000000
2122.96433734895 0.000000000000000 0.000005999999994 0.000000000000000
2121.37961561940 0.000000000000000 0.000005999999994 0.000000000000000
2119.79489388986 0.000000000000000 0.000005999999994 0.000000000000000
2118.21017216032 0.000000000000000 0.000005999999994 0.000000000000000
2116.62545043078 0.000000000000000 0.000005999999994 0.000000000000000
2112.95105486444 0.000000000000000 0.000005999999993 0.000000000000000
2109.27665929811 0.000000000000000 0.000005999999993 0.000000000000000
2105.60226373177 0.000000000000000 0.000005999999993 0.000000000000000
2101.92786816543 0.000000000000000 0.000005999999993 0.000000000000000
2094.90839758075 0.000000000000000 0.000005999999993 0.000000000000000
2087.88892699607 0.000000000000000 0.000005999999993 0.000000000000000
2082.54051693413 0.000000000000000 0.000005999999993 0.000000000000000
2077.19210687220 0.000000000000000 0.000005999999992 0.000000000000000
2071.84369681026 0.000000000000000 0.000005999999992 0.000000000000000
2066.49528674833 0.000000000000000 0.000005999999992 0.000000000000000
2062.64740619730 0.000000000000000 0.000005999999992 0.000000000000000
2061.87783008710 0.000000000000000 0.000005999999992 0.000000000000000
2061.10825397689 0.000000000000000 0.000005999999992 0.000000000000000
2060.33867786669 0.000000000000000 0.000005999999992 0.000000000000000
2058.79952564628 0.000000000000000 0.000005999999992 0.000000000000000
2057.26037342587 0.000000000000000 0.000005999999992 0.000000000000000
2055.72122120546 0.000000000000000 0.000005999999992 0.000000000000000
2054.18206898505 0.000000000000000 0.000005999999992 0.000000000000000
2050.61081068058 0.000000000000000 0.000005999999991 0.000000000000000
2047.03955237611 0.000000000000000 0.000005999999991 0.000000000000000
2043.46829407164 0.000000000000000 0.000005999999991 0.000000000000000
2039.89703576717 0.000000000000000 0.000005999999991 0.000000000000000
2033.07860021703 0.000000000000000 0.000005999999991 0.000000000000000
2026.26016466689 0.000000000000000 0.000005999999990 0.000000000000000
2021.06426460414 0.000000000000000 0.000005999999990 0.000000000000000
2015.86836454139 0.000000000000000 0.000005999999990 0.000000000000000
2010.67246447864 0.000000000000000 0.000005999999990 0.000000000000000
2005.47656441590 0.000000000000000 0.000005999999989 0.000000000000000
2001.73920502097 0.000000000000000 0.000005999999989 0.000000000000000
2000.99173314199 0.000000000000000 0.000005999999989 0.000000000000000
2000.24426126300 0.000000000000000 0.000005999999989 0.000000000000000
1999.49678938402 0.000000000000000 0.000005999999989 0.000000000000000
1998.00184562605 0.000000000000000 0.000005999999989 0.000000000000000
1996.50690186808 0.000000000000000 0.000005999999989 0.000000000000000
1995.01195811011 0.000000000000000 0.000005999999989 0.000000000000000
1993.51701435214 0.000000000000000 0.000005999999989 0.000000000000000
1990.04603694120 0.000000000000000 0.000005999999989 0.000000000000000
1986.57505953027 0.000000000000000 0.000005999999988 0.000000000000000
1983.10408211933 0.000000000000000 0.000005999999988 0.000000000000000
1979.63310470840 0.000000000000000 0.000005999999988 0.000000000000000
1973.00978363655 0.000000000000000 0.000005999999988 0.000000000000000
1966.38646256471 0.000000000000000 0.000005999999987 0.000000000000000
1961.33858670445 0.000000000000000 0.000005999999987 0.000000000000000
1956.29071084419 0.000000000000000 0.000005999999987 0.000000000000000
1951.24283498392 0.000000000000000 0.000005999999986 0.000000000000000
1946.19495912366 0.000000000000000 0.000005999999986 0.000000000000000
1942.56464101045 0.000000000000000 0.000005999999986 0.000000000000000
1938.93432289724 0.000000000000000 0.000005999999986 0.000000000000000
1935.30400478403 0.000000000000000 0.000005999999985 0.000000000000000
1931.67368667082 0.000000000000000 0.000005999999985 0.000000000000000
1928.04336855761 0.000000000000000 0.000005999999985 0.000000000000000
1924.41305044440 0.000000000000000 0.000005999999985 0.000000000000000
1920.78273233119 0.000000000000000 0.000005999999984 0.000000000000000
1914.33734801635 0.000000000000000 0.000005999999984 0.000000000000000
1907.89196370151 0.000000000000000 0.000005999999983 0.000000000000000
1903.01693348272 0.000000000000000 0.000005999999983 0.000000000000000
1898.14190326394 0.000000000000000 0.000005999999983 0.000000000000000
1893.26687304516 0.000000000000000 0.000005999999982 0.000000000000000
1888.39184282638 0.000000000000000 0.000005999999982 0.000000000000000
1884.83502965865 0.000000000000000 0.000005999999981 0.000000000000000
1884.12366702511 0.000000000000000 0.000005999999981 0.000000000000000
1883.41230439157 0.000000000000000 0.000005999999981 0.000000000000000
1882.70094175802 0.000000000000000 0.000005999999981 0.000000000000000
1881.27821649093 0.000000000000000 0.000005999999981 0.000000000000000
1879.85549122384 0.000000000000000 0.000005999999981 0.000000000000000
1878.43276595675 0.000000000000000 0.000005999999981 0.000000000000000
1877.01004068966 0.000000000000000 0.000005999999981 0.000000000000000
1873.77990724470 0.000000000000000 0.000005999999980 0.000000000000000
1870.54977379973 0.000000000000000 0.000005999999980 0.000000000000000
1867.31964035476 0.000000000000000 0.000005999999980 0.000000000000000
1864.08950690979 0.000000000000000 0.000005999999979 0.000000000000000
1857.86015989929 0.000000000000000 0.000005999999979 0.000000000000000
1851.63081288879 0.000000000000000 0.000005999999978 0.000000000000000
1846.87330388653 0.000000000000000 0.000005999999978 0.000000000000000
1842.11579488427 0.000000000000000 0.000005999999977 0.000000000000000
1837.35828588200 0.000000000000000 0.000005999999977 0.000000000000000
1832.60077687974 0.000000000000000 0.000005999999976 0.000000000000000
1829.12842692637 0.000000000000000 0.000005999999976 0.000000000000000
1828.43395693570 0.000000000000000 0.000005999999976 0.000000000000000
1827.73948694503 0.000000000000000 0.000005999999975 0.000000000000000
1827.04501695435 0.000000000000000 0.000005999999975 0.000000000000000
1825.65607697301 0.000000000000000 0.000005999999975 0.000000000000000
1824.26713699166 0.000000000000000 0.000005999999975 0.000000000000000
1822.87819701031 0.000000000000000 0.000005999999975 0.000000000000000
1821.48925702897 0.000000000000000 0.000005999999975 0.000000000000000
1818.33005490320 0.000000000000000 0.000005999999974 0.000000000000000
1815.17085277743 0.000000000000000 0.000005999999974 0.000000000000000
1812.01165065167 0.000000000000000 0.000005999999973 0.000000000000000
1808.85244852590 0.000000000000000 0.000005999999973 0.000000000000000
1802.79449075751 0.000000000000000 0.000005999999972 0.000000000000000
1796.73653298911 0.000000000000000 0.000005999999971 0.000000000000000
1792.11218319742 0.000000000000000 0.000005999999971 0.000000000000000
1787.48783340573 0.000000000000000 0.000005999999970 0.000000000000000
1782.86348361405 0.000000000000000 0.000005999999969 0.000000000000000
1778.23913382236 0.000000000000000 0.000005999999969 0.000000000000000
1774.86299715574 0.000000000000000 0.000005999999968 0.000000000000000
1774.18776982242 0.000000000000000 0.000005999999968 0.000000000000000
1773.51254248910 0.000000000000000 0.000005999999968 0.000000000000000
1772.83731515577 0.000000000000000 0.000005999999968 0.000000000000000
1771.48686048913 0.000000000000000 0.000005999999967 0.000000000000000
1770.13640582248 0.000000000000000 0.000005999999967 0.000000000000000
1768.78595115583 0.000000000000000 0.000005999999967 0.000000000000000
1767.43549648919 0.000000000000000 0.000005999999967 0.000000000000000
1764.36355394380 0.000000000000000 0.000005999999966 0.000000000000000
1761.29161139842 0.000000000000000 0.000005999999966 0.000000000000000
1758.21966885304 0.000000000000000 0.000005999999965 0.000000000000000
1755.14772630765 0.000000000000000 0.000005999999965 0.000000000000000
1749.26304640047 0.000000000000000 0.000005999999963 0.000000000000000
1743.37836649329 0.000000000000000 0.000005999999962 0.000000000000000
1738.88535730884 0.000000000000000 0.000005999999961 0.000000000000000
1734.39234812439 0.000000000000000 0.000005999999961 0.000000000000000
1729.89933893995 0.000000000000000 0.000005999999960 0.000000000000000
1725.40632975550 0.000000000000000 0.000005999999959 0.000000000000000
1722.12479642142 0.000000000000000 0.000005999999958 0.000000000000000
1721.46848975460 0.000000000000000 0.000005999999958 0.000000000000000
1720.81218308779 0.000000000000000 0.000005999999958 0.000000000000000
1720.15587642097 0.000000000000000 0.000005999999958 0.000000000000000
1718.84326308734 0.000000000000000 0.000005999999957 0.000000000000000
1717.53064975371 0.000000000000000 0.000005999999957 0.000000000000000
1716.21803642008 0.000000000000000 0.000005999999957 0.000000000000000
1714.90542308644 0.000000000000000 0.000005999999956 0.000000000000000
1711.91954580550 0.000000000000000 0.000005999999956 0.000000000000000
1708.93366852456 0.000000000000000 0.000005999999955 0.000000000000000
1705.94779124362 0.000000000000000 0.000005999999954 0.000000000000000
1702.96191396267 0.000000000000000 0.000005999999953 0.000000000000000
1697.24602775872 0.000000000000000 0.000005999999952 0.000000000000000
1691.53014155476 0.000000000000000 0.000005999999951 0.000000000000000
1687.16478578346 0.000000000000000 0.000005999999949 0.000000000000000
1682.79943001216 0.000000000000000 0.000005999999948 0.000000000000000
1678.43407424086 0.000000000000000 0.000005999999947 0.000000000000000
1674.06871846956 0.000000000000000 0.000005999999946 0.000000000000000
1670.87899213668 0.000000000000000 0.000005999999945 0.000000000000000
1670.24104687010 0.000000000000000 0.000005999999945 0.000000000000000
1669.60310160353 0.000000000000000 0.000005999999944 0.000000000000000
1668.96515633695 0.000000000000000 0.000005999999944 0.000000000000000
1667.68926580380 0.000000000000000 0.000005999999944 0.000000000000000
1666.41337527064 0.000000000000000 0.000005999999943 0.000000000000000
1665.13748473749 0.000000000000000 0.000005999999943 0.000000000000000
1663.86159420434 0.000000000000000 0.000005999999943 0.000000000000000
1660.95936671854 0.000000000000000 0.000005999999942 0.000000000000000
1658.05713923274 0.000000000000000 0.000005999999941 0.000000000000000
1655.15491174695 0.000000000000000 0.000005999999940 0.000000000000000
1652.25268426115 0.000000000000000 0.000005999999939 0.000000000000000
1646.70067677150 0.000000000000000 0.000005999999937 0.000000000000000
1641.14866928185 0.000000000000000 0.000005999999935 0.000000000000000
1636.90725584355 0.000000000000000 0.000005999999934 0.000000000000000
1632.66584240526 0.000000000000000 0.000005999999932 0.000000000000000
1628.42442896697 0.000000000000000 0.000005999999930 0.000000000000000
1624.18301552867 0.000000000000000 0.000005999999929 0.000000000000000
1621.08238397813 0.000000000000000 0.000005999999928 0.000000000000000
1620.46225766802 0.000000000000000 0.000005999999927 0.000000000000000
1619.84213135791 0.000000000000000 0.000005999999927 0.000000000000000
1619.22200504780 0.000000000000000 0.000005999999927 0.000000000000000
1617.98175242759 0.000000000000000 0.000005999999926 0.000000000000000
1616.74149980737 0.000000000000000 0.000005999999926 0.000000000000000
1615.50124718715 0.000000000000000 0.000005999999925 0.000000000000000
1614.26099456694 0.000000000000000 0.000005999999925 0.000000000000000
1611.44008147241 0.000000000000000 0.000005999999924 0.000000000000000
1608.61916837788 0.000000000000000 0.000005999999922 0.000000000000000
1605.79825528335 0.000000000000000 0.000005999999921 0.000000000000000
1602.97734218882 0.000000000000000 0.000005999999920 0.000000000000000
1597.58448493546 0.000000000000000 0.000005999999917 0.000000000000000
1592.19162768210 0.000000000000000 0.000005999999915 0.000000000000000
1588.07065252619 0.000000000000000 0.000005999999913 0.000000000000000
1583.94967737028 0.000000000000000 0.000005999999911 0.000000000000000
1579.82870221437 0.000000000000000 0.000005999999909 0.000000000000000
1575.70772705846 0.000000000000000 0.000005999999906 0.000000000000000
1572.69366770919 0.000000000000000 0.000005999999905 0.000000000000000
1572.09085583933 0.000000000000000 0.000005999999905 0.000000000000000
1571.48804396948 0.000000000000000 0.000005999999904 0.000000000000000
1570.88523209962 0.000000000000000 0.000005999999904 0.000000000000000
1569.67960835991 0.000000000000000 0.000005999999903 0.000000000000000
1568.47398462020 0.000000000000000 0.000005999999903 0.000000000000000
1567.26836088049 0.000000000000000 0.000005999999902 0.000000000000000
1566.06273714078 0.000000000000000 0.000005999999901 0.000000000000000
1563.32094243743 0.000000000000000 0.000005999999900 0.000000000000000
1560.57914773408 0.000000000000000 0.000005999999898 0.000000000000000
1557.83735303073 0.000000000000000 0.000005999999896 0.000000000000000
1555.09555832738 0.000000000000000 0.000005999999895 0.000000000000000
1549.85718152597 0.000000000000000 0.000005999999891 0.000000000000000
1544.61880472456 0.000000000000000 0.000005999999888 0.000000000000000
1540.61479658339 0.000000000000000 0.000005999999885 0.000000000000000
1536.61078844222 0.000000000000000 0.000005999999883 0.000000000000000
1532.60678030105 0.000000000000000 0.000005999999880 0.000000000000000
1528.60277215988 0.000000000000000 0.000005999999877 0.000000000000000
1525.67278643143 0.000000000000000 0.000005999999875 0.000000000000000
1525.08678928574 0.000000000000000 0.000005999999875 0.000000000000000
1524.50079214005 0.000000000000000 0.000005999999874 0.000000000000000
1523.91479499436 0.000000000000000 0.000005999999874 0.000000000000000
1522.74280070297 0.000000000000000 0.000005999999873 0.000000000000000
1521.57080641159 0.000000000000000 0.000005999999872 0.000000000000000
1520.39881212021 0.000000000000000 0.000005999999871 0.000000000000000
1519.22681782883 0.000000000000000 0.000005999999870 0.000000000000000
1516.56188939159 0.000000000000000 0.000005999999868 0.000000000000000
1513.89696095436 0.000000000000000 0.000005999999866 0.000000000000000
1511.23203251712 0.000000000000000 0.000005999999864 0.000000000000000
1508.56710407989 0.000000000000000 0.000005999999862 0.000000000000000
1503.47853923427 0.000000000000000 0.000005999999857 0.000000000000000
1498.38997438866 0.000000000000000 0.000005999999853 0.000000000000000
1494.49955135513 0.000000000000000 0.000005999999850 0.000000000000000
1490.60912832160 0.000000000000000 0.000005999999846 0.000000000000000
1486.71870528807 0.000000000000000 0.000005999999842 0.000000000000000
1482.82828225454 0.000000000000000 0.000005999999839 0.000000000000000
1479.98006277261 0.000000000000000 0.000005999999836 0.000000000000000
1479.41041887622 0.000000000000000 0.000005999999835 0.000000000000000
1478.84077497984 0.000000000000000 0.000005999999835 0.000000000000000
1478.27113108345 0.000000000000000 0.000005999999834 0.000000000000000
1477.13184329068 0.000000000000000 0.000005999999833 0.000000000000000
1475.99255549790 0.000000000000000 0.000005999999832 0.000000000000000
1474.85326770513 0.000000000000000 0.000005999999831 0.000000000000000
1473.71397991235 0.000000000000000 0.000005999999829 0.000000000000000
1471.12375665425 0.000000000000000 0.000005999999827 0.000000000000000
1468.53353339616 0.000000000000000 0.000005999999824 0.000000000000000
1465.94331013806 0.000000000000000 0.000005999999821 0.000000000000000
1463.35308687996 0.000000000000000 0.000005999999818 0.000000000000000
1458.40986490136 0.000000000000000 0.000005999999813 0.000000000000000
1453.46664292277 0.000000000000000 0.000005999999807 0.000000000000000
1449.68654804581 0.000000000000000 0.000005999999802 0.000000000000000
1445.90645316885 0.000000000000000 0.000005999999798 0.000000000000000
1442.12635829189 0.000000000000000 0.000005999999793 0.000000000000000
1438.34626341493 0.000000000000000 0.000005999999788 0.000000000000000
1435.57753545817 0.000000000000000 0.000005999999784 0.000000000000000
1435.02378986682 0.000000000000000 0.000005999999784 0.000000000000000
1434.47004427547 0.000000000000000 0.000005999999783 0.000000000000000
1433.91629868412 0.000000000000000 0.000005999999782 0.000000000000000
1432.80880750142 0.000000000000000 0.000005999999781 0.000000000000000
1431.70131631872 0.000000000000000 0.000005999999779 0.000000000000000
1430.59382513601 0.000000000000000 0.000005999999778 0.000000000000000
1429.48633395331 0.000000000000000 0.000005999999776 0.000000000000000
1426.96860146439 0.000000000000000 0.000005999999772 0.000000000000000
1424.45086897546 0.000000000000000 0.000005999999769 0.000000000000000
1421.93313648654 0.000000000000000 0.000005999999765 0.000000000000000
1419.41540399761 0.000000000000000 0.000005999999761 0.000000000000000
1414.61310044766 0.000000000000000 0.000005999999754 0.000000000000000
1409.81079689771 0.000000000000000 0.000005999999746 0.000000000000000
1406.13763351974 0.000000000000000 0.000005999999740 0.000000000000000
1402.46447014177 0.000000000000000 0.000005999999734 0.000000000000000
1398.79130676380 0.000000000000000 0.000005999999728 0.000000000000000
1395.11814338583 0.000000000000000 0.000005999999721 0.000000000000000
1392.42638162487 0.000000000000000 0.000005999999717 0.000000000000000
1391.88802927268 0.000000000000000 0.000005999999716 0.000000000000000
1391.34967692049 0.000000000000000 0.000005999999715 0.000000000000000
1390.81132456830 0.000000000000000 0.000005999999714 0.000000000000000
1389.73461986392 0.000000000000000 0.000005999999712 0.000000000000000
1388.65791515954 0.000000000000000 0.000005999999710 0.000000000000000
1387.58121045516 0.000000000000000 0.000005999999708 0.000000000000000
1386.50450575077 0.000000000000000 0.000005999999706 0.000000000000000
1384.05686622215 0.000000000000000 0.000005999999701 0.000000000000000
1381.60922669353 0.000000000000000 0.000005999999696 0.000000000000000
1379.16158716491 0.000000000000000 0.000005999999691 0.000000000000000
1376.71394763629 0.000000000000000 0.000005999999686 0.000000000000000
1372.04839461448 0.000000000000000 0.000005999999677 0.000000000000000
1367.38284159267 0.000000000000000 0.000005999999667 0.000000000000000
1363.81339884721 0.000000000000000 0.000005999999659 0.000000000000000
1360.24395610176 0.000000000000000 0.000005999999651 0.000000000000000
1356.67451335631 0.000000000000000 0.000005999999642 0.000000000000000
1353.10507061085 0.000000000000000 0.000005999999634 0.000000000000000
1350.48784508717 0.000000000000000 0.000005999999627 0.000000000000000
1349.96439998244 0.000000000000000 0.000005999999626 0.000000000000000
1349.44095487770 0.000000000000000 0.000005999999625 0.000000000000000
1348.91750977297 0.000000000000000 0.000005999999624 0.000000000000000
1347.87061956350 0.000000000000000 0.000005999999621 0.000000000000000
1346.82372935403 0.000000000000000 0.000005999999618 0.000000000000000
1345.77683914455 0.000000000000000 0.000005999999616 0.000000000000000
1344.72994893508 0.000000000000000 0.000005999999613 0.000000000000000
1342.35022069568 0.000000000000000 0.000005999999607 0.000000000000000
1339.97049245628 0.000000000000000 0.000005999999601 0.000000000000000
1337.59076421688 0.000000000000000 0.000005999999594 0.000000000000000
1335.21103597748 0.000000000000000 0.000005999999588 0.000000000000000
1330.67839638205 0.000000000000000 0.000005999999575 0.000000000000000
1326.14575678662 0.000000000000000 0.000005999999562 0.000000000000000
1322.67700321686 0.000000000000000 0.000005999999551 0.000000000000000
1319.20824964711 0.000000000000000 0.000005999999541 0.000000000000000
1315.73949607735 0.000000000000000 0.000005999999530 0.000000000000000
1312.27074250760 0.000000000000000 0.000005999999519 0.000000000000000
1309.72563937973 0.000000000000000 0.000005999999510 0.000000000000000
1309.21661875416 0.000000000000000 0.000005999999508 0.000000000000000
1308.70759812859 0.000000000000000 0.000005999999507 0.000000000000000
1308.19857750302 0.000000000000000 0.000005999999505 0.000000000000000
1307.18053625187 0.000000000000000 0.000005999999502 0.000000000000000
1306.16249500073 0.000000000000000 0.000005999999498 0.000000000000000
1305.14445374958 0.000000000000000 0.000005999999495 0.000000000000000
1304.12641249844 0.000000000000000 0.000005999999491 0.000000000000000
1301.81252400333 0.000000000000000 0.000005999999483 0.000000000000000
1299.49863550821 0.000000000000000 0.000005999999475 0.000000000000000
1297.18474701310 0.000000000000000 0.000005999999466 0.000000000000000
1294.87085851798 0.000000000000000 0.000005999999458 0.000000000000000
1290.46737176075 0.000000000000000 0.000005999999441 0.000000000000000
1286.06388500352 0.000000000000000 0.000005999999424 0.000000000000000
1282.69281313010 0.000000000000000 0.000005999999410 0.000000000000000
1279.32174125667 0.000000000000000 0.000005999999396 0.000000000000000
1275.95066938325 0.000000000000000 0.000005999999382 0.000000000000000
1272.57959750983 0.000000000000000 0.000005999999367 0.000000000000000
1270.10419036410 0.000000000000000 0.000005999999356 0.000000000000000
1269.60910893495 0.000000000000000 0.000005999999353 0.000000000000000
1269.11402750580 0.000000000000000 0.000005999999351 0.000000000000000
1268.61894607665 0.000000000000000 0.000005999999349 0.000000000000000
1267.62878321836 0.000000000000000 0.000005999999344 0.000000000000000
1266.63862036006 0.000000000000000 0.000005999999340 0.000000000000000
1265.64845750177 0.000000000000000 0.000005999999335 0.000000000000000
1264.65829464347 0.000000000000000 0.000005999999330 0.000000000000000
1262.40824269259 0.000000000000000 0.000005999999320 0.000000000000000
1260.15819074171 0.000000000000000 0.000005999999309 0.000000000000000
1257.90813879084 0.000000000000000 0.000005999999298 0.000000000000000
1255.65808683996 0.000000000000000 0.000005999999286 0.000000000000000
1251.38018201701 0.000000000000000 0.000005999999264 0.000000000000000
1247.10227719407 0.000000000000000 0.000005999999242 0.000000000000000
1243.82607715124 0.000000000000000 0.000005999999224 0.000000000000000
1240.54987710842 0.000000000000000 0.000005999999205 0.000000000000000
1237.27367706559 0.000000000000000 0.000005999999186 0.000000000000000
1233.99747702276 0.000000000000000 0.000005999999167 0.000000000000000
1231.58947828675 0.000000000000000 0.000005999999152 0.000000000000000
1231.10787853955 0.000000000000000 0.000005999999149 0.000000000000000
1230.62627879235 0.000000000000000 0.000005999999146 0.000000000000000
1230.14467904514 0.000000000000000 0.000005999999143 0.000000000000000
1229.18147955074 0.000000000000000 0.000005999999137 0.000000000000000
1228.21828005633 0.000000000000000 0.000005999999131 0.000000000000000
1227.25508056193 0.000000000000000 0.000005999999125 0.000000000000000
1226.29188106752 0.000000000000000 0.000005999999119 0.000000000000000
1224.10387738718 0.000000000000000 0.000005999999105 0.000000000000000
1221.91587370683 0.000000000000000 0.000005999999090 0.000000000000000
1219.72787002649 0.000000000000000 0.000005999999076 0.000000000000000
1217.53986634614 0.000000000000000 0.000005999999061 0.000000000000000
1213.38417481329 0.000000000000000 0.000005999999032 0.000000000000000
1209.22848328045 0.000000000000000 0.000005999999002 0.000000000000000
1206.04449974635 0.000000000000000 0.000005999998978 0.000000000000000
1202.86051621225 0.000000000000000 0.000005999998954 0.000000000000000
1199.67653267815 0.000000000000000 0.000005999998929 0.000000000000000
1196.49254914405 0.000000000000000 0.000005999998903 0.000000000000000
1194.14972240477 0.000000000000000 0.000005999998884 0.000000000000000
1193.68115705692 0.000000000000000 0.000005999998880 0.000000000000000
1193.21259170906 0.000000000000000 0.000005999998876 0.000000000000000
1192.74402636121 0.000000000000000 0.000005999998872 0.000000000000000
1191.80689566550 0.000000000000000 0.000005999998864 0.000000000000000
1190.86976496979 0.000000000000000 0.000005999998856 0.000000000000000
1189.93263427408 0.000000000000000 0.000005999998848 0.000000000000000
1188.99550357837 0.000000000000000 0.000005999998840 0.000000000000000
1186.86784112059 0.000000000000000 0.000005999998821 0.000000000000000
1184.74017866281 0.000000000000000 0.000005999998802 0.000000000000000
1182.61251620504 0.000000000000000 0.000005999998783 0.000000000000000
1180.48485374726 0.000000000000000 0.000005999998764 0.000000000000000
1176.44798862241 0.000000000000000 0.000005999998725 0.000000000000000
1172.41112349756 0.000000000000000 0.000005999998686 0.000000000000000
1169.31672199006 0.000000000000000 0.000005999998654 0.000000000000000
1166.22232048255 0.000000000000000 0.000005999998622 0.000000000000000
1163.12791897505 0.000000000000000 0.000005999998589 0.000000000000000
1160.03351746755 0.000000000000000 0.000005999998556 0.000000000000000
1157.75369477508 0.000000000000000 0.000005999998530 0.000000000000000
1157.29773023659 0.000000000000000 0.000005999998525 0.000000000000000
1156.84176569809 0.000000000000000 0.000005999998520 0.000000000000000
1156.38580115960 0.000000000000000 0.000005999998515 0.000000000000000
1155.47387208261 0.000000000000000 0.000005999998504 0.000000000000000
1154.56194300563 0.000000000000000 0.000005999998494 0.000000000000000
1153.65001392864 0.000000000000000 0.000005999998483 0.000000000000000
1152.73808485165 0.000000000000000 0.000005999998472 0.000000000000000
1150.66912532650 0.000000000000000 0.000005999998448 0.000000000000000
1148.60016580135 0.000000000000000 0.000005999998423 0.000000000000000
1146.53120627620 0.000000000000000 0.000005999998397 0.000000000000000
1144.46224675105 0.000000000000000 0.000005999998371 0.000000000000000
1140.54099626026 0.000000000000000 0.000005999998321 0.000000000000000
1136.61974576947 0.000000000000000 0.000005999998269 0.000000000000000
1133.61247764746 0.000000000000000 0.000005999998228 0.000000000000000
1130.60520952546 0.000000000000000 0.000005999998185 0.000000000000000
1127.59794140346 0.000000000000000 0.000005999998142 0.000000000000000
1124.59067328145 0.000000000000000 0.000005999998097 0.000000000000000
1122.37177635095 0.000000000000000 0.000005999998064 0.000000000000000
1121.92799696486 0.000000000000000 0.000005999998057 0.000000000000000
1121.48421757876 0.000000000000000 0.000005999998050 0.000000000000000
1121.04043819266 0.000000000000000 0.000005999998043 0.000000000000000
1120.15287942046 0.000000000000000 0.000005999998029 0.000000000000000
1119.26532064826 0.000000000000000 0.000005999998016 0.000000000000000
1118.37776187606 0.000000000000000 0.000005999998002 0.000000000000000
1117.49020310386 0.000000000000000 0.000005999997987 0.000000000000000
1115.47842694299 0.000000000000000 0.000005999997955 0.000000000000000
1113.46665078211 0.000000000000000 0.000005999997922 0.000000000000000
1111.45487462123 0.000000000000000 0.000005999997888 0.000000000000000
1109.44309846035 0.000000000000000 0.000005999997854 0.000000000000000
1105.63431380875 0.000000000000000 0.000005999997788 0.000000000000000
1101.82552915714 0.000000000000000 0.000005999997719 0.000000000000000
1098.90306770658 0.000000000000000 0.000005999997665 0.000000000000000
1095.98060625602 0.000000000000000 0.000005999997609 0.000000000000000
1093.05814480546 0.000000000000000 0.000005999997552 0.000000000000000
1090.13568335490 0.000000000000000 0.000005999997493 0.000000000000000
1087.97564280485 0.000000000000000 0.000005999997448 0.000000000000000
1087.54363469484 0.000000000000000 0.000005999997439 0.000000000000000
1087.11162658483 0.000000000000000 0.000005999997430 0.000000000000000
1086.67961847482 0.000000000000000 0.000005999997421 0.000000000000000
1085.81560225481 0.000000000000000 0.000005999997403 0.000000000000000
1084.95158603479 0.000000000000000 0.000005999997385 0.000000000000000
1084.08756981477 0.000000000000000 0.000005999997366 0.000000000000000
1083.22355359475 0.000000000000000 0.000005999997348 0.000000000000000
1081.26743155188 0.000000000000000 0.000005999997305 0.000000000000000
1079.31130950901 0.000000000000000 0.000005999997261 0.000000000000000
1077.35518746614 0.000000000000000 0.000005999997217 0.000000000000000
1075.39906542327 0.000000000000000 0.000005999997172 0.000000000000000
1071.69954352515 0.000000000000000 0.000005999997084 0.000000000000000
1068.00002162704 0.000000000000000 0.000005999996993 0.000000000000000
1065.15975656605 0.000000000000000 0.000005999996922 0.000000000000000
1062.31949150506 0.000000000000000 0.000005999996848 0.000000000000000
1059.47922644407 0.000000000000000 0.000005999996773 0.000000000000000
1056.63896138308 0.000000000000000 0.000005999996695 0.000000000000000
1054.53579595341 0.000000000000000 0.000005999996636 0.000000000000000
1054.11516286747 0.000000000000000 0.000005999996624 0.000000000000000
1053.69452978154 0.000000000000000 0.000005999996613 0.000000000000000
1053.27389669561 0.000000000000000 0.000005999996601 0.000000000000000
1052.43263052374 0.000000000000000 0.000005999996576 0.000000000000000
1051.59136435187 0.000000000000000 0.000005999996552 0.000000000000000
1050.75009818000 0.000000000000000 0.000005999996528 0.000000000000000
1049.90883200814 0.000000000000000 0.000005999996503 0.000000000000000
1048.00674665431 0.000000000000000 0.000005999996446 0.000000000000000
1046.10466130049 0.000000000000000 0.000005999996389 0.000000000000000
1044.20257594666 0.000000000000000 0.000005999996330 0.000000000000000
1042.30049059283 0.000000000000000 0.000005999996271 0.000000000000000
1038.70709638432 0.000000000000000 0.000005999996155 0.000000000000000
1035.11370217581 0.000000000000000 0.000005999996036 0.000000000000000
1032.35344557932 0.000000000000000 0.000005999995941 0.000000000000000
1029.59318898282 0.000000000000000 0.000005999995844 0.000000000000000
1026.83293238633 0.000000000000000 0.000005999995744 0.000000000000000
1024.07267578984 0.000000000000000 0.000005999995642 0.000000000000000
1022.02460444665 0.000000000000000 0.000005999995564 0.000000000000000
1021.61499017802 0.000000000000000 0.000005999995548 0.000000000000000
1021.20537590938 0.000000000000000 0.000005999995533 0.000000000000000
1020.79576164074 0.000000000000000 0.000005999995517 0.000000000000000
1019.97653310347 0.000000000000000 0.000005999995485 0.000000000000000
1019.15730456619 0.000000000000000 0.000005999995453 0.000000000000000
1018.33807602892 0.000000000000000 0.000005999995420 0.000000000000000
1017.51884749164 0.000000000000000 0.000005999995388 0.000000000000000
1015.66939894893 0.000000000000000 0.000005999995313 0.000000000000000
1013.81995040621 0.000000000000000 0.000005999995237 0.000000000000000
1011.97050186349 0.000000000000000 0.000005999995160 0.000000000000000
1010.12105332077 0.000000000000000 0.000005999995081 0.000000000000000
1006.63082421346 0.000000000000000 0.000005999994929 0.000000000000000
1003.14059510614 0.000000000000000 0.000005999994771 0.000000000000000
1000.45815092826 0.000000000000000 0.000005999994646 0.000000000000000
997.77570675037 0.000000000000000 0.000005999994518 0.000000000000000
995.09326257249 0.000000000000000 0.000005999994386 0.000000000000000
992.41081839461 0.000000000000000 0.000005999994251 0.000000000000000
990.41616798636 0.000000000000000 0.000005999994148 0.000000000000000
990.01723790471 0.000000000000000 0.000005999994128 0.000000000000000
989.61830782306 0.000000000000000 0.000005999994107 0.000000000000000
989.21937774141 0.000000000000000 0.000005999994086 0.000000000000000
988.42151757811 0.000000000000000 0.000005999994043 0.000000000000000
987.62365741481 0.000000000000000 0.000005999994001 0.000000000000000
986.82579725151 0.000000000000000 0.000005999993958 0.000000000000000
986.02793708821 0.000000000000000 0.000005999993915 0.000000000000000
984.22970175099 0.000000000000000 0.000005999993816 0.000000000000000
982.43146641376 0.000000000000000 0.000005999993716 0.000000000000000
980.63323107654 0.000000000000000 0.000005999993614 0.000000000000000
978.83499573932 0.000000000000000 0.000005999993510 0.000000000000000
975.44494188726 0.000000000000000 0.000005999993309 0.000000000000000
972.05488803520 0.000000000000000 0.000005999993100 0.000000000000000
969.44810072353 0.000000000000000 0.000005999992936 0.000000000000000
966.84131341186 0.000000000000000 0.000005999992766 0.000000000000000
964.23452610019 0.000000000000000 0.000005999992593 0.000000000000000
961.62773878853 0.000000000000000 0.000005999992414 0.000000000000000
959.68480809727 0.000000000000000 0.000005999992278 0.000000000000000
959.29622195902 0.000000000000000 0.000005999992251 0.000000000000000
958.90763582077 0.000000000000000 0.000005999992223 0.000000000000000
958.51904968252 0.000000000000000 0.000005999992195 0.000000000000000
957.74187740602 0.000000000000000 0.000005999992139 0.000000000000000
956.96470512952 0.000000000000000 0.000005999992083 0.000000000000000
956.18753285302 0.000000000000000 0.000005999992026 0.000000000000000
955.41036057652 0.000000000000000 0.000005999991969 0.000000000000000
953.66187630966 0.000000000000000 0.000005999991839 0.000000000000000
951.91339204281 0.000000000000000 0.000005999991706 0.000000000000000
950.16490777596 0.000000000000000 0.000005999991571 0.000000000000000
948.41642350910 0.000000000000000 0.000005999991434 0.000000000000000
945.12381159504 0.000000000000000 0.000005999991168 0.000000000000000
941.83119968098 0.000000000000000 0.000005999990894 0.000000000000000
939.29784345809 0.000000000000000 0.000005999990676 0.000000000000000
936.76448723520 0.000000000000000 0.000005999990452 0.000000000000000
934.23113101231 0.000000000000000 0.000005999990223 0.000000000000000
931.69777478943 0.000000000000000 0.000005999989987 0.000000000000000
929.80473052050 0.000000000000000 0.000005999989807 0.000000000000000
929.42612166671 0.000000000000000 0.000005999989771 0.000000000000000
929.04751281292 0.000000000000000 0.000005999989734 0.000000000000000
928.66890395914 0.000000000000000 0.000005999989697 0.000000000000000
927.91168625157 0.000000000000000 0.000005999989623 0.000000000000000
927.15446854399 0.000000000000000 0.000005999989549 0.000000000000000
926.39725083642 0.000000000000000 0.000005999989474 0.000000000000000
925.64003312885 0.000000000000000 0.000005999989398 0.000000000000000
923.93979974859 0.000000000000000 0.000005999989226 0.000000000000000
922.23956636832 0.000000000000000 0.000005999989051 0.000000000000000
920.53933298806 0.000000000000000 0.000005999988872 0.000000000000000
918.83909960779 0.000000000000000 0.000005999988690 0.000000000000000
915.64106791075 0.000000000000000 0.000005999988340 0.000000000000000
912.44303621370 0.000000000000000 0.000005999987977 0.000000000000000
909.98102604076 0.000000000000000 0.000005999987690 0.000000000000000
907.51901586781 0.000000000000000 0.000005999987394 0.000000000000000
905.05700569486 0.000000000000000 0.000005999987091 0.000000000000000
902.59499552192 0.000000000000000 0.000005999986780 0.000000000000000
900.74985919099 0.000000000000000 0.000005999986541 0.000000000000000
900.38083192480 0.000000000000000 0.000005999986493 0.000000000000000
900.01180465862 0.000000000000000 0.000005999986445 0.000000000000000
899.64277739243 0.000000000000000 0.000005999986396 0.000000000000000
898.90472286006 0.000000000000000 0.000005999986298 0.000000000000000
898.16666832769 0.000000000000000 0.000005999986199 0.000000000000000
897.42861379532 0.000000000000000 0.000005999986100 0.000000000000000
896.69055926294 0.000000000000000 0.000005999985999 0.000000000000000
895.03716998681 0.000000000000000 0.000005999985772 0.000000000000000
893.38378071067 0.000000000000000 0.000005999985540 0.000000000000000
891.73039143453 0.000000000000000 0.000005999985304 0.000000000000000
890.07700215840 0.000000000000000 0.000005999985064 0.000000000000000
886.97109959328 0.000000000000000 0.000005999984601 0.000000000000000
883.86519702817 0.000000000000000 0.000005999984123 0.000000000000000
881.47261115779 0.000000000000000 0.000005999983742 0.000000000000000
879.08002528740 0.000000000000000 0.000005999983352 0.000000000000000
876.68743941702 0.000000000000000 0.000005999982952 0.000000000000000
874.29485354664 0.000000000000000 0.000005999982541 0.000000000000000
872.49552410798 0.000000000000000 0.000005999982225 0.000000000000000
872.13565822025 0.000000000000000 0.000005999982161 0.000000000000000
871.77579233251 0.000000000000000 0.000005999982096 0.000000000000000
871.41592644478 0.000000000000000 0.000005999982032 0.000000000000000
870.69619466932 0.000000000000000 0.000005999981902 0.000000000000000
869.97646289385 0.000000000000000 0.000005999981771 0.000000000000000
869.25673111839 0.000000000000000 0.000005999981639 0.000000000000000
868.53699934293 0.000000000000000 0.000005999981506 0.000000000000000
866.92923573054 0.000000000000000 0.000005999981205 0.000000000000000
865.32147211816 0.000000000000000 0.000005999980899 0.000000000000000
863.71370850578 0.000000000000000 0.000005999980587 0.000000000000000
862.10594489339 0.000000000000000 0.000005999980270 0.000000000000000
859.08980467542 0.000000000000000 0.000005999979658 0.000000000000000
856.07366445745 0.000000000000000 0.000005999979026 0.000000000000000
853.74869352944 0.000000000000000 0.000005999978524 0.000000000000000
851.42372260144 0.000000000000000 0.000005999978009 0.000000000000000
849.09875167344 0.000000000000000 0.000005999977480 0.000000000000000
846.77378074543 0.000000000000000 0.000005999976937 0.000000000000000
845.01798472765 0.000000000000000 0.000005999976517 0.000000000000000
844.66682552409 0.000000000000000 0.000005999976432 0.000000000000000
844.31566632053 0.000000000000000 0.000005999976347 0.000000000000000
843.96450711697 0.000000000000000 0.000005999976261 0.000000000000000
843.26218870986 0.000000000000000 0.000005999976089 0.000000000000000
842.55987030275 0.000000000000000 0.000005999975916 0.000000000000000
841.85755189563 0.000000000000000 0.000005999975741 0.000000000000000
841.15523348852 0.000000000000000 0.000005999975564 0.000000000000000
839.59192367343 0.000000000000000 0.000005999975166 0.000000000000000
838.02861385834 0.000000000000000 0.000005999974761 0.000000000000000
836.46530404325 0.000000000000000 0.000005999974349 0.000000000000000
834.90199422816 0.000000000000000 0.000005999973929 0.000000000000000
831.97345816862 0.000000000000000 0.000005999973122 0.000000000000000
829.04492210908 0.000000000000000 0.000005999972288 0.000000000000000
826.78585767335 0.000000000000000 0.000005999971625 0.000000000000000
824.52679323761 0.000000000000000 0.000005999970944 0.000000000000000
822.26772880187 0.000000000000000 0.000005999970245 0.000000000000000
820.00866436613 0.000000000000000 0.000005999969528 0.000000000000000
818.29360920700 0.000000000000000 0.000005999968971 0.000000000000000
817.95059817517 0.000000000000000 0.000005999968858 0.000000000000000
817.60758714334 0.000000000000000 0.000005999968744 0.000000000000000
817.26457611151 0.000000000000000 0.000005999968631 0.000000000000000
816.57855404786 0.000000000000000 0.000005999968402 0.000000000000000
815.89253198420 0.000000000000000 0.000005999968171 0.000000000000000
815.20650992055 0.000000000000000 0.000005999967939 0.000000000000000
814.52048785689 0.000000000000000 0.000005999967704 0.000000000000000
813.00050579066 0.000000000000000 0.000005999967178 0.000000000000000
811.48052372443 0.000000000000000 0.000005999966643 0.000000000000000
809.96054165821 0.000000000000000 0.000005999966098 0.000000000000000
808.44055959198 0.000000000000000 0.000005999965543 0.000000000000000
805.59772370893 0.000000000000000 0.000005999964478 0.000000000000000
802.75488782588 0.000000000000000 0.000005999963376 0.000000000000000
800.56022017921 0.000000000000000 0.000005999962500 0.000000000000000
798.36555253254 0.000000000000000 0.000005999961601 0.000000000000000
796.17088488586 0.000000000000000 0.000005999960678 0.000000000000000
793.97621723919 0.000000000000000 0.000005999959731 0.000000000000000
792.29801663929 0.000000000000000 0.000005999958989 0.000000000000000
791.96237651931 0.000000000000000 0.000005999958839 0.000000000000000
791.62673639933 0.000000000000000 0.000005999958688 0.000000000000000
791.29109627934 0.000000000000000 0.000005999958537 0.000000000000000
790.61981603938 0.000000000000000 0.000005999958233 0.000000000000000
789.94853579942 0.000000000000000 0.000005999957926 0.000000000000000
789.27725555946 0.000000000000000 0.000005999957616 0.000000000000000
788.60597531950 0.000000000000000 0.000005999957304 0.000000000000000
787.12836799846 0.000000000000000 0.000005999956609 0.000000000000000
785.65076067742 0.000000000000000 0.000005999955901 0.000000000000000
784.17315335638 0.000000000000000 0.000005999955180 0.000000000000000
782.69554603534 0.000000000000000 0.000005999954447 0.000000000000000
779.93706402987 0.000000000000000 0.000005999953041 0.000000000000000
777.17858202441 0.000000000000000 0.000005999951588 0.000000000000000
775.04710336861 0.000000000000000 0.000005999950431 0.000000000000000
772.91562471280 0.000000000000000 0.000005999949244 0.000000000000000
770.78414605700 0.000000000000000 0.000005999948025 0.000000000000000
768.65266740120 0.000000000000000 0.000005999946774 0.000000000000000
767.00424553780 0.000000000000000 0.000005999945784 0.000000000000000
766.68144943973 0.000000000000000 0.000005999945588 0.000000000000000
766.35865334167 0.000000000000000 0.000005999945391 0.000000000000000
766.03585724361 0.000000000000000 0.000005999945193 0.000000000000000
765.39026504748 0.000000000000000 0.000005999944795 0.000000000000000
764.74467285135 0.000000000000000 0.000005999944393 0.000000000000000
764.09908065522 0.000000000000000 0.000005999943989 0.000000000000000
763.45348845909 0.000000000000000 0.000005999943581 0.000000000000000
762.01515816402 0.000000000000000 0.000005999942661 0.000000000000000
760.57682786896 0.000000000000000 0.000005999941725 0.000000000000000
759.13849757389 0.000000000000000 0.000005999940771 0.000000000000000
757.70016727882 0.000000000000000 0.000005999939800 0.000000000000000
755.01852181907 0.000000000000000 0.000005999937944 0.000000000000000
752.33687635932 0.000000000000000 0.000005999936024 0.000000000000000
750.26358187411 0.000000000000000 0.000005999934494 0.000000000000000
748.19028738889 0.000000000000000 0.000005999932925 0.000000000000000
746.11699290368 0.000000000000000 0.000005999931314 0.000000000000000
744.04369841847 0.000000000000000 0.000005999929660 0.000000000000000
742.43449431358 0.000000000000000 0.000005999928347 0.000000000000000
742.12088551335 0.000000000000000 0.000005999928088 0.000000000000000
741.80727671312 0.000000000000000 0.000005999927827 0.000000000000000
741.49366791289 0.000000000000000 0.000005999927566 0.000000000000000
740.86645031243 0.000000000000000 0.000005999927041 0.000000000000000
740.23923271197 0.000000000000000 0.000005999926511 0.000000000000000
739.61201511152 0.000000000000000 0.000005999925977 0.000000000000000
738.98479751106 0.000000000000000 0.000005999925439 0.000000000000000
737.58376317892 0.000000000000000 0.000005999924221 0.000000000000000
736.18272884678 0.000000000000000 0.000005999922981 0.000000000000000
734.78169451465 0.000000000000000 0.000005999921719 0.000000000000000
733.38066018251 0.000000000000000 0.000005999920434 0.000000000000000
730.77426938501 0.000000000000000 0.000005999917981 0.000000000000000
728.16787858752 0.000000000000000 0.000005999915446 0.000000000000000
726.15157490806 0.000000000000000 0.000005999913425 0.000000000000000
724.13527122860 0.000000000000000 0.000005999911351 0.000000000000000
722.11896754914 0.000000000000000 0.000005999909222 0.000000000000000
720.10266386969 0.000000000000000 0.000005999907037 0.000000000000000
718.52826373212 0.000000000000000 0.000005999905291 0.000000000000000
718.22441589344 0.000000000000000 0.000005999904949 0.000000000000000
717.92056805475 0.000000000000000 0.000005999904607 0.000000000000000
717.61672021607 0.000000000000000 0.000005999904263 0.000000000000000
717.00902453870 0.000000000000000 0.000005999903571 0.000000000000000
716.40132886133 0.000000000000000 0.000005999902874 0.000000000000000
715.79363318396 0.000000000000000 0.000005999902171 0.000000000000000
715.18593750659 0.000000000000000 0.000005999901462 0.000000000000000
713.82113365603 0.000000000000000 0.000005999899851 0.000000000000000
712.45632980548 0.000000000000000 0.000005999898210 0.000000000000000
711.09152595492 0.000000000000000 0.000005999896539 0.000000000000000
709.72672210436 0.000000000000000 0.000005999894839 0.000000000000000
707.19306620233 0.000000000000000 0.000005999891600 0.000000000000000
704.65941030030 0.000000000000000 0.000005999888251 0.000000000000000
702.69814811066 0.000000000000000 0.000005999885581 0.000000000000000
700.73688592103 0.000000000000000 0.000005999882840 0.000000000000000
698.77562373139 0.000000000000000 0.000005999880028 0.000000000000000
696.81436154175 0.000000000000000 0.000005999877141 0.000000000000000
695.27400957917 0.000000000000000 0.000005999874820 0.000000000000000
694.97914070588 0.000000000000000 0.000005999874370 0.000000000000000
694.68427183259 0.000000000000000 0.000005999873918 0.000000000000000
694.38940295931 0.000000000000000 0.000005999873465 0.000000000000000
693.79966521274 0.000000000000000 0.000005999872553 0.000000000000000
693.20992746616 0.000000000000000 0.000005999871634 0.000000000000000
692.62018971959 0.000000000000000 0.000005999870707 0.000000000000000
692.03045197302 0.000000000000000 0.000005999869773 0.000000000000000
690.70079403761 0.000000000000000 0.000005999867641 0.000000000000000
689.37113610219 0.000000000000000 0.000005999865469 0.000000000000000
688.04147816678 0.000000000000000 0.000005999863259 0.000000000000000
686.71182023137 0.000000000000000 0.000005999861009 0.000000000000000
684.24901602345 0.000000000000000 0.000005999856732 0.000000000000000
681.78621181553 0.000000000000000 0.000005999852311 0.000000000000000
679.87852009695 0.000000000000000 0.000005999848784 0.000000000000000
677.97082837837 0.000000000000000 0.000005999845164 0.000000000000000
676.06313665979 0.000000000000000 0.000005999841448 0.000000000000000
674.15544494121 0.000000000000000 0.000005999837635 0.000000000000000
672.64522192462 0.000000000000000 0.000005999834545 0.000000000000000
672.35935839935 0.000000000000000 0.000005999833953 0.000000000000000
672.07349487409 0.000000000000000 0.000005999833358 0.000000000000000
671.78763134882 0.000000000000000 0.000005999832761 0.000000000000000
671.21590429829 0.000000000000000 0.000005999831561 0.000000000000000
670.64417724776 0.000000000000000 0.000005999830351 0.000000000000000
670.07245019723 0.000000000000000 0.000005999829131 0.000000000000000
669.50072314670 0.000000000000000 0.000005999827902 0.000000000000000
668.20521683416 0.000000000000000 0.000005999825080 0.000000000000000
666.90971052163 0.000000000000000 0.000005999822207 0.000000000000000
665.61420420909 0.000000000000000 0.000005999819283 0.000000000000000
664.31869789655 0.000000000000000 0.000005999816306 0.000000000000000
661.92464905536 0.000000000000000 0.000005999810662 0.000000000000000
659.53060021417 0.000000000000000 0.000005999804827 0.000000000000000
657.67476745020 0.000000000000000 0.000005999800169 0.000000000000000
655.81893468623 0.000000000000000 0.000005999795388 0.000000000000000
653.96310192226 0.000000000000000 0.000005999790481 0.000000000000000
652.10726915829 0.000000000000000 0.000005999785446 0.000000000000000
650.62941943967 0.000000000000000 0.000005999781341 0.000000000000000
650.35223190109 0.000000000000000 0.000005999780561 0.000000000000000
650.07504436250 0.000000000000000 0.000005999779779 0.000000000000000
649.79785682392 0.000000000000000 0.000005999778993 0.000000000000000
649.24348174676 0.000000000000000 0.000005999777413 0.000000000000000
648.68910666959 0.000000000000000 0.000005999775820 0.000000000000000
648.13473159243 0.000000000000000 0.000005999774215 0.000000000000000
647.58035651527 0.000000000000000 0.000005999772597 0.000000000000000
646.31754919541 0.000000000000000 0.000005999768864 0.000000000000000
645.05474187555 0.000000000000000 0.000005999765064 0.000000000000000
643.79193455570 0.000000000000000 0.000005999761195 0.000000000000000
642.52912723584 0.000000000000000 0.000005999757256 0.000000000000000
640.20144387394 0.000000000000000 0.000005999749808 0.000000000000000
637.87376051205 0.000000000000000 0.000005999742109 0.000000000000000
636.06793038685 0.000000000000000 0.000005999735958 0.000000000000000
634.26210026165 0.000000000000000 0.000005999729645 0.000000000000000
632.45627013646 0.000000000000000 0.000005999723167 0.000000000000000
630.65044001126 0.000000000000000 0.000005999716518 0.000000000000000
629.21118980599 0.000000000000000 0.000005999711094 0.000000000000000
628.94219825673 0.000000000000000 0.000005999710067 0.000000000000000
628.67320670746 0.000000000000000 0.000005999709037 0.000000000000000
628.40421515820 0.000000000000000 0.000005999708003 0.000000000000000
627.86623205967 0.000000000000000 0.000005999705922 0.000000000000000
627.32824896115 0.000000000000000 0.000005999703825 0.000000000000000
626.79026586262 0.000000000000000 0.000005999701711 0.000000000000000
626.25228276409 0.000000000000000 0.000005999699582 0.000000000000000
625.02047395318 0.000000000000000 0.000005999694642 0.000000000000000
623.78866514226 0.000000000000000 0.000005999689613 0.000000000000000
622.55685633135 0.000000000000000 0.000005999684493 0.000000000000000
621.32504752043 0.000000000000000 0.000005999679281 0.000000000000000
619.06102879809 0.000000000000000 0.000005999669454 0.000000000000000
616.79701007574 0.000000000000000 0.000005999659296 0.000000000000000
615.03917758032 0.000000000000000 0.000005999651174 0.000000000000000
613.28134508491 0.000000000000000 0.000005999642839 0.000000000000000
611.52351258949 0.000000000000000 0.000005999634286 0.000000000000000
609.76568009407 0.000000000000000 0.000005999625508 0.000000000000000
608.36339158534 0.000000000000000 0.000005999618341 0.000000000000000
608.10182790227 0.000000000000000 0.000005999616987 0.000000000000000
607.84026421919 0.000000000000000 0.000005999615628 0.000000000000000
607.57870053611 0.000000000000000 0.000005999614264 0.000000000000000
607.05557316996 0.000000000000000 0.000005999611520 0.000000000000000
606.53244580380 0.000000000000000 0.000005999608755 0.000000000000000
606.00931843764 0.000000000000000 0.000005999605968 0.000000000000000
605.48619107149 0.000000000000000 0.000005999603160 0.000000000000000
604.28419399106 0.000000000000000 0.000005999596623 0.000000000000000
603.08219691063 0.000000000000000 0.000005999589969 0.000000000000000
601.88019983020 0.000000000000000 0.000005999583194 0.000000000000000
600.67820274977 0.000000000000000 0.000005999576296 0.000000000000000
598.47609101481 0.000000000000000 0.000005999563334 0.000000000000000
596.27397927984 0.000000000000000 0.000005999549937 0.000000000000000
594.56264853929 0.000000000000000 0.000005999539215 0.000000000000000
592.85131779873 0.000000000000000 0.000005999528213 0.000000000000000
591.13998705817 0.000000000000000 0.000005999516924 0.000000000000000
589.42865631761 0.000000000000000 0.000005999505338 0.000000000000000
588.06207127924 0.000000000000000 0.000005999495868 0.000000000000000
587.80808295880 0.000000000000000 0.000005999494087 0.000000000000000
587.55409463837 0.000000000000000 0.000005999492298 0.000000000000000
587.30010631794 0.000000000000000 0.000005999490502 0.000000000000000
586.79212967707 0.000000000000000 0.000005999486890 0.000000000000000
586.28415303620 0.000000000000000 0.000005999483250 0.000000000000000
585.77617639533 0.000000000000000 0.000005999479582 0.000000000000000
585.26819975446 0.000000000000000 0.000005999475885 0.000000000000000
584.09461647958 0.000000000000000 0.000005999467234 0.000000000000000
582.92103320469 0.000000000000000 0.000005999458427 0.000000000000000
581.74744992980 0.000000000000000 0.000005999449461 0.000000000000000
580.57386665492 0.000000000000000 0.000005999440331 0.000000000000000
578.43123503692 0.000000000000000 0.000005999423234 0.000000000000000
576.28860341893 0.000000000000000 0.000005999405565 0.000000000000000
574.62182964234 0.000000000000000 0.000005999391410 0.000000000000000
572.95505586574 0.000000000000000 0.000005999376886 0.000000000000000
571.28828208915 0.000000000000000 0.000005999361982 0.000000000000000
569.62150831255 0.000000000000000 0.000005999346686 0.000000000000000
568.38115577438 0.000000000000000 0.000005999335044 0.000000000000000
567.14080323620 0.000000000000000 0.000005999323174 0.000000000000000
565.90045069803 0.000000000000000 0.000005999311071 0.000000000000000
564.66009815985 0.000000000000000 0.000005999298730 0.000000000000000
563.41974562167 0.000000000000000 0.000005999286146 0.000000000000000
562.48455444688 0.000000000000000 0.000005999276493 0.000000000000000
561.54936327209 0.000000000000000 0.000005999266696 0.000000000000000
560.90445444568 0.000000000000000 0.000005999259853 0.000000000000000
560.25954561927 0.000000000000000 0.000005999252938 0.000000000000000
559.81914747413 0.000000000000000 0.000005999248174 0.000000000000000
559.37874932898 0.000000000000000 0.000005999243374 0.000000000000000
559.07855360839 0.000000000000000 0.000005999240080 0.000000000000000
558.77835788780 0.000000000000000 0.000005999236769 0.000000000000000
558.57333736125 0.000000000000000 0.000005999234497 0.000000000000000
558.36831683469 0.000000000000000 0.000005999232215 0.000000000000000
558.22712999217 0.000000000000000 0.000005999230636 0.000000000000000
558.08594314964 0.000000000000000 0.000005999229052 0.000000000000000
557.98645778155 0.000000000000000 0.000005999227931 0.000000000000000
557.88697241345 0.000000000000000 0.000005999226806 0.000000000000000
557.81211841692 0.000000000000000 0.000005999225955 0.000000000000000
557.73726442040 0.000000000000000 0.000005999225100 0.000000000000000
557.66241042387 0.000000000000000 0.000005999224239 0.000000000000000
557.60356548457 0.000000000000000 0.000005999223556 0.000000000000000
557.59179649671 0.000000000000000 0.000005999223418 0.000000000000000
557.58002750884 0.000000000000000 0.000005999223281 0.000000000000000
557.56825852098 0.000000000000000 0.000005999223143 0.000000000000000
557.54472054526 0.000000000000000 0.000005999222866 0.000000000000000
557.52118256954 0.000000000000000 0.000005999222588 0.000000000000000
557.49764459382 0.000000000000000 0.000005999222309 0.000000000000000
557.47410661809 0.000000000000000 0.000005999222029 0.000000000000000
557.42411495630 0.000000000000000 0.000005999221431 0.000000000000000
557.37412329450 0.000000000000000 0.000005999220829 0.000000000000000
557.32413163270 0.000000000000000 0.000005999220224 0.000000000000000
557.27413997090 0.000000000000000 0.000005999219617 0.000000000000000
557.13738579498 0.000000000000000 0.000005999217947 0.000000000000000
557.02968704751 0.000000000000000 0.000005999216624 0.000000000000000
556.92198830004 0.000000000000000 0.000005999215296 0.000000000000000
556.81428955257 0.000000000000000 0.000005999213965 0.000000000000000
556.70659080510 0.000000000000000 0.000005999212630 0.000000000000000
556.51088881580 0.000000000000000 0.000005999210195 0.000000000000000
556.31518682651 0.000000000000000 0.000005999207750 0.000000000000000
556.11948483721 0.000000000000000 0.000005999205295 0.000000000000000
555.92378284791 0.000000000000000 0.000005999202832 0.000000000000000
555.49583704475 0.000000000000000 0.000005999197414 0.000000000000000
555.06789124160 0.000000000000000 0.000005999191954 0.000000000000000
554.63994543844 0.000000000000000 0.000005999186454 0.000000000000000
554.21199963528 0.000000000000000 0.000005999180913 0.000000000000000
553.54066637831 0.000000000000000 0.000005999172140 0.000000000000000
552.86933312135 0.000000000000000 0.000005999163266 0.000000000000000
552.34726041945 0.000000000000000 0.000005999156296 0.000000000000000
551.93157009687 0.000000000000000 0.000005999150701 0.000000000000000
551.60038615801 0.000000000000000 0.000005999146217 0.000000000000000
551.33557298731 0.000000000000000 0.000005999142613 0.000000000000000
551.12331462039 0.000000000000000 0.000005999139712 0.000000000000000
550.95234074339 0.000000000000000 0.000005999137368 0.000000000000000
550.81343735543 0.000000000000000 0.000005999135459 0.000000000000000
550.69874931955 0.000000000000000 0.000005999133880 0.000000000000000
550.58406128366 0.000000000000000 0.000005999132297 0.000000000000000
550.46937324778 0.000000000000000 0.000005999130711 0.000000000000000
550.39682160122 0.000000000000000 0.000005999129707 0.000000000000000
550.38426719342 0.000000000000000 0.000005999129533 0.000000000000000
550.37171278562 0.000000000000000 0.000005999129359 0.000000000000000
550.35915837783 0.000000000000000 0.000005999129185 0.000000000000000
550.33404956223 0.000000000000000 0.000005999128836 0.000000000000000
550.30894074663 0.000000000000000 0.000005999128488 0.000000000000000
550.28383193104 0.000000000000000 0.000005999128140 0.000000000000000
550.25872311544 0.000000000000000 0.000005999127791 0.000000000000000
550.21058452896 0.000000000000000 0.000005999127122 0.000000000000000
550.16244594249 0.000000000000000 0.000005999126453 0.000000000000000
550.11430735601 0.000000000000000 0.000005999125783 0.000000000000000
550.06616876954 0.000000000000000 0.000005999125112 0.000000000000000
549.95677287860 0.000000000000000 0.000005999123587 0.000000000000000
549.84737698765 0.000000000000000 0.000005999122058 0.000000000000000
549.73798109671 0.000000000000000 0.000005999120527 0.000000000000000
549.62858520577 0.000000000000000 0.000005999118993 0.000000000000000
549.47242561758 0.000000000000000 0.000005999116798 0.000000000000000
549.31626602940 0.000000000000000 0.000005999114598 0.000000000000000
549.16010644122 0.000000000000000 0.000005999112392 0.000000000000000
549.00394685303 0.000000000000000 0.000005999110180 0.000000000000000
548.65957660868 0.000000000000000 0.000005999105281 0.000000000000000
548.31520636432 0.000000000000000 0.000005999100354 0.000000000000000
547.97083611996 0.000000000000000 0.000005999095399 0.000000000000000
547.62646587560 0.000000000000000 0.000005999090414 0.000000000000000
546.90796412881 0.000000000000000 0.000005999079921 0.000000000000000
546.32231148148 0.000000000000000 0.000005999071274 0.000000000000000
545.73665883414 0.000000000000000 0.000005999062541 0.000000000000000
545.33191140415 0.000000000000000 0.000005999056455 0.000000000000000
544.92716397416 0.000000000000000 0.000005999050327 0.000000000000000
544.65100159122 0.000000000000000 0.000005999046122 0.000000000000000
544.37483920829 0.000000000000000 0.000005999041898 0.000000000000000
544.18610171092 0.000000000000000 0.000005999038999 0.000000000000000
543.99736421356 0.000000000000000 0.000005999036091 0.000000000000000
543.86715278349 0.000000000000000 0.000005999034079 0.000000000000000
543.73694135342 0.000000000000000 0.000005999032063 0.000000000000000
543.64473972443 0.000000000000000 0.000005999030633 0.000000000000000
543.55253809544 0.000000000000000 0.000005999029201 0.000000000000000
543.48207334788 0.000000000000000 0.000005999028104 0.000000000000000
543.41160860032 0.000000000000000 0.000005999027007 0.000000000000000
543.34114385276 0.000000000000000 0.000005999025908 0.000000000000000
543.28901518703 0.000000000000000 0.000005999025094 0.000000000000000
543.23688652130 0.000000000000000 0.000005999024280 0.000000000000000
543.18475785557 0.000000000000000 0.000005999023464 0.000000000000000
543.13262918984 0.000000000000000 0.000005999022649 0.000000000000000
543.08050052411 0.000000000000000 0.000005999021832 0.000000000000000
543.02837185838 0.000000000000000 0.000005999021015 0.000000000000000
542.97624319265 0.000000000000000 0.000005999020197 0.000000000000000
542.87198586119 0.000000000000000 0.000005999018558 0.000000000000000
542.76772852973 0.000000000000000 0.000005999016917 0.000000000000000
542.66347119827 0.000000000000000 0.000005999015273 0.000000000000000
542.55921386681 0.000000000000000 0.000005999013626 0.000000000000000
542.40908906157 0.000000000000000 0.000005999011250 0.000000000000000
542.25896425633 0.000000000000000 0.000005999008867 0.000000000000000
542.10883945109 0.000000000000000 0.000005999006478 0.000000000000000
541.95871464585 0.000000000000000 0.000005999004083 0.000000000000000
541.62967560010 0.000000000000000 0.000005998998813 0.000000000000000
541.30063655436 0.000000000000000 0.000005998993513 0.000000000000000
540.97159750861 0.000000000000000 0.000005998988183 0.000000000000000
540.64255846286 0.000000000000000 0.000005998982824 0.000000000000000
539.92571724970 0.000000000000000 0.000005998971044 0.000000000000000
539.33798914468 0.000000000000000 0.000005998961277 0.000000000000000
538.75026103966 0.000000000000000 0.000005998951412 0.000000000000000
538.34414305033 0.000000000000000 0.000005998944538 0.000000000000000
537.93802506099 0.000000000000000 0.000005998937616 0.000000000000000
537.66097810099 0.000000000000000 0.000005998932866 0.000000000000000
537.38393114099 0.000000000000000 0.000005998928093 0.000000000000000
537.19466013845 0.000000000000000 0.000005998924820 0.000000000000000
537.00538913592 0.000000000000000 0.000005998921536 0.000000000000000
536.87492057918 0.000000000000000 0.000005998919267 0.000000000000000
536.74445202245 0.000000000000000 0.000005998916992 0.000000000000000
536.65226361916 0.000000000000000 0.000005998915381 0.000000000000000
536.56007521588 0.000000000000000 0.000005998913768 0.000000000000000
536.49008916058 0.000000000000000 0.000005998912542 0.000000000000000
536.42010310528 0.000000000000000 0.000005998911314 0.000000000000000
536.35011704998 0.000000000000000 0.000005998910084 0.000000000000000
536.29719894902 0.000000000000000 0.000005998909154 0.000000000000000
536.28661532882 0.000000000000000 0.000005998908968 0.000000000000000
536.27603170863 0.000000000000000 0.000005998908782 0.000000000000000
536.26544808844 0.000000000000000 0.000005998908595 0.000000000000000
536.24428084806 0.000000000000000 0.000005998908223 0.000000000000000
536.22311360767 0.000000000000000 0.000005998907850 0.000000000000000
536.20194636729 0.000000000000000 0.000005998907477 0.000000000000000
536.18077912690 0.000000000000000 0.000005998907104 0.000000000000000
536.13353495506 0.000000000000000 0.000005998906271 0.000000000000000
536.08629078322 0.000000000000000 0.000005998905437 0.000000000000000
536.03904661138 0.000000000000000 0.000005998904603 0.000000000000000
535.99180243953 0.000000000000000 0.000005998903768 0.000000000000000
535.85482387901 0.000000000000000 0.000005998901343 0.000000000000000
535.75194193898 0.000000000000000 0.000005998899518 0.000000000000000
535.64905999895 0.000000000000000 0.000005998897690 0.000000000000000
535.54617805892 0.000000000000000 0.000005998895858 0.000000000000000
535.44329611888 0.000000000000000 0.000005998894024 0.000000000000000
535.25527597566 0.000000000000000 0.000005998890662 0.000000000000000
535.06725583244 0.000000000000000 0.000005998887290 0.000000000000000
534.87923568921 0.000000000000000 0.000005998883907 0.000000000000000
534.69121554599 0.000000000000000 0.000005998880513 0.000000000000000
534.27970686564 0.000000000000000 0.000005998873046 0.000000000000000
533.86819818530 0.000000000000000 0.000005998865526 0.000000000000000
533.45668950495 0.000000000000000 0.000005998857953 0.000000000000000
533.04518082460 0.000000000000000 0.000005998850325 0.000000000000000
532.40363933064 0.000000000000000 0.000005998838326 0.000000000000000
531.76209783668 0.000000000000000 0.000005998826194 0.000000000000000
531.26439741154 0.000000000000000 0.000005998816688 0.000000000000000
530.86828835921 0.000000000000000 0.000005998809064 0.000000000000000
530.55281686368 0.000000000000000 0.000005998802955 0.000000000000000
530.30061113322 0.000000000000000 0.000005998798047 0.000000000000000
530.09849076698 0.000000000000000 0.000005998794098 0.000000000000000
529.93570537486 0.000000000000000 0.000005998790907 0.000000000000000
529.80347283090 0.000000000000000 0.000005998788309 0.000000000000000
529.69431019743 0.000000000000000 0.000005998786159 0.000000000000000
529.58514756396 0.000000000000000 0.000005998784006 0.000000000000000
529.47598493049 0.000000000000000 0.000005998781848 0.000000000000000
529.40691516931 0.000000000000000 0.000005998780481 0.000000000000000
529.39494780497 0.000000000000000 0.000005998780244 0.000000000000000
529.38298044063 0.000000000000000 0.000005998780007 0.000000000000000
529.37101307628 0.000000000000000 0.000005998779770 0.000000000000000
529.34707834760 0.000000000000000 0.000005998779295 0.000000000000000
529.32314361891 0.000000000000000 0.000005998778820 0.000000000000000
529.29920889022 0.000000000000000 0.000005998778346 0.000000000000000
529.27527416153 0.000000000000000 0.000005998777871 0.000000000000000
529.22949575349 0.000000000000000 0.000005998776961 0.000000000000000
529.18371734546 0.000000000000000 0.000005998776051 0.000000000000000
529.13793893742 0.000000000000000 0.000005998775141 0.000000000000000
529.09216052938 0.000000000000000 0.000005998774230 0.000000000000000
528.98834099875 0.000000000000000 0.000005998772160 0.000000000000000
528.88452146811 0.000000000000000 0.000005998770087 0.000000000000000
528.78070193748 0.000000000000000 0.000005998768010 0.000000000000000
528.67688240684 0.000000000000000 0.000005998765929 0.000000000000000
528.52846300092 0.000000000000000 0.000005998762948 0.000000000000000
528.38004359500 0.000000000000000 0.000005998759960 0.000000000000000
528.23162418908 0.000000000000000 0.000005998756963 0.000000000000000
528.08320478316 0.000000000000000 0.000005998753959 0.000000000000000
527.75603812154 0.000000000000000 0.000005998747310 0.000000000000000
527.42887145992 0.000000000000000 0.000005998740622 0.000000000000000
527.10170479830 0.000000000000000 0.000005998733896 0.000000000000000
526.77453813668 0.000000000000000 0.000005998727132 0.000000000000000
526.08431750863 0.000000000000000 0.000005998712735 0.000000000000000
525.52105205327 0.000000000000000 0.000005998700856 0.000000000000000
524.95778659791 0.000000000000000 0.000005998688860 0.000000000000000
524.56871890004 0.000000000000000 0.000005998680505 0.000000000000000
524.17965120216 0.000000000000000 0.000005998672092 0.000000000000000
523.91430802139 0.000000000000000 0.000005998666322 0.000000000000000
523.64896484062 0.000000000000000 0.000005998660524 0.000000000000000
523.46770087458 0.000000000000000 0.000005998656549 0.000000000000000
523.28643690855 0.000000000000000 0.000005998652560 0.000000000000000
523.16145096978 0.000000000000000 0.000005998649803 0.000000000000000
523.03646503101 0.000000000000000 0.000005998647039 0.000000000000000
522.94805299490 0.000000000000000 0.000005998645080 0.000000000000000
522.85964095878 0.000000000000000 0.000005998643119 0.000000000000000
522.79226301371 0.000000000000000 0.000005998641622 0.000000000000000
522.72488506864 0.000000000000000 0.000005998640123 0.000000000000000
522.65750712357 0.000000000000000 0.000005998638623 0.000000000000000
522.60725097426 0.000000000000000 0.000005998637502 0.000000000000000
522.55699482494 0.000000000000000 0.000005998636381 0.000000000000000
522.50673867563 0.000000000000000 0.000005998635259 0.000000000000000
522.45648252631 0.000000000000000 0.000005998634136 0.000000000000000
522.40622637699 0.000000000000000 0.000005998633011 0.000000000000000
522.35597022768 0.000000000000000 0.000005998631886 0.000000000000000
522.30571407836 0.000000000000000 0.000005998630760 0.000000000000000
522.20520177973 0.000000000000000 0.000005998628504 0.000000000000000
522.10468948110 0.000000000000000 0.000005998626245 0.000000000000000
522.00417718246 0.000000000000000 0.000005998623981 0.000000000000000
521.90366488383 0.000000000000000 0.000005998621714 0.000000000000000
521.75929026559 0.000000000000000 0.000005998618450 0.000000000000000
521.61491564734 0.000000000000000 0.000005998615178 0.000000000000000
521.47054102910 0.000000000000000 0.000005998611897 0.000000000000000
521.32616641086 0.000000000000000 0.000005998608608 0.000000000000000
521.00895065687 0.000000000000000 0.000005998601353 0.000000000000000
520.69173490288 0.000000000000000 0.000005998594056 0.000000000000000
520.37451914890 0.000000000000000 0.000005998586719 0.000000000000000
520.05730339491 0.000000000000000 0.000005998579340 0.000000000000000
519.37263930439 0.000000000000000 0.000005998563273 0.000000000000000
518.81221647432 0.000000000000000 0.000005998549976 0.000000000000000
518.25179364425 0.000000000000000 0.000005998536546 0.000000000000000
517.86475715731 0.000000000000000 0.000005998527193 0.000000000000000
517.47772067037 0.000000000000000 0.000005998517775 0.000000000000000
517.21380585437 0.000000000000000 0.000005998511317 0.000000000000000
516.94989103838 0.000000000000000 0.000005998504827 0.000000000000000
516.76964543341 0.000000000000000 0.000005998500378 0.000000000000000
516.58939982845 0.000000000000000 0.000005998495914 0.000000000000000
516.46517196719 0.000000000000000 0.000005998492829 0.000000000000000
516.34094410593 0.000000000000000 0.000005998489738 0.000000000000000
516.25316024094 0.000000000000000 0.000005998487549 0.000000000000000
516.16537637594 0.000000000000000 0.000005998485357 0.000000000000000
516.09869204066 0.000000000000000 0.000005998483689 0.000000000000000
516.03200770538 0.000000000000000 0.000005998482020 0.000000000000000
515.96532337010 0.000000000000000 0.000005998480348 0.000000000000000
515.91504691760 0.000000000000000 0.000005998479087 0.000000000000000
515.90499162710 0.000000000000000 0.000005998478834 0.000000000000000
515.89493633659 0.000000000000000 0.000005998478582 0.000000000000000
515.88488104609 0.000000000000000 0.000005998478329 0.000000000000000
515.86477046509 0.000000000000000 0.000005998477824 0.000000000000000
515.84465988409 0.000000000000000 0.000005998477319 0.000000000000000
515.82454930309 0.000000000000000 0.000005998476813 0.000000000000000
515.80443872209 0.000000000000000 0.000005998476308 0.000000000000000
515.75940398617 0.000000000000000 0.000005998475174 0.000000000000000
515.71436925025 0.000000000000000 0.000005998474040 0.000000000000000
515.66933451433 0.000000000000000 0.000005998472905 0.000000000000000
515.62429977840 0.000000000000000 0.000005998471769 0.000000000000000
515.49352335323 0.000000000000000 0.000005998468466 0.000000000000000
515.39538486172 0.000000000000000 0.000005998465982 0.000000000000000
515.29724637020 0.000000000000000 0.000005998463493 0.000000000000000
515.19910787869 0.000000000000000 0.000005998461000 0.000000000000000
515.10096938718 0.000000000000000 0.000005998458503 0.000000000000000
514.92160672971 0.000000000000000 0.000005998453928 0.000000000000000
514.74224407223 0.000000000000000 0.000005998449338 0.000000000000000
514.56288141475 0.000000000000000 0.000005998444733 0.000000000000000
514.38351875727 0.000000000000000 0.000005998440113 0.000000000000000
513.99094866359 0.000000000000000 0.000005998429951 0.000000000000000
513.59837856990 0.000000000000000 0.000005998419717 0.000000000000000
513.20580847621 0.000000000000000 0.000005998409411 0.000000000000000
512.81323838253 0.000000000000000 0.000005998399032 0.000000000000000
512.19805170800 0.000000000000000 0.000005998382620 0.000000000000000
511.58286503348 0.000000000000000 0.000005998366025 0.000000000000000
511.10518686631 0.000000000000000 0.000005998353013 0.000000000000000
510.72504859542 0.000000000000000 0.000005998342578 0.000000000000000
510.42233230481 0.000000000000000 0.000005998334217 0.000000000000000
510.18036815822 0.000000000000000 0.000005998327501 0.000000000000000
509.98649062820 0.000000000000000 0.000005998322098 0.000000000000000
509.83037665883 0.000000000000000 0.000005998317734 0.000000000000000
509.70359787499 0.000000000000000 0.000005998314181 0.000000000000000
509.59898216881 0.000000000000000 0.000005998311243 0.000000000000000
509.49436646262 0.000000000000000 0.000005998308300 0.000000000000000
509.38975075643 0.000000000000000 0.000005998305351 0.000000000000000
509.32345155405 0.000000000000000 0.000005998303479 0.000000000000000
509.31188790063 0.000000000000000 0.000005998303153 0.000000000000000
509.30032424722 0.000000000000000 0.000005998302826 0.000000000000000
509.28876059380 0.000000000000000 0.000005998302499 0.000000000000000
509.26563328696 0.000000000000000 0.000005998301845 0.000000000000000
509.24250598013 0.000000000000000 0.000005998301191 0.000000000000000
509.21937867329 0.000000000000000 0.000005998300537 0.000000000000000
509.19625136646 0.000000000000000 0.000005998299882 0.000000000000000
509.15252171105 0.000000000000000 0.000005998298643 0.000000000000000
509.10879205564 0.000000000000000 0.000005998297404 0.000000000000000
509.06506240023 0.000000000000000 0.000005998296163 0.000000000000000
509.02133274482 0.000000000000000 0.000005998294922 0.000000000000000
508.92304653080 0.000000000000000 0.000005998292128 0.000000000000000
508.82476031677 0.000000000000000 0.000005998289329 0.000000000000000
508.72647410275 0.000000000000000 0.000005998286525 0.000000000000000
508.62818788873 0.000000000000000 0.000005998283716 0.000000000000000
508.48675352968 0.000000000000000 0.000005998279665 0.000000000000000
508.34531917064 0.000000000000000 0.000005998275604 0.000000000000000
508.20388481159 0.000000000000000 0.000005998271532 0.000000000000000
508.06245045254 0.000000000000000 0.000005998267450 0.000000000000000
507.75125827708 0.000000000000000 0.000005998258432 0.000000000000000
507.44006610163 0.000000000000000 0.000005998249363 0.000000000000000
507.12887392617 0.000000000000000 0.000005998240242 0.000000000000000
506.81768175071 0.000000000000000 0.000005998231070 0.000000000000000
506.15519576131 0.000000000000000 0.000005998211371 0.000000000000000
505.61409113067 0.000000000000000 0.000005998195104 0.000000000000000
505.07298650004 0.000000000000000 0.000005998178676 0.000000000000000
504.69942889067 0.000000000000000 0.000005998167240 0.000000000000000
504.32587128130 0.000000000000000 0.000005998155725 0.000000000000000
504.07121454035 0.000000000000000 0.000005998147831 0.000000000000000
503.81655779940 0.000000000000000 0.000005998139900 0.000000000000000
503.64265292095 0.000000000000000 0.000005998134462 0.000000000000000
503.46874804250 0.000000000000000 0.000005998129008 0.000000000000000
503.34887242198 0.000000000000000 0.000005998125237 0.000000000000000
503.22899680146 0.000000000000000 0.000005998121459 0.000000000000000
503.14422960306 0.000000000000000 0.000005998118782 0.000000000000000
503.05946240467 0.000000000000000 0.000005998116101 0.000000000000000
502.99490808335 0.000000000000000 0.000005998114057 0.000000000000000
502.93035376203 0.000000000000000 0.000005998112010 0.000000000000000
502.86579944071 0.000000000000000 0.000005998109961 0.000000000000000
502.81756250440 0.000000000000000 0.000005998108428 0.000000000000000
502.76932556810 0.000000000000000 0.000005998106894 0.000000000000000
502.72108863179 0.000000000000000 0.000005998105358 0.000000000000000
502.67285169548 0.000000000000000 0.000005998103821 0.000000000000000
502.62461475918 0.000000000000000 0.000005998102283 0.000000000000000
502.57637782287 0.000000000000000 0.000005998100744 0.000000000000000
502.52814088656 0.000000000000000 0.000005998099203 0.000000000000000
502.43166701395 0.000000000000000 0.000005998096117 0.000000000000000
502.33519314134 0.000000000000000 0.000005998093026 0.000000000000000
502.23871926872 0.000000000000000 0.000005998089929 0.000000000000000
502.14224539611 0.000000000000000 0.000005998086827 0.000000000000000
502.00373921471 0.000000000000000 0.000005998082363 0.000000000000000
501.86523303332 0.000000000000000 0.000005998077888 0.000000000000000
501.72672685192 0.000000000000000 0.000005998073402 0.000000000000000
501.58822067052 0.000000000000000 0.000005998068905 0.000000000000000
501.28372439779 0.000000000000000 0.000005998058977 0.000000000000000
500.97922812506 0.000000000000000 0.000005998048993 0.000000000000000
500.67473185232 0.000000000000000 0.000005998038954 0.000000000000000
500.37023557959 0.000000000000000 0.000005998028858 0.000000000000000
499.71547110963 0.000000000000000 0.000005998006956 0.000000000000000
499.18000391965 0.000000000000000 0.000005997988847 0.000000000000000
498.64453672968 0.000000000000000 0.000005997970559 0.000000000000000
498.27493912046 0.000000000000000 0.000005997957829 0.000000000000000
497.90534151123 0.000000000000000 0.000005997945013 0.000000000000000
497.65342073619 0.000000000000000 0.000005997936227 0.000000000000000
497.40149996114 0.000000000000000 0.000005997927399 0.000000000000000
497.22948646399 0.000000000000000 0.000005997921348 0.000000000000000
497.05747296684 0.000000000000000 0.000005997915278 0.000000000000000
496.93892043862 0.000000000000000 0.000005997911083 0.000000000000000
496.82036791039 0.000000000000000 0.000005997906879 0.000000000000000
496.73656044549 0.000000000000000 0.000005997903901 0.000000000000000
496.65275298059 0.000000000000000 0.000005997900919 0.000000000000000
496.58897983382 0.000000000000000 0.000005997898647 0.000000000000000
496.52520668705 0.000000000000000 0.000005997896371 0.000000000000000
496.46143354028 0.000000000000000 0.000005997894094 0.000000000000000
496.41366326464 0.000000000000000 0.000005997892386 0.000000000000000
496.36589298900 0.000000000000000 0.000005997890676 0.000000000000000
496.31812271336 0.000000000000000 0.000005997888965 0.000000000000000
496.27035243772 0.000000000000000 0.000005997887253 0.000000000000000
496.22258216208 0.000000000000000 0.000005997885539 0.000000000000000
496.17481188644 0.000000000000000 0.000005997883823 0.000000000000000
496.12704161080 0.000000000000000 0.000005997882106 0.000000000000000
496.03150105953 0.000000000000000 0.000005997878668 0.000000000000000
495.93596050825 0.000000000000000 0.000005997875223 0.000000000000000
495.84041995697 0.000000000000000 0.000005997871773 0.000000000000000
495.74487940569 0.000000000000000 0.000005997868316 0.000000000000000
495.60780138606 0.000000000000000 0.000005997863345 0.000000000000000
495.47072336643 0.000000000000000 0.000005997858362 0.000000000000000
495.33364534679 0.000000000000000 0.000005997853366 0.000000000000000
495.19656732716 0.000000000000000 0.000005997848358 0.000000000000000
494.89499213457 0.000000000000000 0.000005997837294 0.000000000000000
494.59341694197 0.000000000000000 0.000005997826167 0.000000000000000
494.29184174938 0.000000000000000 0.000005997814978 0.000000000000000
493.99026655679 0.000000000000000 0.000005997803726 0.000000000000000
493.34624701498 0.000000000000000 0.000005997779483 0.000000000000000
492.82013720977 0.000000000000000 0.000005997759462 0.000000000000000
492.29402740456 0.000000000000000 0.000005997739242 0.000000000000000
491.93095515638 0.000000000000000 0.000005997725171 0.000000000000000
491.56788290820 0.000000000000000 0.000005997711005 0.000000000000000
491.32043972310 0.000000000000000 0.000005997701295 0.000000000000000
491.07299653801 0.000000000000000 0.000005997691539 0.000000000000000
490.90404380723 0.000000000000000 0.000005997684852 0.000000000000000
490.73509107645 0.000000000000000 0.000005997678144 0.000000000000000
490.61863059785 0.000000000000000 0.000005997673507 0.000000000000000
490.50217011926 0.000000000000000 0.000005997668860 0.000000000000000
490.41979719797 0.000000000000000 0.000005997665567 0.000000000000000
490.33742427667 0.000000000000000 0.000005997662270 0.000000000000000
490.27462549613 0.000000000000000 0.000005997659752 0.000000000000000
490.21182671558 0.000000000000000 0.000005997657231 0.000000000000000
490.14902793503 0.000000000000000 0.000005997654708 0.000000000000000
490.10228104461 0.000000000000000 0.000005997652827 0.000000000000000
490.05553415420 0.000000000000000 0.000005997650945 0.000000000000000
490.00878726379 0.000000000000000 0.000005997649062 0.000000000000000
489.96204037338 0.000000000000000 0.000005997647176 0.000000000000000
489.91529348296 0.000000000000000 0.000005997645289 0.000000000000000
489.86854659255 0.000000000000000 0.000005997643401 0.000000000000000
489.82179970214 0.000000000000000 0.000005997641510 0.000000000000000
489.72830592131 0.000000000000000 0.000005997637725 0.000000000000000
489.63481214048 0.000000000000000 0.000005997633933 0.000000000000000
489.54131835966 0.000000000000000 0.000005997630134 0.000000000000000
489.44782457883 0.000000000000000 0.000005997626328 0.000000000000000
489.31345376807 0.000000000000000 0.000005997620847 0.000000000000000
489.17908295732 0.000000000000000 0.000005997615352 0.000000000000000
489.04471214656 0.000000000000000 0.000005997609843 0.000000000000000
488.91034133581 0.000000000000000 0.000005997604320 0.000000000000000
488.61525412761 0.000000000000000 0.000005997592142 0.000000000000000
488.32016691942 0.000000000000000 0.000005997579895 0.000000000000000
488.02507971123 0.000000000000000 0.000005997567581 0.000000000000000
487.72999250303 0.000000000000000 0.000005997555197 0.000000000000000
487.09360246603 0.000000000000000 0.000005997528253 0.000000000000000
486.57309022837 0.000000000000000 0.000005997505973 0.000000000000000
486.05257799071 0.000000000000000 0.000005997483471 0.000000000000000
485.69343419715 0.000000000000000 0.000005997467815 0.000000000000000
485.33429040359 0.000000000000000 0.000005997452051 0.000000000000000
485.08955727706 0.000000000000000 0.000005997441248 0.000000000000000
484.84482415053 0.000000000000000 0.000005997430393 0.000000000000000
484.67773931028 0.000000000000000 0.000005997422954 0.000000000000000
484.51065447002 0.000000000000000 0.000005997415491 0.000000000000000
484.39549215398 0.000000000000000 0.000005997410333 0.000000000000000
484.28032983793 0.000000000000000 0.000005997405164 0.000000000000000
484.19888384935 0.000000000000000 0.000005997401501 0.000000000000000
484.11743786077 0.000000000000000 0.000005997397833 0.000000000000000
484.05535912448 0.000000000000000 0.000005997395033 0.000000000000000
483.99328038819 0.000000000000000 0.000005997392230 0.000000000000000
483.93120165189 0.000000000000000 0.000005997389423 0.000000000000000
483.88496620276 0.000000000000000 0.000005997387331 0.000000000000000
483.83873075363 0.000000000000000 0.000005997385237 0.000000000000000
483.79249530449 0.000000000000000 0.000005997383141 0.000000000000000
483.74625985536 0.000000000000000 0.000005997381043 0.000000000000000
483.70002440623 0.000000000000000 0.000005997378943 0.000000000000000
483.65378895709 0.000000000000000 0.000005997376842 0.000000000000000
483.60755350796 0.000000000000000 0.000005997374738 0.000000000000000
483.51508260969 0.000000000000000 0.000005997370526 0.000000000000000
483.42261171143 0.000000000000000 0.000005997366306 0.000000000000000
483.33014081316 0.000000000000000 0.000005997362079 0.000000000000000
483.23766991489 0.000000000000000 0.000005997357844 0.000000000000000
483.10478931344 0.000000000000000 0.000005997351746 0.000000000000000
482.97190871198 0.000000000000000 0.000005997345632 0.000000000000000
482.83902811053 0.000000000000000 0.000005997339503 0.000000000000000
482.70614750907 0.000000000000000 0.000005997333358 0.000000000000000
482.41428331101 0.000000000000000 0.000005997319806 0.000000000000000
482.12241911295 0.000000000000000 0.000005997306177 0.000000000000000
481.83055491488 0.000000000000000 0.000005997292472 0.000000000000000
481.53869071682 0.000000000000000 0.000005997278691 0.000000000000000
480.91249994277 0.000000000000000 0.000005997248860 0.000000000000000
480.40076244344 0.000000000000000 0.000005997224213 0.000000000000000
479.88902494412 0.000000000000000 0.000005997199322 0.000000000000000
479.53599992842 0.000000000000000 0.000005997182007 0.000000000000000
479.18297491272 0.000000000000000 0.000005997164573 0.000000000000000
478.94243837097 0.000000000000000 0.000005997152626 0.000000000000000
478.70190182922 0.000000000000000 0.000005997140624 0.000000000000000
478.53768233755 0.000000000000000 0.000005997132397 0.000000000000000
478.37346284587 0.000000000000000 0.000005997124145 0.000000000000000
478.26025360071 0.000000000000000 0.000005997118440 0.000000000000000
478.14704435554 0.000000000000000 0.000005997112723 0.000000000000000
478.06692775069 0.000000000000000 0.000005997108670 0.000000000000000
477.98681114584 0.000000000000000 0.000005997104610 0.000000000000000
477.92560958223 0.000000000000000 0.000005997101505 0.000000000000000
477.86440801861 0.000000000000000 0.000005997098395 0.000000000000000
477.80320645500 0.000000000000000 0.000005997095283 0.000000000000000
477.75794128549 0.000000000000000 0.000005997092978 0.000000000000000
477.71267611599 0.000000000000000 0.000005997090671 0.000000000000000
477.66741094648 0.000000000000000 0.000005997088363 0.000000000000000
477.62214577698 0.000000000000000 0.000005997086052 0.000000000000000
477.57688060748 0.000000000000000 0.000005997083740 0.000000000000000
477.53161543797 0.000000000000000 0.000005997081425 0.000000000000000
477.48635026847 0.000000000000000 0.000005997079108 0.000000000000000
477.39581992946 0.000000000000000 0.000005997074469 0.000000000000000
477.30528959045 0.000000000000000 0.000005997069821 0.000000000000000
477.21475925144 0.000000000000000 0.000005997065166 0.000000000000000
477.12422891243 0.000000000000000 0.000005997060502 0.000000000000000
476.99385959731 0.000000000000000 0.000005997053771 0.000000000000000
476.86349028219 0.000000000000000 0.000005997047023 0.000000000000000
476.73312096707 0.000000000000000 0.000005997040259 0.000000000000000
476.60275165195 0.000000000000000 0.000005997033477 0.000000000000000
476.31698537956 0.000000000000000 0.000005997018550 0.000000000000000
476.03121910716 0.000000000000000 0.000005997003541 0.000000000000000
475.74545283476 0.000000000000000 0.000005996988448 0.000000000000000
475.45968656237 0.000000000000000 0.000005996973270 0.000000000000000
474.84116050327 0.000000000000000 0.000005996940127 0.000000000000000
474.33514510243 0.000000000000000 0.000005996912714 0.000000000000000
473.82912970159 0.000000000000000 0.000005996885028 0.000000000000000
473.48011692592 0.000000000000000 0.000005996865772 0.000000000000000
473.13110415025 0.000000000000000 0.000005996846383 0.000000000000000
472.89333097877 0.000000000000000 0.000005996833098 0.000000000000000
472.65555780729 0.000000000000000 0.000005996819750 0.000000000000000
472.49323637012 0.000000000000000 0.000005996810602 0.000000000000000
472.33091493295 0.000000000000000 0.000005996801425 0.000000000000000
472.21901450127 0.000000000000000 0.000005996795082 0.000000000000000
472.10711406959 0.000000000000000 0.000005996788724 0.000000000000000
472.02791383289 0.000000000000000 0.000005996784216 0.000000000000000
471.94871359620 0.000000000000000 0.000005996779701 0.000000000000000
471.88817988317 0.000000000000000 0.000005996776246 0.000000000000000
471.82764617015 0.000000000000000 0.000005996772786 0.000000000000000
471.76711245713 0.000000000000000 0.000005996769322 0.000000000000000
471.72241709258 0.000000000000000 0.000005996766762 0.000000000000000
471.67772172803 0.000000000000000 0.000005996764199 0.000000000000000
471.63302636348 0.000000000000000 0.000005996761635 0.000000000000000
471.58833099893 0.000000000000000 0.000005996759068 0.000000000000000
471.54363563439 0.000000000000000 0.000005996756499 0.000000000000000
471.49894026984 0.000000000000000 0.000005996753927 0.000000000000000
471.45424490529 0.000000000000000 0.000005996751354 0.000000000000000
471.36485417619 0.000000000000000 0.000005996746200 0.000000000000000
471.27546344709 0.000000000000000 0.000005996741037 0.000000000000000
471.18607271800 0.000000000000000 0.000005996735865 0.000000000000000
471.09668198890 0.000000000000000 0.000005996730683 0.000000000000000
470.96788179659 0.000000000000000 0.000005996723202 0.000000000000000
470.83908160428 0.000000000000000 0.000005996715701 0.000000000000000
470.71028141198 0.000000000000000 0.000005996708181 0.000000000000000
470.58148121967 0.000000000000000 0.000005996700643 0.000000000000000
470.29929216793 0.000000000000000 0.000005996684058 0.000000000000000
470.01710311620 0.000000000000000 0.000005996667382 0.000000000000000
469.73491406446 0.000000000000000 0.000005996650611 0.000000000000000
469.45272501273 0.000000000000000 0.000005996633747 0.000000000000000
468.84382755415 0.000000000000000 0.000005996597035 0.000000000000000
468.34596893638 0.000000000000000 0.000005996566687 0.000000000000000
467.84811031861 0.000000000000000 0.000005996536036 0.000000000000000
467.50478639723 0.000000000000000 0.000005996514722 0.000000000000000
467.16146247585 0.000000000000000 0.000005996493261 0.000000000000000
466.92758934804 0.000000000000000 0.000005996478558 0.000000000000000
466.69371622024 0.000000000000000 0.000005996463786 0.000000000000000
466.53405425574 0.000000000000000 0.000005996453662 0.000000000000000
466.37439229124 0.000000000000000 0.000005996443505 0.000000000000000
466.26429877650 0.000000000000000 0.000005996436483 0.000000000000000
466.15420526177 0.000000000000000 0.000005996429445 0.000000000000000
466.07622402230 0.000000000000000 0.000005996424451 0.000000000000000
465.99824278282 0.000000000000000 0.000005996419449 0.000000000000000
465.93848352993 0.000000000000000 0.000005996415610 0.000000000000000
465.87872427703 0.000000000000000 0.000005996411767 0.000000000000000
465.81896502413 0.000000000000000 0.000005996407919 0.000000000000000
465.77517019346 0.000000000000000 0.000005996405097 0.000000000000000
465.73137536280 0.000000000000000 0.000005996402272 0.000000000000000
465.68758053214 0.000000000000000 0.000005996399444 0.000000000000000
465.64378570147 0.000000000000000 0.000005996396614 0.000000000000000
465.59999087081 0.000000000000000 0.000005996393782 0.000000000000000
465.55619604014 0.000000000000000 0.000005996390947 0.000000000000000
465.51240120948 0.000000000000000 0.000005996388109 0.000000000000000
465.42481154815 0.000000000000000 0.000005996382427 0.000000000000000
465.33722188682 0.000000000000000 0.000005996376735 0.000000000000000
465.24963222549 0.000000000000000 0.000005996371033 0.000000000000000
465.16204256416 0.000000000000000 0.000005996365321 0.000000000000000
465.03549978920 0.000000000000000 0.000005996357051 0.000000000000000
464.90895701424 0.000000000000000 0.000005996348759 0.000000000000000
464.78241423928 0.000000000000000 0.000005996340447 0.000000000000000
464.65587146432 0.000000000000000 0.000005996332114 0.000000000000000
464.37924271086 0.000000000000000 0.000005996313823 0.000000000000000
464.10261395741 0.000000000000000 0.000005996295430 0.000000000000000
463.82598520395 0.000000000000000 0.000005996276935 0.000000000000000
463.54935645049 0.000000000000000 0.000005996258336 0.000000000000000
462.94830239482 0.000000000000000 0.000005996217566 0.000000000000000
462.45645977036 0.000000000000000 0.000005996183835 0.000000000000000
461.96461714589 0.000000000000000 0.000005996149766 0.000000000000000
461.62550558239 0.000000000000000 0.000005996126079 0.000000000000000
461.28639401888 0.000000000000000 0.000005996102228 0.000000000000000
461.05541616816 0.000000000000000 0.000005996085889 0.000000000000000
460.82443831743 0.000000000000000 0.000005996069473 0.000000000000000
460.66675691778 0.000000000000000 0.000005996058222 0.000000000000000
460.50907551814 0.000000000000000 0.000005996046935 0.000000000000000
460.40033529127 0.000000000000000 0.000005996039130 0.000000000000000
460.29159506440 0.000000000000000 0.000005996031308 0.000000000000000
460.21453927082 0.000000000000000 0.000005996025755 0.000000000000000
460.13748347725 0.000000000000000 0.000005996020193 0.000000000000000
460.07834269482 0.000000000000000 0.000005996015918 0.000000000000000
460.01920191239 0.000000000000000 0.000005996011638 0.000000000000000
459.96006112996 0.000000000000000 0.000005996007353 0.000000000000000
459.91689805084 0.000000000000000 0.000005996004222 0.000000000000000
459.87373497171 0.000000000000000 0.000005996001089 0.000000000000000
459.83057189259 0.000000000000000 0.000005995997953 0.000000000000000
459.78740881346 0.000000000000000 0.000005995994814 0.000000000000000
459.74424573434 0.000000000000000 0.000005995991673 0.000000000000000
459.70108265521 0.000000000000000 0.000005995988529 0.000000000000000
459.65791957609 0.000000000000000 0.000005995985382 0.000000000000000
459.57159341784 0.000000000000000 0.000005995979080 0.000000000000000
459.48526725958 0.000000000000000 0.000005995972767 0.000000000000000
459.39894110133 0.000000000000000 0.000005995966443 0.000000000000000
459.31261494308 0.000000000000000 0.000005995960107 0.000000000000000
459.18769419393 0.000000000000000 0.000005995950920 0.000000000000000
459.06277344479 0.000000000000000 0.000005995941709 0.000000000000000
458.93785269564 0.000000000000000 0.000005995932475 0.000000000000000
458.81293194649 0.000000000000000 0.000005995923217 0.000000000000000
458.54018526178 0.000000000000000 0.000005995902921 0.000000000000000
458.26743857707 0.000000000000000 0.000005995882513 0.000000000000000
457.99469189236 0.000000000000000 0.000005995861990 0.000000000000000
457.72194520766 0.000000000000000 0.000005995841352 0.000000000000000
457.13000529442 0.000000000000000 0.000005995796164 0.000000000000000
456.64576532384 0.000000000000000 0.000005995758787 0.000000000000000
456.16152535327 0.000000000000000 0.000005995721037 0.000000000000000
455.82771703437 0.000000000000000 0.000005995694795 0.000000000000000
455.49390871547 0.000000000000000 0.000005995668371 0.000000000000000
455.26656443724 0.000000000000000 0.000005995650271 0.000000000000000
455.03922015902 0.000000000000000 0.000005995632085 0.000000000000000
454.88401235256 0.000000000000000 0.000005995619621 0.000000000000000
454.72880454609 0.000000000000000 0.000005995607117 0.000000000000000
454.62173776569 0.000000000000000 0.000005995598468 0.000000000000000
454.51467098530 0.000000000000000 0.000005995589799 0.000000000000000
454.43873045859 0.000000000000000 0.000005995583639 0.000000000000000
454.36278993188 0.000000000000000 0.000005995577470 0.000000000000000
454.30431827491 0.000000000000000 0.000005995572713 0.000000000000000
454.24584661793 0.000000000000000 0.000005995567951 0.000000000000000
454.18737496096 0.000000000000000 0.000005995563182 0.000000000000000
454.14503525746 0.000000000000000 0.000005995559726 0.000000000000000
454.10269555397 0.000000000000000 0.000005995556267 0.000000000000000
454.06035585047 0.000000000000000 0.000005995552804 0.000000000000000
454.01801614698 0.000000000000000 0.000005995549339 0.000000000000000
453.97567644349 0.000000000000000 0.000005995545871 0.000000000000000
453.93333673999 0.000000000000000 0.000005995542399 0.000000000000000
453.89099703650 0.000000000000000 0.000005995538925 0.000000000000000
453.80631762951 0.000000000000000 0.000005995531967 0.000000000000000
453.72163822252 0.000000000000000 0.000005995524998 0.000000000000000
453.63695881553 0.000000000000000 0.000005995518015 0.000000000000000
453.55227940854 0.000000000000000 0.000005995511021 0.000000000000000
453.42931778525 0.000000000000000 0.000005995500843 0.000000000000000
453.30635616196 0.000000000000000 0.000005995490639 0.000000000000000
453.18339453867 0.000000000000000 0.000005995480409 0.000000000000000
453.06043291538 0.000000000000000 0.000005995470152 0.000000000000000
452.79260439228 0.000000000000000 0.000005995447722 0.000000000000000
452.52477586918 0.000000000000000 0.000005995425166 0.000000000000000
452.25694734608 0.000000000000000 0.000005995402485 0.000000000000000
451.98911882297 0.000000000000000 0.000005995379676 0.000000000000000
451.40531229953 0.000000000000000 0.000005995329516 0.000000000000000
450.92751171378 0.000000000000000 0.000005995288007 0.000000000000000
450.44971112803 0.000000000000000 0.000005995246082 0.000000000000000
450.12040427649 0.000000000000000 0.000005995216941 0.000000000000000
449.79109742494 0.000000000000000 0.000005995187599 0.000000000000000
449.56684063002 0.000000000000000 0.000005995167501 0.000000000000000
449.34258383510 0.000000000000000 0.000005995147308 0.000000000000000
449.18947936518 0.000000000000000 0.000005995133468 0.000000000000000
449.03637489526 0.000000000000000 0.000005995119583 0.000000000000000
448.93073183296 0.000000000000000 0.000005995109976 0.000000000000000
448.82508877066 0.000000000000000 0.000005995100348 0.000000000000000
448.75009734965 0.000000000000000 0.000005995093500 0.000000000000000
448.67510592864 0.000000000000000 0.000005995086642 0.000000000000000
448.61720150386 0.000000000000000 0.000005995081339 0.000000000000000
448.55929707907 0.000000000000000 0.000005995076029 0.000000000000000
448.50139265428 0.000000000000000 0.000005995070713 0.000000000000000
448.45972965852 0.000000000000000 0.000005995066884 0.000000000000000
448.41806666277 0.000000000000000 0.000005995063052 0.000000000000000
448.37640366701 0.000000000000000 0.000005995059217 0.000000000000000
448.33474067125 0.000000000000000 0.000005995055378 0.000000000000000
448.29307767549 0.000000000000000 0.000005995051536 0.000000000000000
448.25141467974 0.000000000000000 0.000005995047691 0.000000000000000
448.20975168398 0.000000000000000 0.000005995043842 0.000000000000000
448.12642569246 0.000000000000000 0.000005995036134 0.000000000000000
448.04309970095 0.000000000000000 0.000005995028413 0.000000000000000
447.95977370943 0.000000000000000 0.000005995020678 0.000000000000000
447.87644771791 0.000000000000000 0.000005995012930 0.000000000000000
447.75506955419 0.000000000000000 0.000005995001619 0.000000000000000
447.63369139047 0.000000000000000 0.000005994990279 0.000000000000000
447.51231322675 0.000000000000000 0.000005994978910 0.000000000000000
447.39093506303 0.000000000000000 0.000005994967512 0.000000000000000
447.12707045648 0.000000000000000 0.000005994942633 0.000000000000000
446.86320584992 0.000000000000000 0.000005994917614 0.000000000000000
446.59934124337 0.000000000000000 0.000005994892456 0.000000000000000
446.33547663682 0.000000000000000 0.000005994867156 0.000000000000000
445.76049119053 0.000000000000000 0.000005994811534 0.000000000000000
445.28999936134 0.000000000000000 0.000005994765513 0.000000000000000
444.81950753215 0.000000000000000 0.000005994719029 0.000000000000000
444.49529804454 0.000000000000000 0.000005994686726 0.000000000000000
444.17108855694 0.000000000000000 0.000005994654198 0.000000000000000
443.95032078180 0.000000000000000 0.000005994631920 0.000000000000000
443.72955300665 0.000000000000000 0.000005994609537 0.000000000000000
443.57881778735 0.000000000000000 0.000005994594193 0.000000000000000
443.42808256806 0.000000000000000 0.000005994578800 0.000000000000000
443.32403244484 0.000000000000000 0.000005994568146 0.000000000000000
443.21998232162 0.000000000000000 0.000005994557467 0.000000000000000
443.14603346371 0.000000000000000 0.000005994549864 0.000000000000000
443.07208460579 0.000000000000000 0.000005994542248 0.000000000000000
443.01474763287 0.000000000000000 0.000005994536336 0.000000000000000
442.95741065995 0.000000000000000 0.000005994530415 0.000000000000000
442.90007368703 0.000000000000000 0.000005994524488 0.000000000000000
442.85916280777 0.000000000000000 0.000005994520254 0.000000000000000
442.81825192851 0.000000000000000 0.000005994516017 0.000000000000000
442.77734104925 0.000000000000000 0.000005994511776 0.000000000000000
442.73643016999 0.000000000000000 0.000005994507531 0.000000000000000
442.69551929073 0.000000000000000 0.000005994503283 0.000000000000000
442.65460841147 0.000000000000000 0.000005994499031 0.000000000000000
442.61369753221 0.000000000000000 0.000005994494775 0.000000000000000
442.53187577369 0.000000000000000 0.000005994486252 0.000000000000000
442.45005401517 0.000000000000000 0.000005994477715 0.000000000000000
442.36823225666 0.000000000000000 0.000005994469162 0.000000000000000
442.28641049814 0.000000000000000 0.000005994460595 0.000000000000000
442.16665969070 0.000000000000000 0.000005994448028 0.000000000000000
442.04690888326 0.000000000000000 0.000005994435430 0.000000000000000
441.92715807581 0.000000000000000 0.000005994422799 0.000000000000000
441.80740726837 0.000000000000000 0.000005994410136 0.000000000000000
441.54775542545 0.000000000000000 0.000005994382566 0.000000000000000
441.28810358252 0.000000000000000 0.000005994354842 0.000000000000000
441.02845173959 0.000000000000000 0.000005994326962 0.000000000000000
440.76879989667 0.000000000000000 0.000005994298926 0.000000000000000
440.20232169022 0.000000000000000 0.000005994237213 0.000000000000000
439.73878593305 0.000000000000000 0.000005994186150 0.000000000000000
439.27525017588 0.000000000000000 0.000005994134572 0.000000000000000
438.95589396815 0.000000000000000 0.000005994098734 0.000000000000000
438.63653776043 0.000000000000000 0.000005994062648 0.000000000000000
438.41909107748 0.000000000000000 0.000005994037933 0.000000000000000
438.20164439454 0.000000000000000 0.000005994013101 0.000000000000000
438.05316184892 0.000000000000000 0.000005993996078 0.000000000000000
437.90467930331 0.000000000000000 0.000005993978999 0.000000000000000
437.80213891381 0.000000000000000 0.000005993967172 0.000000000000000
437.69959852431 0.000000000000000 0.000005993955319 0.000000000000000
437.62662789734 0.000000000000000 0.000005993946868 0.000000000000000
437.55365727038 0.000000000000000 0.000005993938404 0.000000000000000
437.49681954824 0.000000000000000 0.000005993931801 0.000000000000000
437.43998182611 0.000000000000000 0.000005993925191 0.000000000000000
437.38314410397 0.000000000000000 0.000005993918572 0.000000000000000
437.34291582593 0.000000000000000 0.000005993913883 0.000000000000000
437.30268754789 0.000000000000000 0.000005993909189 0.000000000000000
437.26245926984 0.000000000000000 0.000005993904492 0.000000000000000
437.22223099180 0.000000000000000 0.000005993899790 0.000000000000000
437.18200271376 0.000000000000000 0.000005993895085 0.000000000000000
437.14177443572 0.000000000000000 0.000005993890375 0.000000000000000
437.10154615767 0.000000000000000 0.000005993885661 0.000000000000000
437.02108960159 0.000000000000000 0.000005993876221 0.000000000000000
436.94063304550 0.000000000000000 0.000005993866765 0.000000000000000
436.86017648942 0.000000000000000 0.000005993857292 0.000000000000000
436.77971993333 0.000000000000000 0.000005993847802 0.000000000000000
436.66134165319 0.000000000000000 0.000005993833809 0.000000000000000
436.54296337305 0.000000000000000 0.000005993819780 0.000000000000000
436.42458509291 0.000000000000000 0.000005993805715 0.000000000000000
436.30620681277 0.000000000000000 0.000005993791613 0.000000000000000
436.05018045751 0.000000000000000 0.000005993760989 0.000000000000000
435.79415410224 0.000000000000000 0.000005993730192 0.000000000000000
435.53812774697 0.000000000000000 0.000005993699223 0.000000000000000
435.28210139170 0.000000000000000 0.000005993668079 0.000000000000000
434.72452475743 0.000000000000000 0.000005993599643 0.000000000000000
434.26845352719 0.000000000000000 0.000005993543039 0.000000000000000
433.81238229695 0.000000000000000 0.000005993485863 0.000000000000000
433.49822708278 0.000000000000000 0.000005993446143 0.000000000000000
433.18407186862 0.000000000000000 0.000005993406146 0.000000000000000
432.97017928102 0.000000000000000 0.000005993378754 0.000000000000000
432.75628669342 0.000000000000000 0.000005993351233 0.000000000000000
432.61020898332 0.000000000000000 0.000005993332362 0.000000000000000
432.46413127323 0.000000000000000 0.000005993313430 0.000000000000000
432.36319372777 0.000000000000000 0.000005993300313 0.000000000000000
432.26225618231 0.000000000000000 0.000005993287166 0.000000000000000
432.19030711980 0.000000000000000 0.000005993277777 0.000000000000000
432.11835805729 0.000000000000000 0.000005993268373 0.000000000000000
432.06198495846 0.000000000000000 0.000005993260994 0.000000000000000
432.00561185962 0.000000000000000 0.000005993253607 0.000000000000000
431.94923876078 0.000000000000000 0.000005993246210 0.000000000000000
431.90969212811 0.000000000000000 0.000005993241015 0.000000000000000
431.87014549544 0.000000000000000 0.000005993235816 0.000000000000000
431.83059886276 0.000000000000000 0.000005993230613 0.000000000000000
431.79105223009 0.000000000000000 0.000005993225405 0.000000000000000
431.75150559742 0.000000000000000 0.000005993220192 0.000000000000000
431.71195896474 0.000000000000000 0.000005993214975 0.000000000000000
431.67241233207 0.000000000000000 0.000005993209753 0.000000000000000
431.59331906672 0.000000000000000 0.000005993199296 0.000000000000000
431.51422580138 0.000000000000000 0.000005993188821 0.000000000000000
431.43513253603 0.000000000000000 0.000005993178327 0.000000000000000
431.35603927068 0.000000000000000 0.000005993167815 0.000000000000000
431.23886138615 0.000000000000000 0.000005993152207 0.000000000000000
431.12168350163 0.000000000000000 0.000005993136559 0.000000000000000
431.00450561710 0.000000000000000 0.000005993120869 0.000000000000000
430.88732773257 0.000000000000000 0.000005993105139 0.000000000000000
430.63460882535 0.000000000000000 0.000005993071073 0.000000000000000
430.38188991813 0.000000000000000 0.000005993036814 0.000000000000000
430.12917101092 0.000000000000000 0.000005993002361 0.000000000000000
429.87645210370 0.000000000000000 0.000005992967713 0.000000000000000
429.32795414263 0.000000000000000 0.000005992891837 0.000000000000000
428.87958873118 0.000000000000000 0.000005992829115 0.000000000000000
428.43122331972 0.000000000000000 0.000005992765759 0.000000000000000
428.12243318088 0.000000000000000 0.000005992721753 0.000000000000000
427.81364304204 0.000000000000000 0.000005992677440 0.000000000000000
427.60341292496 0.000000000000000 0.000005992647094 0.000000000000000
427.39318280789 0.000000000000000 0.000005992616604 0.000000000000000
427.24957820990 0.000000000000000 0.000005992595693 0.000000000000000
427.10597361191 0.000000000000000 0.000005992574715 0.000000000000000
427.00667628458 0.000000000000000 0.000005992560169 0.000000000000000
426.90737895726 0.000000000000000 0.000005992545591 0.000000000000000
426.83645883251 0.000000000000000 0.000005992535159 0.000000000000000
426.76553870775 0.000000000000000 0.000005992524710 0.000000000000000
426.70957226525 0.000000000000000 0.000005992516453 0.000000000000000
426.65360582275 0.000000000000000 0.000005992508185 0.000000000000000
426.59763938026 0.000000000000000 0.000005992499907 0.000000000000000
426.58974539577 0.000000000000000 0.000005992498738 0.000000000000000
426.58185141128 0.000000000000000 0.000005992497570 0.000000000000000
426.57395742680 0.000000000000000 0.000005992496401 0.000000000000000
426.55816945782 0.000000000000000 0.000005992494063 0.000000000000000
426.54238148885 0.000000000000000 0.000005992491723 0.000000000000000
426.52659351988 0.000000000000000 0.000005992489383 0.000000000000000
426.51080555091 0.000000000000000 0.000005992487043 0.000000000000000
426.45254835294 0.000000000000000 0.000005992478398 0.000000000000000
426.41024235980 0.000000000000000 0.000005992472113 0.000000000000000
426.36793636667 0.000000000000000 0.000005992465823 0.000000000000000
426.32563037353 0.000000000000000 0.000005992459526 0.000000000000000
426.28332438040 0.000000000000000 0.000005992453223 0.000000000000000
426.20643937065 0.000000000000000 0.000005992441754 0.000000000000000
426.12955436091 0.000000000000000 0.000005992430264 0.000000000000000
426.05266935116 0.000000000000000 0.000005992418755 0.000000000000000
425.97578434142 0.000000000000000 0.000005992407225 0.000000000000000
425.84800205807 0.000000000000000 0.000005992388019 0.000000000000000
425.72021977473 0.000000000000000 0.000005992368756 0.000000000000000
425.59243749139 0.000000000000000 0.000005992349438 0.000000000000000
425.46465520804 0.000000000000000 0.000005992330064 0.000000000000000
425.19012448445 0.000000000000000 0.000005992288249 0.000000000000000
424.91559376086 0.000000000000000 0.000005992246172 0.000000000000000
424.64106303727 0.000000000000000 0.000005992203832 0.000000000000000
424.36653231368 0.000000000000000 0.000005992161226 0.000000000000000
423.84881913603 0.000000000000000 0.000005992080148 0.000000000000000
423.43425809902 0.000000000000000 0.000005992014530 0.000000000000000
423.01969706202 0.000000000000000 0.000005991948286 0.000000000000000
422.73426089024 0.000000000000000 0.000005991902308 0.000000000000000
422.44882471846 0.000000000000000 0.000005991856027 0.000000000000000
422.25442277254 0.000000000000000 0.000005991824333 0.000000000000000
422.06002082661 0.000000000000000 0.000005991792497 0.000000000000000
421.92702256582 0.000000000000000 0.000005991770634 0.000000000000000
421.79402430503 0.000000000000000 0.000005991748705 0.000000000000000
421.70167213921 0.000000000000000 0.000005991733438 0.000000000000000
421.60931997338 0.000000000000000 0.000005991718138 0.000000000000000
421.54259016395 0.000000000000000 0.000005991707063 0.000000000000000
421.47586035451 0.000000000000000 0.000005991695971 0.000000000000000
421.42077363496 0.000000000000000 0.000005991686802 0.000000000000000
421.36568691540 0.000000000000000 0.000005991677621 0.000000000000000
421.31060019584 0.000000000000000 0.000005991668428 0.000000000000000
421.29958285193 0.000000000000000 0.000005991666588 0.000000000000000
421.28856550802 0.000000000000000 0.000005991664748 0.000000000000000
421.27754816410 0.000000000000000 0.000005991662907 0.000000000000000
421.25551347628 0.000000000000000 0.000005991659224 0.000000000000000
421.23347878846 0.000000000000000 0.000005991655539 0.000000000000000
421.21144410064 0.000000000000000 0.000005991651853 0.000000000000000
421.18940941281 0.000000000000000 0.000005991648164 0.000000000000000
421.14440374271 0.000000000000000 0.000005991640625 0.000000000000000
421.09939807260 0.000000000000000 0.000005991633077 0.000000000000000
421.05439240250 0.000000000000000 0.000005991625522 0.000000000000000
421.00938673239 0.000000000000000 0.000005991617959 0.000000000000000
420.96438106229 0.000000000000000 0.000005991610389 0.000000000000000
420.84554057163 0.000000000000000 0.000005991590360 0.000000000000000
420.72670008097 0.000000000000000 0.000005991570276 0.000000000000000
420.60785959031 0.000000000000000 0.000005991550137 0.000000000000000
420.48901909964 0.000000000000000 0.000005991529943 0.000000000000000
420.37017860898 0.000000000000000 0.000005991509693 0.000000000000000
420.17001848800 0.000000000000000 0.000005991475461 0.000000000000000
419.96985836701 0.000000000000000 0.000005991441069 0.000000000000000
419.76969824603 0.000000000000000 0.000005991406518 0.000000000000000
419.56953812505 0.000000000000000 0.000005991371806 0.000000000000000
419.08713691083 0.000000000000000 0.000005991287480 0.000000000000000
418.60473569661 0.000000000000000 0.000005991202203 0.000000000000000
418.12233448240 0.000000000000000 0.000005991115961 0.000000000000000
417.79088886414 0.000000000000000 0.000005991056141 0.000000000000000
417.45944324588 0.000000000000000 0.000005990995855 0.000000000000000
417.23395386464 0.000000000000000 0.000005990954574 0.000000000000000
417.00846448339 0.000000000000000 0.000005990913074 0.000000000000000
416.85465242095 0.000000000000000 0.000005990884639 0.000000000000000
416.70084035851 0.000000000000000 0.000005990856102 0.000000000000000
416.59483996961 0.000000000000000 0.000005990836376 0.000000000000000
416.48883958070 0.000000000000000 0.000005990816600 0.000000000000000
416.41378343587 0.000000000000000 0.000005990802567 0.000000000000000
416.33872729105 0.000000000000000 0.000005990788510 0.000000000000000
416.28121251342 0.000000000000000 0.000005990777722 0.000000000000000
416.22369773580 0.000000000000000 0.000005990766919 0.000000000000000
416.16618295818 0.000000000000000 0.000005990756101 0.000000000000000
416.12407059309 0.000000000000000 0.000005990748171 0.000000000000000
416.08195822800 0.000000000000000 0.000005990740234 0.000000000000000
416.03984586291 0.000000000000000 0.000005990732289 0.000000000000000
415.99773349782 0.000000000000000 0.000005990724336 0.000000000000000
415.95562113273 0.000000000000000 0.000005990716375 0.000000000000000
415.91350876764 0.000000000000000 0.000005990708406 0.000000000000000
415.87139640255 0.000000000000000 0.000005990700430 0.000000000000000
415.78717167238 0.000000000000000 0.000005990684453 0.000000000000000
415.70294694220 0.000000000000000 0.000005990668445 0.000000000000000
415.61872221202 0.000000000000000 0.000005990652405 0.000000000000000
415.53449748184 0.000000000000000 0.000005990636334 0.000000000000000
415.41277529404 0.000000000000000 0.000005990613051 0.000000000000000
415.29105310623 0.000000000000000 0.000005990589700 0.000000000000000
415.16933091843 0.000000000000000 0.000005990566283 0.000000000000000
415.04760873063 0.000000000000000 0.000005990542798 0.000000000000000
414.78156059569 0.000000000000000 0.000005990491232 0.000000000000000
414.51551246076 0.000000000000000 0.000005990439340 0.000000000000000
414.24946432582 0.000000000000000 0.000005990387121 0.000000000000000
413.98341619089 0.000000000000000 0.000005990334570 0.000000000000000
413.48123287843 0.000000000000000 0.000005990234470 0.000000000000000
413.07918923867 0.000000000000000 0.000005990153464 0.000000000000000
412.67714559891 0.000000000000000 0.000005990071678 0.000000000000000
412.40042256938 0.000000000000000 0.000005990014929 0.000000000000000
412.12369953985 0.000000000000000 0.000005989957803 0.000000000000000
411.93522960283 0.000000000000000 0.000005989918679 0.000000000000000
411.74675966582 0.000000000000000 0.000005989879378 0.000000000000000
411.61773743250 0.000000000000000 0.000005989852372 0.000000000000000
411.48871519919 0.000000000000000 0.000005989825281 0.000000000000000
411.39894491447 0.000000000000000 0.000005989806383 0.000000000000000
411.30917462974 0.000000000000000 0.000005989787445 0.000000000000000
411.24393221361 0.000000000000000 0.000005989773655 0.000000000000000
411.17868979748 0.000000000000000 0.000005989759844 0.000000000000000
411.11344738135 0.000000000000000 0.000005989746011 0.000000000000000
411.04820496521 0.000000000000000 0.000005989732157 0.000000000000000
411.03926195125 0.000000000000000 0.000005989730256 0.000000000000000
411.03031893728 0.000000000000000 0.000005989728355 0.000000000000000
411.02137592332 0.000000000000000 0.000005989726454 0.000000000000000
411.00348989539 0.000000000000000 0.000005989722650 0.000000000000000
410.98560386746 0.000000000000000 0.000005989718844 0.000000000000000
410.96771783953 0.000000000000000 0.000005989715036 0.000000000000000
410.94983181160 0.000000000000000 0.000005989711227 0.000000000000000
410.90049879905 0.000000000000000 0.000005989700713 0.000000000000000
410.85116578650 0.000000000000000 0.000005989690186 0.000000000000000
410.80183277395 0.000000000000000 0.000005989679647 0.000000000000000
410.75249976140 0.000000000000000 0.000005989669096 0.000000000000000
410.63858019068 0.000000000000000 0.000005989644683 0.000000000000000
410.55059301162 0.000000000000000 0.000005989625782 0.000000000000000
410.46260583257 0.000000000000000 0.000005989606840 0.000000000000000
410.37461865352 0.000000000000000 0.000005989587859 0.000000000000000
410.28663147447 0.000000000000000 0.000005989568837 0.000000000000000
410.12208199736 0.000000000000000 0.000005989533156 0.000000000000000
409.95753252025 0.000000000000000 0.000005989497332 0.000000000000000
409.79298304314 0.000000000000000 0.000005989461367 0.000000000000000
409.62843356603 0.000000000000000 0.000005989425258 0.000000000000000
409.26689674637 0.000000000000000 0.000005989345416 0.000000000000000
408.90535992671 0.000000000000000 0.000005989264873 0.000000000000000
408.54382310706 0.000000000000000 0.000005989183622 0.000000000000000
408.18228628740 0.000000000000000 0.000005989101654 0.000000000000000
407.76198565050 0.000000000000000 0.000005989005454 0.000000000000000
407.34168501361 0.000000000000000 0.000005988908264 0.000000000000000
407.04878246217 0.000000000000000 0.000005988839943 0.000000000000000
406.81803094497 0.000000000000000 0.000005988785773 0.000000000000000
406.63547502114 0.000000000000000 0.000005988742703 0.000000000000000
406.48878621322 0.000000000000000 0.000005988707956 0.000000000000000
406.37012457331 0.000000000000000 0.000005988679754 0.000000000000000
406.27271306694 0.000000000000000 0.000005988656542 0.000000000000000
406.17530156056 0.000000000000000 0.000005988633275 0.000000000000000
406.09897582289 0.000000000000000 0.000005988615005 0.000000000000000
406.02265008522 0.000000000000000 0.000005988596702 0.000000000000000
406.00738493769 0.000000000000000 0.000005988593037 0.000000000000000
405.99211979016 0.000000000000000 0.000005988589371 0.000000000000000
405.97685464262 0.000000000000000 0.000005988585704 0.000000000000000
405.96158949509 0.000000000000000 0.000005988582035 0.000000000000000
405.93105920002 0.000000000000000 0.000005988574693 0.000000000000000
405.90052890495 0.000000000000000 0.000005988567346 0.000000000000000
405.86999860989 0.000000000000000 0.000005988559994 0.000000000000000
405.83946831482 0.000000000000000 0.000005988552636 0.000000000000000
405.78507276070 0.000000000000000 0.000005988539513 0.000000000000000
405.73067720659 0.000000000000000 0.000005988526373 0.000000000000000
405.67628165248 0.000000000000000 0.000005988513215 0.000000000000000
405.60973760290 0.000000000000000 0.000005988497095 0.000000000000000
405.54319355333 0.000000000000000 0.000005988480948 0.000000000000000
405.47664950376 0.000000000000000 0.000005988464775 0.000000000000000
405.41010545419 0.000000000000000 0.000005988448576 0.000000000000000
405.28036953109 0.000000000000000 0.000005988416917 0.000000000000000
405.15063360799 0.000000000000000 0.000005988385157 0.000000000000000
405.02089768489 0.000000000000000 0.000005988353296 0.000000000000000
404.89116176178 0.000000000000000 0.000005988321332 0.000000000000000
404.61918260763 0.000000000000000 0.000005988253991 0.000000000000000
404.34720345348 0.000000000000000 0.000005988186197 0.000000000000000
404.07522429932 0.000000000000000 0.000005988117946 0.000000000000000
403.80324514517 0.000000000000000 0.000005988049234 0.000000000000000
403.33065679208 0.000000000000000 0.000005987928735 0.000000000000000
402.95744968503 0.000000000000000 0.000005987832571 0.000000000000000
402.58424257799 0.000000000000000 0.000005987735512 0.000000000000000
402.32751214390 0.000000000000000 0.000005987668219 0.000000000000000
402.07078170980 0.000000000000000 0.000005987600494 0.000000000000000
401.89583366415 0.000000000000000 0.000005987554094 0.000000000000000
401.72088561849 0.000000000000000 0.000005987507491 0.000000000000000
401.60086048891 0.000000000000000 0.000005987475400 0.000000000000000
401.48083535934 0.000000000000000 0.000005987443213 0.000000000000000
401.39682828727 0.000000000000000 0.000005987420628 0.000000000000000
401.31282121521 0.000000000000000 0.000005987397995 0.000000000000000
401.25070385538 0.000000000000000 0.000005987381229 0.000000000000000
401.18858649556 0.000000000000000 0.000005987364437 0.000000000000000
401.12646913573 0.000000000000000 0.000005987347619 0.000000000000000
401.06435177590 0.000000000000000 0.000005987330776 0.000000000000000
401.05515373326 0.000000000000000 0.000005987328279 0.000000000000000
401.04595569061 0.000000000000000 0.000005987325782 0.000000000000000
401.03675764796 0.000000000000000 0.000005987323285 0.000000000000000
401.01836156267 0.000000000000000 0.000005987318288 0.000000000000000
400.99996547738 0.000000000000000 0.000005987313289 0.000000000000000
400.98156939209 0.000000000000000 0.000005987308288 0.000000000000000
400.96317330679 0.000000000000000 0.000005987303285 0.000000000000000
400.92294653659 0.000000000000000 0.000005987292336 0.000000000000000
400.88271976639 0.000000000000000 0.000005987281376 0.000000000000000
400.84249299619 0.000000000000000 0.000005987270405 0.000000000000000
400.80226622599 0.000000000000000 0.000005987259424 0.000000000000000
400.70245453268 0.000000000000000 0.000005987232128 0.000000000000000
400.60264283938 0.000000000000000 0.000005987204763 0.000000000000000
400.50283114607 0.000000000000000 0.000005987177331 0.000000000000000
400.40301945277 0.000000000000000 0.000005987149829 0.000000000000000
400.27128720823 0.000000000000000 0.000005987113427 0.000000000000000
400.13955496369 0.000000000000000 0.000005987076904 0.000000000000000
400.00782271915 0.000000000000000 0.000005987040260 0.000000000000000
399.87609047461 0.000000000000000 0.000005987003493 0.000000000000000
399.57843810870 0.000000000000000 0.000005986919969 0.000000000000000
399.28078574279 0.000000000000000 0.000005986835815 0.000000000000000
398.98313337689 0.000000000000000 0.000005986751025 0.000000000000000
398.68548101098 0.000000000000000 0.000005986665594 0.000000000000000
398.23789566326 0.000000000000000 0.000005986535911 0.000000000000000
397.79031031553 0.000000000000000 0.000005986404745 0.000000000000000
397.44842449450 0.000000000000000 0.000005986303544 0.000000000000000
397.17692869811 0.000000000000000 0.000005986222548 0.000000000000000
396.96087889376 0.000000000000000 0.000005986157692 0.000000000000000
396.78785061604 0.000000000000000 0.000005986105492 0.000000000000000
396.64861098685 0.000000000000000 0.000005986063318 0.000000000000000
396.53552899168 0.000000000000000 0.000005986028955 0.000000000000000
396.44215723071 0.000000000000000 0.000005986000508 0.000000000000000
396.34878546975 0.000000000000000 0.000005985971993 0.000000000000000
396.25541370878 0.000000000000000 0.000005985943409 0.000000000000000
396.24357334778 0.000000000000000 0.000005985939780 0.000000000000000
396.23173298677 0.000000000000000 0.000005985936149 0.000000000000000
396.21989262577 0.000000000000000 0.000005985932518 0.000000000000000
396.20805226476 0.000000000000000 0.000005985928885 0.000000000000000
396.18437154276 0.000000000000000 0.000005985921616 0.000000000000000
396.16069082075 0.000000000000000 0.000005985914343 0.000000000000000
396.13701009874 0.000000000000000 0.000005985907066 0.000000000000000
396.11332937673 0.000000000000000 0.000005985899784 0.000000000000000
396.05519613581 0.000000000000000 0.000005985881890 0.000000000000000
396.01155445344 0.000000000000000 0.000005985868440 0.000000000000000
395.96791277106 0.000000000000000 0.000005985854974 0.000000000000000
395.92427108868 0.000000000000000 0.000005985841493 0.000000000000000
395.88062940631 0.000000000000000 0.000005985827998 0.000000000000000
395.80334456701 0.000000000000000 0.000005985804062 0.000000000000000
395.72605972771 0.000000000000000 0.000005985780078 0.000000000000000
395.64877488840 0.000000000000000 0.000005985756047 0.000000000000000
395.57149004910 0.000000000000000 0.000005985731968 0.000000000000000
395.43814751706 0.000000000000000 0.000005985690311 0.000000000000000
395.30480498502 0.000000000000000 0.000005985648511 0.000000000000000
395.17146245298 0.000000000000000 0.000005985606567 0.000000000000000
395.03811992093 0.000000000000000 0.000005985564479 0.000000000000000
394.75201810572 0.000000000000000 0.000005985473686 0.000000000000000
394.46591629051 0.000000000000000 0.000005985382219 0.000000000000000
394.17981447530 0.000000000000000 0.000005985290074 0.000000000000000
393.89371266008 0.000000000000000 0.000005985197243 0.000000000000000
393.45001090691 0.000000000000000 0.000005985051908 0.000000000000000
393.00630915374 0.000000000000000 0.000005984904888 0.000000000000000
392.66430504856 0.000000000000000 0.000005984790401 0.000000000000000
392.39246775587 0.000000000000000 0.000005984698672 0.000000000000000
392.17599973656 0.000000000000000 0.000005984625160 0.000000000000000
392.00262603936 0.000000000000000 0.000005984565983 0.000000000000000
391.86308478991 0.000000000000000 0.000005984518158 0.000000000000000
391.74972966304 0.000000000000000 0.000005984479179 0.000000000000000
391.65608322471 0.000000000000000 0.000005984446890 0.000000000000000
391.56243678637 0.000000000000000 0.000005984414523 0.000000000000000
391.46879034803 0.000000000000000 0.000005984382076 0.000000000000000
391.45685441186 0.000000000000000 0.000005984377935 0.000000000000000
391.44491847570 0.000000000000000 0.000005984373792 0.000000000000000
391.43298253953 0.000000000000000 0.000005984369648 0.000000000000000
391.42104660337 0.000000000000000 0.000005984365503 0.000000000000000
391.39717473103 0.000000000000000 0.000005984357209 0.000000000000000
391.37330285870 0.000000000000000 0.000005984348910 0.000000000000000
391.34943098637 0.000000000000000 0.000005984340606 0.000000000000000
391.32555911403 0.000000000000000 0.000005984332297 0.000000000000000
391.30168724170 0.000000000000000 0.000005984323982 0.000000000000000
391.25949708742 0.000000000000000 0.000005984309275 0.000000000000000
391.21730693314 0.000000000000000 0.000005984294552 0.000000000000000
391.17511677886 0.000000000000000 0.000005984279813 0.000000000000000
391.13292662458 0.000000000000000 0.000005984265057 0.000000000000000
391.09073647030 0.000000000000000 0.000005984250285 0.000000000000000
391.04854631602 0.000000000000000 0.000005984235497 0.000000000000000
390.95297600347 0.000000000000000 0.000005984201938 0.000000000000000
390.85740569092 0.000000000000000 0.000005984168294 0.000000000000000
390.76183537837 0.000000000000000 0.000005984134566 0.000000000000000
390.66626506582 0.000000000000000 0.000005984100754 0.000000000000000
390.57069475327 0.000000000000000 0.000005984066856 0.000000000000000
390.39275028800 0.000000000000000 0.000005984003513 0.000000000000000
390.21480582272 0.000000000000000 0.000005983939872 0.000000000000000
390.03686135745 0.000000000000000 0.000005983875933 0.000000000000000
389.85891689218 0.000000000000000 0.000005983811692 0.000000000000000
389.44583599152 0.000000000000000 0.000005983661392 0.000000000000000
389.03275509085 0.000000000000000 0.000005983509438 0.000000000000000
388.61967419019 0.000000000000000 0.000005983355809 0.000000000000000
388.30144588105 0.000000000000000 0.000005983236300 0.000000000000000
387.98321757191 0.000000000000000 0.000005983115773 0.000000000000000
387.76496524371 0.000000000000000 0.000005983032518 0.000000000000000
387.54671291550 0.000000000000000 0.000005982948777 0.000000000000000
387.39766884861 0.000000000000000 0.000005982891309 0.000000000000000
387.24862478172 0.000000000000000 0.000005982833611 0.000000000000000
387.14564799626 0.000000000000000 0.000005982793612 0.000000000000000
387.04267121081 0.000000000000000 0.000005982753503 0.000000000000000
386.96921145219 0.000000000000000 0.000005982724823 0.000000000000000
386.89575169358 0.000000000000000 0.000005982696086 0.000000000000000
386.83797066894 0.000000000000000 0.000005982673443 0.000000000000000
386.78018964430 0.000000000000000 0.000005982650766 0.000000000000000
386.72240861966 0.000000000000000 0.000005982628054 0.000000000000000
386.68209666058 0.000000000000000 0.000005982612187 0.000000000000000
386.64178470151 0.000000000000000 0.000005982596304 0.000000000000000
386.60147274244 0.000000000000000 0.000005982580404 0.000000000000000
386.56116078337 0.000000000000000 0.000005982564487 0.000000000000000
386.52084882430 0.000000000000000 0.000005982548553 0.000000000000000
386.48053686522 0.000000000000000 0.000005982532602 0.000000000000000
386.44022490615 0.000000000000000 0.000005982516633 0.000000000000000
386.35960098801 0.000000000000000 0.000005982484645 0.000000000000000
386.27897706986 0.000000000000000 0.000005982452587 0.000000000000000
386.19835315172 0.000000000000000 0.000005982420460 0.000000000000000
386.11772923357 0.000000000000000 0.000005982388263 0.000000000000000
385.99769278969 0.000000000000000 0.000005982340198 0.000000000000000
385.87765634581 0.000000000000000 0.000005982291977 0.000000000000000
385.75761990192 0.000000000000000 0.000005982243599 0.000000000000000
385.63758345804 0.000000000000000 0.000005982195065 0.000000000000000
385.37913227443 0.000000000000000 0.000005982090030 0.000000000000000
385.12068109083 0.000000000000000 0.000005981984259 0.000000000000000
384.86222990723 0.000000000000000 0.000005981877745 0.000000000000000
384.60377872362 0.000000000000000 0.000005981770482 0.000000000000000
384.16442185461 0.000000000000000 0.000005981586401 0.000000000000000
383.81899642300 0.000000000000000 0.000005981440122 0.000000000000000
383.47357099140 0.000000000000000 0.000005981292460 0.000000000000000
383.23608103541 0.000000000000000 0.000005981190126 0.000000000000000
382.99859107942 0.000000000000000 0.000005981087126 0.000000000000000
382.83660312036 0.000000000000000 0.000005981016486 0.000000000000000
382.67461516130 0.000000000000000 0.000005980945532 0.000000000000000
382.56307784638 0.000000000000000 0.000005980896493 0.000000000000000
382.45154053146 0.000000000000000 0.000005980847304 0.000000000000000
382.37268073606 0.000000000000000 0.000005980812435 0.000000000000000
382.29382094066 0.000000000000000 0.000005980777491 0.000000000000000
382.23363076379 0.000000000000000 0.000005980750769 0.000000000000000
382.17344058692 0.000000000000000 0.000005980724003 0.000000000000000
382.11325041005 0.000000000000000 0.000005980697193 0.000000000000000
382.06872009067 0.000000000000000 0.000005980677330 0.000000000000000
382.02418977129 0.000000000000000 0.000005980657443 0.000000000000000
381.97965945191 0.000000000000000 0.000005980637533 0.000000000000000
381.93512913253 0.000000000000000 0.000005980617598 0.000000000000000
381.89059881315 0.000000000000000 0.000005980597639 0.000000000000000
381.84606849377 0.000000000000000 0.000005980577655 0.000000000000000
381.80153817439 0.000000000000000 0.000005980557648 0.000000000000000
381.71247753563 0.000000000000000 0.000005980517559 0.000000000000000
381.62341689687 0.000000000000000 0.000005980477373 0.000000000000000
381.53435625811 0.000000000000000 0.000005980437087 0.000000000000000
381.44529561935 0.000000000000000 0.000005980396703 0.000000000000000
381.31705357326 0.000000000000000 0.000005980338377 0.000000000000000
381.18881152716 0.000000000000000 0.000005980279845 0.000000000000000
381.06056948106 0.000000000000000 0.000005980221105 0.000000000000000
380.93232743497 0.000000000000000 0.000005980162157 0.000000000000000
380.65114317913 0.000000000000000 0.000005980032171 0.000000000000000
380.36995892329 0.000000000000000 0.000005979901169 0.000000000000000
380.08877466745 0.000000000000000 0.000005979769140 0.000000000000000
379.80759041161 0.000000000000000 0.000005979636074 0.000000000000000
379.39287212871 0.000000000000000 0.000005979437904 0.000000000000000
378.97815384582 0.000000000000000 0.000005979237427 0.000000000000000
378.66345722308 0.000000000000000 0.000005979083742 0.000000000000000
378.41361609974 0.000000000000000 0.000005978960762 0.000000000000000
378.21468439397 0.000000000000000 0.000005978862223 0.000000000000000
378.05502190496 0.000000000000000 0.000005978782738 0.000000000000000
377.92602786251 0.000000000000000 0.000005978718259 0.000000000000000
377.82047898581 0.000000000000000 0.000005978665326 0.000000000000000
377.71493010912 0.000000000000000 0.000005978612235 0.000000000000000
377.63493014428 0.000000000000000 0.000005978571892 0.000000000000000
377.55493017944 0.000000000000000 0.000005978531457 0.000000000000000
377.54071435345 0.000000000000000 0.000005978524263 0.000000000000000
377.52649852745 0.000000000000000 0.000005978517066 0.000000000000000
377.51228270146 0.000000000000000 0.000005978509865 0.000000000000000
377.49806687546 0.000000000000000 0.000005978502662 0.000000000000000
377.46963522347 0.000000000000000 0.000005978488248 0.000000000000000
377.44120357148 0.000000000000000 0.000005978473822 0.000000000000000
377.41277191949 0.000000000000000 0.000005978459385 0.000000000000000
377.38434026750 0.000000000000000 0.000005978444936 0.000000000000000
377.35590861551 0.000000000000000 0.000005978430476 0.000000000000000
377.30083415686 0.000000000000000 0.000005978402433 0.000000000000000
377.24575969820 0.000000000000000 0.000005978374347 0.000000000000000
377.19068523955 0.000000000000000 0.000005978346217 0.000000000000000
377.13561078089 0.000000000000000 0.000005978318043 0.000000000000000
377.08053632224 0.000000000000000 0.000005978289826 0.000000000000000
376.97914503092 0.000000000000000 0.000005978237765 0.000000000000000
376.87775373960 0.000000000000000 0.000005978185554 0.000000000000000
376.77636244828 0.000000000000000 0.000005978133193 0.000000000000000
376.67497115696 0.000000000000000 0.000005978080682 0.000000000000000
376.57357986563 0.000000000000000 0.000005978028021 0.000000000000000
376.36467964715 0.000000000000000 0.000005977919042 0.000000000000000
376.15577942867 0.000000000000000 0.000005977809417 0.000000000000000
375.94687921019 0.000000000000000 0.000005977699140 0.000000000000000
375.73797899171 0.000000000000000 0.000005977588206 0.000000000000000
375.28550548150 0.000000000000000 0.000005977345653 0.000000000000000
374.91650321868 0.000000000000000 0.000005977145516 0.000000000000000
374.54750095587 0.000000000000000 0.000005976943259 0.000000000000000
374.29386602777 0.000000000000000 0.000005976802992 0.000000000000000
374.04023109967 0.000000000000000 0.000005976661703 0.000000000000000
373.86740026572 0.000000000000000 0.000005976564836 0.000000000000000
373.69456943177 0.000000000000000 0.000005976467486 0.000000000000000
373.57578669707 0.000000000000000 0.000005976400300 0.000000000000000
373.45700396236 0.000000000000000 0.000005976332883 0.000000000000000
373.37338092544 0.000000000000000 0.000005976285284 0.000000000000000
373.28975788851 0.000000000000000 0.000005976237571 0.000000000000000
373.22676325212 0.000000000000000 0.000005976201551 0.000000000000000
373.16376861572 0.000000000000000 0.000005976165467 0.000000000000000
373.10077397932 0.000000000000000 0.000005976129318 0.000000000000000
373.05187344209 0.000000000000000 0.000005976101212 0.000000000000000
373.04209333464 0.000000000000000 0.000005976095586 0.000000000000000
373.03231322720 0.000000000000000 0.000005976089958 0.000000000000000
373.02253311975 0.000000000000000 0.000005976084329 0.000000000000000
373.00297290486 0.000000000000000 0.000005976073067 0.000000000000000
372.98341268996 0.000000000000000 0.000005976061798 0.000000000000000
372.96385247507 0.000000000000000 0.000005976050522 0.000000000000000
372.94429226018 0.000000000000000 0.000005976039241 0.000000000000000
372.90212687533 0.000000000000000 0.000005976014900 0.000000000000000
372.85996149049 0.000000000000000 0.000005975990530 0.000000000000000
372.81779610565 0.000000000000000 0.000005975966131 0.000000000000000
372.77563072081 0.000000000000000 0.000005975941702 0.000000000000000
372.65828963896 0.000000000000000 0.000005975873563 0.000000000000000
372.56719908965 0.000000000000000 0.000005975820509 0.000000000000000
372.47610854034 0.000000000000000 0.000005975767315 0.000000000000000
372.38501799102 0.000000000000000 0.000005975713981 0.000000000000000
372.29392744171 0.000000000000000 0.000005975660507 0.000000000000000
372.12810705712 0.000000000000000 0.000005975562799 0.000000000000000
371.96228667252 0.000000000000000 0.000005975464622 0.000000000000000
371.79646628793 0.000000000000000 0.000005975365971 0.000000000000000
371.63064590334 0.000000000000000 0.000005975266844 0.000000000000000
371.26790802212 0.000000000000000 0.000005975048327 0.000000000000000
370.90517014091 0.000000000000000 0.000005974827491 0.000000000000000
370.54243225970 0.000000000000000 0.000005974604305 0.000000000000000
370.17969437849 0.000000000000000 0.000005974378740 0.000000000000000
369.92191527856 0.000000000000000 0.000005974216980 0.000000000000000
369.66413617864 0.000000000000000 0.000005974053993 0.000000000000000
369.48809503511 0.000000000000000 0.000005973941977 0.000000000000000
369.31205389158 0.000000000000000 0.000005973829379 0.000000000000000
369.19107722343 0.000000000000000 0.000005973751663 0.000000000000000
369.07010055529 0.000000000000000 0.000005973673670 0.000000000000000
368.98497037507 0.000000000000000 0.000005973618620 0.000000000000000
368.89984019485 0.000000000000000 0.000005973563433 0.000000000000000
368.83578449643 0.000000000000000 0.000005973521816 0.000000000000000
368.77172879801 0.000000000000000 0.000005973480122 0.000000000000000
368.70767309960 0.000000000000000 0.000005973438349 0.000000000000000
368.65769610498 0.000000000000000 0.000005973405703 0.000000000000000
368.64770070606 0.000000000000000 0.000005973399168 0.000000000000000
368.63770530714 0.000000000000000 0.000005973392631 0.000000000000000
368.62770990821 0.000000000000000 0.000005973386093 0.000000000000000
368.60771911037 0.000000000000000 0.000005973373010 0.000000000000000
368.58772831252 0.000000000000000 0.000005973359919 0.000000000000000
368.56773751468 0.000000000000000 0.000005973346821 0.000000000000000
368.54774671683 0.000000000000000 0.000005973333716 0.000000000000000
368.50494303359 0.000000000000000 0.000005973305628 0.000000000000000
368.46213935035 0.000000000000000 0.000005973277505 0.000000000000000
368.41933566711 0.000000000000000 0.000005973249348 0.000000000000000
368.37653198387 0.000000000000000 0.000005973221154 0.000000000000000
368.25849712368 0.000000000000000 0.000005973143225 0.000000000000000
368.16615331289 0.000000000000000 0.000005973082068 0.000000000000000
368.07380950211 0.000000000000000 0.000005973020744 0.000000000000000
367.98146569132 0.000000000000000 0.000005972959252 0.000000000000000
367.88912188054 0.000000000000000 0.000005972897592 0.000000000000000
367.72117787654 0.000000000000000 0.000005972785020 0.000000000000000
367.55323387255 0.000000000000000 0.000005972671885 0.000000000000000
367.38528986855 0.000000000000000 0.000005972558185 0.000000000000000
367.21734586456 0.000000000000000 0.000005972443917 0.000000000000000
366.85001316541 0.000000000000000 0.000005972191987 0.000000000000000
366.48268046626 0.000000000000000 0.000005971937284 0.000000000000000
366.11534776711 0.000000000000000 0.000005971679772 0.000000000000000
365.81890365491 0.000000000000000 0.000005971469883 0.000000000000000
365.52245954270 0.000000000000000 0.000005971258121 0.000000000000000
365.31843055143 0.000000000000000 0.000005971111277 0.000000000000000
365.11440156015 0.000000000000000 0.000005970963530 0.000000000000000
364.97472135443 0.000000000000000 0.000005970861858 0.000000000000000
364.83504114871 0.000000000000000 0.000005970759758 0.000000000000000
364.73782147569 0.000000000000000 0.000005970688441 0.000000000000000
364.64060180267 0.000000000000000 0.000005970616915 0.000000000000000
364.56975693137 0.000000000000000 0.000005970564662 0.000000000000000
364.49891206007 0.000000000000000 0.000005970512298 0.000000000000000
364.42806718877 0.000000000000000 0.000005970459822 0.000000000000000
364.35722231747 0.000000000000000 0.000005970407235 0.000000000000000
364.31139176566 0.000000000000000 0.000005970373157 0.000000000000000
364.26556121385 0.000000000000000 0.000005970339032 0.000000000000000
364.21973066204 0.000000000000000 0.000005970304861 0.000000000000000
364.17390011023 0.000000000000000 0.000005970270643 0.000000000000000
364.12806955842 0.000000000000000 0.000005970236378 0.000000000000000
364.08223900661 0.000000000000000 0.000005970202066 0.000000000000000
364.03640845480 0.000000000000000 0.000005970167706 0.000000000000000
363.94474735117 0.000000000000000 0.000005970098845 0.000000000000000
363.85308624755 0.000000000000000 0.000005970029794 0.000000000000000
363.76142514393 0.000000000000000 0.000005969960551 0.000000000000000
363.66976404031 0.000000000000000 0.000005969891115 0.000000000000000
363.53170528830 0.000000000000000 0.000005969786169 0.000000000000000
363.39364653629 0.000000000000000 0.000005969680782 0.000000000000000
363.25558778428 0.000000000000000 0.000005969574954 0.000000000000000
363.11752903228 0.000000000000000 0.000005969468681 0.000000000000000
362.81644273254 0.000000000000000 0.000005969235362 0.000000000000000
362.51535643281 0.000000000000000 0.000005968999896 0.000000000000000
362.21427013308 0.000000000000000 0.000005968762259 0.000000000000000
361.91318383335 0.000000000000000 0.000005968522427 0.000000000000000
361.55940341749 0.000000000000000 0.000005968237784 0.000000000000000
361.20562300164 0.000000000000000 0.000005967950039 0.000000000000000
360.95803755826 0.000000000000000 0.000005967746801 0.000000000000000
360.76244009559 0.000000000000000 0.000005967585143 0.000000000000000
360.60687811203 0.000000000000000 0.000005967455877 0.000000000000000
360.48067051875 0.000000000000000 0.000005967350549 0.000000000000000
360.37669338419 0.000000000000000 0.000005967263465 0.000000000000000
360.27271624964 0.000000000000000 0.000005967176103 0.000000000000000
360.16873911508 0.000000000000000 0.000005967088462 0.000000000000000
360.10300049158 0.000000000000000 0.000005967032908 0.000000000000000
360.09157798981 0.000000000000000 0.000005967023244 0.000000000000000
360.08015548804 0.000000000000000 0.000005967013576 0.000000000000000
360.06873298627 0.000000000000000 0.000005967003905 0.000000000000000
360.04588798273 0.000000000000000 0.000005966984554 0.000000000000000
360.02304297919 0.000000000000000 0.000005966965188 0.000000000000000
360.00019797565 0.000000000000000 0.000005966945809 0.000000000000000
359.97735297211 0.000000000000000 0.000005966926417 0.000000000000000
359.93393749678 0.000000000000000 0.000005966889526 0.000000000000000
359.89052202146 0.000000000000000 0.000005966852586 0.000000000000000
359.84710654614 0.000000000000000 0.000005966815596 0.000000000000000
359.80369107081 0.000000000000000 0.000005966778558 0.000000000000000
359.70588044151 0.000000000000000 0.000005966694932 0.000000000000000
359.60806981221 0.000000000000000 0.000005966611053 0.000000000000000
359.51025918291 0.000000000000000 0.000005966526920 0.000000000000000
359.41244855361 0.000000000000000 0.000005966442533 0.000000000000000
359.27192525996 0.000000000000000 0.000005966320847 0.000000000000000
359.13140196630 0.000000000000000 0.000005966198629 0.000000000000000
358.99087867265 0.000000000000000 0.000005966075878 0.000000000000000
358.85035537900 0.000000000000000 0.000005965952590 0.000000000000000
358.54098646741 0.000000000000000 0.000005965679260 0.000000000000000
358.23161755583 0.000000000000000 0.000005965403285 0.000000000000000
357.92224864425 0.000000000000000 0.000005965124634 0.000000000000000
357.61287973267 0.000000000000000 0.000005964843277 0.000000000000000
357.30351082109 0.000000000000000 0.000005964559183 0.000000000000000
357.07154617772 0.000000000000000 0.000005964344355 0.000000000000000
356.83958153435 0.000000000000000 0.000005964127958 0.000000000000000
356.68022153849 0.000000000000000 0.000005963978377 0.000000000000000
356.52086154262 0.000000000000000 0.000005963828045 0.000000000000000
356.41060108536 0.000000000000000 0.000005963723589 0.000000000000000
356.30034062810 0.000000000000000 0.000005963618770 0.000000000000000
356.22131671964 0.000000000000000 0.000005963543423 0.000000000000000
356.14229281118 0.000000000000000 0.000005963467888 0.000000000000000
356.07892726495 0.000000000000000 0.000005963407185 0.000000000000000
356.01556171873 0.000000000000000 0.000005963346361 0.000000000000000
355.95219617251 0.000000000000000 0.000005963285416 0.000000000000000
355.94196537775 0.000000000000000 0.000005963275565 0.000000000000000
355.93173458298 0.000000000000000 0.000005963265711 0.000000000000000
355.92150378822 0.000000000000000 0.000005963255853 0.000000000000000
355.90104219868 0.000000000000000 0.000005963236129 0.000000000000000
355.88058060915 0.000000000000000 0.000005963216392 0.000000000000000
355.86011901962 0.000000000000000 0.000005963196643 0.000000000000000
355.83965743009 0.000000000000000 0.000005963176881 0.000000000000000
355.79234789468 0.000000000000000 0.000005963131141 0.000000000000000
355.74503835927 0.000000000000000 0.000005963085333 0.000000000000000
355.69772882386 0.000000000000000 0.000005963039457 0.000000000000000
355.65041928845 0.000000000000000 0.000005962993513 0.000000000000000
355.52474342080 0.000000000000000 0.000005962871131 0.000000000000000
355.42750218033 0.000000000000000 0.000005962776105 0.000000000000000
355.33026093987 0.000000000000000 0.000005962680787 0.000000000000000
355.23301969940 0.000000000000000 0.000005962585176 0.000000000000000
355.13577845893 0.000000000000000 0.000005962489269 0.000000000000000
354.95886417302 0.000000000000000 0.000005962314023 0.000000000000000
354.78194988711 0.000000000000000 0.000005962137791 0.000000000000000
354.60503560119 0.000000000000000 0.000005961960566 0.000000000000000
354.42812131528 0.000000000000000 0.000005961782342 0.000000000000000
354.04126494451 0.000000000000000 0.000005961389104 0.000000000000000
353.65440857374 0.000000000000000 0.000005960990982 0.000000000000000
353.35382298329 0.000000000000000 0.000005960678227 0.000000000000000
353.05323739284 0.000000000000000 0.000005960362447 0.000000000000000
352.84713841057 0.000000000000000 0.000005960144165 0.000000000000000
352.64103942831 0.000000000000000 0.000005959924433 0.000000000000000
352.49991334314 0.000000000000000 0.000005959773131 0.000000000000000
352.35878725798 0.000000000000000 0.000005959621141 0.000000000000000
352.26026343711 0.000000000000000 0.000005959514623 0.000000000000000
352.16173961624 0.000000000000000 0.000005959407767 0.000000000000000
352.08919869487 0.000000000000000 0.000005959328875 0.000000000000000
352.01665777349 0.000000000000000 0.000005959249799 0.000000000000000
351.94411685212 0.000000000000000 0.000005959170540 0.000000000000000
351.87157593075 0.000000000000000 0.000005959091096 0.000000000000000
351.86149233687 0.000000000000000 0.000005959080038 0.000000000000000
351.85140874299 0.000000000000000 0.000005959068977 0.000000000000000
351.84132514911 0.000000000000000 0.000005959057912 0.000000000000000
351.82115796135 0.000000000000000 0.000005959035772 0.000000000000000
351.80099077360 0.000000000000000 0.000005959013617 0.000000000000000
351.78082358584 0.000000000000000 0.000005958991448 0.000000000000000
351.76065639808 0.000000000000000 0.000005958969266 0.000000000000000
351.71222211688 0.000000000000000 0.000005958915932 0.000000000000000
351.66378783568 0.000000000000000 0.000005958862516 0.000000000000000
351.61535355448 0.000000000000000 0.000005958809016 0.000000000000000
351.56691927328 0.000000000000000 0.000005958755434 0.000000000000000
351.44479933363 0.000000000000000 0.000005958619962 0.000000000000000
351.34634453071 0.000000000000000 0.000005958510353 0.000000000000000
351.24788972778 0.000000000000000 0.000005958400396 0.000000000000000
351.14943492486 0.000000000000000 0.000005958290087 0.000000000000000
351.05098012194 0.000000000000000 0.000005958179426 0.000000000000000
350.87329335900 0.000000000000000 0.000005957978815 0.000000000000000
350.69560659607 0.000000000000000 0.000005957777043 0.000000000000000
350.51791983314 0.000000000000000 0.000005957574104 0.000000000000000
350.34023307020 0.000000000000000 0.000005957369988 0.000000000000000
349.95220824282 0.000000000000000 0.000005956920118 0.000000000000000
349.56418341544 0.000000000000000 0.000005956464514 0.000000000000000
349.27707990525 0.000000000000000 0.000005956123666 0.000000000000000
348.98997639506 0.000000000000000 0.000005955779594 0.000000000000000
348.79377086753 0.000000000000000 0.000005955542584 0.000000000000000
348.59756533999 0.000000000000000 0.000005955304041 0.000000000000000
348.46296717852 0.000000000000000 0.000005955139507 0.000000000000000
348.32836901705 0.000000000000000 0.000005954974242 0.000000000000000
348.23382913616 0.000000000000000 0.000005954857724 0.000000000000000
348.13928925527 0.000000000000000 0.000005954740842 0.000000000000000
348.06835882120 0.000000000000000 0.000005954652910 0.000000000000000
347.99742838712 0.000000000000000 0.000005954564773 0.000000000000000
347.92649795304 0.000000000000000 0.000005954476431 0.000000000000000
347.87062940477 0.000000000000000 0.000005954406703 0.000000000000000
347.85945569512 0.000000000000000 0.000005954392743 0.000000000000000
347.84828198546 0.000000000000000 0.000005954378777 0.000000000000000
347.83710827581 0.000000000000000 0.000005954364806 0.000000000000000
347.81476085650 0.000000000000000 0.000005954336848 0.000000000000000
347.79241343719 0.000000000000000 0.000005954308871 0.000000000000000
347.77006601788 0.000000000000000 0.000005954280873 0.000000000000000
347.74771859857 0.000000000000000 0.000005954252854 0.000000000000000
347.70053011509 0.000000000000000 0.000005954193624 0.000000000000000
347.65334163161 0.000000000000000 0.000005954134301 0.000000000000000
347.60615314813 0.000000000000000 0.000005954074887 0.000000000000000
347.55896466465 0.000000000000000 0.000005954015380 0.000000000000000
347.43153517298 0.000000000000000 0.000005953854222 0.000000000000000
347.32999270348 0.000000000000000 0.000005953725315 0.000000000000000
347.22845023398 0.000000000000000 0.000005953595974 0.000000000000000
347.12690776447 0.000000000000000 0.000005953466197 0.000000000000000
347.02536529497 0.000000000000000 0.000005953335982 0.000000000000000
346.84108681155 0.000000000000000 0.000005953098543 0.000000000000000
346.65680832813 0.000000000000000 0.000005952859643 0.000000000000000
346.47252984471 0.000000000000000 0.000005952619272 0.000000000000000
346.28825136129 0.000000000000000 0.000005952377417 0.000000000000000
345.88887089924 0.000000000000000 0.000005951848110 0.000000000000000
345.56389842092 0.000000000000000 0.000005951412160 0.000000000000000
345.23892594260 0.000000000000000 0.000005950971424 0.000000000000000
345.01591514667 0.000000000000000 0.000005950666169 0.000000000000000
344.79290435075 0.000000000000000 0.000005950358611 0.000000000000000
344.64047421638 0.000000000000000 0.000005950147056 0.000000000000000
344.48804408202 0.000000000000000 0.000005949934408 0.000000000000000
344.38194559856 0.000000000000000 0.000005949785747 0.000000000000000
344.27584711509 0.000000000000000 0.000005949636552 0.000000000000000
344.19826470645 0.000000000000000 0.000005949527117 0.000000000000000
344.12068229780 0.000000000000000 0.000005949417394 0.000000000000000
344.04309988916 0.000000000000000 0.000005949307384 0.000000000000000
343.96551748052 0.000000000000000 0.000005949197086 0.000000000000000
343.95577786523 0.000000000000000 0.000005949183219 0.000000000000000
343.94603824995 0.000000000000000 0.000005949169347 0.000000000000000
343.93629863466 0.000000000000000 0.000005949155471 0.000000000000000
343.91681940409 0.000000000000000 0.000005949127705 0.000000000000000
343.89734017352 0.000000000000000 0.000005949099921 0.000000000000000
343.87786094294 0.000000000000000 0.000005949072119 0.000000000000000
343.85838171237 0.000000000000000 0.000005949044299 0.000000000000000
343.79919262509 0.000000000000000 0.000005948959653 0.000000000000000
343.74000353781 0.000000000000000 0.000005948874838 0.000000000000000
343.68081445054 0.000000000000000 0.000005948789854 0.000000000000000
343.62162536326 0.000000000000000 0.000005948704699 0.000000000000000
343.49088386052 0.000000000000000 0.000005948515995 0.000000000000000
343.38541360106 0.000000000000000 0.000005948363154 0.000000000000000
343.27994334161 0.000000000000000 0.000005948209762 0.000000000000000
343.17447308216 0.000000000000000 0.000005948055817 0.000000000000000
343.06900282270 0.000000000000000 0.000005947901317 0.000000000000000
342.87454587703 0.000000000000000 0.000005947614998 0.000000000000000
342.68008893135 0.000000000000000 0.000005947326766 0.000000000000000
342.48563198568 0.000000000000000 0.000005947036604 0.000000000000000
342.29117504000 0.000000000000000 0.000005946744498 0.000000000000000
341.91323083646 0.000000000000000 0.000005946171139 0.000000000000000
341.61056233628 0.000000000000000 0.000005945706552 0.000000000000000
341.30789383609 0.000000000000000 0.000005945237076 0.000000000000000
341.10003575361 0.000000000000000 0.000005944911796 0.000000000000000
340.89217767112 0.000000000000000 0.000005944584160 0.000000000000000
340.74969947981 0.000000000000000 0.000005944358208 0.000000000000000
340.60722128850 0.000000000000000 0.000005944131131 0.000000000000000
340.50726542705 0.000000000000000 0.000005943971152 0.000000000000000
340.40730956561 0.000000000000000 0.000005943810614 0.000000000000000
340.33246418690 0.000000000000000 0.000005943690040 0.000000000000000
340.25761880819 0.000000000000000 0.000005943569151 0.000000000000000
340.18277342948 0.000000000000000 0.000005943447947 0.000000000000000
340.12337904950 0.000000000000000 0.000005943351540 0.000000000000000
340.11150017351 0.000000000000000 0.000005943332235 0.000000000000000
340.09962129751 0.000000000000000 0.000005943312921 0.000000000000000
340.08774242152 0.000000000000000 0.000005943293600 0.000000000000000
340.06398466953 0.000000000000000 0.000005943254934 0.000000000000000
340.04022691754 0.000000000000000 0.000005943216237 0.000000000000000
340.01646916555 0.000000000000000 0.000005943177507 0.000000000000000
339.99271141356 0.000000000000000 0.000005943138746 0.000000000000000
339.94308641413 0.000000000000000 0.000005943057678 0.000000000000000
339.89346141470 0.000000000000000 0.000005942976471 0.000000000000000
339.84383641527 0.000000000000000 0.000005942895123 0.000000000000000
339.79421141584 0.000000000000000 0.000005942813634 0.000000000000000
339.66229610798 0.000000000000000 0.000005942596327 0.000000000000000
339.55568701054 0.000000000000000 0.000005942419972 0.000000000000000
339.44907791310 0.000000000000000 0.000005942242955 0.000000000000000
339.34246881567 0.000000000000000 0.000005942065273 0.000000000000000
339.23585971823 0.000000000000000 0.000005941886923 0.000000000000000
339.04269520224 0.000000000000000 0.000005941562059 0.000000000000000
338.84953068625 0.000000000000000 0.000005941234970 0.000000000000000
338.65636617026 0.000000000000000 0.000005940905638 0.000000000000000
338.46320165427 0.000000000000000 0.000005940574043 0.000000000000000
338.09673853859 0.000000000000000 0.000005939938668 0.000000000000000
337.80443182235 0.000000000000000 0.000005939425885 0.000000000000000
337.51212510612 0.000000000000000 0.000005938907721 0.000000000000000
337.31131782755 0.000000000000000 0.000005938548601 0.000000000000000
337.11051054897 0.000000000000000 0.000005938186885 0.000000000000000
336.97257756849 0.000000000000000 0.000005937936910 0.000000000000000
336.83464458801 0.000000000000000 0.000005937685692 0.000000000000000
336.73727438533 0.000000000000000 0.000005937507600 0.000000000000000
336.63990418264 0.000000000000000 0.000005937328882 0.000000000000000
336.56550117295 0.000000000000000 0.000005937191897 0.000000000000000
336.49109816325 0.000000000000000 0.000005937054545 0.000000000000000
336.41669515356 0.000000000000000 0.000005936916826 0.000000000000000
336.36216363955 0.000000000000000 0.000005936815655 0.000000000000000
336.30763212555 0.000000000000000 0.000005936714287 0.000000000000000
336.25310061154 0.000000000000000 0.000005936612720 0.000000000000000
336.19856909754 0.000000000000000 0.000005936510956 0.000000000000000
336.14403758353 0.000000000000000 0.000005936408991 0.000000000000000
336.08950606953 0.000000000000000 0.000005936306826 0.000000000000000
336.03497455553 0.000000000000000 0.000005936204461 0.000000000000000
335.92591152752 0.000000000000000 0.000005935999122 0.000000000000000
335.81684849951 0.000000000000000 0.000005935792971 0.000000000000000
335.70778547150 0.000000000000000 0.000005935586002 0.000000000000000
335.59872244349 0.000000000000000 0.000005935378210 0.000000000000000
335.44116476567 0.000000000000000 0.000005935076564 0.000000000000000
335.28360708785 0.000000000000000 0.000005934773180 0.000000000000000
335.12604941003 0.000000000000000 0.000005934468044 0.000000000000000
334.96849173222 0.000000000000000 0.000005934161145 0.000000000000000
334.62379738069 0.000000000000000 0.000005933483515 0.000000000000000
334.27910302916 0.000000000000000 0.000005932797241 0.000000000000000
334.01081495162 0.000000000000000 0.000005932257017 0.000000000000000
333.74252687408 0.000000000000000 0.000005931711406 0.000000000000000
333.55831979964 0.000000000000000 0.000005931333634 0.000000000000000
333.37411272520 0.000000000000000 0.000005930953269 0.000000000000000
333.24690028071 0.000000000000000 0.000005930689066 0.000000000000000
333.11968783622 0.000000000000000 0.000005930423609 0.000000000000000
333.02850892226 0.000000000000000 0.000005930232568 0.000000000000000
332.93733000830 0.000000000000000 0.000005930040878 0.000000000000000
332.86375656401 0.000000000000000 0.000005929885725 0.000000000000000
332.79018311971 0.000000000000000 0.000005929730147 0.000000000000000
332.71660967542 0.000000000000000 0.000005929574143 0.000000000000000
332.70368052272 0.000000000000000 0.000005929546684 0.000000000000000
332.69075137002 0.000000000000000 0.000005929519212 0.000000000000000
332.67782221732 0.000000000000000 0.000005929491727 0.000000000000000
332.65196391192 0.000000000000000 0.000005929436718 0.000000000000000
332.62610560652 0.000000000000000 0.000005929381655 0.000000000000000
332.60024730112 0.000000000000000 0.000005929326540 0.000000000000000
332.57438899572 0.000000000000000 0.000005929271372 0.000000000000000
332.52214757172 0.000000000000000 0.000005929159754 0.000000000000000
332.46990614772 0.000000000000000 0.000005929047918 0.000000000000000
332.41766472373 0.000000000000000 0.000005928935865 0.000000000000000
332.36542329973 0.000000000000000 0.000005928823592 0.000000000000000
332.23449903047 0.000000000000000 0.000005928541253 0.000000000000000
332.10357476122 0.000000000000000 0.000005928257522 0.000000000000000
331.97265049196 0.000000000000000 0.000005927972390 0.000000000000000
331.84172622271 0.000000000000000 0.000005927685846 0.000000000000000
331.66715726422 0.000000000000000 0.000005927301570 0.000000000000000
331.49258830574 0.000000000000000 0.000005926914746 0.000000000000000
331.31801934726 0.000000000000000 0.000005926525353 0.000000000000000
331.14345038877 0.000000000000000 0.000005926133368 0.000000000000000
330.79260643585 0.000000000000000 0.000005925337640 0.000000000000000
330.51046990175 0.000000000000000 0.000005924689962 0.000000000000000
330.22833336764 0.000000000000000 0.000005924035242 0.000000000000000
330.03440915038 0.000000000000000 0.000005923581093 0.000000000000000
329.84048493311 0.000000000000000 0.000005923123540 0.000000000000000
329.70677769511 0.000000000000000 0.000005922806067 0.000000000000000
329.57307045710 0.000000000000000 0.000005922486950 0.000000000000000
329.47755521023 0.000000000000000 0.000005922257974 0.000000000000000
329.38203996336 0.000000000000000 0.000005922028150 0.000000000000000
329.30582575793 0.000000000000000 0.000005921844158 0.000000000000000
329.22961155250 0.000000000000000 0.000005921659623 0.000000000000000
329.15339734707 0.000000000000000 0.000005921474545 0.000000000000000
329.14147059981 0.000000000000000 0.000005921445533 0.000000000000000
329.12954385255 0.000000000000000 0.000005921416508 0.000000000000000
329.11761710528 0.000000000000000 0.000005921387469 0.000000000000000
329.09376361076 0.000000000000000 0.000005921329352 0.000000000000000
329.06991011623 0.000000000000000 0.000005921271181 0.000000000000000
329.04605662170 0.000000000000000 0.000005921212956 0.000000000000000
329.02220312718 0.000000000000000 0.000005921154679 0.000000000000000
328.96359883841 0.000000000000000 0.000005921011271 0.000000000000000
328.90499454964 0.000000000000000 0.000005920867538 0.000000000000000
328.84639026088 0.000000000000000 0.000005920723478 0.000000000000000
328.78778597211 0.000000000000000 0.000005920579090 0.000000000000000
328.64615262543 0.000000000000000 0.000005920228774 0.000000000000000
328.53041322330 0.000000000000000 0.000005919941064 0.000000000000000
328.41467382118 0.000000000000000 0.000005919652048 0.000000000000000
328.29893441906 0.000000000000000 0.000005919361719 0.000000000000000
328.18319501693 0.000000000000000 0.000005919070069 0.000000000000000
327.97402184558 0.000000000000000 0.000005918539600 0.000000000000000
327.76484867423 0.000000000000000 0.000005918004743 0.000000000000000
327.55567550288 0.000000000000000 0.000005917465449 0.000000000000000
327.34650233152 0.000000000000000 0.000005916921672 0.000000000000000
327.03071949969 0.000000000000000 0.000005916092145 0.000000000000000
326.71493666785 0.000000000000000 0.000005915252120 0.000000000000000
326.47343419120 0.000000000000000 0.000005914602501 0.000000000000000
326.28027727644 0.000000000000000 0.000005914078385 0.000000000000000
326.12420019236 0.000000000000000 0.000005913651904 0.000000000000000
325.99530900313 0.000000000000000 0.000005913297686 0.000000000000000
325.86641781391 0.000000000000000 0.000005912941627 0.000000000000000
325.73752662468 0.000000000000000 0.000005912583718 0.000000000000000
325.72090826555 0.000000000000000 0.000005912537436 0.000000000000000
325.70428990642 0.000000000000000 0.000005912491124 0.000000000000000
325.68767154729 0.000000000000000 0.000005912444781 0.000000000000000
325.67105318816 0.000000000000000 0.000005912398407 0.000000000000000
325.63781646990 0.000000000000000 0.000005912305566 0.000000000000000
325.60457975164 0.000000000000000 0.000005912212601 0.000000000000000
325.57134303338 0.000000000000000 0.000005912119512 0.000000000000000
325.53810631513 0.000000000000000 0.000005912026299 0.000000000000000
325.50486959687 0.000000000000000 0.000005911932961 0.000000000000000
325.44619807216 0.000000000000000 0.000005911767891 0.000000000000000
325.38752654746 0.000000000000000 0.000005911602429 0.000000000000000
325.32885502275 0.000000000000000 0.000005911436575 0.000000000000000
325.27018349805 0.000000000000000 0.000005911270327 0.000000000000000
325.21151197334 0.000000000000000 0.000005911103682 0.000000000000000
325.08257850109 0.000000000000000 0.000005910736075 0.000000000000000
324.95364502883 0.000000000000000 0.000005910366535 0.000000000000000
324.82471155657 0.000000000000000 0.000005909995046 0.000000000000000
324.69577808431 0.000000000000000 0.000005909621596 0.000000000000000
324.56684461205 0.000000000000000 0.000005909246170 0.000000000000000
324.33983647085 0.000000000000000 0.000005908580328 0.000000000000000
324.11282832964 0.000000000000000 0.000005907908241 0.000000000000000
323.88582018844 0.000000000000000 0.000005907229833 0.000000000000000
323.65881204724 0.000000000000000 0.000005906545026 0.000000000000000
323.38122634092 0.000000000000000 0.000005905698831 0.000000000000000
323.10364063460 0.000000000000000 0.000005904842805 0.000000000000000
322.90427725145 0.000000000000000 0.000005904221855 0.000000000000000
322.74416104385 0.000000000000000 0.000005903719383 0.000000000000000
322.61294072479 0.000000000000000 0.000005903305071 0.000000000000000
322.48172040573 0.000000000000000 0.000005902888474 0.000000000000000
322.35050008667 0.000000000000000 0.000005902469578 0.000000000000000
322.33315299786 0.000000000000000 0.000005902414028 0.000000000000000
322.31580590905 0.000000000000000 0.000005902358438 0.000000000000000
322.29845882024 0.000000000000000 0.000005902302808 0.000000000000000
322.28111173143 0.000000000000000 0.000005902247137 0.000000000000000
322.24641755381 0.000000000000000 0.000005902135673 0.000000000000000
322.21172337618 0.000000000000000 0.000005902024048 0.000000000000000
322.17702919856 0.000000000000000 0.000005901912260 0.000000000000000
322.14233502094 0.000000000000000 0.000005901800310 0.000000000000000
322.10764084332 0.000000000000000 0.000005901688197 0.000000000000000
322.04353019144 0.000000000000000 0.000005901480595 0.000000000000000
321.97941953957 0.000000000000000 0.000005901272432 0.000000000000000
321.91530888769 0.000000000000000 0.000005901063706 0.000000000000000
321.85119823581 0.000000000000000 0.000005900854414 0.000000000000000
321.78708758393 0.000000000000000 0.000005900644553 0.000000000000000
321.60293207404 0.000000000000000 0.000005900038552 0.000000000000000
321.41877656414 0.000000000000000 0.000005899427791 0.000000000000000
321.23462105425 0.000000000000000 0.000005898812216 0.000000000000000
321.05046554435 0.000000000000000 0.000005898191779 0.000000000000000
320.86631003446 0.000000000000000 0.000005897566428 0.000000000000000
320.56901864327 0.000000000000000 0.000005896546396 0.000000000000000
320.27172725208 0.000000000000000 0.000005895513209 0.000000000000000
320.04643847757 0.000000000000000 0.000005894721361 0.000000000000000
319.82114970305 0.000000000000000 0.000005893921737 0.000000000000000
319.66549390483 0.000000000000000 0.000005893364675 0.000000000000000
319.50983810660 0.000000000000000 0.000005892803824 0.000000000000000
319.39954286368 0.000000000000000 0.000005892404098 0.000000000000000
319.28924762076 0.000000000000000 0.000005892002443 0.000000000000000
319.20340921700 0.000000000000000 0.000005891688509 0.000000000000000
319.11757081324 0.000000000000000 0.000005891373396 0.000000000000000
319.03173240948 0.000000000000000 0.000005891057099 0.000000000000000
318.97141050404 0.000000000000000 0.000005890834115 0.000000000000000
318.91108859860 0.000000000000000 0.000005890610543 0.000000000000000
318.85076669316 0.000000000000000 0.000005890386382 0.000000000000000
318.79044478772 0.000000000000000 0.000005890161629 0.000000000000000
318.73012288228 0.000000000000000 0.000005889936282 0.000000000000000
318.66980097685 0.000000000000000 0.000005889710337 0.000000000000000
318.60947907141 0.000000000000000 0.000005889483791 0.000000000000000
318.48883526053 0.000000000000000 0.000005889028890 0.000000000000000
318.36819144965 0.000000000000000 0.000005888571559 0.000000000000000
318.24754763878 0.000000000000000 0.000005888111781 0.000000000000000
318.12690382790 0.000000000000000 0.000005887649536 0.000000000000000
317.94857947557 0.000000000000000 0.000005886961737 0.000000000000000
317.77025512324 0.000000000000000 0.000005886268455 0.000000000000000
317.59193077090 0.000000000000000 0.000005885569633 0.000000000000000
317.41360641857 0.000000000000000 0.000005884865214 0.000000000000000
317.11886762586 0.000000000000000 0.000005883688508 0.000000000000000
316.88899647960 0.000000000000000 0.000005882759884 0.000000000000000
316.65912533334 0.000000000000000 0.000005881821574 0.000000000000000
316.49976108486 0.000000000000000 0.000005881165313 0.000000000000000
316.34039683638 0.000000000000000 0.000005880504293 0.000000000000000
316.22730196214 0.000000000000000 0.000005880032282 0.000000000000000
316.11420708789 0.000000000000000 0.000005879557836 0.000000000000000
316.02556677479 0.000000000000000 0.000005879184271 0.000000000000000
315.93692646170 0.000000000000000 0.000005878809195 0.000000000000000
315.84828614860 0.000000000000000 0.000005878432603 0.000000000000000
315.78664564387 0.000000000000000 0.000005878169825 0.000000000000000
315.72500513913 0.000000000000000 0.000005877906310 0.000000000000000
315.66336463440 0.000000000000000 0.000005877642054 0.000000000000000
315.60172412967 0.000000000000000 0.000005877377055 0.000000000000000
315.54008362494 0.000000000000000 0.000005877111308 0.000000000000000
315.47844312021 0.000000000000000 0.000005876844812 0.000000000000000
315.41680261548 0.000000000000000 0.000005876577561 0.000000000000000
315.29352160602 0.000000000000000 0.000005876040785 0.000000000000000
315.17024059655 0.000000000000000 0.000005875500955 0.000000000000000
315.04695958709 0.000000000000000 0.000005874958047 0.000000000000000
314.92367857763 0.000000000000000 0.000005874412037 0.000000000000000
314.73977688564 0.000000000000000 0.000005873591724 0.000000000000000
314.55587519365 0.000000000000000 0.000005872764378 0.000000000000000
314.37197350166 0.000000000000000 0.000005871929920 0.000000000000000
314.18807180968 0.000000000000000 0.000005871088270 0.000000000000000
313.91064570797 0.000000000000000 0.000005869804807 0.000000000000000
313.63321960627 0.000000000000000 0.000005868504515 0.000000000000000
313.41936673070 0.000000000000000 0.000005867490525 0.000000000000000
313.24630050586 0.000000000000000 0.000005866662393 0.000000000000000
313.10312568058 0.000000000000000 0.000005865972145 0.000000000000000
312.95995085530 0.000000000000000 0.000005865277197 0.000000000000000
312.81677603002 0.000000000000000 0.000005864577512 0.000000000000000
312.79684582069 0.000000000000000 0.000005864479737 0.000000000000000
312.77691561136 0.000000000000000 0.000005864381869 0.000000000000000
312.75698540203 0.000000000000000 0.000005864283909 0.000000000000000
312.73705519270 0.000000000000000 0.000005864185857 0.000000000000000
312.69719477403 0.000000000000000 0.000005863989473 0.000000000000000
312.65733435537 0.000000000000000 0.000005863792718 0.000000000000000
312.61747393671 0.000000000000000 0.000005863595590 0.000000000000000
312.57761351805 0.000000000000000 0.000005863398088 0.000000000000000
312.53775309938 0.000000000000000 0.000005863200211 0.000000000000000
312.45140619471 0.000000000000000 0.000005862770273 0.000000000000000
312.36505929004 0.000000000000000 0.000005862338558 0.000000000000000
312.27871238537 0.000000000000000 0.000005861905055 0.000000000000000
312.19236548070 0.000000000000000 0.000005861469754 0.000000000000000
312.10601857603 0.000000000000000 0.000005861032642 0.000000000000000
311.94457886197 0.000000000000000 0.000005860210500 0.000000000000000
311.78313914791 0.000000000000000 0.000005859381929 0.000000000000000
311.62169943385 0.000000000000000 0.000005858546861 0.000000000000000
311.46025971979 0.000000000000000 0.000005857705229 0.000000000000000
311.29882000573 0.000000000000000 0.000005856856963 0.000000000000000
310.98945654889 0.000000000000000 0.000005855212666 0.000000000000000
310.68009309204 0.000000000000000 0.000005853543267 0.000000000000000
310.46217826181 0.000000000000000 0.000005852352009 0.000000000000000
310.28619468572 0.000000000000000 0.000005851380580 0.000000000000000
310.14114798999 0.000000000000000 0.000005850573543 0.000000000000000
309.99610129425 0.000000000000000 0.000005849760686 0.000000000000000
309.85105459852 0.000000000000000 0.000005848941961 0.000000000000000
309.82916506055 0.000000000000000 0.000005848817892 0.000000000000000
309.80727552259 0.000000000000000 0.000005848693688 0.000000000000000
309.78538598462 0.000000000000000 0.000005848569349 0.000000000000000
309.76349644666 0.000000000000000 0.000005848444875 0.000000000000000
309.71971737072 0.000000000000000 0.000005848195520 0.000000000000000
309.67593829479 0.000000000000000 0.000005847945623 0.000000000000000
309.63215921886 0.000000000000000 0.000005847695181 0.000000000000000
309.58838014293 0.000000000000000 0.000005847444193 0.000000000000000
309.54460106700 0.000000000000000 0.000005847192657 0.000000000000000
309.44540339287 0.000000000000000 0.000005846620671 0.000000000000000
309.34620571875 0.000000000000000 0.000005846045839 0.000000000000000
309.24700804462 0.000000000000000 0.000005845468139 0.000000000000000
309.14781037050 0.000000000000000 0.000005844887551 0.000000000000000
309.04861269638 0.000000000000000 0.000005844304055 0.000000000000000
308.88262687437 0.000000000000000 0.000005843321140 0.000000000000000
308.71664105237 0.000000000000000 0.000005842329930 0.000000000000000
308.55065523036 0.000000000000000 0.000005841330331 0.000000000000000
308.38466940836 0.000000000000000 0.000005840322246 0.000000000000000
308.21868358636 0.000000000000000 0.000005839305579 0.000000000000000
307.92836113817 0.000000000000000 0.000005837506417 0.000000000000000
307.69700930362 0.000000000000000 0.000005836053331 0.000000000000000
307.50832197994 0.000000000000000 0.000005834855287 0.000000000000000
307.35212338529 0.000000000000000 0.000005833854622 0.000000000000000
307.19592479063 0.000000000000000 0.000005832845803 0.000000000000000
307.03972619598 0.000000000000000 0.000005831828747 0.000000000000000
307.01803901006 0.000000000000000 0.000005831686880 0.000000000000000
306.99635182414 0.000000000000000 0.000005831544852 0.000000000000000
306.97466463822 0.000000000000000 0.000005831402664 0.000000000000000
306.95297745230 0.000000000000000 0.000005831260314 0.000000000000000
306.90960308046 0.000000000000000 0.000005830975132 0.000000000000000
306.86622870862 0.000000000000000 0.000005830689303 0.000000000000000
306.82285433678 0.000000000000000 0.000005830402826 0.000000000000000
306.77947996494 0.000000000000000 0.000005830115699 0.000000000000000
306.73610559310 0.000000000000000 0.000005829827919 0.000000000000000
306.64148716507 0.000000000000000 0.000005829197868 0.000000000000000
306.54686873705 0.000000000000000 0.000005828564674 0.000000000000000
306.45225030903 0.000000000000000 0.000005827928314 0.000000000000000
306.35763188101 0.000000000000000 0.000005827288763 0.000000000000000
306.26301345298 0.000000000000000 0.000005826645999 0.000000000000000
306.08814828184 0.000000000000000 0.000005825449567 0.000000000000000
305.91328311070 0.000000000000000 0.000005824241935 0.000000000000000
305.73841793956 0.000000000000000 0.000005823022955 0.000000000000000
305.56355276842 0.000000000000000 0.000005821792479 0.000000000000000
305.38868759728 0.000000000000000 0.000005820550354 0.000000000000000
305.11495455618 0.000000000000000 0.000005818582183 0.000000000000000
304.90198220806 0.000000000000000 0.000005817030500 0.000000000000000
304.72661241457 0.000000000000000 0.000005815739163 0.000000000000000
304.55124262109 0.000000000000000 0.000005814435353 0.000000000000000
304.40532674017 0.000000000000000 0.000005813340900 0.000000000000000
304.29448171560 0.000000000000000 0.000005812503597 0.000000000000000
304.27231271068 0.000000000000000 0.000005812335521 0.000000000000000
304.25014370577 0.000000000000000 0.000005812167239 0.000000000000000
304.22797470085 0.000000000000000 0.000005811998751 0.000000000000000
304.18363669102 0.000000000000000 0.000005811661156 0.000000000000000
304.13929868119 0.000000000000000 0.000005811322732 0.000000000000000
304.09496067136 0.000000000000000 0.000005810983476 0.000000000000000
304.05062266153 0.000000000000000 0.000005810643385 0.000000000000000
303.97818778433 0.000000000000000 0.000005810085974 0.000000000000000
303.90575290714 0.000000000000000 0.000005809526312 0.000000000000000
303.83331802994 0.000000000000000 0.000005808964384 0.000000000000000
303.76088315275 0.000000000000000 0.000005808400175 0.000000000000000
303.60956107636 0.000000000000000 0.000005807214077 0.000000000000000
303.45823899998 0.000000000000000 0.000005806017836 0.000000000000000
303.30691692360 0.000000000000000 0.000005804811324 0.000000000000000
303.15559484722 0.000000000000000 0.000005803594410 0.000000000000000
302.92490829986 0.000000000000000 0.000005801718944 0.000000000000000
302.69422175251 0.000000000000000 0.000005799818524 0.000000000000000
302.50477607215 0.000000000000000 0.000005798238847 0.000000000000000
302.31533039179 0.000000000000000 0.000005796641736 0.000000000000000
302.17950428775 0.000000000000000 0.000005795485776 0.000000000000000
302.04367818371 0.000000000000000 0.000005794320605 0.000000000000000
301.93498537951 0.000000000000000 0.000005793381491 0.000000000000000
301.82629257531 0.000000000000000 0.000005792436357 0.000000000000000
301.71759977111 0.000000000000000 0.000005791485153 0.000000000000000
301.69823027844 0.000000000000000 0.000005791315003 0.000000000000000
301.67886078577 0.000000000000000 0.000005791144658 0.000000000000000
301.65949129311 0.000000000000000 0.000005790974119 0.000000000000000
301.62075230777 0.000000000000000 0.000005790632453 0.000000000000000
301.58201332243 0.000000000000000 0.000005790290002 0.000000000000000
301.54327433710 0.000000000000000 0.000005789946765 0.000000000000000
301.50453535176 0.000000000000000 0.000005789602737 0.000000000000000
301.42850461835 0.000000000000000 0.000005788925226 0.000000000000000
301.35247388493 0.000000000000000 0.000005788244637 0.000000000000000
301.27644315152 0.000000000000000 0.000005787560948 0.000000000000000
301.20041241810 0.000000000000000 0.000005786874135 0.000000000000000
301.02135784222 0.000000000000000 0.000005785244201 0.000000000000000
300.84230326634 0.000000000000000 0.000005783596518 0.000000000000000
300.66324869046 0.000000000000000 0.000005781930784 0.000000000000000
300.48419411458 0.000000000000000 0.000005780246692 0.000000000000000
300.23886310706 0.000000000000000 0.000005777908852 0.000000000000000
300.05324561722 0.000000000000000 0.000005776116236 0.000000000000000
299.86762812737 0.000000000000000 0.000005774302703 0.000000000000000
299.73359718117 0.000000000000000 0.000005772979965 0.000000000000000
299.59956623496 0.000000000000000 0.000005771645977 0.000000000000000
299.46553528875 0.000000000000000 0.000005770300591 0.000000000000000
299.33150434255 0.000000000000000 0.000005768943660 0.000000000000000
299.24760599127 0.000000000000000 0.000005768088331 0.000000000000000
299.16370763998 0.000000000000000 0.000005767228382 0.000000000000000
299.07980928870 0.000000000000000 0.000005766363772 0.000000000000000
298.99591093742 0.000000000000000 0.000005765494460 0.000000000000000
298.91201258614 0.000000000000000 0.000005764620400 0.000000000000000
298.82811423486 0.000000000000000 0.000005763741548 0.000000000000000
298.74421588358 0.000000000000000 0.000005762857860 0.000000000000000
298.57641918101 0.000000000000000 0.000005761075793 0.000000000000000
298.40862247845 0.000000000000000 0.000005759273836 0.000000000000000
298.24082577589 0.000000000000000 0.000005757451617 0.000000000000000
298.07302907332 0.000000000000000 0.000005755608753 0.000000000000000
297.85196047449 0.000000000000000 0.000005753148640 0.000000000000000
297.68433275498 0.000000000000000 0.000005751258323 0.000000000000000
297.51670503547 0.000000000000000 0.000005749346059 0.000000000000000
297.39047975012 0.000000000000000 0.000005747891360 0.000000000000000
297.26425446477 0.000000000000000 0.000005746423786 0.000000000000000
297.13802917942 0.000000000000000 0.000005744943144 0.000000000000000
297.04595016283 0.000000000000000 0.000005743854690 0.000000000000000
296.95387114625 0.000000000000000 0.000005742759101 0.000000000000000
296.86179212966 0.000000000000000 0.000005741656298 0.000000000000000
296.76971311308 0.000000000000000 0.000005740546194 0.000000000000000
296.67763409650 0.000000000000000 0.000005739428702 0.000000000000000
296.58555507991 0.000000000000000 0.000005738303731 0.000000000000000
296.49347606333 0.000000000000000 0.000005737171188 0.000000000000000
296.30931803016 0.000000000000000 0.000005734883014 0.000000000000000
296.12515999699 0.000000000000000 0.000005732563418 0.000000000000000
295.94100196382 0.000000000000000 0.000005730211608 0.000000000000000
295.75684393065 0.000000000000000 0.000005727826762 0.000000000000000
295.57268589748 0.000000000000000 0.000005725408018 0.000000000000000
295.42956296782 0.000000000000000 0.000005723504253 0.000000000000000
295.28644003816 0.000000000000000 0.000005721579037 0.000000000000000
295.14331710850 0.000000000000000 0.000005719631920 0.000000000000000
295.00019417884 0.000000000000000 0.000005717662437 0.000000000000000
294.98036387732 0.000000000000000 0.000005717387765 0.000000000000000
294.96053357581 0.000000000000000 0.000005717112654 0.000000000000000
294.94070327429 0.000000000000000 0.000005716837101 0.000000000000000
294.90104267126 0.000000000000000 0.000005716284668 0.000000000000000
294.86138206823 0.000000000000000 0.000005715730453 0.000000000000000
294.82172146520 0.000000000000000 0.000005715174446 0.000000000000000
294.78206086216 0.000000000000000 0.000005714616636 0.000000000000000
294.69192086069 0.000000000000000 0.000005713342084 0.000000000000000
294.60178085921 0.000000000000000 0.000005712058018 0.000000000000000
294.51164085773 0.000000000000000 0.000005710764295 0.000000000000000
294.42150085625 0.000000000000000 0.000005709460772 0.000000000000000
294.16592078408 0.000000000000000 0.000005705710182 0.000000000000000
293.97460375851 0.000000000000000 0.000005702848165 0.000000000000000
293.78328673295 0.000000000000000 0.000005699937748 0.000000000000000
293.62607376364 0.000000000000000 0.000005697508734 0.000000000000000
293.46886079432 0.000000000000000 0.000005695044922 0.000000000000000
293.31164782500 0.000000000000000 0.000005692545280 0.000000000000000
293.15443485569 0.000000000000000 0.000005690008722 0.000000000000000
293.05500008512 0.000000000000000 0.000005688384817 0.000000000000000
292.95556531455 0.000000000000000 0.000005686745385 0.000000000000000
292.85613054398 0.000000000000000 0.000005685090106 0.000000000000000
292.75669577341 0.000000000000000 0.000005683418648 0.000000000000000
292.64623042352 0.000000000000000 0.000005681542336 0.000000000000000
292.53576507363 0.000000000000000 0.000005679645131 0.000000000000000
292.42529972374 0.000000000000000 0.000005677726517 0.000000000000000
292.26841479391 0.000000000000000 0.000005674963921 0.000000000000000
292.11152986408 0.000000000000000 0.000005672155394 0.000000000000000
291.95464493425 0.000000000000000 0.000005669299251 0.000000000000000
291.79776000442 0.000000000000000 0.000005666393646 0.000000000000000
291.64087507459 0.000000000000000 0.000005663436605 0.000000000000000
291.48399014476 0.000000000000000 0.000005660426009 0.000000000000000
291.46383834861 0.000000000000000 0.000005660035303 0.000000000000000
291.44368655246 0.000000000000000 0.000005659643671 0.000000000000000
291.42353475631 0.000000000000000 0.000005659251109 0.000000000000000
291.38323116401 0.000000000000000 0.000005658463171 0.000000000000000
291.34292757171 0.000000000000000 0.000005657671446 0.000000000000000
291.30262397941 0.000000000000000 0.000005656875891 0.000000000000000
291.26232038712 0.000000000000000 0.000005656076463 0.000000000000000
291.15571300147 0.000000000000000 0.000005653942875 0.000000000000000
291.04910561582 0.000000000000000 0.000005651781006 0.000000000000000
290.94249823018 0.000000000000000 0.000005649589942 0.000000000000000
290.83589084453 0.000000000000000 0.000005647368716 0.000000000000000
290.64231998055 0.000000000000000 0.000005643255060 0.000000000000000
290.48295496540 0.000000000000000 0.000005639786448 0.000000000000000
290.32358995025 0.000000000000000 0.000005636239478 0.000000000000000
290.16422493511 0.000000000000000 0.000005632609598 0.000000000000000
290.04336557357 0.000000000000000 0.000005629798425 0.000000000000000
290.01919370126 0.000000000000000 0.000005629229912 0.000000000000000
289.99502182896 0.000000000000000 0.000005628659260 0.000000000000000
289.97084995665 0.000000000000000 0.000005628086449 0.000000000000000
289.92250621204 0.000000000000000 0.000005626934268 0.000000000000000
289.87416246742 0.000000000000000 0.000005625773186 0.000000000000000
289.82581872281 0.000000000000000 0.000005624603028 0.000000000000000
289.77747497819 0.000000000000000 0.000005623423608 0.000000000000000
289.67970848077 0.000000000000000 0.000005621009333 0.000000000000000
289.58194198334 0.000000000000000 0.000005618554689 0.000000000000000
289.48417548591 0.000000000000000 0.000005616057850 0.000000000000000
289.38640898848 0.000000000000000 0.000005613516844 0.000000000000000
289.22699732644 0.000000000000000 0.000005609273250 0.000000000000000
289.06758566440 0.000000000000000 0.000005604896073 0.000000000000000
288.90817400236 0.000000000000000 0.000005600373296 0.000000000000000
288.88713519128 0.000000000000000 0.000005599764805 0.000000000000000
288.86609638021 0.000000000000000 0.000005599153503 0.000000000000000
288.84505756913 0.000000000000000 0.000005598539353 0.000000000000000
288.80297994697 0.000000000000000 0.000005597302375 0.000000000000000
288.76090232482 0.000000000000000 0.000005596053550 0.000000000000000
288.71882470267 0.000000000000000 0.000005594792565 0.000000000000000
288.67674708051 0.000000000000000 0.000005593519088 0.000000000000000
288.55914162739 0.000000000000000 0.000005589890450 0.000000000000000
288.44153617427 0.000000000000000 0.000005586153052 0.000000000000000
288.32393072114 0.000000000000000 0.000005582297301 0.000000000000000
288.20632526802 0.000000000000000 0.000005578312118 0.000000000000000
288.05554278870 0.000000000000000 0.000005572992388 0.000000000000000
287.94845494041 0.000000000000000 0.000005569054712 0.000000000000000
287.84136709212 0.000000000000000 0.000005564969012 0.000000000000000
287.73427924383 0.000000000000000 0.000005560719487 0.000000000000000
287.62719139554 0.000000000000000 0.000005556288146 0.000000000000000
287.52010354725 0.000000000000000 0.000005551655130 0.000000000000000
287.41301569896 0.000000000000000 0.000005546800068 0.000000000000000
287.30592785067 0.000000000000000 0.000005541706016 0.000000000000000
287.19884000238 0.000000000000000 0.000005536369279 0.000000000000000
287.09175215409 0.000000000000000 0.000005530821044 0.000000000000000
286.98466430580 0.000000000000000 0.000005525165150 0.000000000000000
286.87757645751 0.000000000000000 0.000005519612671 0.000000000000000
286.77048860922 0.000000000000000 0.000005514447459 0.000000000000000
286.66340076093 0.000000000000000 0.000005509892407 0.000000000000000
286.55631291264 0.000000000000000 0.000005506003683 0.000000000000000
286.44922506435 0.000000000000000 0.000005502708302 0.000000000000000
286.34213721606 0.000000000000000 0.000005499895659 0.000000000000000
286.17127171480 0.000000000000000 0.000005496170697 0.000000000000000
286.00040621354 0.000000000000000 0.000005493125803 0.000000000000000
285.82954071228 0.000000000000000 0.000005490568105 0.000000000000000
285.65867521101 0.000000000000000 0.000005488372731 0.000000000000000
285.34469294105 0.000000000000000 0.000005485030507 0.000000000000000
285.03071067108 0.000000000000000 0.000005482309958 0.000000000000000
284.71672840111 0.000000000000000 0.000005480028148 0.000000000000000
284.40274613114 0.000000000000000 0.000005478070963 0.000000000000000
283.80802976340 0.000000000000000 0.000005475013733 0.000000000000000
283.21331339565 0.000000000000000 0.000005472542040 0.000000000000000
282.61859702790 0.000000000000000 0.000005470481010 0.000000000000000
282.02388066016 0.000000000000000 0.000005468722252 0.000000000000000
280.81179152009 0.000000000000000 0.000005465812752 0.000000000000000
279.59970238002 0.000000000000000 0.000005463507813 0.000000000000000
278.38761323995 0.000000000000000 0.000005461614612 0.000000000000000
277.17552409989 0.000000000000000 0.000005460017468 0.000000000000000
274.60060552320 0.000000000000000 0.000005457315175 0.000000000000000
272.02568694652 0.000000000000000 0.000005455212344 0.000000000000000
269.45076836984 0.000000000000000 0.000005453503125 0.000000000000000
266.87584979316 0.000000000000000 0.000005452069247 0.000000000000000
261.20835631372 0.000000000000000 0.000005449578051 0.000000000000000
255.54086283427 0.000000000000000 0.000005447646958 0.000000000000000
249.87336935483 0.000000000000000 0.000005446077465 0.000000000000000
244.20587587538 0.000000000000000 0.000005444760918 0.000000000000000
237.39323419680 0.000000000000000 0.000005443416392 0.000000000000000
230.58059251821 0.000000000000000 0.000005442266415 0.000000000000000
223.76795083963 0.000000000000000 0.000005441258023 0.000000000000000
216.95530916104 0.000000000000000 0.000005440352219 0.000000000000000
211.39845800384 0.000000000000000 0.000005439667801 0.000000000000000
205.84160684664 0.000000000000000 0.000005439014716 0.000000000000000
200.28475568943 0.000000000000000 0.000005438379624 0.000000000000000
196.01567323289 0.000000000000000 0.000005437898264 0.000000000000000
191.74659077635 0.000000000000000 0.000005437419396 0.000000000000000
187.47750831980 0.000000000000000 0.000005436941052 0.000000000000000
183.20842586326 0.000000000000000 0.000005436462509 0.000000000000000
178.93934340672 0.000000000000000 0.000005435985877 0.000000000000000
173.80878778015 0.000000000000000 0.000005435422665 0.000000000000000
168.67823215358 0.000000000000000 0.000005434877489 0.000000000000000
163.54767652701 0.000000000000000 0.000005434351796 0.000000000000000
158.41712090044 0.000000000000000 0.000005433842950 0.000000000000000
153.28656527387 0.000000000000000 0.000005433349260 0.000000000000000
147.17989009169 0.000000000000000 0.000005432783808 0.000000000000000
141.07321490952 0.000000000000000 0.000005432246650 0.000000000000000
134.96653972735 0.000000000000000 0.000005431740975 0.000000000000000
128.85986454517 0.000000000000000 0.000005431268749 0.000000000000000
118.91543856903 0.000000000000000 0.000005430575267 0.000000000000000
108.97101259289 0.000000000000000 0.000005429977629 0.000000000000000
99.02658661674 0.000000000000000 0.000005429473163 0.000000000000000
89.08216064060 0.000000000000000 0.000005429056104 0.000000000000000
79.13773466445 0.000000000000000 0.000005428718985 0.000000000000000
60.91984351423 0.000000000000000 0.000005428281971 0.000000000000000
42.70195236400 0.000000000000000 0.000005428035591 0.000000000000000
24.48406121378 0.000000000000000 0.000005427931526 0.000000000000000
10.00000000000 0.000000000000000 0.000005427913249 0.000000000000000


==> anc/appendix_6e-6_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000006000000000 0.000000000000000
3999.99998708190 0.000000000000000 0.000006000000000 0.000000000000000
3999.99997416379 0.000000000000000 0.000006000000000 0.000000000000000
3999.87079312622 0.000000000000000 0.000006000000000 0.000000000000000
3999.74161208864 0.000000000000000 0.000006000000000 0.000000000000000
3999.61243105107 0.000000000000000 0.000006000000000 0.000000000000000
3998.32062067532 0.000000000000000 0.000006000000000 0.000000000000000
3997.02881029956 0.000000000000000 0.000006000000000 0.000000000000000
3995.73699992381 0.000000000000000 0.000006000000000 0.000000000000000
3994.44518954806 0.000000000000000 0.000006000000000 0.000000000000000
3981.52708579055 0.000000000000000 0.000006000000000 0.000000000000000
3968.60898203304 0.000000000000000 0.000006000000000 0.000000000000000
3955.69087827554 0.000000000000000 0.000006000000000 0.000000000000000
3942.77277451803 0.000000000000000 0.000006000000000 0.000000000000000
3929.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3879.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3829.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3779.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3729.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3679.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3629.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3579.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3529.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3479.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3429.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3379.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3329.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3279.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3229.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3179.85467076052 0.000000000000000 0.000006000000000 0.000000000000000
3171.11655510487 0.000000000000000 0.000006000000000 0.000000000000000
3162.37843944922 0.000000000000000 0.000006000000000 0.000000000000000
3153.64032379357 0.000000000000000 0.000006000000000 0.000000000000000
3144.90220813792 0.000000000000000 0.000006000000000 0.000000000000000
3136.16409248227 0.000000000000000 0.000006000000000 0.000000000000000
3118.68786117097 0.000000000000000 0.000006000000000 0.000000000000000
3101.21162985967 0.000000000000000 0.000006000000000 0.000000000000000
3083.73539854838 0.000000000000000 0.000006000000000 0.000000000000000
3066.25916723708 0.000000000000000 0.000006000000000 0.000000000000000
3048.78293592578 0.000000000000000 0.000006000000000 0.000000000000000
3021.10959304424 0.000000000000000 0.000006000000000 0.000000000000000
2993.43625016271 0.000000000000000 0.000006000000000 0.000000000000000
2965.76290728117 0.000000000000000 0.000006000000000 0.000000000000000
2938.08956439963 0.000000000000000 0.000006000000000 0.000000000000000
2910.41622151810 0.000000000000000 0.000006000000000 0.000000000000000
2875.08118156176 0.000000000000000 0.000006000000000 0.000000000000000
2846.47703082853 0.000000000000000 0.000006000000000 0.000000000000000
2817.87288009529 0.000000000000000 0.000006000000000 0.000000000000000
2789.26872936206 0.000000000000000 0.000006000000000 0.000000000000000
2760.66457862882 0.000000000000000 0.000006000000000 0.000000000000000
2732.06042789558 0.000000000000000 0.000006000000000 0.000000000000000
2703.45627716235 0.000000000000000 0.000005999999999 0.000000000000000
2674.85212642911 0.000000000000000 0.000005999999999 0.000000000000000
2646.24797569588 0.000000000000000 0.000005999999999 0.000000000000000
2617.64382496264 0.000000000000000 0.000005999999999 0.000000000000000
2589.03967422940 0.000000000000000 0.000005999999999 0.000000000000000
2560.43552349617 0.000000000000000 0.000005999999999 0.000000000000000
2531.83137276293 0.000000000000000 0.000005999999999 0.000000000000000
2503.22722202969 0.000000000000000 0.000005999999999 0.000000000000000
2474.62307129646 0.000000000000000 0.000005999999999 0.000000000000000
2446.01892056322 0.000000000000000 0.000005999999998 0.000000000000000
2417.41476982999 0.000000000000000 0.000005999999998 0.000000000000000
2412.66643973602 0.000000000000000 0.000005999999998 0.000000000000000
2407.91810964205 0.000000000000000 0.000005999999998 0.000000000000000
2403.16977954809 0.000000000000000 0.000005999999998 0.000000000000000
2398.42144945412 0.000000000000000 0.000005999999998 0.000000000000000
2388.92478926619 0.000000000000000 0.000005999999998 0.000000000000000
2379.42812907826 0.000000000000000 0.000005999999998 0.000000000000000
2369.93146889033 0.000000000000000 0.000005999999998 0.000000000000000
2360.43480870240 0.000000000000000 0.000005999999998 0.000000000000000
2350.93814851447 0.000000000000000 0.000005999999998 0.000000000000000
2330.58322234485 0.000000000000000 0.000005999999997 0.000000000000000
2310.22829617523 0.000000000000000 0.000005999999997 0.000000000000000
2289.87337000562 0.000000000000000 0.000005999999997 0.000000000000000
2269.51844383600 0.000000000000000 0.000005999999997 0.000000000000000
2249.16351766638 0.000000000000000 0.000005999999996 0.000000000000000
2228.80859149676 0.000000000000000 0.000005999999996 0.000000000000000
2208.45366532715 0.000000000000000 0.000005999999996 0.000000000000000
2188.09873915753 0.000000000000000 0.000005999999995 0.000000000000000
2167.74381298791 0.000000000000000 0.000005999999995 0.000000000000000
2147.38888681829 0.000000000000000 0.000005999999994 0.000000000000000
2127.03396064868 0.000000000000000 0.000005999999994 0.000000000000000
2106.67903447906 0.000000000000000 0.000005999999993 0.000000000000000
2086.32410830944 0.000000000000000 0.000005999999993 0.000000000000000
2065.96918213982 0.000000000000000 0.000005999999992 0.000000000000000
2045.61425597021 0.000000000000000 0.000005999999991 0.000000000000000
2025.25932980059 0.000000000000000 0.000005999999990 0.000000000000000
2004.90440363097 0.000000000000000 0.000005999999989 0.000000000000000
1984.54947746135 0.000000000000000 0.000005999999988 0.000000000000000
1964.19455129174 0.000000000000000 0.000005999999987 0.000000000000000
1943.83962512212 0.000000000000000 0.000005999999986 0.000000000000000
1923.48469895250 0.000000000000000 0.000005999999985 0.000000000000000
1903.12977278288 0.000000000000000 0.000005999999983 0.000000000000000
1882.77484661326 0.000000000000000 0.000005999999981 0.000000000000000
1862.41992044365 0.000000000000000 0.000005999999979 0.000000000000000
1842.06499427403 0.000000000000000 0.000005999999977 0.000000000000000
1838.58435627785 0.000000000000000 0.000005999999977 0.000000000000000
1835.10371828166 0.000000000000000 0.000005999999976 0.000000000000000
1831.62308028548 0.000000000000000 0.000005999999976 0.000000000000000
1828.14244228930 0.000000000000000 0.000005999999976 0.000000000000000
1821.18116629693 0.000000000000000 0.000005999999975 0.000000000000000
1814.21989030456 0.000000000000000 0.000005999999974 0.000000000000000
1807.25861431219 0.000000000000000 0.000005999999973 0.000000000000000
1800.29733831983 0.000000000000000 0.000005999999972 0.000000000000000
1793.33606232746 0.000000000000000 0.000005999999971 0.000000000000000
1778.38785601839 0.000000000000000 0.000005999999969 0.000000000000000
1763.43964970931 0.000000000000000 0.000005999999966 0.000000000000000
1748.49144340024 0.000000000000000 0.000005999999964 0.000000000000000
1733.54323709116 0.000000000000000 0.000005999999961 0.000000000000000
1718.59503078209 0.000000000000000 0.000005999999958 0.000000000000000
1703.64682447301 0.000000000000000 0.000005999999954 0.000000000000000
1688.69861816394 0.000000000000000 0.000005999999950 0.000000000000000
1673.75041185486 0.000000000000000 0.000005999999946 0.000000000000000
1658.80220554579 0.000000000000000 0.000005999999942 0.000000000000000
1643.85399923671 0.000000000000000 0.000005999999937 0.000000000000000
1628.90579292764 0.000000000000000 0.000005999999931 0.000000000000000
1613.95758661856 0.000000000000000 0.000005999999925 0.000000000000000
1599.00938030949 0.000000000000000 0.000005999999919 0.000000000000000
1584.06117400041 0.000000000000000 0.000005999999912 0.000000000000000
1569.11296769134 0.000000000000000 0.000005999999904 0.000000000000000
1554.16476138226 0.000000000000000 0.000005999999895 0.000000000000000
1539.21655507319 0.000000000000000 0.000005999999886 0.000000000000000
1524.26834876411 0.000000000000000 0.000005999999875 0.000000000000000
1509.32014245504 0.000000000000000 0.000005999999864 0.000000000000000
1494.37193614596 0.000000000000000 0.000005999999851 0.000000000000000
1479.42372983689 0.000000000000000 0.000005999999837 0.000000000000000
1464.47552352781 0.000000000000000 0.000005999999822 0.000000000000000
1449.52731721874 0.000000000000000 0.000005999999805 0.000000000000000
1434.57911090966 0.000000000000000 0.000005999999786 0.000000000000000
1419.63090460059 0.000000000000000 0.000005999999765 0.000000000000000
1404.68269829151 0.000000000000000 0.000005999999742 0.000000000000000
1402.11102852971 0.000000000000000 0.000005999999737 0.000000000000000
1399.53935876791 0.000000000000000 0.000005999999733 0.000000000000000
1396.96768900611 0.000000000000000 0.000005999999729 0.000000000000000
1394.39601924430 0.000000000000000 0.000005999999724 0.000000000000000
1389.25267972070 0.000000000000000 0.000005999999715 0.000000000000000
1384.10934019710 0.000000000000000 0.000005999999705 0.000000000000000
1378.96600067349 0.000000000000000 0.000005999999695 0.000000000000000
1373.82266114989 0.000000000000000 0.000005999999685 0.000000000000000
1368.67932162628 0.000000000000000 0.000005999999674 0.000000000000000
1357.45598575389 0.000000000000000 0.000005999999650 0.000000000000000
1346.23264988149 0.000000000000000 0.000005999999623 0.000000000000000
1335.00931400909 0.000000000000000 0.000005999999593 0.000000000000000
1323.78597813669 0.000000000000000 0.000005999999562 0.000000000000000
1312.56264226430 0.000000000000000 0.000005999999527 0.000000000000000
1301.33930639190 0.000000000000000 0.000005999999490 0.000000000000000
1290.11597051950 0.000000000000000 0.000005999999449 0.000000000000000
1278.89263464711 0.000000000000000 0.000005999999404 0.000000000000000
1267.66929877471 0.000000000000000 0.000005999999356 0.000000000000000
1256.44596290231 0.000000000000000 0.000005999999303 0.000000000000000
1245.22262702991 0.000000000000000 0.000005999999245 0.000000000000000
1233.99929115752 0.000000000000000 0.000005999999181 0.000000000000000
1222.77595528512 0.000000000000000 0.000005999999112 0.000000000000000
1211.55261941272 0.000000000000000 0.000005999999036 0.000000000000000
1200.32928354032 0.000000000000000 0.000005999998953 0.000000000000000
1189.10594766793 0.000000000000000 0.000005999998862 0.000000000000000
1177.88261179553 0.000000000000000 0.000005999998763 0.000000000000000
1167.40754817998 0.000000000000000 0.000005999998661 0.000000000000000
1156.93248456444 0.000000000000000 0.000005999998549 0.000000000000000
1146.45742094889 0.000000000000000 0.000005999998428 0.000000000000000
1135.98235733335 0.000000000000000 0.000005999998294 0.000000000000000
1125.50729371780 0.000000000000000 0.000005999998149 0.000000000000000
1115.03223010225 0.000000000000000 0.000005999997989 0.000000000000000
1104.55716648671 0.000000000000000 0.000005999997814 0.000000000000000
1094.08210287116 0.000000000000000 0.000005999997622 0.000000000000000
1083.60703925562 0.000000000000000 0.000005999997411 0.000000000000000
1073.13197564007 0.000000000000000 0.000005999997179 0.000000000000000
1062.65691202453 0.000000000000000 0.000005999996923 0.000000000000000
1060.81226907879 0.000000000000000 0.000005999996876 0.000000000000000
1058.96762613305 0.000000000000000 0.000005999996828 0.000000000000000
1057.12298318732 0.000000000000000 0.000005999996778 0.000000000000000
1055.27834024158 0.000000000000000 0.000005999996728 0.000000000000000
1051.58905435011 0.000000000000000 0.000005999996626 0.000000000000000
1047.89976845863 0.000000000000000 0.000005999996519 0.000000000000000
1044.21048256716 0.000000000000000 0.000005999996410 0.000000000000000
1040.52119667569 0.000000000000000 0.000005999996296 0.000000000000000
1036.83191078421 0.000000000000000 0.000005999996178 0.000000000000000
1028.60695649454 0.000000000000000 0.000005999995900 0.000000000000000
1020.38200220487 0.000000000000000 0.000005999995600 0.000000000000000
1012.15704791520 0.000000000000000 0.000005999995275 0.000000000000000
1003.93209362553 0.000000000000000 0.000005999994923 0.000000000000000
995.70713933586 0.000000000000000 0.000005999994542 0.000000000000000
987.48218504619 0.000000000000000 0.000005999994129 0.000000000000000
979.25723075651 0.000000000000000 0.000005999993682 0.000000000000000
971.03227646684 0.000000000000000 0.000005999993196 0.000000000000000
962.80732217717 0.000000000000000 0.000005999992669 0.000000000000000
954.58236788750 0.000000000000000 0.000005999992096 0.000000000000000
946.35741359783 0.000000000000000 0.000005999991473 0.000000000000000
938.13245930816 0.000000000000000 0.000005999990795 0.000000000000000
929.90750501849 0.000000000000000 0.000005999990058 0.000000000000000
921.68255072882 0.000000000000000 0.000005999989255 0.000000000000000
913.45759643915 0.000000000000000 0.000005999988379 0.000000000000000
905.23264214948 0.000000000000000 0.000005999987424 0.000000000000000
897.00768785980 0.000000000000000 0.000005999986381 0.000000000000000
888.78273357013 0.000000000000000 0.000005999985242 0.000000000000000
880.55777928046 0.000000000000000 0.000005999983997 0.000000000000000
872.33282499079 0.000000000000000 0.000005999982634 0.000000000000000
864.10787070112 0.000000000000000 0.000005999981143 0.000000000000000
855.88291641145 0.000000000000000 0.000005999979509 0.000000000000000
847.65796212178 0.000000000000000 0.000005999977717 0.000000000000000
840.82345077470 0.000000000000000 0.000005999976097 0.000000000000000
833.98893942763 0.000000000000000 0.000005999974345 0.000000000000000
827.15442808056 0.000000000000000 0.000005999972450 0.000000000000000
820.31991673348 0.000000000000000 0.000005999970400 0.000000000000000
813.48540538641 0.000000000000000 0.000005999968181 0.000000000000000
806.65089403933 0.000000000000000 0.000005999965776 0.000000000000000
799.81638269226 0.000000000000000 0.000005999963170 0.000000000000000
792.98187134518 0.000000000000000 0.000005999960344 0.000000000000000
786.14735999811 0.000000000000000 0.000005999957276 0.000000000000000
779.31284865103 0.000000000000000 0.000005999953945 0.000000000000000
772.47833730396 0.000000000000000 0.000005999950326 0.000000000000000
765.64382595689 0.000000000000000 0.000005999946391 0.000000000000000
758.80931460981 0.000000000000000 0.000005999942110 0.000000000000000
751.97480326274 0.000000000000000 0.000005999937449 0.000000000000000
745.14029191566 0.000000000000000 0.000005999932373 0.000000000000000
738.30578056859 0.000000000000000 0.000005999926839 0.000000000000000
731.47126922151 0.000000000000000 0.000005999920803 0.000000000000000
730.29792626777 0.000000000000000 0.000005999919713 0.000000000000000
729.12458331402 0.000000000000000 0.000005999918606 0.000000000000000
727.95124036028 0.000000000000000 0.000005999917482 0.000000000000000
726.77789740653 0.000000000000000 0.000005999916341 0.000000000000000
724.43121149904 0.000000000000000 0.000005999914008 0.000000000000000
722.08452559154 0.000000000000000 0.000005999911602 0.000000000000000
719.73783968405 0.000000000000000 0.000005999909122 0.000000000000000
717.39115377656 0.000000000000000 0.000005999906566 0.000000000000000
711.22301154141 0.000000000000000 0.000005999899461 0.000000000000000
705.05486930626 0.000000000000000 0.000005999891758 0.000000000000000
698.88672707111 0.000000000000000 0.000005999883402 0.000000000000000
692.71858483596 0.000000000000000 0.000005999874332 0.000000000000000
686.55044260081 0.000000000000000 0.000005999864481 0.000000000000000
681.18783102276 0.000000000000000 0.000005999855225 0.000000000000000
675.82521944471 0.000000000000000 0.000005999845270 0.000000000000000
670.46260786666 0.000000000000000 0.000005999834559 0.000000000000000
665.09999628861 0.000000000000000 0.000005999823028 0.000000000000000
659.73738471056 0.000000000000000 0.000005999810610 0.000000000000000
654.37477313251 0.000000000000000 0.000005999797230 0.000000000000000
649.01216155446 0.000000000000000 0.000005999782806 0.000000000000000
643.64954997641 0.000000000000000 0.000005999767250 0.000000000000000
638.62669564318 0.000000000000000 0.000005999751565 0.000000000000000
633.60384130995 0.000000000000000 0.000005999734715 0.000000000000000
628.58098697671 0.000000000000000 0.000005999716604 0.000000000000000
623.55813264348 0.000000000000000 0.000005999697130 0.000000000000000
618.53527831025 0.000000000000000 0.000005999676181 0.000000000000000
613.51242397701 0.000000000000000 0.000005999653633 0.000000000000000
608.48956964378 0.000000000000000 0.000005999629356 0.000000000000000
603.46671531055 0.000000000000000 0.000005999603203 0.000000000000000
598.44386097732 0.000000000000000 0.000005999575016 0.000000000000000
593.42100664408 0.000000000000000 0.000005999544623 0.000000000000000
588.39815231085 0.000000000000000 0.000005999511834 0.000000000000000
583.37529797762 0.000000000000000 0.000005999476444 0.000000000000000
578.35244364438 0.000000000000000 0.000005999438226 0.000000000000000
574.27974977419 0.000000000000000 0.000005999404990 0.000000000000000
570.95915964928 0.000000000000000 0.000005999376295 0.000000000000000
568.28022827492 0.000000000000000 0.000005999352036 0.000000000000000
566.12186614724 0.000000000000000 0.000005999331736 0.000000000000000
564.38770249495 0.000000000000000 0.000005999314915 0.000000000000000
562.99656081738 0.000000000000000 0.000005999301082 0.000000000000000
561.88205112771 0.000000000000000 0.000005999289773 0.000000000000000
560.98981423662 0.000000000000000 0.000005999280569 0.000000000000000
560.27559618986 0.000000000000000 0.000005999273102 0.000000000000000
559.70343320056 0.000000000000000 0.000005999267052 0.000000000000000
559.24411452194 0.000000000000000 0.000005999262150 0.000000000000000
558.87383794677 0.000000000000000 0.000005999258165 0.000000000000000
558.57299429431 0.000000000000000 0.000005999254903 0.000000000000000
558.32490138288 0.000000000000000 0.000005999252194 0.000000000000000
558.07680847146 0.000000000000000 0.000005999249462 0.000000000000000
557.87469978207 0.000000000000000 0.000005999247215 0.000000000000000
557.70824205412 0.000000000000000 0.000005999245344 0.000000000000000
557.67495050853 0.000000000000000 0.000005999244966 0.000000000000000
557.64165896294 0.000000000000000 0.000005999244588 0.000000000000000
557.60836741735 0.000000000000000 0.000005999244208 0.000000000000000
557.57507587176 0.000000000000000 0.000005999243828 0.000000000000000
557.50849278058 0.000000000000000 0.000005999243063 0.000000000000000
557.44190968940 0.000000000000000 0.000005999242293 0.000000000000000
557.37532659822 0.000000000000000 0.000005999241518 0.000000000000000
557.30874350704 0.000000000000000 0.000005999240740 0.000000000000000
557.24216041586 0.000000000000000 0.000005999239957 0.000000000000000
557.10706004783 0.000000000000000 0.000005999238360 0.000000000000000
556.97195967979 0.000000000000000 0.000005999236752 0.000000000000000
556.83685931176 0.000000000000000 0.000005999235135 0.000000000000000
556.70175894372 0.000000000000000 0.000005999233511 0.000000000000000
556.56665857569 0.000000000000000 0.000005999231880 0.000000000000000
556.31283176758 0.000000000000000 0.000005999228801 0.000000000000000
556.05900495948 0.000000000000000 0.000005999225704 0.000000000000000
555.80517815138 0.000000000000000 0.000005999222590 0.000000000000000
555.55135134327 0.000000000000000 0.000005999219460 0.000000000000000
555.29752453517 0.000000000000000 0.000005999216315 0.000000000000000
554.78127216646 0.000000000000000 0.000005999209872 0.000000000000000
554.26501979776 0.000000000000000 0.000005999203369 0.000000000000000
553.74876742906 0.000000000000000 0.000005999196807 0.000000000000000
553.23251506035 0.000000000000000 0.000005999190186 0.000000000000000
552.71626269165 0.000000000000000 0.000005999183506 0.000000000000000
552.32318286154 0.000000000000000 0.000005999178379 0.000000000000000
551.93010303142 0.000000000000000 0.000005999173219 0.000000000000000
551.65559004436 0.000000000000000 0.000005999169594 0.000000000000000
551.38107705730 0.000000000000000 0.000005999165953 0.000000000000000
551.18564400148 0.000000000000000 0.000005999163350 0.000000000000000
550.99021094566 0.000000000000000 0.000005999160739 0.000000000000000
550.83951075793 0.000000000000000 0.000005999158719 0.000000000000000
550.68881057021 0.000000000000000 0.000005999156695 0.000000000000000
550.53811038248 0.000000000000000 0.000005999154665 0.000000000000000
550.42847992174 0.000000000000000 0.000005999153185 0.000000000000000
550.31884946100 0.000000000000000 0.000005999151702 0.000000000000000
550.20921900026 0.000000000000000 0.000005999150217 0.000000000000000
550.09958853952 0.000000000000000 0.000005999148728 0.000000000000000
549.98995807878 0.000000000000000 0.000005999147237 0.000000000000000
549.88032761804 0.000000000000000 0.000005999145744 0.000000000000000
549.77069715730 0.000000000000000 0.000005999144247 0.000000000000000
549.55143623581 0.000000000000000 0.000005999141246 0.000000000000000
549.33217531433 0.000000000000000 0.000005999138234 0.000000000000000
549.11291439285 0.000000000000000 0.000005999135210 0.000000000000000
548.89365347137 0.000000000000000 0.000005999132175 0.000000000000000
548.57588140377 0.000000000000000 0.000005999127757 0.000000000000000
548.25810933616 0.000000000000000 0.000005999123315 0.000000000000000
547.94033726856 0.000000000000000 0.000005999118849 0.000000000000000
547.62256520096 0.000000000000000 0.000005999114359 0.000000000000000
546.93017148987 0.000000000000000 0.000005999104491 0.000000000000000
546.23777777878 0.000000000000000 0.000005999094508 0.000000000000000
545.74638004125 0.000000000000000 0.000005999087351 0.000000000000000
545.25498230372 0.000000000000000 0.000005999080134 0.000000000000000
544.91583850343 0.000000000000000 0.000005999075118 0.000000000000000
544.57669470314 0.000000000000000 0.000005999070073 0.000000000000000
544.33982884141 0.000000000000000 0.000005999066532 0.000000000000000
544.10296297967 0.000000000000000 0.000005999062977 0.000000000000000
543.93063979993 0.000000000000000 0.000005999060382 0.000000000000000
543.75831662020 0.000000000000000 0.000005999057779 0.000000000000000
543.58599344046 0.000000000000000 0.000005999055169 0.000000000000000
543.41367026072 0.000000000000000 0.000005999052551 0.000000000000000
543.38837926160 0.000000000000000 0.000005999052166 0.000000000000000
543.36308826247 0.000000000000000 0.000005999051781 0.000000000000000
543.33779726335 0.000000000000000 0.000005999051396 0.000000000000000
543.31250626422 0.000000000000000 0.000005999051010 0.000000000000000
543.26192426597 0.000000000000000 0.000005999050239 0.000000000000000
543.21134226772 0.000000000000000 0.000005999049467 0.000000000000000
543.16076026947 0.000000000000000 0.000005999048694 0.000000000000000
543.11017827122 0.000000000000000 0.000005999047921 0.000000000000000
543.05959627297 0.000000000000000 0.000005999047147 0.000000000000000
542.94153644576 0.000000000000000 0.000005999045338 0.000000000000000
542.82347661854 0.000000000000000 0.000005999043534 0.000000000000000
542.70541679133 0.000000000000000 0.000005999041734 0.000000000000000
542.58735696412 0.000000000000000 0.000005999039910 0.000000000000000
542.46929713691 0.000000000000000 0.000005999038088 0.000000000000000
542.18191961460 0.000000000000000 0.000005999033650 0.000000000000000
541.89454209230 0.000000000000000 0.000005999029175 0.000000000000000
541.60716456999 0.000000000000000 0.000005999024677 0.000000000000000
541.31978704769 0.000000000000000 0.000005999020157 0.000000000000000
541.03240952538 0.000000000000000 0.000005999015615 0.000000000000000
540.54645916162 0.000000000000000 0.000005999007884 0.000000000000000
540.06050879786 0.000000000000000 0.000005999000089 0.000000000000000
539.57455843411 0.000000000000000 0.000005998992228 0.000000000000000
539.08860807035 0.000000000000000 0.000005998984302 0.000000000000000
538.54038459370 0.000000000000000 0.000005998975280 0.000000000000000
537.99216111705 0.000000000000000 0.000005998966174 0.000000000000000
537.60631244920 0.000000000000000 0.000005998959713 0.000000000000000
537.29716197598 0.000000000000000 0.000005998954506 0.000000000000000
537.04574585724 0.000000000000000 0.000005998950251 0.000000000000000
536.79432973851 0.000000000000000 0.000005998945977 0.000000000000000
536.59490882635 0.000000000000000 0.000005998942574 0.000000000000000
536.39548791419 0.000000000000000 0.000005998939159 0.000000000000000
536.35560373176 0.000000000000000 0.000005998938475 0.000000000000000
536.31571954933 0.000000000000000 0.000005998937790 0.000000000000000
536.27583536690 0.000000000000000 0.000005998937105 0.000000000000000
536.23595118447 0.000000000000000 0.000005998936419 0.000000000000000
536.15618281960 0.000000000000000 0.000005998935046 0.000000000000000
536.07641445474 0.000000000000000 0.000005998933671 0.000000000000000
535.99664608988 0.000000000000000 0.000005998932295 0.000000000000000
535.91687772502 0.000000000000000 0.000005998930916 0.000000000000000
535.76168193109 0.000000000000000 0.000005998928229 0.000000000000000
535.60648613717 0.000000000000000 0.000005998925534 0.000000000000000
535.45129034325 0.000000000000000 0.000005998922832 0.000000000000000
535.27667072302 0.000000000000000 0.000005998919784 0.000000000000000
535.10205110279 0.000000000000000 0.000005998916726 0.000000000000000
534.92743148257 0.000000000000000 0.000005998913659 0.000000000000000
534.75281186234 0.000000000000000 0.000005998910583 0.000000000000000
534.39910182404 0.000000000000000 0.000005998904323 0.000000000000000
534.04539178575 0.000000000000000 0.000005998898026 0.000000000000000
533.69168174745 0.000000000000000 0.000005998891689 0.000000000000000
533.33797170916 0.000000000000000 0.000005998885314 0.000000000000000
532.66988512847 0.000000000000000 0.000005998873166 0.000000000000000
532.13231172093 0.000000000000000 0.000005998863288 0.000000000000000
531.59473831339 0.000000000000000 0.000005998853318 0.000000000000000
531.22062472292 0.000000000000000 0.000005998846324 0.000000000000000
530.84651113245 0.000000000000000 0.000005998839285 0.000000000000000
530.58651389928 0.000000000000000 0.000005998834367 0.000000000000000
530.32651666611 0.000000000000000 0.000005998829425 0.000000000000000
530.14042604735 0.000000000000000 0.000005998825875 0.000000000000000
529.95433542859 0.000000000000000 0.000005998822313 0.000000000000000
529.80782281283 0.000000000000000 0.000005998819501 0.000000000000000
529.66131019706 0.000000000000000 0.000005998816681 0.000000000000000
529.51479758130 0.000000000000000 0.000005998813855 0.000000000000000
529.41216535072 0.000000000000000 0.000005998811870 0.000000000000000
529.30953312013 0.000000000000000 0.000005998809882 0.000000000000000
529.20690088954 0.000000000000000 0.000005998807891 0.000000000000000
529.10426865895 0.000000000000000 0.000005998805896 0.000000000000000
529.00163642836 0.000000000000000 0.000005998803897 0.000000000000000
528.89900419777 0.000000000000000 0.000005998801895 0.000000000000000
528.79637196719 0.000000000000000 0.000005998799890 0.000000000000000
528.59110750601 0.000000000000000 0.000005998795867 0.000000000000000
528.38584304483 0.000000000000000 0.000005998791831 0.000000000000000
528.18057858366 0.000000000000000 0.000005998787780 0.000000000000000
527.97531412248 0.000000000000000 0.000005998783714 0.000000000000000
527.67058427813 0.000000000000000 0.000005998777652 0.000000000000000
527.36585443377 0.000000000000000 0.000005998771557 0.000000000000000
527.06112458942 0.000000000000000 0.000005998765429 0.000000000000000
526.75639474507 0.000000000000000 0.000005998759269 0.000000000000000
526.10014869503 0.000000000000000 0.000005998745891 0.000000000000000
525.44390264498 0.000000000000000 0.000005998732358 0.000000000000000
524.97064695289 0.000000000000000 0.000005998722502 0.000000000000000
524.49739126080 0.000000000000000 0.000005998712563 0.000000000000000
524.17022792340 0.000000000000000 0.000005998705644 0.000000000000000
523.84306458599 0.000000000000000 0.000005998698685 0.000000000000000
523.61417480617 0.000000000000000 0.000005998693792 0.000000000000000
523.38528502635 0.000000000000000 0.000005998688880 0.000000000000000
523.21794167263 0.000000000000000 0.000005998685276 0.000000000000000
523.05059831891 0.000000000000000 0.000005998681662 0.000000000000000
522.88325496518 0.000000000000000 0.000005998678036 0.000000000000000
522.71591161146 0.000000000000000 0.000005998674400 0.000000000000000
522.60650812684 0.000000000000000 0.000005998672018 0.000000000000000
522.49710464221 0.000000000000000 0.000005998669630 0.000000000000000
522.38770115759 0.000000000000000 0.000005998667238 0.000000000000000
522.27829767296 0.000000000000000 0.000005998664842 0.000000000000000
522.16889418834 0.000000000000000 0.000005998662440 0.000000000000000
522.05949070371 0.000000000000000 0.000005998660035 0.000000000000000
521.95008721909 0.000000000000000 0.000005998657624 0.000000000000000
521.73191676385 0.000000000000000 0.000005998652803 0.000000000000000
521.51374630862 0.000000000000000 0.000005998647964 0.000000000000000
521.29557585338 0.000000000000000 0.000005998643106 0.000000000000000
521.07740539814 0.000000000000000 0.000005998638229 0.000000000000000
520.74876011732 0.000000000000000 0.000005998630847 0.000000000000000
520.42011483649 0.000000000000000 0.000005998623422 0.000000000000000
520.09146955567 0.000000000000000 0.000005998615954 0.000000000000000
519.76282427484 0.000000000000000 0.000005998608442 0.000000000000000
519.11292580219 0.000000000000000 0.000005998593457 0.000000000000000
518.58645071235 0.000000000000000 0.000005998581191 0.000000000000000
518.05997562250 0.000000000000000 0.000005998568809 0.000000000000000
517.69353155353 0.000000000000000 0.000005998560122 0.000000000000000
517.32708748455 0.000000000000000 0.000005998551379 0.000000000000000
517.07227859929 0.000000000000000 0.000005998545265 0.000000000000000
516.81746971404 0.000000000000000 0.000005998539124 0.000000000000000
516.63477411046 0.000000000000000 0.000005998534703 0.000000000000000
516.45207850689 0.000000000000000 0.000005998530268 0.000000000000000
516.30729524621 0.000000000000000 0.000005998526743 0.000000000000000
516.16251198554 0.000000000000000 0.000005998523209 0.000000000000000
516.01772872486 0.000000000000000 0.000005998519666 0.000000000000000
515.99704232540 0.000000000000000 0.000005998519159 0.000000000000000
515.97635592594 0.000000000000000 0.000005998518652 0.000000000000000
515.95566952648 0.000000000000000 0.000005998518144 0.000000000000000
515.91429672755 0.000000000000000 0.000005998517129 0.000000000000000
515.87292392862 0.000000000000000 0.000005998516113 0.000000000000000
515.83155112970 0.000000000000000 0.000005998515096 0.000000000000000
515.79017833077 0.000000000000000 0.000005998514079 0.000000000000000
515.64847168046 0.000000000000000 0.000005998510588 0.000000000000000
515.53962678919 0.000000000000000 0.000005998507901 0.000000000000000
515.43078189791 0.000000000000000 0.000005998505208 0.000000000000000
515.32193700664 0.000000000000000 0.000005998502510 0.000000000000000
515.21309211536 0.000000000000000 0.000005998499807 0.000000000000000
515.01252881116 0.000000000000000 0.000005998494813 0.000000000000000
514.81196550695 0.000000000000000 0.000005998489800 0.000000000000000
514.61140220275 0.000000000000000 0.000005998484770 0.000000000000000
514.41083889855 0.000000000000000 0.000005998479721 0.000000000000000
514.08128324891 0.000000000000000 0.000005998471386 0.000000000000000
513.75172759928 0.000000000000000 0.000005998463002 0.000000000000000
513.42217194965 0.000000000000000 0.000005998454567 0.000000000000000
513.09261630001 0.000000000000000 0.000005998446083 0.000000000000000
512.45324653386 0.000000000000000 0.000005998429478 0.000000000000000
511.93675946597 0.000000000000000 0.000005998415925 0.000000000000000
511.42027239809 0.000000000000000 0.000005998402244 0.000000000000000
511.06072107470 0.000000000000000 0.000005998392645 0.000000000000000
510.70116975130 0.000000000000000 0.000005998382984 0.000000000000000
510.45097371719 0.000000000000000 0.000005998376224 0.000000000000000
510.20077768308 0.000000000000000 0.000005998369433 0.000000000000000
510.02100439075 0.000000000000000 0.000005998364535 0.000000000000000
509.84123109841 0.000000000000000 0.000005998359620 0.000000000000000
509.69760635957 0.000000000000000 0.000005998355683 0.000000000000000
509.55398162073 0.000000000000000 0.000005998351735 0.000000000000000
509.41035688189 0.000000000000000 0.000005998347777 0.000000000000000
509.38853367366 0.000000000000000 0.000005998347174 0.000000000000000
509.36671046544 0.000000000000000 0.000005998346572 0.000000000000000
509.34488725722 0.000000000000000 0.000005998345969 0.000000000000000
509.30124084077 0.000000000000000 0.000005998344763 0.000000000000000
509.25759442432 0.000000000000000 0.000005998343555 0.000000000000000
509.21394800787 0.000000000000000 0.000005998342347 0.000000000000000
509.17030159142 0.000000000000000 0.000005998341138 0.000000000000000
509.05368101256 0.000000000000000 0.000005998337903 0.000000000000000
508.93706043370 0.000000000000000 0.000005998334660 0.000000000000000
508.82043985484 0.000000000000000 0.000005998331411 0.000000000000000
508.70381927598 0.000000000000000 0.000005998328155 0.000000000000000
508.44021238787 0.000000000000000 0.000005998320770 0.000000000000000
508.22097235833 0.000000000000000 0.000005998314601 0.000000000000000
508.00173232880 0.000000000000000 0.000005998308407 0.000000000000000
507.78249229926 0.000000000000000 0.000005998302189 0.000000000000000
507.56325226973 0.000000000000000 0.000005998295946 0.000000000000000
507.16580510540 0.000000000000000 0.000005998284564 0.000000000000000
506.76835794108 0.000000000000000 0.000005998273100 0.000000000000000
506.37091077676 0.000000000000000 0.000005998261552 0.000000000000000
505.97346361243 0.000000000000000 0.000005998249920 0.000000000000000
505.39873473269 0.000000000000000 0.000005998232951 0.000000000000000
504.82400585295 0.000000000000000 0.000005998215802 0.000000000000000
504.38360983470 0.000000000000000 0.000005998202538 0.000000000000000
504.02999742646 0.000000000000000 0.000005998191811 0.000000000000000
503.74345830101 0.000000000000000 0.000005998183067 0.000000000000000
503.50653802593 0.000000000000000 0.000005998175803 0.000000000000000
503.26961775084 0.000000000000000 0.000005998168507 0.000000000000000
503.03269747576 0.000000000000000 0.000005998161179 0.000000000000000
503.00266347074 0.000000000000000 0.000005998160248 0.000000000000000
502.97262946573 0.000000000000000 0.000005998159317 0.000000000000000
502.94259546071 0.000000000000000 0.000005998158384 0.000000000000000
502.91256145569 0.000000000000000 0.000005998157452 0.000000000000000
502.85249344566 0.000000000000000 0.000005998155585 0.000000000000000
502.79242543563 0.000000000000000 0.000005998153716 0.000000000000000
502.73235742559 0.000000000000000 0.000005998151844 0.000000000000000
502.67228941556 0.000000000000000 0.000005998149971 0.000000000000000
502.54429295389 0.000000000000000 0.000005998145973 0.000000000000000
502.41629649222 0.000000000000000 0.000005998141965 0.000000000000000
502.28830003055 0.000000000000000 0.000005998137948 0.000000000000000
502.16030356887 0.000000000000000 0.000005998133922 0.000000000000000
501.90431064553 0.000000000000000 0.000005998125840 0.000000000000000
501.64831772219 0.000000000000000 0.000005998117721 0.000000000000000
501.39232479884 0.000000000000000 0.000005998109562 0.000000000000000
501.13633187550 0.000000000000000 0.000005998101366 0.000000000000000
500.78117372338 0.000000000000000 0.000005998089930 0.000000000000000
500.42601557127 0.000000000000000 0.000005998078419 0.000000000000000
500.07085741915 0.000000000000000 0.000005998066832 0.000000000000000
499.71569926704 0.000000000000000 0.000005998055168 0.000000000000000
499.13219336271 0.000000000000000 0.000005998035839 0.000000000000000
498.54868745838 0.000000000000000 0.000005998016299 0.000000000000000
498.08528905790 0.000000000000000 0.000005998000630 0.000000000000000
497.71239302268 0.000000000000000 0.000005997987923 0.000000000000000
497.41026620951 0.000000000000000 0.000005997977563 0.000000000000000
497.16184244467 0.000000000000000 0.000005997969001 0.000000000000000
496.91341867983 0.000000000000000 0.000005997960399 0.000000000000000
496.71826279665 0.000000000000000 0.000005997953613 0.000000000000000
496.52310691348 0.000000000000000 0.000005997946803 0.000000000000000
496.48407573684 0.000000000000000 0.000005997945438 0.000000000000000
496.44504456020 0.000000000000000 0.000005997944072 0.000000000000000
496.40601338357 0.000000000000000 0.000005997942705 0.000000000000000
496.36698220693 0.000000000000000 0.000005997941337 0.000000000000000
496.28891985366 0.000000000000000 0.000005997938598 0.000000000000000
496.21085750039 0.000000000000000 0.000005997935856 0.000000000000000
496.13279514712 0.000000000000000 0.000005997933109 0.000000000000000
496.05473279385 0.000000000000000 0.000005997930358 0.000000000000000
495.91526759791 0.000000000000000 0.000005997925434 0.000000000000000
495.77580240197 0.000000000000000 0.000005997920496 0.000000000000000
495.63633720604 0.000000000000000 0.000005997915546 0.000000000000000
495.46573982470 0.000000000000000 0.000005997909473 0.000000000000000
495.29514244336 0.000000000000000 0.000005997903381 0.000000000000000
495.12454506202 0.000000000000000 0.000005997897270 0.000000000000000
494.95394768068 0.000000000000000 0.000005997891139 0.000000000000000
494.62197669838 0.000000000000000 0.000005997879152 0.000000000000000
494.29000571608 0.000000000000000 0.000005997867091 0.000000000000000
493.95803473379 0.000000000000000 0.000005997854954 0.000000000000000
493.62606375149 0.000000000000000 0.000005997842742 0.000000000000000
493.02266554224 0.000000000000000 0.000005997820349 0.000000000000000
492.54004430389 0.000000000000000 0.000005997802254 0.000000000000000
492.05742306555 0.000000000000000 0.000005997783995 0.000000000000000
491.72118069135 0.000000000000000 0.000005997771175 0.000000000000000
491.38493831714 0.000000000000000 0.000005997758274 0.000000000000000
491.15020382088 0.000000000000000 0.000005997749219 0.000000000000000
490.91546932462 0.000000000000000 0.000005997740124 0.000000000000000
490.74518981135 0.000000000000000 0.000005997733500 0.000000000000000
490.57491029809 0.000000000000000 0.000005997726856 0.000000000000000
490.43352025944 0.000000000000000 0.000005997721323 0.000000000000000
490.29213022080 0.000000000000000 0.000005997715775 0.000000000000000
490.17443712925 0.000000000000000 0.000005997711145 0.000000000000000
490.15089851094 0.000000000000000 0.000005997710218 0.000000000000000
490.12735989263 0.000000000000000 0.000005997709290 0.000000000000000
490.10382127432 0.000000000000000 0.000005997708363 0.000000000000000
490.05674403770 0.000000000000000 0.000005997706505 0.000000000000000
490.00966680109 0.000000000000000 0.000005997704647 0.000000000000000
489.96258956447 0.000000000000000 0.000005997702786 0.000000000000000
489.91551232785 0.000000000000000 0.000005997700924 0.000000000000000
489.81325345472 0.000000000000000 0.000005997696874 0.000000000000000
489.71099458159 0.000000000000000 0.000005997692815 0.000000000000000
489.60873570846 0.000000000000000 0.000005997688749 0.000000000000000
489.50647683533 0.000000000000000 0.000005997684675 0.000000000000000
489.20697961888 0.000000000000000 0.000005997672698 0.000000000000000
488.98581500419 0.000000000000000 0.000005997663810 0.000000000000000
488.76465038951 0.000000000000000 0.000005997654884 0.000000000000000
488.54348577482 0.000000000000000 0.000005997645921 0.000000000000000
488.32232116014 0.000000000000000 0.000005997636920 0.000000000000000
487.91675559945 0.000000000000000 0.000005997620316 0.000000000000000
487.51119003875 0.000000000000000 0.000005997603583 0.000000000000000
487.10562447806 0.000000000000000 0.000005997586721 0.000000000000000
486.70005891737 0.000000000000000 0.000005997569728 0.000000000000000
486.17105718875 0.000000000000000 0.000005997547365 0.000000000000000
485.64205546013 0.000000000000000 0.000005997524774 0.000000000000000
485.24910729711 0.000000000000000 0.000005997507845 0.000000000000000
484.93337923534 0.000000000000000 0.000005997494151 0.000000000000000
484.67636307329 0.000000000000000 0.000005997482942 0.000000000000000
484.41934691124 0.000000000000000 0.000005997471677 0.000000000000000
484.22436747564 0.000000000000000 0.000005997463094 0.000000000000000
484.02938804005 0.000000000000000 0.000005997454480 0.000000000000000
483.99498776176 0.000000000000000 0.000005997452957 0.000000000000000
483.96058748348 0.000000000000000 0.000005997451432 0.000000000000000
483.92618720519 0.000000000000000 0.000005997449907 0.000000000000000
483.89178692691 0.000000000000000 0.000005997448381 0.000000000000000
483.82298637034 0.000000000000000 0.000005997445325 0.000000000000000
483.75418581377 0.000000000000000 0.000005997442266 0.000000000000000
483.68538525720 0.000000000000000 0.000005997439203 0.000000000000000
483.61658470063 0.000000000000000 0.000005997436135 0.000000000000000
483.54778414407 0.000000000000000 0.000005997433063 0.000000000000000
483.40982283461 0.000000000000000 0.000005997426892 0.000000000000000
483.27186152515 0.000000000000000 0.000005997420704 0.000000000000000
483.13390021569 0.000000000000000 0.000005997414500 0.000000000000000
482.99593890623 0.000000000000000 0.000005997408279 0.000000000000000
482.85797759677 0.000000000000000 0.000005997402042 0.000000000000000
482.60984543422 0.000000000000000 0.000005997390783 0.000000000000000
482.36171327167 0.000000000000000 0.000005997379469 0.000000000000000
482.11358110913 0.000000000000000 0.000005997368101 0.000000000000000
481.86544894658 0.000000000000000 0.000005997356679 0.000000000000000
481.61731678403 0.000000000000000 0.000005997345202 0.000000000000000
481.10332971241 0.000000000000000 0.000005997321252 0.000000000000000
480.58934264079 0.000000000000000 0.000005997297063 0.000000000000000
480.07535556916 0.000000000000000 0.000005997272633 0.000000000000000
479.68504213687 0.000000000000000 0.000005997253917 0.000000000000000
479.29472870457 0.000000000000000 0.000005997235060 0.000000000000000
479.02247496336 0.000000000000000 0.000005997221821 0.000000000000000
478.75022122215 0.000000000000000 0.000005997208512 0.000000000000000
478.55679012494 0.000000000000000 0.000005997199014 0.000000000000000
478.36335902772 0.000000000000000 0.000005997189480 0.000000000000000
478.21507387910 0.000000000000000 0.000005997182146 0.000000000000000
478.06678873048 0.000000000000000 0.000005997174792 0.000000000000000
477.91850358185 0.000000000000000 0.000005997167416 0.000000000000000
477.80904754886 0.000000000000000 0.000005997161958 0.000000000000000
477.69959151588 0.000000000000000 0.000005997156488 0.000000000000000
477.59013548289 0.000000000000000 0.000005997151007 0.000000000000000
477.48067944990 0.000000000000000 0.000005997145514 0.000000000000000
477.37122341691 0.000000000000000 0.000005997140010 0.000000000000000
477.26176738392 0.000000000000000 0.000005997134494 0.000000000000000
477.15231135094 0.000000000000000 0.000005997128966 0.000000000000000
476.93339928496 0.000000000000000 0.000005997117874 0.000000000000000
476.71448721899 0.000000000000000 0.000005997106735 0.000000000000000
476.49557515301 0.000000000000000 0.000005997095548 0.000000000000000
476.27666308704 0.000000000000000 0.000005997084314 0.000000000000000
475.96121276672 0.000000000000000 0.000005997068040 0.000000000000000
475.64576244641 0.000000000000000 0.000005997051665 0.000000000000000
475.33031212610 0.000000000000000 0.000005997035189 0.000000000000000
475.01486180579 0.000000000000000 0.000005997018610 0.000000000000000
474.44847648322 0.000000000000000 0.000005996988585 0.000000000000000
473.99623487776 0.000000000000000 0.000005996964369 0.000000000000000
473.54399327230 0.000000000000000 0.000005996939937 0.000000000000000
473.22844328556 0.000000000000000 0.000005996922760 0.000000000000000
472.91289329883 0.000000000000000 0.000005996905476 0.000000000000000
472.69157130896 0.000000000000000 0.000005996893289 0.000000000000000
472.47024931910 0.000000000000000 0.000005996881049 0.000000000000000
472.30747134336 0.000000000000000 0.000005996872012 0.000000000000000
472.14469336762 0.000000000000000 0.000005996862946 0.000000000000000
471.98191539188 0.000000000000000 0.000005996853851 0.000000000000000
471.81913741614 0.000000000000000 0.000005996844727 0.000000000000000
471.79833612680 0.000000000000000 0.000005996843559 0.000000000000000
471.77753483745 0.000000000000000 0.000005996842390 0.000000000000000
471.75673354811 0.000000000000000 0.000005996841221 0.000000000000000
471.71513096942 0.000000000000000 0.000005996838881 0.000000000000000
471.67352839073 0.000000000000000 0.000005996836540 0.000000000000000
471.63192581204 0.000000000000000 0.000005996834197 0.000000000000000
471.59032323336 0.000000000000000 0.000005996831851 0.000000000000000
471.46802588864 0.000000000000000 0.000005996824946 0.000000000000000
471.34572854393 0.000000000000000 0.000005996818023 0.000000000000000
471.22343119921 0.000000000000000 0.000005996811085 0.000000000000000
471.10113385450 0.000000000000000 0.000005996804129 0.000000000000000
470.83035244003 0.000000000000000 0.000005996788668 0.000000000000000
470.60882207422 0.000000000000000 0.000005996775957 0.000000000000000
470.38729170842 0.000000000000000 0.000005996763190 0.000000000000000
470.16576134262 0.000000000000000 0.000005996750367 0.000000000000000
469.94423097681 0.000000000000000 0.000005996737487 0.000000000000000
469.53881166277 0.000000000000000 0.000005996713769 0.000000000000000
469.13339234872 0.000000000000000 0.000005996689858 0.000000000000000
468.72797303467 0.000000000000000 0.000005996665754 0.000000000000000
468.32255372062 0.000000000000000 0.000005996641453 0.000000000000000
467.83136706364 0.000000000000000 0.000005996611747 0.000000000000000
467.34018040666 0.000000000000000 0.000005996581747 0.000000000000000
466.98337018299 0.000000000000000 0.000005996559769 0.000000000000000
466.69576898250 0.000000000000000 0.000005996541938 0.000000000000000
466.45970999543 0.000000000000000 0.000005996527227 0.000000000000000
466.22365100837 0.000000000000000 0.000005996512445 0.000000000000000
465.98759202130 0.000000000000000 0.000005996497593 0.000000000000000
465.95713112868 0.000000000000000 0.000005996495672 0.000000000000000
465.92667023605 0.000000000000000 0.000005996493749 0.000000000000000
465.89620934343 0.000000000000000 0.000005996491825 0.000000000000000
465.86574845081 0.000000000000000 0.000005996489900 0.000000000000000
465.80482666557 0.000000000000000 0.000005996486046 0.000000000000000
465.74390488032 0.000000000000000 0.000005996482188 0.000000000000000
465.68298309508 0.000000000000000 0.000005996478325 0.000000000000000
465.62206130984 0.000000000000000 0.000005996474457 0.000000000000000
465.56113952459 0.000000000000000 0.000005996470584 0.000000000000000
465.45465087931 0.000000000000000 0.000005996463804 0.000000000000000
465.34816223402 0.000000000000000 0.000005996457009 0.000000000000000
465.24167358874 0.000000000000000 0.000005996450200 0.000000000000000
465.13518494346 0.000000000000000 0.000005996443376 0.000000000000000
465.02869629817 0.000000000000000 0.000005996436537 0.000000000000000
464.80427904587 0.000000000000000 0.000005996422077 0.000000000000000
464.57986179358 0.000000000000000 0.000005996407551 0.000000000000000
464.35544454128 0.000000000000000 0.000005996392959 0.000000000000000
464.13102728898 0.000000000000000 0.000005996378301 0.000000000000000
463.90661003668 0.000000000000000 0.000005996363577 0.000000000000000
463.50626830338 0.000000000000000 0.000005996337143 0.000000000000000
463.10592657007 0.000000000000000 0.000005996310494 0.000000000000000
462.70558483677 0.000000000000000 0.000005996283628 0.000000000000000
462.30524310346 0.000000000000000 0.000005996256542 0.000000000000000
461.83766755213 0.000000000000000 0.000005996224628 0.000000000000000
461.37009200080 0.000000000000000 0.000005996192409 0.000000000000000
461.03386173896 0.000000000000000 0.000005996169050 0.000000000000000
460.76190194645 0.000000000000000 0.000005996150038 0.000000000000000
460.53691254829 0.000000000000000 0.000005996134231 0.000000000000000
460.31192315013 0.000000000000000 0.000005996118350 0.000000000000000
460.08693375197 0.000000000000000 0.000005996102397 0.000000000000000
460.05469140727 0.000000000000000 0.000005996100105 0.000000000000000
460.02244906257 0.000000000000000 0.000005996097811 0.000000000000000
459.99020671787 0.000000000000000 0.000005996095516 0.000000000000000
459.95796437317 0.000000000000000 0.000005996093219 0.000000000000000
459.89347968377 0.000000000000000 0.000005996088621 0.000000000000000
459.82899499437 0.000000000000000 0.000005996084017 0.000000000000000
459.76451030497 0.000000000000000 0.000005996079407 0.000000000000000
459.70002561557 0.000000000000000 0.000005996074791 0.000000000000000
459.63554092617 0.000000000000000 0.000005996070169 0.000000000000000
459.48380780551 0.000000000000000 0.000005996059269 0.000000000000000
459.33207468486 0.000000000000000 0.000005996048335 0.000000000000000
459.18034156420 0.000000000000000 0.000005996037367 0.000000000000000
459.02860844354 0.000000000000000 0.000005996026365 0.000000000000000
458.87687532289 0.000000000000000 0.000005996015329 0.000000000000000
458.62172640593 0.000000000000000 0.000005995996693 0.000000000000000
458.36657748896 0.000000000000000 0.000005995977960 0.000000000000000
458.11142857200 0.000000000000000 0.000005995959128 0.000000000000000
457.85627965504 0.000000000000000 0.000005995940197 0.000000000000000
457.60113073808 0.000000000000000 0.000005995921166 0.000000000000000
457.07547549926 0.000000000000000 0.000005995881643 0.000000000000000
456.54982026045 0.000000000000000 0.000005995841689 0.000000000000000
456.14623792560 0.000000000000000 0.000005995810718 0.000000000000000
455.74265559075 0.000000000000000 0.000005995779487 0.000000000000000
455.46093646721 0.000000000000000 0.000005995757532 0.000000000000000
455.17921734368 0.000000000000000 0.000005995735448 0.000000000000000
454.97912040442 0.000000000000000 0.000005995719684 0.000000000000000
454.77902346516 0.000000000000000 0.000005995703854 0.000000000000000
454.62582255947 0.000000000000000 0.000005995691690 0.000000000000000
454.47262165377 0.000000000000000 0.000005995679487 0.000000000000000
454.31942074808 0.000000000000000 0.000005995667245 0.000000000000000
454.20590287540 0.000000000000000 0.000005995658149 0.000000000000000
454.09238500271 0.000000000000000 0.000005995649032 0.000000000000000
453.97886713002 0.000000000000000 0.000005995639893 0.000000000000000
453.86534925733 0.000000000000000 0.000005995630733 0.000000000000000
453.75183138464 0.000000000000000 0.000005995621551 0.000000000000000
453.63831351195 0.000000000000000 0.000005995612348 0.000000000000000
453.52479563927 0.000000000000000 0.000005995603123 0.000000000000000
453.29775989389 0.000000000000000 0.000005995584607 0.000000000000000
453.07072414851 0.000000000000000 0.000005995566004 0.000000000000000
452.84368840314 0.000000000000000 0.000005995547312 0.000000000000000
452.61665265776 0.000000000000000 0.000005995528531 0.000000000000000
452.28991435811 0.000000000000000 0.000005995501347 0.000000000000000
451.96317605845 0.000000000000000 0.000005995473975 0.000000000000000
451.63643775880 0.000000000000000 0.000005995446416 0.000000000000000
451.30969945915 0.000000000000000 0.000005995418668 0.000000000000000
450.79752530233 0.000000000000000 0.000005995374786 0.000000000000000
450.28535114551 0.000000000000000 0.000005995330430 0.000000000000000
449.88187959636 0.000000000000000 0.000005995295150 0.000000000000000
449.55571150055 0.000000000000000 0.000005995266409 0.000000000000000
449.28877156608 0.000000000000000 0.000005995242740 0.000000000000000
449.02183163161 0.000000000000000 0.000005995218937 0.000000000000000
448.81791619713 0.000000000000000 0.000005995200663 0.000000000000000
448.61400076264 0.000000000000000 0.000005995182311 0.000000000000000
448.57682416363 0.000000000000000 0.000005995178957 0.000000000000000
448.53964756461 0.000000000000000 0.000005995175600 0.000000000000000
448.50247096560 0.000000000000000 0.000005995172240 0.000000000000000
448.46529436658 0.000000000000000 0.000005995168878 0.000000000000000
448.39094116856 0.000000000000000 0.000005995162146 0.000000000000000
448.31658797053 0.000000000000000 0.000005995155403 0.000000000000000
448.24223477250 0.000000000000000 0.000005995148649 0.000000000000000
448.16788157447 0.000000000000000 0.000005995141885 0.000000000000000
448.09352837644 0.000000000000000 0.000005995135111 0.000000000000000
447.95832339050 0.000000000000000 0.000005995122764 0.000000000000000
447.82311840457 0.000000000000000 0.000005995110382 0.000000000000000
447.68791341863 0.000000000000000 0.000005995097965 0.000000000000000
447.55270843269 0.000000000000000 0.000005995085512 0.000000000000000
447.41750344675 0.000000000000000 0.000005995073024 0.000000000000000
447.15883351815 0.000000000000000 0.000005995049031 0.000000000000000
446.90016358954 0.000000000000000 0.000005995024906 0.000000000000000
446.64149366093 0.000000000000000 0.000005995000647 0.000000000000000
446.38282373233 0.000000000000000 0.000005994976255 0.000000000000000
446.12415380372 0.000000000000000 0.000005994951729 0.000000000000000
445.60312865408 0.000000000000000 0.000005994901913 0.000000000000000
445.08210350445 0.000000000000000 0.000005994851540 0.000000000000000
444.56107835481 0.000000000000000 0.000005994800603 0.000000000000000
444.17908517822 0.000000000000000 0.000005994762895 0.000000000000000
443.86972644871 0.000000000000000 0.000005994732130 0.000000000000000
443.61651007925 0.000000000000000 0.000005994706796 0.000000000000000
443.36329370980 0.000000000000000 0.000005994681324 0.000000000000000
443.15334418961 0.000000000000000 0.000005994660099 0.000000000000000
442.98677924649 0.000000000000000 0.000005994643192 0.000000000000000
442.95346625786 0.000000000000000 0.000005994639803 0.000000000000000
442.92015326924 0.000000000000000 0.000005994636412 0.000000000000000
442.88684028061 0.000000000000000 0.000005994633019 0.000000000000000
442.82021430337 0.000000000000000 0.000005994626224 0.000000000000000
442.75358832612 0.000000000000000 0.000005994619420 0.000000000000000
442.68696234887 0.000000000000000 0.000005994612607 0.000000000000000
442.62033637162 0.000000000000000 0.000005994605783 0.000000000000000
442.51398228002 0.000000000000000 0.000005994594871 0.000000000000000
442.40762818842 0.000000000000000 0.000005994583934 0.000000000000000
442.30127409681 0.000000000000000 0.000005994572971 0.000000000000000
442.19492000521 0.000000000000000 0.000005994561984 0.000000000000000
441.97195933969 0.000000000000000 0.000005994538868 0.000000000000000
441.74899867418 0.000000000000000 0.000005994515640 0.000000000000000
441.52603800866 0.000000000000000 0.000005994492300 0.000000000000000
441.30307734315 0.000000000000000 0.000005994468848 0.000000000000000
440.96511004156 0.000000000000000 0.000005994433082 0.000000000000000
440.62714273997 0.000000000000000 0.000005994397052 0.000000000000000
440.28917543838 0.000000000000000 0.000005994360758 0.000000000000000
439.95120813679 0.000000000000000 0.000005994324196 0.000000000000000
439.46972404481 0.000000000000000 0.000005994271642 0.000000000000000
438.98823995283 0.000000000000000 0.000005994218535 0.000000000000000
438.61773917114 0.000000000000000 0.000005994177287 0.000000000000000
438.31731003034 0.000000000000000 0.000005994143594 0.000000000000000
438.06921914533 0.000000000000000 0.000005994115604 0.000000000000000
437.82112826032 0.000000000000000 0.000005994087462 0.000000000000000
437.57303737531 0.000000000000000 0.000005994059167 0.000000000000000
437.54067806003 0.000000000000000 0.000005994055465 0.000000000000000
437.50831874476 0.000000000000000 0.000005994051760 0.000000000000000
437.47595942948 0.000000000000000 0.000005994048053 0.000000000000000
437.44360011420 0.000000000000000 0.000005994044343 0.000000000000000
437.37888148364 0.000000000000000 0.000005994036916 0.000000000000000
437.31416285309 0.000000000000000 0.000005994029478 0.000000000000000
437.24944422253 0.000000000000000 0.000005994022029 0.000000000000000
437.18472559197 0.000000000000000 0.000005994014570 0.000000000000000
437.12000696142 0.000000000000000 0.000005994007101 0.000000000000000
437.00517158014 0.000000000000000 0.000005993993821 0.000000000000000
436.89033619886 0.000000000000000 0.000005993980508 0.000000000000000
436.77550081759 0.000000000000000 0.000005993967161 0.000000000000000
436.66066543631 0.000000000000000 0.000005993953781 0.000000000000000
436.54583005503 0.000000000000000 0.000005993940366 0.000000000000000
436.29165076040 0.000000000000000 0.000005993910555 0.000000000000000
436.03747146576 0.000000000000000 0.000005993880576 0.000000000000000
435.78329217112 0.000000000000000 0.000005993850428 0.000000000000000
435.52911287648 0.000000000000000 0.000005993820112 0.000000000000000
435.27493358185 0.000000000000000 0.000005993789625 0.000000000000000
434.82878548092 0.000000000000000 0.000005993735696 0.000000000000000
434.38263737999 0.000000000000000 0.000005993681233 0.000000000000000
433.93648927907 0.000000000000000 0.000005993626229 0.000000000000000
433.59126274503 0.000000000000000 0.000005993583291 0.000000000000000
433.24603621100 0.000000000000000 0.000005993540024 0.000000000000000
433.00232904986 0.000000000000000 0.000005993509279 0.000000000000000
432.75862188872 0.000000000000000 0.000005993478367 0.000000000000000
432.58012417903 0.000000000000000 0.000005993455619 0.000000000000000
432.40162646933 0.000000000000000 0.000005993432781 0.000000000000000
432.22312875964 0.000000000000000 0.000005993409852 0.000000000000000
432.04463104995 0.000000000000000 0.000005993386832 0.000000000000000
431.92928501229 0.000000000000000 0.000005993371908 0.000000000000000
431.81393897463 0.000000000000000 0.000005993356945 0.000000000000000
431.69859293697 0.000000000000000 0.000005993341944 0.000000000000000
431.58324689932 0.000000000000000 0.000005993326905 0.000000000000000
431.46790086166 0.000000000000000 0.000005993311826 0.000000000000000
431.35255482400 0.000000000000000 0.000005993296709 0.000000000000000
431.23720878634 0.000000000000000 0.000005993281553 0.000000000000000
431.00651671103 0.000000000000000 0.000005993251123 0.000000000000000
430.77582463571 0.000000000000000 0.000005993220536 0.000000000000000
430.54513256040 0.000000000000000 0.000005993189789 0.000000000000000
430.31444048508 0.000000000000000 0.000005993158884 0.000000000000000
429.96729049487 0.000000000000000 0.000005993112073 0.000000000000000
429.62014050466 0.000000000000000 0.000005993064895 0.000000000000000
429.27299051446 0.000000000000000 0.000005993017347 0.000000000000000
428.92584052425 0.000000000000000 0.000005992969426 0.000000000000000
428.47578830661 0.000000000000000 0.000005992906737 0.000000000000000
428.02573608896 0.000000000000000 0.000005992843407 0.000000000000000
427.68755624596 0.000000000000000 0.000005992795392 0.000000000000000
427.41171325991 0.000000000000000 0.000005992755955 0.000000000000000
427.13587027386 0.000000000000000 0.000005992716270 0.000000000000000
426.92177919807 0.000000000000000 0.000005992685297 0.000000000000000
426.70768812229 0.000000000000000 0.000005992654174 0.000000000000000
426.66486990713 0.000000000000000 0.000005992647931 0.000000000000000
426.62205169197 0.000000000000000 0.000005992641682 0.000000000000000
426.57923347682 0.000000000000000 0.000005992635428 0.000000000000000
426.53641526166 0.000000000000000 0.000005992629167 0.000000000000000
426.45077883134 0.000000000000000 0.000005992616626 0.000000000000000
426.36514240103 0.000000000000000 0.000005992604062 0.000000000000000
426.27950597072 0.000000000000000 0.000005992591473 0.000000000000000
426.19386954040 0.000000000000000 0.000005992578860 0.000000000000000
426.04063549825 0.000000000000000 0.000005992556228 0.000000000000000
425.88740145610 0.000000000000000 0.000005992533518 0.000000000000000
425.73416741395 0.000000000000000 0.000005992510728 0.000000000000000
425.54696182751 0.000000000000000 0.000005992482778 0.000000000000000
425.35975624106 0.000000000000000 0.000005992454707 0.000000000000000
425.17255065462 0.000000000000000 0.000005992426517 0.000000000000000
424.98534506817 0.000000000000000 0.000005992398205 0.000000000000000
424.62212645832 0.000000000000000 0.000005992342926 0.000000000000000
424.25890784846 0.000000000000000 0.000005992287186 0.000000000000000
423.89568923860 0.000000000000000 0.000005992230978 0.000000000000000
423.53247062874 0.000000000000000 0.000005992174299 0.000000000000000
423.09565004422 0.000000000000000 0.000005992105503 0.000000000000000
422.65882945970 0.000000000000000 0.000005992036010 0.000000000000000
422.33766248960 0.000000000000000 0.000005991984468 0.000000000000000
422.07453284474 0.000000000000000 0.000005991941953 0.000000000000000
421.81140319988 0.000000000000000 0.000005991899179 0.000000000000000
421.54827355502 0.000000000000000 0.000005991856144 0.000000000000000
421.51498526129 0.000000000000000 0.000005991850681 0.000000000000000
421.48169696755 0.000000000000000 0.000005991845213 0.000000000000000
421.44840867382 0.000000000000000 0.000005991839742 0.000000000000000
421.41512038008 0.000000000000000 0.000005991834266 0.000000000000000
421.34854379262 0.000000000000000 0.000005991823302 0.000000000000000
421.28196720515 0.000000000000000 0.000005991812322 0.000000000000000
421.21539061768 0.000000000000000 0.000005991801324 0.000000000000000
421.14881403021 0.000000000000000 0.000005991790309 0.000000000000000
421.08223744275 0.000000000000000 0.000005991779278 0.000000000000000
420.96623622103 0.000000000000000 0.000005991760016 0.000000000000000
420.85023499931 0.000000000000000 0.000005991740702 0.000000000000000
420.73423377759 0.000000000000000 0.000005991721337 0.000000000000000
420.61823255587 0.000000000000000 0.000005991701919 0.000000000000000
420.50223133415 0.000000000000000 0.000005991682449 0.000000000000000
420.38623011243 0.000000000000000 0.000005991662926 0.000000000000000
420.11758780597 0.000000000000000 0.000005991617511 0.000000000000000
419.84894549952 0.000000000000000 0.000005991571811 0.000000000000000
419.58030319307 0.000000000000000 0.000005991525823 0.000000000000000
419.31166088661 0.000000000000000 0.000005991479545 0.000000000000000
419.04301858016 0.000000000000000 0.000005991432976 0.000000000000000
418.55438605886 0.000000000000000 0.000005991347516 0.000000000000000
418.06575353755 0.000000000000000 0.000005991261070 0.000000000000000
417.57712101625 0.000000000000000 0.000005991173626 0.000000000000000
417.23521621484 0.000000000000000 0.000005991111838 0.000000000000000
416.95650126289 0.000000000000000 0.000005991061101 0.000000000000000
416.67778631093 0.000000000000000 0.000005991010028 0.000000000000000
416.45846064513 0.000000000000000 0.000005990969602 0.000000000000000
416.23913497933 0.000000000000000 0.000005990928965 0.000000000000000
416.19526984617 0.000000000000000 0.000005990920813 0.000000000000000
416.15140471301 0.000000000000000 0.000005990912652 0.000000000000000
416.10753957985 0.000000000000000 0.000005990904483 0.000000000000000
416.06367444669 0.000000000000000 0.000005990896305 0.000000000000000
415.97594418037 0.000000000000000 0.000005990879924 0.000000000000000
415.88821391405 0.000000000000000 0.000005990863509 0.000000000000000
415.80048364773 0.000000000000000 0.000005990847060 0.000000000000000
415.71275338141 0.000000000000000 0.000005990830577 0.000000000000000
415.55554738560 0.000000000000000 0.000005990800955 0.000000000000000
415.39834138980 0.000000000000000 0.000005990771223 0.000000000000000
415.24113539399 0.000000000000000 0.000005990741379 0.000000000000000
415.05105799909 0.000000000000000 0.000005990705146 0.000000000000000
414.86098060419 0.000000000000000 0.000005990668749 0.000000000000000
414.67090320929 0.000000000000000 0.000005990632187 0.000000000000000
414.48082581439 0.000000000000000 0.000005990595460 0.000000000000000
414.10288395820 0.000000000000000 0.000005990521935 0.000000000000000
413.72494210200 0.000000000000000 0.000005990447744 0.000000000000000
413.34700024580 0.000000000000000 0.000005990372880 0.000000000000000
412.96905838961 0.000000000000000 0.000005990297335 0.000000000000000
412.59111653341 0.000000000000000 0.000005990221101 0.000000000000000
412.31052582181 0.000000000000000 0.000005990164055 0.000000000000000
412.02993511022 0.000000000000000 0.000005990106623 0.000000000000000
411.82747247327 0.000000000000000 0.000005990064940 0.000000000000000
411.62500983633 0.000000000000000 0.000005990023054 0.000000000000000
411.46371703913 0.000000000000000 0.000005989989539 0.000000000000000
411.30242424194 0.000000000000000 0.000005989955894 0.000000000000000
411.14113144474 0.000000000000000 0.000005989922118 0.000000000000000
411.11726872654 0.000000000000000 0.000005989917109 0.000000000000000
411.09340600834 0.000000000000000 0.000005989912098 0.000000000000000
411.06954329014 0.000000000000000 0.000005989907084 0.000000000000000
411.02181785374 0.000000000000000 0.000005989897048 0.000000000000000
410.97409241735 0.000000000000000 0.000005989887000 0.000000000000000
410.92636698095 0.000000000000000 0.000005989876940 0.000000000000000
410.87864154455 0.000000000000000 0.000005989866869 0.000000000000000
410.73974286869 0.000000000000000 0.000005989837492 0.000000000000000
410.60084419283 0.000000000000000 0.000005989808017 0.000000000000000
410.46194551698 0.000000000000000 0.000005989778443 0.000000000000000
410.32304684112 0.000000000000000 0.000005989748769 0.000000000000000
410.01462060775 0.000000000000000 0.000005989682521 0.000000000000000
409.76482920614 0.000000000000000 0.000005989628502 0.000000000000000
409.51503780453 0.000000000000000 0.000005989574155 0.000000000000000
409.26524640292 0.000000000000000 0.000005989519477 0.000000000000000
409.01545500131 0.000000000000000 0.000005989464465 0.000000000000000
408.55601873458 0.000000000000000 0.000005989362403 0.000000000000000
408.09658246784 0.000000000000000 0.000005989259190 0.000000000000000
407.73697823606 0.000000000000000 0.000005989177591 0.000000000000000
407.37737400428 0.000000000000000 0.000005989095270 0.000000000000000
407.12318694756 0.000000000000000 0.000005989036641 0.000000000000000
406.86899989083 0.000000000000000 0.000005988977645 0.000000000000000
406.68253638400 0.000000000000000 0.000005988934133 0.000000000000000
406.49607287717 0.000000000000000 0.000005988890420 0.000000000000000
406.30960937033 0.000000000000000 0.000005988846507 0.000000000000000
406.12314586350 0.000000000000000 0.000005988802393 0.000000000000000
406.00431856587 0.000000000000000 0.000005988774174 0.000000000000000
405.88549126823 0.000000000000000 0.000005988745873 0.000000000000000
405.76666397060 0.000000000000000 0.000005988717489 0.000000000000000
405.64783667297 0.000000000000000 0.000005988689023 0.000000000000000
405.52900937533 0.000000000000000 0.000005988660473 0.000000000000000
405.41018207770 0.000000000000000 0.000005988631839 0.000000000000000
405.29135478007 0.000000000000000 0.000005988603121 0.000000000000000
405.05370018480 0.000000000000000 0.000005988545431 0.000000000000000
404.81604558953 0.000000000000000 0.000005988487400 0.000000000000000
404.57839099426 0.000000000000000 0.000005988429027 0.000000000000000
404.34073639900 0.000000000000000 0.000005988370308 0.000000000000000
403.98255678432 0.000000000000000 0.000005988281152 0.000000000000000
403.62437716965 0.000000000000000 0.000005988191197 0.000000000000000
403.26619755498 0.000000000000000 0.000005988100435 0.000000000000000
402.90801794031 0.000000000000000 0.000005988008857 0.000000000000000
402.54983832564 0.000000000000000 0.000005987916455 0.000000000000000
402.27926633384 0.000000000000000 0.000005987846101 0.000000000000000
402.00869434204 0.000000000000000 0.000005987775269 0.000000000000000
401.81138384318 0.000000000000000 0.000005987723311 0.000000000000000
401.61407334432 0.000000000000000 0.000005987671095 0.000000000000000
401.45084000595 0.000000000000000 0.000005987627701 0.000000000000000
401.28760666757 0.000000000000000 0.000005987584129 0.000000000000000
401.12437332919 0.000000000000000 0.000005987540379 0.000000000000000
401.09172666152 0.000000000000000 0.000005987531607 0.000000000000000
401.05907999384 0.000000000000000 0.000005987522828 0.000000000000000
401.02643332617 0.000000000000000 0.000005987514042 0.000000000000000
400.96113999082 0.000000000000000 0.000005987496448 0.000000000000000
400.89584665547 0.000000000000000 0.000005987478826 0.000000000000000
400.83055332012 0.000000000000000 0.000005987461174 0.000000000000000
400.76525998477 0.000000000000000 0.000005987443494 0.000000000000000
400.63363889320 0.000000000000000 0.000005987407764 0.000000000000000
400.50201780164 0.000000000000000 0.000005987371916 0.000000000000000
400.37039671008 0.000000000000000 0.000005987335949 0.000000000000000
400.23877561851 0.000000000000000 0.000005987299862 0.000000000000000
400.10715452695 0.000000000000000 0.000005987263654 0.000000000000000
399.72703903500 0.000000000000000 0.000005987158409 0.000000000000000
399.34692354304 0.000000000000000 0.000005987052143 0.000000000000000
398.96680805109 0.000000000000000 0.000005986944846 0.000000000000000
398.58669255914 0.000000000000000 0.000005986836506 0.000000000000000
398.20657706718 0.000000000000000 0.000005986727109 0.000000000000000
397.72314621342 0.000000000000000 0.000005986586434 0.000000000000000
397.36665357357 0.000000000000000 0.000005986481576 0.000000000000000
397.07381894157 0.000000000000000 0.000005986394722 0.000000000000000
396.78098430958 0.000000000000000 0.000005986307213 0.000000000000000
396.55235988662 0.000000000000000 0.000005986238434 0.000000000000000
396.32373546366 0.000000000000000 0.000005986169249 0.000000000000000
396.27801057907 0.000000000000000 0.000005986155363 0.000000000000000
396.23228569448 0.000000000000000 0.000005986141461 0.000000000000000
396.18656080989 0.000000000000000 0.000005986127543 0.000000000000000
396.14083592529 0.000000000000000 0.000005986113608 0.000000000000000
396.04938615611 0.000000000000000 0.000005986085690 0.000000000000000
395.95793638693 0.000000000000000 0.000005986057706 0.000000000000000
395.86648661774 0.000000000000000 0.000005986029656 0.000000000000000
395.77503684856 0.000000000000000 0.000005986001540 0.000000000000000
395.58658882506 0.000000000000000 0.000005985943393 0.000000000000000
395.43571844220 0.000000000000000 0.000005985896637 0.000000000000000
395.28484805935 0.000000000000000 0.000005985849697 0.000000000000000
395.13397767649 0.000000000000000 0.000005985802575 0.000000000000000
394.92180797111 0.000000000000000 0.000005985735993 0.000000000000000
394.70963826574 0.000000000000000 0.000005985669045 0.000000000000000
394.49746856036 0.000000000000000 0.000005985601726 0.000000000000000
394.28529885498 0.000000000000000 0.000005985534035 0.000000000000000
393.83966471466 0.000000000000000 0.000005985390636 0.000000000000000
393.39403057434 0.000000000000000 0.000005985245560 0.000000000000000
393.04901097010 0.000000000000000 0.000005985132073 0.000000000000000
392.70399136586 0.000000000000000 0.000005985017556 0.000000000000000
392.45877859269 0.000000000000000 0.000005984935534 0.000000000000000
392.21356581952 0.000000000000000 0.000005984852983 0.000000000000000
392.03013273444 0.000000000000000 0.000005984790881 0.000000000000000
391.84669964936 0.000000000000000 0.000005984728480 0.000000000000000
391.66326656428 0.000000000000000 0.000005984665777 0.000000000000000
391.51119218648 0.000000000000000 0.000005984613564 0.000000000000000
391.48077731092 0.000000000000000 0.000005984603096 0.000000000000000
391.45036243536 0.000000000000000 0.000005984592621 0.000000000000000
391.41994755981 0.000000000000000 0.000005984582136 0.000000000000000
391.35911780869 0.000000000000000 0.000005984561142 0.000000000000000
391.29828805757 0.000000000000000 0.000005984540115 0.000000000000000
391.23745830645 0.000000000000000 0.000005984519054 0.000000000000000
391.17662855533 0.000000000000000 0.000005984497959 0.000000000000000
391.05617830862 0.000000000000000 0.000005984456089 0.000000000000000
390.93572806191 0.000000000000000 0.000005984414087 0.000000000000000
390.81527781520 0.000000000000000 0.000005984371950 0.000000000000000
390.69482756849 0.000000000000000 0.000005984329680 0.000000000000000
390.39401936600 0.000000000000000 0.000005984223524 0.000000000000000
390.09321116352 0.000000000000000 0.000005984116519 0.000000000000000
389.79240296103 0.000000000000000 0.000005984008656 0.000000000000000
389.49159475854 0.000000000000000 0.000005983899927 0.000000000000000
389.09048827347 0.000000000000000 0.000005983753582 0.000000000000000
388.68938178841 0.000000000000000 0.000005983605661 0.000000000000000
388.28827530334 0.000000000000000 0.000005983456144 0.000000000000000
388.00054737100 0.000000000000000 0.000005983347896 0.000000000000000
387.71281943866 0.000000000000000 0.000005983238809 0.000000000000000
387.50440713092 0.000000000000000 0.000005983159265 0.000000000000000
387.29599482318 0.000000000000000 0.000005983079274 0.000000000000000
387.12555624458 0.000000000000000 0.000005983013523 0.000000000000000
386.95511766598 0.000000000000000 0.000005982947471 0.000000000000000
386.78467908739 0.000000000000000 0.000005982881115 0.000000000000000
386.75059137167 0.000000000000000 0.000005982867808 0.000000000000000
386.71650365595 0.000000000000000 0.000005982854488 0.000000000000000
386.68241594023 0.000000000000000 0.000005982841156 0.000000000000000
386.61424050879 0.000000000000000 0.000005982814455 0.000000000000000
386.54606507735 0.000000000000000 0.000005982787705 0.000000000000000
386.47788964591 0.000000000000000 0.000005982760906 0.000000000000000
386.40971421447 0.000000000000000 0.000005982734058 0.000000000000000
386.28428316209 0.000000000000000 0.000005982684533 0.000000000000000
386.15885210970 0.000000000000000 0.000005982634840 0.000000000000000
386.03342105732 0.000000000000000 0.000005982584979 0.000000000000000
385.90799000494 0.000000000000000 0.000005982534948 0.000000000000000
385.78255895256 0.000000000000000 0.000005982484746 0.000000000000000
385.45879031336 0.000000000000000 0.000005982354371 0.000000000000000
385.13502167416 0.000000000000000 0.000005982222844 0.000000000000000
384.81125303495 0.000000000000000 0.000005982090152 0.000000000000000
384.48748439575 0.000000000000000 0.000005981956283 0.000000000000000
384.16371575655 0.000000000000000 0.000005981821224 0.000000000000000
383.68275408764 0.000000000000000 0.000005981618368 0.000000000000000
383.31048422903 0.000000000000000 0.000005981459507 0.000000000000000
383.00351096061 0.000000000000000 0.000005981327282 0.000000000000000
382.69653769220 0.000000000000000 0.000005981193936 0.000000000000000
382.45839366859 0.000000000000000 0.000005981089708 0.000000000000000
382.22024964499 0.000000000000000 0.000005980984795 0.000000000000000
382.17262084027 0.000000000000000 0.000005980963730 0.000000000000000
382.12499203555 0.000000000000000 0.000005980942637 0.000000000000000
382.07736323083 0.000000000000000 0.000005980921516 0.000000000000000
382.02973442611 0.000000000000000 0.000005980900368 0.000000000000000
381.93447681667 0.000000000000000 0.000005980857988 0.000000000000000
381.83921920723 0.000000000000000 0.000005980815497 0.000000000000000
381.74396159779 0.000000000000000 0.000005980772894 0.000000000000000
381.64870398835 0.000000000000000 0.000005980730178 0.000000000000000
381.47737759935 0.000000000000000 0.000005980653068 0.000000000000000
381.30605121035 0.000000000000000 0.000005980575592 0.000000000000000
381.13472482135 0.000000000000000 0.000005980497746 0.000000000000000
380.92604357492 0.000000000000000 0.000005980402425 0.000000000000000
380.71736232849 0.000000000000000 0.000005980306549 0.000000000000000
380.50868108207 0.000000000000000 0.000005980210114 0.000000000000000
380.29999983564 0.000000000000000 0.000005980113116 0.000000000000000
379.89599580685 0.000000000000000 0.000005979923714 0.000000000000000
379.49199177806 0.000000000000000 0.000005979732158 0.000000000000000
379.08798774927 0.000000000000000 0.000005979538418 0.000000000000000
378.80127524290 0.000000000000000 0.000005979399585 0.000000000000000
378.51456273654 0.000000000000000 0.000005979259627 0.000000000000000
378.30579644596 0.000000000000000 0.000005979157004 0.000000000000000
378.09703015538 0.000000000000000 0.000005979053776 0.000000000000000
377.88826386481 0.000000000000000 0.000005978949938 0.000000000000000
377.67949757423 0.000000000000000 0.000005978845486 0.000000000000000
377.64887139649 0.000000000000000 0.000005978830111 0.000000000000000
377.61824521874 0.000000000000000 0.000005978814723 0.000000000000000
377.58761904100 0.000000000000000 0.000005978799322 0.000000000000000
377.55699286326 0.000000000000000 0.000005978783907 0.000000000000000
377.49574050777 0.000000000000000 0.000005978753038 0.000000000000000
377.43448815229 0.000000000000000 0.000005978722115 0.000000000000000
377.37323579680 0.000000000000000 0.000005978691138 0.000000000000000
377.31198344132 0.000000000000000 0.000005978660109 0.000000000000000
377.25073108583 0.000000000000000 0.000005978629025 0.000000000000000
377.10812881258 0.000000000000000 0.000005978556450 0.000000000000000
376.96552653933 0.000000000000000 0.000005978483581 0.000000000000000
376.82292426608 0.000000000000000 0.000005978410418 0.000000000000000
376.68032199282 0.000000000000000 0.000005978336957 0.000000000000000
376.53771971957 0.000000000000000 0.000005978263198 0.000000000000000
376.19376196630 0.000000000000000 0.000005978084053 0.000000000000000
375.84980421302 0.000000000000000 0.000005977903143 0.000000000000000
375.50584645975 0.000000000000000 0.000005977720444 0.000000000000000
375.16188870648 0.000000000000000 0.000005977535937 0.000000000000000
374.81793095321 0.000000000000000 0.000005977349600 0.000000000000000
374.38055643465 0.000000000000000 0.000005977109979 0.000000000000000
374.05357145474 0.000000000000000 0.000005976928856 0.000000000000000
373.72658647483 0.000000000000000 0.000005976746020 0.000000000000000
373.48087242335 0.000000000000000 0.000005976607483 0.000000000000000
373.23515837186 0.000000000000000 0.000005976467960 0.000000000000000
373.19205524511 0.000000000000000 0.000005976443383 0.000000000000000
373.14895211835 0.000000000000000 0.000005976418775 0.000000000000000
373.10584899160 0.000000000000000 0.000005976394137 0.000000000000000
373.06274586485 0.000000000000000 0.000005976369468 0.000000000000000
372.97653961134 0.000000000000000 0.000005976320038 0.000000000000000
372.89033335783 0.000000000000000 0.000005976270484 0.000000000000000
372.80412710432 0.000000000000000 0.000005976220807 0.000000000000000
372.71792085081 0.000000000000000 0.000005976171006 0.000000000000000
372.63171459730 0.000000000000000 0.000005976121080 0.000000000000000
372.45557954749 0.000000000000000 0.000005976018685 0.000000000000000
372.27944449768 0.000000000000000 0.000005975915765 0.000000000000000
372.10330944787 0.000000000000000 0.000005975812316 0.000000000000000
371.92717439806 0.000000000000000 0.000005975708335 0.000000000000000
371.75103934825 0.000000000000000 0.000005975603819 0.000000000000000
371.43832703880 0.000000000000000 0.000005975416931 0.000000000000000
371.12561472935 0.000000000000000 0.000005975228325 0.000000000000000
370.81290241990 0.000000000000000 0.000005975037984 0.000000000000000
370.50019011046 0.000000000000000 0.000005974845889 0.000000000000000
370.18747780101 0.000000000000000 0.000005974652020 0.000000000000000
369.79541184930 0.000000000000000 0.000005974406420 0.000000000000000
369.49865429155 0.000000000000000 0.000005974218626 0.000000000000000
369.20189673381 0.000000000000000 0.000005974029181 0.000000000000000
368.90513917606 0.000000000000000 0.000005973838069 0.000000000000000
368.86639701614 0.000000000000000 0.000005973812995 0.000000000000000
368.82765485621 0.000000000000000 0.000005973787892 0.000000000000000
368.78891269628 0.000000000000000 0.000005973762761 0.000000000000000
368.75017053635 0.000000000000000 0.000005973737601 0.000000000000000
368.67268621650 0.000000000000000 0.000005973687194 0.000000000000000
368.59520189665 0.000000000000000 0.000005973636672 0.000000000000000
368.51771757679 0.000000000000000 0.000005973586034 0.000000000000000
368.44023325694 0.000000000000000 0.000005973535281 0.000000000000000
368.36274893708 0.000000000000000 0.000005973484410 0.000000000000000
368.22260502890 0.000000000000000 0.000005973392106 0.000000000000000
368.08246112072 0.000000000000000 0.000005973299417 0.000000000000000
367.94231721254 0.000000000000000 0.000005973206342 0.000000000000000
367.80217330435 0.000000000000000 0.000005973112878 0.000000000000000
367.66202939617 0.000000000000000 0.000005973019023 0.000000000000000
367.32406964581 0.000000000000000 0.000005972791072 0.000000000000000
366.98610989544 0.000000000000000 0.000005972560808 0.000000000000000
366.64815014508 0.000000000000000 0.000005972328204 0.000000000000000
366.31019039472 0.000000000000000 0.000005972093231 0.000000000000000
365.97223064435 0.000000000000000 0.000005971855861 0.000000000000000
365.55579966959 0.000000000000000 0.000005971560037 0.000000000000000
365.24419322747 0.000000000000000 0.000005971336237 0.000000000000000
364.93258678535 0.000000000000000 0.000005971110323 0.000000000000000
364.67294657392 0.000000000000000 0.000005970920454 0.000000000000000
364.47315587226 0.000000000000000 0.000005970773335 0.000000000000000
364.43319773192 0.000000000000000 0.000005970743804 0.000000000000000
364.39323959159 0.000000000000000 0.000005970714238 0.000000000000000
364.35328145126 0.000000000000000 0.000005970684636 0.000000000000000
364.27336517060 0.000000000000000 0.000005970625325 0.000000000000000
364.19344888993 0.000000000000000 0.000005970565871 0.000000000000000
364.11353260927 0.000000000000000 0.000005970506273 0.000000000000000
364.03361632860 0.000000000000000 0.000005970446531 0.000000000000000
363.90330947612 0.000000000000000 0.000005970348808 0.000000000000000
363.77300262364 0.000000000000000 0.000005970250698 0.000000000000000
363.64269577116 0.000000000000000 0.000005970152200 0.000000000000000
363.51238891868 0.000000000000000 0.000005970053310 0.000000000000000
363.23764979687 0.000000000000000 0.000005969843521 0.000000000000000
362.96291067506 0.000000000000000 0.000005969631968 0.000000000000000
362.68817155326 0.000000000000000 0.000005969418631 0.000000000000000
362.41343243145 0.000000000000000 0.000005969203494 0.000000000000000
361.99865139894 0.000000000000000 0.000005968875243 0.000000000000000
361.66202863233 0.000000000000000 0.000005968605755 0.000000000000000
361.32540586572 0.000000000000000 0.000005968333461 0.000000000000000
361.08149269900 0.000000000000000 0.000005968134388 0.000000000000000
360.83757953228 0.000000000000000 0.000005967933812 0.000000000000000
360.64621117904 0.000000000000000 0.000005967775385 0.000000000000000
360.45484282580 0.000000000000000 0.000005967616019 0.000000000000000
360.26347447257 0.000000000000000 0.000005967455708 0.000000000000000
360.12869926216 0.000000000000000 0.000005967342236 0.000000000000000
359.99392405175 0.000000000000000 0.000005967228291 0.000000000000000
359.85914884134 0.000000000000000 0.000005967113870 0.000000000000000
359.72437363093 0.000000000000000 0.000005966998972 0.000000000000000
359.58959842052 0.000000000000000 0.000005966883592 0.000000000000000
359.45482321011 0.000000000000000 0.000005966767730 0.000000000000000
359.32004799970 0.000000000000000 0.000005966651381 0.000000000000000
359.05049757888 0.000000000000000 0.000005966417214 0.000000000000000
358.78094715806 0.000000000000000 0.000005966181072 0.000000000000000
358.51139673724 0.000000000000000 0.000005965942934 0.000000000000000
358.24184631642 0.000000000000000 0.000005965702781 0.000000000000000
357.84353949971 0.000000000000000 0.000005965344179 0.000000000000000
357.44523268300 0.000000000000000 0.000005964981065 0.000000000000000
357.16163336938 0.000000000000000 0.000005964719737 0.000000000000000
356.87803405576 0.000000000000000 0.000005964456065 0.000000000000000
356.66693539503 0.000000000000000 0.000005964258262 0.000000000000000
356.45583673431 0.000000000000000 0.000005964059138 0.000000000000000
356.24473807358 0.000000000000000 0.000005963858683 0.000000000000000
356.03363941285 0.000000000000000 0.000005963656888 0.000000000000000
355.99977806199 0.000000000000000 0.000005963624394 0.000000000000000
355.96591671113 0.000000000000000 0.000005963591865 0.000000000000000
355.93205536028 0.000000000000000 0.000005963559301 0.000000000000000
355.86433265856 0.000000000000000 0.000005963494068 0.000000000000000
355.79660995684 0.000000000000000 0.000005963428696 0.000000000000000
355.72888725513 0.000000000000000 0.000005963363184 0.000000000000000
355.66116455341 0.000000000000000 0.000005963297532 0.000000000000000
355.52628816598 0.000000000000000 0.000005963166359 0.000000000000000
355.39141177855 0.000000000000000 0.000005963034624 0.000000000000000
355.25653539113 0.000000000000000 0.000005962902324 0.000000000000000
355.12165900370 0.000000000000000 0.000005962769456 0.000000000000000
354.80166651884 0.000000000000000 0.000005962451938 0.000000000000000
354.48167403399 0.000000000000000 0.000005962131164 0.000000000000000
354.16168154914 0.000000000000000 0.000005961807093 0.000000000000000
353.84168906429 0.000000000000000 0.000005961479686 0.000000000000000
353.45113415433 0.000000000000000 0.000005961075501 0.000000000000000
353.15562000982 0.000000000000000 0.000005960766286 0.000000000000000
352.86010586530 0.000000000000000 0.000005960454116 0.000000000000000
352.64038804534 0.000000000000000 0.000005960220081 0.000000000000000
352.42067022538 0.000000000000000 0.000005959984382 0.000000000000000
352.20095240542 0.000000000000000 0.000005959747006 0.000000000000000
351.98123458546 0.000000000000000 0.000005959507942 0.000000000000000
351.95128725345 0.000000000000000 0.000005959475226 0.000000000000000
351.92133992143 0.000000000000000 0.000005959442479 0.000000000000000
351.89139258942 0.000000000000000 0.000005959409700 0.000000000000000
351.83149792538 0.000000000000000 0.000005959344047 0.000000000000000
351.77160326135 0.000000000000000 0.000005959278267 0.000000000000000
351.71170859732 0.000000000000000 0.000005959212359 0.000000000000000
351.65181393328 0.000000000000000 0.000005959146324 0.000000000000000
351.50118125582 0.000000000000000 0.000005958979682 0.000000000000000
351.35054857836 0.000000000000000 0.000005958812226 0.000000000000000
351.19991590090 0.000000000000000 0.000005958643950 0.000000000000000
351.04928322343 0.000000000000000 0.000005958474848 0.000000000000000
350.69406345806 0.000000000000000 0.000005958072778 0.000000000000000
350.33884369268 0.000000000000000 0.000005957666025 0.000000000000000
349.98362392730 0.000000000000000 0.000005957254520 0.000000000000000
349.62840416192 0.000000000000000 0.000005956838200 0.000000000000000
349.27318439654 0.000000000000000 0.000005956416995 0.000000000000000
349.00082232745 0.000000000000000 0.000005956090690 0.000000000000000
348.72846025836 0.000000000000000 0.000005955761444 0.000000000000000
348.51951982395 0.000000000000000 0.000005955506853 0.000000000000000
348.31057938955 0.000000000000000 0.000005955250500 0.000000000000000
348.10163895515 0.000000000000000 0.000005954992372 0.000000000000000
347.94543896448 0.000000000000000 0.000005954798233 0.000000000000000
347.78923897381 0.000000000000000 0.000005954603089 0.000000000000000
347.63303898314 0.000000000000000 0.000005954406934 0.000000000000000
347.47683899247 0.000000000000000 0.000005954209762 0.000000000000000
347.32063900180 0.000000000000000 0.000005954011566 0.000000000000000
347.16443901113 0.000000000000000 0.000005953812338 0.000000000000000
347.00823902046 0.000000000000000 0.000005953612071 0.000000000000000
346.69583903912 0.000000000000000 0.000005953208394 0.000000000000000
346.38343905778 0.000000000000000 0.000005952800479 0.000000000000000
346.07103907644 0.000000000000000 0.000005952388272 0.000000000000000
345.75863909511 0.000000000000000 0.000005951971717 0.000000000000000
345.39075272371 0.000000000000000 0.000005951475526 0.000000000000000
345.11218587464 0.000000000000000 0.000005951095688 0.000000000000000
344.83361902557 0.000000000000000 0.000005950712257 0.000000000000000
344.61997928747 0.000000000000000 0.000005950415735 0.000000000000000
344.40633954937 0.000000000000000 0.000005950117058 0.000000000000000
344.19269981127 0.000000000000000 0.000005949816209 0.000000000000000
344.03258507270 0.000000000000000 0.000005949589301 0.000000000000000
343.87247033413 0.000000000000000 0.000005949361155 0.000000000000000
343.71235559556 0.000000000000000 0.000005949131765 0.000000000000000
343.55224085699 0.000000000000000 0.000005948901122 0.000000000000000
343.39212611842 0.000000000000000 0.000005948669216 0.000000000000000
343.23201137985 0.000000000000000 0.000005948436038 0.000000000000000
343.07189664128 0.000000000000000 0.000005948201579 0.000000000000000
342.75166716414 0.000000000000000 0.000005947728781 0.000000000000000
342.43143768700 0.000000000000000 0.000005947250748 0.000000000000000
342.11120820986 0.000000000000000 0.000005946767409 0.000000000000000
341.79097873271 0.000000000000000 0.000005946278691 0.000000000000000
341.42557647499 0.000000000000000 0.000005945714367 0.000000000000000
341.06017421726 0.000000000000000 0.000005945142833 0.000000000000000
340.76762491944 0.000000000000000 0.000005944679979 0.000000000000000
340.47507562161 0.000000000000000 0.000005944212376 0.000000000000000
340.25490673774 0.000000000000000 0.000005943857299 0.000000000000000
340.21175462084 0.000000000000000 0.000005943787385 0.000000000000000
340.16860250395 0.000000000000000 0.000005943717365 0.000000000000000
340.12545038706 0.000000000000000 0.000005943647239 0.000000000000000
340.03914615328 0.000000000000000 0.000005943506670 0.000000000000000
339.95284191950 0.000000000000000 0.000005943365675 0.000000000000000
339.86653768571 0.000000000000000 0.000005943224254 0.000000000000000
339.78023345193 0.000000000000000 0.000005943082403 0.000000000000000
339.63386246966 0.000000000000000 0.000005942840842 0.000000000000000
339.48749148738 0.000000000000000 0.000005942598033 0.000000000000000
339.34112050511 0.000000000000000 0.000005942353969 0.000000000000000
339.19474952284 0.000000000000000 0.000005942108641 0.000000000000000
338.88170882463 0.000000000000000 0.000005941579680 0.000000000000000
338.56866812642 0.000000000000000 0.000005941044814 0.000000000000000
338.25562742821 0.000000000000000 0.000005940503960 0.000000000000000
337.94258673000 0.000000000000000 0.000005939957034 0.000000000000000
337.59052816357 0.000000000000000 0.000005939334579 0.000000000000000
337.23846959714 0.000000000000000 0.000005938704215 0.000000000000000
336.94724253766 0.000000000000000 0.000005938176707 0.000000000000000
336.65601547819 0.000000000000000 0.000005937643635 0.000000000000000
336.61038852797 0.000000000000000 0.000005937559609 0.000000000000000
336.56476157775 0.000000000000000 0.000005937475445 0.000000000000000
336.51913462752 0.000000000000000 0.000005937391142 0.000000000000000
336.47350767730 0.000000000000000 0.000005937306701 0.000000000000000
336.38225377686 0.000000000000000 0.000005937137399 0.000000000000000
336.29099987641 0.000000000000000 0.000005936967538 0.000000000000000
336.19974597597 0.000000000000000 0.000005936797116 0.000000000000000
336.10849207552 0.000000000000000 0.000005936626130 0.000000000000000
336.01723817508 0.000000000000000 0.000005936454578 0.000000000000000
335.84952440033 0.000000000000000 0.000005936137800 0.000000000000000
335.68181062559 0.000000000000000 0.000005935819085 0.000000000000000
335.51409685084 0.000000000000000 0.000005935498416 0.000000000000000
335.34638307610 0.000000000000000 0.000005935175777 0.000000000000000
335.17866930136 0.000000000000000 0.000005934851154 0.000000000000000
334.71622581607 0.000000000000000 0.000005933945644 0.000000000000000
334.25378233079 0.000000000000000 0.000005933024587 0.000000000000000
333.87259828926 0.000000000000000 0.000005932253449 0.000000000000000
333.49141424774 0.000000000000000 0.000005931471328 0.000000000000000
333.19277446198 0.000000000000000 0.000005930850776 0.000000000000000
332.89413467623 0.000000000000000 0.000005930223274 0.000000000000000
332.83440671908 0.000000000000000 0.000005930096931 0.000000000000000
332.77467876193 0.000000000000000 0.000005929970307 0.000000000000000
332.71495080477 0.000000000000000 0.000005929843399 0.000000000000000
332.65522284762 0.000000000000000 0.000005929716207 0.000000000000000
332.53576693332 0.000000000000000 0.000005929460968 0.000000000000000
332.41631101902 0.000000000000000 0.000005929204584 0.000000000000000
332.29685510472 0.000000000000000 0.000005928947048 0.000000000000000
332.17739919041 0.000000000000000 0.000005928688352 0.000000000000000
331.96208391495 0.000000000000000 0.000005928219108 0.000000000000000
331.74676863950 0.000000000000000 0.000005927746032 0.000000000000000
331.53145336404 0.000000000000000 0.000005927269084 0.000000000000000
331.26937375609 0.000000000000000 0.000005926683268 0.000000000000000
331.00729414814 0.000000000000000 0.000005926091575 0.000000000000000
330.74521454020 0.000000000000000 0.000005925493932 0.000000000000000
330.48313493225 0.000000000000000 0.000005924890263 0.000000000000000
330.16813628694 0.000000000000000 0.000005924156618 0.000000000000000
329.85313764163 0.000000000000000 0.000005923414021 0.000000000000000
329.53813899631 0.000000000000000 0.000005922662338 0.000000000000000
329.29605683582 0.000000000000000 0.000005922078396 0.000000000000000
329.24764040372 0.000000000000000 0.000005921960949 0.000000000000000
329.19922397163 0.000000000000000 0.000005921843281 0.000000000000000
329.15080753953 0.000000000000000 0.000005921725391 0.000000000000000
329.05397467533 0.000000000000000 0.000005921488947 0.000000000000000
328.95714181114 0.000000000000000 0.000005921251611 0.000000000000000
328.86030894694 0.000000000000000 0.000005921013380 0.000000000000000
328.76347608274 0.000000000000000 0.000005920774248 0.000000000000000
328.60639623539 0.000000000000000 0.000005920384407 0.000000000000000
328.44931638804 0.000000000000000 0.000005919992164 0.000000000000000
328.29223654069 0.000000000000000 0.000005919597500 0.000000000000000
328.13515669334 0.000000000000000 0.000005919200395 0.000000000000000
327.80700408274 0.000000000000000 0.000005918362841 0.000000000000000
327.47885147214 0.000000000000000 0.000005917514360 0.000000000000000
327.15069886153 0.000000000000000 0.000005916654765 0.000000000000000
326.82254625093 0.000000000000000 0.000005915783869 0.000000000000000
326.56588642885 0.000000000000000 0.000005915094712 0.000000000000000
326.30922660677 0.000000000000000 0.000005914398433 0.000000000000000
326.05256678469 0.000000000000000 0.000005913694941 0.000000000000000
325.79590696261 0.000000000000000 0.000005912984145 0.000000000000000
325.76056819692 0.000000000000000 0.000005912885700 0.000000000000000
325.72522943124 0.000000000000000 0.000005912787115 0.000000000000000
325.68989066555 0.000000000000000 0.000005912688389 0.000000000000000
325.61921313418 0.000000000000000 0.000005912490513 0.000000000000000
325.54853560281 0.000000000000000 0.000005912292072 0.000000000000000
325.47785807144 0.000000000000000 0.000005912093063 0.000000000000000
325.40718054007 0.000000000000000 0.000005911893484 0.000000000000000
325.23205874881 0.000000000000000 0.000005911396504 0.000000000000000
325.05693695755 0.000000000000000 0.000005910895976 0.000000000000000
324.88181516629 0.000000000000000 0.000005910391865 0.000000000000000
324.70669337502 0.000000000000000 0.000005909884136 0.000000000000000
324.27062117926 0.000000000000000 0.000005908603886 0.000000000000000
323.92034247062 0.000000000000000 0.000005907558744 0.000000000000000
323.57006376199 0.000000000000000 0.000005906498352 0.000000000000000
323.29523574408 0.000000000000000 0.000005905655507 0.000000000000000
323.02040772617 0.000000000000000 0.000005904802956 0.000000000000000
322.74557970826 0.000000000000000 0.000005903940557 0.000000000000000
322.47075169035 0.000000000000000 0.000005903068169 0.000000000000000
322.43356784957 0.000000000000000 0.000005902949361 0.000000000000000
322.39638400880 0.000000000000000 0.000005902830368 0.000000000000000
322.35920016803 0.000000000000000 0.000005902711188 0.000000000000000
322.28483248648 0.000000000000000 0.000005902472268 0.000000000000000
322.21046480493 0.000000000000000 0.000005902232600 0.000000000000000
322.13609712338 0.000000000000000 0.000005901992179 0.000000000000000
322.06172944183 0.000000000000000 0.000005901751004 0.000000000000000
321.84672077007 0.000000000000000 0.000005901049450 0.000000000000000
321.66928129169 0.000000000000000 0.000005900465652 0.000000000000000
321.49184181331 0.000000000000000 0.000005899877439 0.000000000000000
321.31440233493 0.000000000000000 0.000005899284766 0.000000000000000
321.13696285655 0.000000000000000 0.000005898687589 0.000000000000000
320.80858680248 0.000000000000000 0.000005897570395 0.000000000000000
320.48021074841 0.000000000000000 0.000005896437331 0.000000000000000
320.15183469434 0.000000000000000 0.000005895288105 0.000000000000000
319.88835455075 0.000000000000000 0.000005894354111 0.000000000000000
319.62487440717 0.000000000000000 0.000005893409367 0.000000000000000
319.36139426359 0.000000000000000 0.000005892453720 0.000000000000000
319.09791412000 0.000000000000000 0.000005891487014 0.000000000000000
319.05103933863 0.000000000000000 0.000005891313860 0.000000000000000
319.00416455726 0.000000000000000 0.000005891140351 0.000000000000000
318.95728977588 0.000000000000000 0.000005890966484 0.000000000000000
318.86354021314 0.000000000000000 0.000005890617677 0.000000000000000
318.76979065039 0.000000000000000 0.000005890267431 0.000000000000000
318.67604108764 0.000000000000000 0.000005889915739 0.000000000000000
318.58229152490 0.000000000000000 0.000005889562593 0.000000000000000
318.40314644304 0.000000000000000 0.000005888883695 0.000000000000000
318.22400136118 0.000000000000000 0.000005888199400 0.000000000000000
318.04485627932 0.000000000000000 0.000005887509652 0.000000000000000
317.86571119746 0.000000000000000 0.000005886814393 0.000000000000000
317.68656611560 0.000000000000000 0.000005886113566 0.000000000000000
317.25560325324 0.000000000000000 0.000005884404448 0.000000000000000
316.82464039088 0.000000000000000 0.000005882661949 0.000000000000000
316.48337963895 0.000000000000000 0.000005881257908 0.000000000000000
316.14211888702 0.000000000000000 0.000005879831995 0.000000000000000
316.08810016573 0.000000000000000 0.000005879604252 0.000000000000000
316.03408144444 0.000000000000000 0.000005879375949 0.000000000000000
315.98006272314 0.000000000000000 0.000005879147084 0.000000000000000
315.92604400185 0.000000000000000 0.000005878917655 0.000000000000000
315.81800655926 0.000000000000000 0.000005878457099 0.000000000000000
315.70996911668 0.000000000000000 0.000005877994267 0.000000000000000
315.60193167409 0.000000000000000 0.000005877529145 0.000000000000000
315.49389423151 0.000000000000000 0.000005877061718 0.000000000000000
315.38585678892 0.000000000000000 0.000005876591971 0.000000000000000
315.18136692952 0.000000000000000 0.000005875696443 0.000000000000000
314.97687707013 0.000000000000000 0.000005874792443 0.000000000000000
314.77238721073 0.000000000000000 0.000005873879865 0.000000000000000
314.56789735134 0.000000000000000 0.000005872958602 0.000000000000000
314.36340749194 0.000000000000000 0.000005872028545 0.000000000000000
313.95722144240 0.000000000000000 0.000005870154628 0.000000000000000
313.55103539287 0.000000000000000 0.000005868244721 0.000000000000000
313.14484934333 0.000000000000000 0.000005866297939 0.000000000000000
313.09101069642 0.000000000000000 0.000005866037085 0.000000000000000
313.03717204951 0.000000000000000 0.000005865775564 0.000000000000000
312.98333340260 0.000000000000000 0.000005865513376 0.000000000000000
312.92949475568 0.000000000000000 0.000005865250517 0.000000000000000
312.82181746186 0.000000000000000 0.000005864722781 0.000000000000000
312.71414016803 0.000000000000000 0.000005864192339 0.000000000000000
312.60646287421 0.000000000000000 0.000005863659174 0.000000000000000
312.44382878697 0.000000000000000 0.000005862848690 0.000000000000000
312.28119469974 0.000000000000000 0.000005862031887 0.000000000000000
312.11856061250 0.000000000000000 0.000005861208699 0.000000000000000
311.95592652526 0.000000000000000 0.000005860379061 0.000000000000000
311.72219440021 0.000000000000000 0.000005859175301 0.000000000000000
311.48846227515 0.000000000000000 0.000005857957876 0.000000000000000
311.25473015010 0.000000000000000 0.000005856726582 0.000000000000000
311.02099802504 0.000000000000000 0.000005855481211 0.000000000000000
310.70422537413 0.000000000000000 0.000005853770543 0.000000000000000
310.38745272322 0.000000000000000 0.000005852033102 0.000000000000000
310.07068007230 0.000000000000000 0.000005850268348 0.000000000000000
310.00732554212 0.000000000000000 0.000005849912071 0.000000000000000
309.94397101194 0.000000000000000 0.000005849554676 0.000000000000000
309.88061648176 0.000000000000000 0.000005849196157 0.000000000000000
309.81726195157 0.000000000000000 0.000005848836510 0.000000000000000
309.69055289121 0.000000000000000 0.000005848113814 0.000000000000000
309.56384383084 0.000000000000000 0.000005847386550 0.000000000000000
309.43713477048 0.000000000000000 0.000005846654680 0.000000000000000
309.31042571011 0.000000000000000 0.000005845918165 0.000000000000000
309.18371664975 0.000000000000000 0.000005845176964 0.000000000000000
308.91732452841 0.000000000000000 0.000005843603207 0.000000000000000
308.65093240707 0.000000000000000 0.000005842008180 0.000000000000000
308.38454028573 0.000000000000000 0.000005840391495 0.000000000000000
308.11814816439 0.000000000000000 0.000005838752756 0.000000000000000
307.85175604305 0.000000000000000 0.000005837091563 0.000000000000000
307.49715112507 0.000000000000000 0.000005834844738 0.000000000000000
307.14254620709 0.000000000000000 0.000005832556410 0.000000000000000
307.07162522350 0.000000000000000 0.000005832093675 0.000000000000000
307.00070423990 0.000000000000000 0.000005831629231 0.000000000000000
306.92978325631 0.000000000000000 0.000005831163069 0.000000000000000
306.78794128912 0.000000000000000 0.000005830225563 0.000000000000000
306.64609932193 0.000000000000000 0.000005829281082 0.000000000000000
306.50425735473 0.000000000000000 0.000005828329557 0.000000000000000
306.36241538754 0.000000000000000 0.000005827370914 0.000000000000000
306.04657141579 0.000000000000000 0.000005825210330 0.000000000000000
305.79443893364 0.000000000000000 0.000005823459423 0.000000000000000
305.54230645149 0.000000000000000 0.000005821684827 0.000000000000000
305.29017396935 0.000000000000000 0.000005819886099 0.000000000000000
305.03804148720 0.000000000000000 0.000005818062784 0.000000000000000
304.78590900505 0.000000000000000 0.000005816214420 0.000000000000000
304.45953546923 0.000000000000000 0.000005813783825 0.000000000000000
304.39426076207 0.000000000000000 0.000005813292481 0.000000000000000
304.32898605491 0.000000000000000 0.000005812799375 0.000000000000000
304.26371134774 0.000000000000000 0.000005812304499 0.000000000000000
304.13316193342 0.000000000000000 0.000005811309402 0.000000000000000
304.00261251909 0.000000000000000 0.000005810307115 0.000000000000000
303.87206310476 0.000000000000000 0.000005809297564 0.000000000000000
303.74151369043 0.000000000000000 0.000005808280675 0.000000000000000
303.53200849495 0.000000000000000 0.000005806633242 0.000000000000000
303.32250329947 0.000000000000000 0.000005804966386 0.000000000000000
303.11299810399 0.000000000000000 0.000005803279775 0.000000000000000
302.90349290850 0.000000000000000 0.000005801573070 0.000000000000000
302.69398771302 0.000000000000000 0.000005799845924 0.000000000000000
302.32084180311 0.000000000000000 0.000005796717999 0.000000000000000
301.94769589320 0.000000000000000 0.000005793522035 0.000000000000000
301.87306671122 0.000000000000000 0.000005792874489 0.000000000000000
301.79843752924 0.000000000000000 0.000005792224117 0.000000000000000
301.72380834726 0.000000000000000 0.000005791570903 0.000000000000000
301.64917916528 0.000000000000000 0.000005790914826 0.000000000000000
301.49992080131 0.000000000000000 0.000005789594013 0.000000000000000
301.35066243735 0.000000000000000 0.000005788261529 0.000000000000000
301.20140407339 0.000000000000000 0.000005786917217 0.000000000000000
301.05214570942 0.000000000000000 0.000005785560919 0.000000000000000
300.67386314974 0.000000000000000 0.000005782068708 0.000000000000000
300.39493772210 0.000000000000000 0.000005779442156 0.000000000000000
300.11601229446 0.000000000000000 0.000005776770542 0.000000000000000
299.83708686682 0.000000000000000 0.000005774052679 0.000000000000000
299.55816143918 0.000000000000000 0.000005771287327 0.000000000000000
299.27923601154 0.000000000000000 0.000005768473197 0.000000000000000
299.00031058390 0.000000000000000 0.000005765608938 0.000000000000000
298.72138515626 0.000000000000000 0.000005762693125 0.000000000000000
298.44245972862 0.000000000000000 0.000005759724254 0.000000000000000
298.16353430098 0.000000000000000 0.000005756700750 0.000000000000000
297.88460887334 0.000000000000000 0.000005753620963 0.000000000000000
297.60568344570 0.000000000000000 0.000005750483163 0.000000000000000
297.26091208817 0.000000000000000 0.000005746521736 0.000000000000000
297.19195781667 0.000000000000000 0.000005745718163 0.000000000000000
297.12300354516 0.000000000000000 0.000005744910759 0.000000000000000
297.05404927366 0.000000000000000 0.000005744099491 0.000000000000000
296.91614073065 0.000000000000000 0.000005742465255 0.000000000000000
296.77823218764 0.000000000000000 0.000005740815185 0.000000000000000
296.64032364463 0.000000000000000 0.000005739149021 0.000000000000000
296.50241510162 0.000000000000000 0.000005737466493 0.000000000000000
296.27859031638 0.000000000000000 0.000005734700202 0.000000000000000
296.05476553115 0.000000000000000 0.000005731888821 0.000000000000000
295.83094074591 0.000000000000000 0.000005729031048 0.000000000000000
295.60711596068 0.000000000000000 0.000005726125514 0.000000000000000
295.25142165699 0.000000000000000 0.000005721406310 0.000000000000000
295.01081416592 0.000000000000000 0.000005718140483 0.000000000000000
294.77020667485 0.000000000000000 0.000005714812936 0.000000000000000
294.52959918378 0.000000000000000 0.000005711421490 0.000000000000000
294.28899169271 0.000000000000000 0.000005707963823 0.000000000000000
294.04838420164 0.000000000000000 0.000005704437462 0.000000000000000
293.80777671057 0.000000000000000 0.000005700839770 0.000000000000000
293.56716921950 0.000000000000000 0.000005697167937 0.000000000000000
293.26092265611 0.000000000000000 0.000005692382388 0.000000000000000
293.20375640093 0.000000000000000 0.000005691474708 0.000000000000000
293.14659014575 0.000000000000000 0.000005690562393 0.000000000000000
293.08942389058 0.000000000000000 0.000005689645398 0.000000000000000
292.97509138022 0.000000000000000 0.000005687797192 0.000000000000000
292.86075886987 0.000000000000000 0.000005685929674 0.000000000000000
292.74642635951 0.000000000000000 0.000005684042446 0.000000000000000
292.63209384916 0.000000000000000 0.000005682135087 0.000000000000000
292.38637444789 0.000000000000000 0.000005677965657 0.000000000000000
292.14065504661 0.000000000000000 0.000005673696608 0.000000000000000
291.89493564533 0.000000000000000 0.000005669322954 0.000000000000000
291.64921624406 0.000000000000000 0.000005664839285 0.000000000000000
291.36371598769 0.000000000000000 0.000005659483709 0.000000000000000
291.07821573133 0.000000000000000 0.000005653961464 0.000000000000000
290.79271547496 0.000000000000000 0.000005648261254 0.000000000000000
290.50721521860 0.000000000000000 0.000005642370512 0.000000000000000
290.22171496223 0.000000000000000 0.000005636275253 0.000000000000000
289.93621470586 0.000000000000000 0.000005629959915 0.000000000000000
289.65071444950 0.000000000000000 0.000005623407233 0.000000000000000
289.26151104999 0.000000000000000 0.000005614057619 0.000000000000000
289.19578624465 0.000000000000000 0.000005612427991 0.000000000000000
289.13006143931 0.000000000000000 0.000005610783005 0.000000000000000
289.06433663398 0.000000000000000 0.000005609122393 0.000000000000000
288.99861182864 0.000000000000000 0.000005607445885 0.000000000000000
288.86716221797 0.000000000000000 0.000005604044107 0.000000000000000
288.73571260729 0.000000000000000 0.000005600575545 0.000000000000000
288.60426299662 0.000000000000000 0.000005597038151 0.000000000000000
288.47281338595 0.000000000000000 0.000005593430035 0.000000000000000
288.34136377527 0.000000000000000 0.000005589749562 0.000000000000000
288.05205993787 0.000000000000000 0.000005581389374 0.000000000000000
287.76275610047 0.000000000000000 0.000005572673381 0.000000000000000
287.47345226307 0.000000000000000 0.000005563632242 0.000000000000000
287.18414842566 0.000000000000000 0.000005554352330 0.000000000000000
286.89484458826 0.000000000000000 0.000005545005309 0.000000000000000
286.60554075086 0.000000000000000 0.000005535857929 0.000000000000000
286.31623691345 0.000000000000000 0.000005527223597 0.000000000000000
286.02693307605 0.000000000000000 0.000005519355881 0.000000000000000
285.73762923865 0.000000000000000 0.000005512366228 0.000000000000000
285.35182972177 0.000000000000000 0.000005504369855 0.000000000000000
284.96603020490 0.000000000000000 0.000005497662446 0.000000000000000
284.58023068802 0.000000000000000 0.000005491989949 0.000000000000000
284.19443117115 0.000000000000000 0.000005487129365 0.000000000000000
283.80863165427 0.000000000000000 0.000005482907264 0.000000000000000
283.42283213740 0.000000000000000 0.000005479193700 0.000000000000000
282.58142840330 0.000000000000000 0.000005472420349 0.000000000000000
281.74002466921 0.000000000000000 0.000005466956011 0.000000000000000
280.89862093511 0.000000000000000 0.000005462412761 0.000000000000000
280.05721720102 0.000000000000000 0.000005458544728 0.000000000000000
279.21581346692 0.000000000000000 0.000005455190020 0.000000000000000
277.51958594168 0.000000000000000 0.000005449553505 0.000000000000000
275.82335841643 0.000000000000000 0.000005445007715 0.000000000000000
274.12713089119 0.000000000000000 0.000005441219478 0.000000000000000
272.43090336594 0.000000000000000 0.000005437984398 0.000000000000000
270.73467584070 0.000000000000000 0.000005435169237 0.000000000000000
266.99689887893 0.000000000000000 0.000005430017734 0.000000000000000
263.25912191717 0.000000000000000 0.000005425899577 0.000000000000000
259.52134495541 0.000000000000000 0.000005422482740 0.000000000000000
255.78356799364 0.000000000000000 0.000005419570927 0.000000000000000
252.04579103188 0.000000000000000 0.000005417040966 0.000000000000000
243.64327643173 0.000000000000000 0.000005412342414 0.000000000000000
235.24076183159 0.000000000000000 0.000005408631114 0.000000000000000
226.83824723144 0.000000000000000 0.000005405576555 0.000000000000000
220.08993116384 0.000000000000000 0.000005403457662 0.000000000000000
213.34161509623 0.000000000000000 0.000005401554959 0.000000000000000
207.88419121574 0.000000000000000 0.000005400132707 0.000000000000000
202.42676733524 0.000000000000000 0.000005398785172 0.000000000000000
196.96934345475 0.000000000000000 0.000005397498078 0.000000000000000
192.59581989055 0.000000000000000 0.000005396506759 0.000000000000000
188.22229632635 0.000000000000000 0.000005395551100 0.000000000000000
183.84877276215 0.000000000000000 0.000005394631424 0.000000000000000
179.47524919795 0.000000000000000 0.000005393750493 0.000000000000000
175.10172563375 0.000000000000000 0.000005392914205 0.000000000000000
169.93151983697 0.000000000000000 0.000005391989324 0.000000000000000
164.76131404019 0.000000000000000 0.000005391131616 0.000000000000000
159.59110824342 0.000000000000000 0.000005390332049 0.000000000000000
154.42090244664 0.000000000000000 0.000005389582143 0.000000000000000
149.25069664986 0.000000000000000 0.000005388879030 0.000000000000000
142.36648645182 0.000000000000000 0.000005388014883 0.000000000000000
135.48227625378 0.000000000000000 0.000005387231498 0.000000000000000
128.59806605574 0.000000000000000 0.000005386524780 0.000000000000000
121.71385585770 0.000000000000000 0.000005385891807 0.000000000000000
114.82964565965 0.000000000000000 0.000005385329210 0.000000000000000
107.94543546161 0.000000000000000 0.000005384832582 0.000000000000000
96.32067474355 0.000000000000000 0.000005384130830 0.000000000000000
84.69591402549 0.000000000000000 0.000005383581651 0.000000000000000
73.07115330742 0.000000000000000 0.000005383163825 0.000000000000000
61.44639258936 0.000000000000000 0.000005382857973 0.000000000000000
49.82163187130 0.000000000000000 0.000005382646492 0.000000000000000
38.19687115324 0.000000000000000 0.000005382513297 0.000000000000000
11.01020900359 0.000000000000000 0.000005382411185 0.000000000000000
10.00000000000 0.000000000000000 0.000005382410737 0.000000000000000


==> anc/appendix_6e-6_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000006000000000 0.000000000000000
3999.99999992769 0.000000000000000 0.000006000000000 0.000000000000000
3999.99999985538 0.000000000000000 0.000006000000000 0.000000000000000
3999.99927677715 0.000000000000000 0.000006000000000 0.000000000000000
3999.99855369891 0.000000000000000 0.000006000000000 0.000000000000000
3999.99783062068 0.000000000000000 0.000006000000000 0.000000000000000
3999.99059983833 0.000000000000000 0.000006000000000 0.000000000000000
3999.98336905598 0.000000000000000 0.000006000000000 0.000000000000000
3999.97613827364 0.000000000000000 0.000006000000000 0.000000000000000
3999.96890749129 0.000000000000000 0.000006000000000 0.000000000000000
3999.89659966781 0.000000000000000 0.000006000000000 0.000000000000000
3999.82429184433 0.000000000000000 0.000006000000000 0.000000000000000
3999.75198402085 0.000000000000000 0.000006000000000 0.000000000000000
3999.67967619737 0.000000000000000 0.000006000000000 0.000000000000000
3998.95659796257 0.000000000000000 0.000006000000000 0.000000000000000
3998.23351972777 0.000000000000000 0.000006000000000 0.000000000000000
3997.51044149298 0.000000000000000 0.000006000000000 0.000000000000000
3996.78736325818 0.000000000000000 0.000006000000000 0.000000000000000
3996.06428502338 0.000000000000000 0.000006000000000 0.000000000000000
3988.83350267540 0.000000000000000 0.000006000000000 0.000000000000000
3981.60272032742 0.000000000000000 0.000006000000000 0.000000000000000
3974.37193797944 0.000000000000000 0.000006000000000 0.000000000000000
3967.14115563146 0.000000000000000 0.000006000000000 0.000000000000000
3959.91037328348 0.000000000000000 0.000006000000000 0.000000000000000
3952.67959093550 0.000000000000000 0.000006000000000 0.000000000000000
3931.23208463703 0.000000000000000 0.000006000000000 0.000000000000000
3909.78457833856 0.000000000000000 0.000006000000000 0.000000000000000
3888.33707204008 0.000000000000000 0.000006000000000 0.000000000000000
3866.88956574161 0.000000000000000 0.000006000000000 0.000000000000000
3845.44205944314 0.000000000000000 0.000006000000000 0.000000000000000
3825.52041555657 0.000000000000000 0.000006000000000 0.000000000000000
3805.59877167001 0.000000000000000 0.000006000000000 0.000000000000000
3785.67712778344 0.000000000000000 0.000006000000000 0.000000000000000
3765.75548389688 0.000000000000000 0.000006000000000 0.000000000000000
3745.83384001031 0.000000000000000 0.000006000000000 0.000000000000000
3720.16620022164 0.000000000000000 0.000006000000000 0.000000000000000
3715.03267226390 0.000000000000000 0.000006000000000 0.000000000000000
3709.89914430617 0.000000000000000 0.000006000000000 0.000000000000000
3704.76561634843 0.000000000000000 0.000006000000000 0.000000000000000
3699.63208839070 0.000000000000000 0.000006000000000 0.000000000000000
3689.36503247523 0.000000000000000 0.000006000000000 0.000000000000000
3679.09797655976 0.000000000000000 0.000006000000000 0.000000000000000
3668.83092064429 0.000000000000000 0.000006000000000 0.000000000000000
3658.56386472882 0.000000000000000 0.000006000000000 0.000000000000000
3648.29680881335 0.000000000000000 0.000006000000000 0.000000000000000
3623.57159163928 0.000000000000000 0.000006000000000 0.000000000000000
3598.84637446521 0.000000000000000 0.000006000000000 0.000000000000000
3574.12115729113 0.000000000000000 0.000006000000000 0.000000000000000
3549.39594011706 0.000000000000000 0.000006000000000 0.000000000000000
3544.45089668225 0.000000000000000 0.000006000000000 0.000000000000000
3539.50585324743 0.000000000000000 0.000006000000000 0.000000000000000
3534.56080981262 0.000000000000000 0.000006000000000 0.000000000000000
3529.61576637780 0.000000000000000 0.000006000000000 0.000000000000000
3519.72567950817 0.000000000000000 0.000006000000000 0.000000000000000
3509.83559263854 0.000000000000000 0.000006000000000 0.000000000000000
3499.94550576892 0.000000000000000 0.000006000000000 0.000000000000000
3490.05541889929 0.000000000000000 0.000006000000000 0.000000000000000
3480.16533202966 0.000000000000000 0.000006000000000 0.000000000000000
3455.03814907305 0.000000000000000 0.000006000000000 0.000000000000000
3429.91096611644 0.000000000000000 0.000006000000000 0.000000000000000
3404.78378315983 0.000000000000000 0.000006000000000 0.000000000000000
3379.65660020322 0.000000000000000 0.000006000000000 0.000000000000000
3375.00889824551 0.000000000000000 0.000006000000000 0.000000000000000
3370.36119628780 0.000000000000000 0.000006000000000 0.000000000000000
3365.71349433009 0.000000000000000 0.000006000000000 0.000000000000000
3361.06579237238 0.000000000000000 0.000006000000000 0.000000000000000
3351.77038845696 0.000000000000000 0.000006000000000 0.000000000000000
3342.47498454153 0.000000000000000 0.000006000000000 0.000000000000000
3333.17958062611 0.000000000000000 0.000006000000000 0.000000000000000
3323.88417671069 0.000000000000000 0.000006000000000 0.000000000000000
3306.54101736057 0.000000000000000 0.000006000000000 0.000000000000000
3289.19785801046 0.000000000000000 0.000006000000000 0.000000000000000
3271.85469866034 0.000000000000000 0.000006000000000 0.000000000000000
3254.51153931023 0.000000000000000 0.000006000000000 0.000000000000000
3237.16837996011 0.000000000000000 0.000006000000000 0.000000000000000
3220.43168109924 0.000000000000000 0.000006000000000 0.000000000000000
3217.43606654661 0.000000000000000 0.000006000000000 0.000000000000000
3214.44045199398 0.000000000000000 0.000006000000000 0.000000000000000
3211.44483744135 0.000000000000000 0.000006000000000 0.000000000000000
3205.45360833608 0.000000000000000 0.000006000000000 0.000000000000000
3199.46237923082 0.000000000000000 0.000006000000000 0.000000000000000
3193.47115012556 0.000000000000000 0.000006000000000 0.000000000000000
3187.47992102030 0.000000000000000 0.000006000000000 0.000000000000000
3170.63644051369 0.000000000000000 0.000006000000000 0.000000000000000
3153.79296000708 0.000000000000000 0.000006000000000 0.000000000000000
3136.94947950048 0.000000000000000 0.000006000000000 0.000000000000000
3120.10599899387 0.000000000000000 0.000006000000000 0.000000000000000
3103.26251848726 0.000000000000000 0.000006000000000 0.000000000000000
3086.41903798066 0.000000000000000 0.000006000000000 0.000000000000000
3069.57555747405 0.000000000000000 0.000006000000000 0.000000000000000
3066.69259024328 0.000000000000000 0.000006000000000 0.000000000000000
3063.80962301251 0.000000000000000 0.000006000000000 0.000000000000000
3060.92665578174 0.000000000000000 0.000006000000000 0.000000000000000
3055.16072132021 0.000000000000000 0.000006000000000 0.000000000000000
3049.39478685867 0.000000000000000 0.000006000000000 0.000000000000000
3043.62885239713 0.000000000000000 0.000006000000000 0.000000000000000
3037.86291793559 0.000000000000000 0.000006000000000 0.000000000000000
3022.73888470167 0.000000000000000 0.000006000000000 0.000000000000000
3007.61485146775 0.000000000000000 0.000006000000000 0.000000000000000
2992.49081823382 0.000000000000000 0.000006000000000 0.000000000000000
2977.36678499990 0.000000000000000 0.000006000000000 0.000000000000000
2959.68223022252 0.000000000000000 0.000006000000000 0.000000000000000
2941.99767544515 0.000000000000000 0.000006000000000 0.000000000000000
2924.31312066777 0.000000000000000 0.000006000000000 0.000000000000000
2906.62856589040 0.000000000000000 0.000006000000000 0.000000000000000
2888.94401111302 0.000000000000000 0.000006000000000 0.000000000000000
2871.25945633565 0.000000000000000 0.000006000000000 0.000000000000000
2853.57490155827 0.000000000000000 0.000006000000000 0.000000000000000
2835.89034678090 0.000000000000000 0.000006000000000 0.000000000000000
2813.56083666212 0.000000000000000 0.000006000000000 0.000000000000000
2795.67668392335 0.000000000000000 0.000005999999999 0.000000000000000
2777.79253118457 0.000000000000000 0.000005999999999 0.000000000000000
2759.90837844580 0.000000000000000 0.000005999999999 0.000000000000000
2756.65509126354 0.000000000000000 0.000005999999999 0.000000000000000
2753.40180408128 0.000000000000000 0.000005999999999 0.000000000000000
2750.14851689902 0.000000000000000 0.000005999999999 0.000000000000000
2746.89522971676 0.000000000000000 0.000005999999999 0.000000000000000
2740.38865535224 0.000000000000000 0.000005999999999 0.000000000000000
2733.88208098772 0.000000000000000 0.000005999999999 0.000000000000000
2727.37550662320 0.000000000000000 0.000005999999999 0.000000000000000
2720.86893225868 0.000000000000000 0.000005999999999 0.000000000000000
2703.91843635604 0.000000000000000 0.000005999999999 0.000000000000000
2686.96794045339 0.000000000000000 0.000005999999999 0.000000000000000
2670.01744455075 0.000000000000000 0.000005999999999 0.000000000000000
2653.06694864811 0.000000000000000 0.000005999999999 0.000000000000000
2636.11645274546 0.000000000000000 0.000005999999999 0.000000000000000
2622.26711868791 0.000000000000000 0.000005999999999 0.000000000000000
2608.41778463036 0.000000000000000 0.000005999999999 0.000000000000000
2594.56845057281 0.000000000000000 0.000005999999999 0.000000000000000
2580.71911651526 0.000000000000000 0.000005999999999 0.000000000000000
2566.86978245771 0.000000000000000 0.000005999999999 0.000000000000000
2549.89777987527 0.000000000000000 0.000005999999999 0.000000000000000
2546.54427032168 0.000000000000000 0.000005999999999 0.000000000000000
2543.19076076810 0.000000000000000 0.000005999999999 0.000000000000000
2539.83725121451 0.000000000000000 0.000005999999999 0.000000000000000
2536.48374166092 0.000000000000000 0.000005999999999 0.000000000000000
2529.77672255375 0.000000000000000 0.000005999999999 0.000000000000000
2523.06970344657 0.000000000000000 0.000005999999999 0.000000000000000
2516.36268433940 0.000000000000000 0.000005999999999 0.000000000000000
2509.65566523223 0.000000000000000 0.000005999999999 0.000000000000000
2502.94864612505 0.000000000000000 0.000005999999999 0.000000000000000
2483.97664325928 0.000000000000000 0.000005999999998 0.000000000000000
2465.00464039352 0.000000000000000 0.000005999999998 0.000000000000000
2446.03263752775 0.000000000000000 0.000005999999998 0.000000000000000
2442.88273221485 0.000000000000000 0.000005999999998 0.000000000000000
2439.73282690196 0.000000000000000 0.000005999999998 0.000000000000000
2436.58292158907 0.000000000000000 0.000005999999998 0.000000000000000
2433.43301627617 0.000000000000000 0.000005999999998 0.000000000000000
2427.13320565038 0.000000000000000 0.000005999999998 0.000000000000000
2420.83339502460 0.000000000000000 0.000005999999998 0.000000000000000
2414.53358439881 0.000000000000000 0.000005999999998 0.000000000000000
2405.11506915612 0.000000000000000 0.000005999999998 0.000000000000000
2395.69655391343 0.000000000000000 0.000005999999998 0.000000000000000
2386.27803867074 0.000000000000000 0.000005999999998 0.000000000000000
2376.85952342805 0.000000000000000 0.000005999999998 0.000000000000000
2362.62352327242 0.000000000000000 0.000005999999998 0.000000000000000
2348.38752311679 0.000000000000000 0.000005999999997 0.000000000000000
2334.15152296116 0.000000000000000 0.000005999999997 0.000000000000000
2319.91552280553 0.000000000000000 0.000005999999997 0.000000000000000
2305.67952264991 0.000000000000000 0.000005999999997 0.000000000000000
2291.44352249428 0.000000000000000 0.000005999999997 0.000000000000000
2277.20752233865 0.000000000000000 0.000005999999997 0.000000000000000
2262.97152218302 0.000000000000000 0.000005999999996 0.000000000000000
2248.73552202739 0.000000000000000 0.000005999999996 0.000000000000000
2234.49952187176 0.000000000000000 0.000005999999996 0.000000000000000
2220.26352171613 0.000000000000000 0.000005999999996 0.000000000000000
2208.85079913041 0.000000000000000 0.000005999999995 0.000000000000000
2197.43807654468 0.000000000000000 0.000005999999995 0.000000000000000
2186.02535395895 0.000000000000000 0.000005999999995 0.000000000000000
2174.61263137323 0.000000000000000 0.000005999999995 0.000000000000000
2162.04237569416 0.000000000000000 0.000005999999994 0.000000000000000
2149.47212001509 0.000000000000000 0.000005999999994 0.000000000000000
2136.90186433602 0.000000000000000 0.000005999999994 0.000000000000000
2124.33160865694 0.000000000000000 0.000005999999994 0.000000000000000
2108.17457410662 0.000000000000000 0.000005999999993 0.000000000000000
2105.06293925272 0.000000000000000 0.000005999999993 0.000000000000000
2101.95130439882 0.000000000000000 0.000005999999993 0.000000000000000
2098.83966954491 0.000000000000000 0.000005999999993 0.000000000000000
2095.72803469101 0.000000000000000 0.000005999999993 0.000000000000000
2089.50476498321 0.000000000000000 0.000005999999992 0.000000000000000
2083.28149527541 0.000000000000000 0.000005999999992 0.000000000000000
2077.05822556760 0.000000000000000 0.000005999999992 0.000000000000000
2070.83495585980 0.000000000000000 0.000005999999992 0.000000000000000
2057.47753021257 0.000000000000000 0.000005999999991 0.000000000000000
2044.12010456534 0.000000000000000 0.000005999999991 0.000000000000000
2030.76267891812 0.000000000000000 0.000005999999990 0.000000000000000
2017.40525327089 0.000000000000000 0.000005999999990 0.000000000000000
2014.73376814144 0.000000000000000 0.000005999999990 0.000000000000000
2012.06228301200 0.000000000000000 0.000005999999989 0.000000000000000
2009.39079788255 0.000000000000000 0.000005999999989 0.000000000000000
2006.71931275311 0.000000000000000 0.000005999999989 0.000000000000000
2001.37634249422 0.000000000000000 0.000005999999989 0.000000000000000
1996.03337223532 0.000000000000000 0.000005999999989 0.000000000000000
1990.69040197643 0.000000000000000 0.000005999999988 0.000000000000000
1985.34743171754 0.000000000000000 0.000005999999988 0.000000000000000
1980.00446145865 0.000000000000000 0.000005999999988 0.000000000000000
1969.01500668511 0.000000000000000 0.000005999999987 0.000000000000000
1958.02555191158 0.000000000000000 0.000005999999987 0.000000000000000
1947.03609713804 0.000000000000000 0.000005999999986 0.000000000000000
1936.04664236450 0.000000000000000 0.000005999999985 0.000000000000000
1925.05718759097 0.000000000000000 0.000005999999984 0.000000000000000
1914.98158076820 0.000000000000000 0.000005999999984 0.000000000000000
1913.17088278714 0.000000000000000 0.000005999999983 0.000000000000000
1911.36018480609 0.000000000000000 0.000005999999983 0.000000000000000
1909.54948682504 0.000000000000000 0.000005999999983 0.000000000000000
1905.92809086294 0.000000000000000 0.000005999999983 0.000000000000000
1902.30669490083 0.000000000000000 0.000005999999983 0.000000000000000
1898.68529893873 0.000000000000000 0.000005999999982 0.000000000000000
1895.06390297662 0.000000000000000 0.000005999999982 0.000000000000000
1884.83998511641 0.000000000000000 0.000005999999981 0.000000000000000
1874.61606725619 0.000000000000000 0.000005999999980 0.000000000000000
1864.39214939598 0.000000000000000 0.000005999999979 0.000000000000000
1854.16823153576 0.000000000000000 0.000005999999978 0.000000000000000
1843.94431367555 0.000000000000000 0.000005999999977 0.000000000000000
1833.72039581533 0.000000000000000 0.000005999999976 0.000000000000000
1823.49647795512 0.000000000000000 0.000005999999975 0.000000000000000
1821.76303675768 0.000000000000000 0.000005999999974 0.000000000000000
1820.02959556024 0.000000000000000 0.000005999999974 0.000000000000000
1818.29615436281 0.000000000000000 0.000005999999974 0.000000000000000
1814.82927196793 0.000000000000000 0.000005999999973 0.000000000000000
1811.36238957306 0.000000000000000 0.000005999999973 0.000000000000000
1807.89550717819 0.000000000000000 0.000005999999972 0.000000000000000
1804.42862478332 0.000000000000000 0.000005999999972 0.000000000000000
1795.30395323494 0.000000000000000 0.000005999999971 0.000000000000000
1786.17928168657 0.000000000000000 0.000005999999969 0.000000000000000
1777.05461013820 0.000000000000000 0.000005999999968 0.000000000000000
1767.92993858982 0.000000000000000 0.000005999999966 0.000000000000000
1757.11815881185 0.000000000000000 0.000005999999964 0.000000000000000
1746.30637903387 0.000000000000000 0.000005999999962 0.000000000000000
1735.49459925590 0.000000000000000 0.000005999999960 0.000000000000000
1724.68281947792 0.000000000000000 0.000005999999958 0.000000000000000
1713.87103969994 0.000000000000000 0.000005999999956 0.000000000000000
1703.05925992197 0.000000000000000 0.000005999999953 0.000000000000000
1692.24748014399 0.000000000000000 0.000005999999950 0.000000000000000
1681.43570036602 0.000000000000000 0.000005999999947 0.000000000000000
1663.51844279071 0.000000000000000 0.000005999999942 0.000000000000000
1661.19122054767 0.000000000000000 0.000005999999941 0.000000000000000
1658.86399830463 0.000000000000000 0.000005999999941 0.000000000000000
1656.53677606159 0.000000000000000 0.000005999999940 0.000000000000000
1654.20955381855 0.000000000000000 0.000005999999939 0.000000000000000
1651.88233157551 0.000000000000000 0.000005999999938 0.000000000000000
1647.22788708943 0.000000000000000 0.000005999999937 0.000000000000000
1642.57344260335 0.000000000000000 0.000005999999935 0.000000000000000
1637.91899811727 0.000000000000000 0.000005999999933 0.000000000000000
1633.26455363119 0.000000000000000 0.000005999999932 0.000000000000000
1628.61010914511 0.000000000000000 0.000005999999930 0.000000000000000
1616.90859436419 0.000000000000000 0.000005999999925 0.000000000000000
1605.20707958327 0.000000000000000 0.000005999999920 0.000000000000000
1593.50556480234 0.000000000000000 0.000005999999915 0.000000000000000
1591.35879348452 0.000000000000000 0.000005999999914 0.000000000000000
1589.21202216670 0.000000000000000 0.000005999999913 0.000000000000000
1587.06525084887 0.000000000000000 0.000005999999912 0.000000000000000
1584.91847953105 0.000000000000000 0.000005999999911 0.000000000000000
1580.62493689540 0.000000000000000 0.000005999999908 0.000000000000000
1576.33139425975 0.000000000000000 0.000005999999906 0.000000000000000
1572.03785162410 0.000000000000000 0.000005999999904 0.000000000000000
1565.56653622338 0.000000000000000 0.000005999999900 0.000000000000000
1559.09522082267 0.000000000000000 0.000005999999896 0.000000000000000
1552.62390542195 0.000000000000000 0.000005999999893 0.000000000000000
1546.15259002124 0.000000000000000 0.000005999999888 0.000000000000000
1537.09315238713 0.000000000000000 0.000005999999882 0.000000000000000
1528.03371475302 0.000000000000000 0.000005999999876 0.000000000000000
1518.97427711891 0.000000000000000 0.000005999999869 0.000000000000000
1509.91483948481 0.000000000000000 0.000005999999862 0.000000000000000
1500.85540185070 0.000000000000000 0.000005999999854 0.000000000000000
1491.79596421659 0.000000000000000 0.000005999999846 0.000000000000000
1482.73652658248 0.000000000000000 0.000005999999838 0.000000000000000
1473.67708894837 0.000000000000000 0.000005999999829 0.000000000000000
1464.61765131427 0.000000000000000 0.000005999999819 0.000000000000000
1455.55821368016 0.000000000000000 0.000005999999809 0.000000000000000
1446.49877604605 0.000000000000000 0.000005999999798 0.000000000000000
1444.34954768611 0.000000000000000 0.000005999999795 0.000000000000000
1442.20031932617 0.000000000000000 0.000005999999792 0.000000000000000
1440.05109096622 0.000000000000000 0.000005999999789 0.000000000000000
1437.90186260628 0.000000000000000 0.000005999999787 0.000000000000000
1433.60340588640 0.000000000000000 0.000005999999781 0.000000000000000
1429.30494916651 0.000000000000000 0.000005999999775 0.000000000000000
1425.00649244663 0.000000000000000 0.000005999999769 0.000000000000000
1420.70803572675 0.000000000000000 0.000005999999762 0.000000000000000
1416.40957900686 0.000000000000000 0.000005999999756 0.000000000000000
1408.91428838848 0.000000000000000 0.000005999999744 0.000000000000000
1401.41899777010 0.000000000000000 0.000005999999732 0.000000000000000
1393.92370715172 0.000000000000000 0.000005999999719 0.000000000000000
1386.42841653333 0.000000000000000 0.000005999999705 0.000000000000000
1378.93312591495 0.000000000000000 0.000005999999690 0.000000000000000
1368.54776663543 0.000000000000000 0.000005999999668 0.000000000000000
1366.84866799875 0.000000000000000 0.000005999999665 0.000000000000000
1365.14956936207 0.000000000000000 0.000005999999661 0.000000000000000
1363.45047072539 0.000000000000000 0.000005999999657 0.000000000000000
1361.75137208870 0.000000000000000 0.000005999999653 0.000000000000000
1358.35317481534 0.000000000000000 0.000005999999646 0.000000000000000
1354.95497754198 0.000000000000000 0.000005999999638 0.000000000000000
1351.55678026862 0.000000000000000 0.000005999999629 0.000000000000000
1348.15858299526 0.000000000000000 0.000005999999621 0.000000000000000
1341.09882892988 0.000000000000000 0.000005999999603 0.000000000000000
1334.03907486450 0.000000000000000 0.000005999999584 0.000000000000000
1326.97932079911 0.000000000000000 0.000005999999564 0.000000000000000
1319.91956673373 0.000000000000000 0.000005999999542 0.000000000000000
1312.85981266834 0.000000000000000 0.000005999999520 0.000000000000000
1305.34830780479 0.000000000000000 0.000005999999495 0.000000000000000
1304.06766920314 0.000000000000000 0.000005999999490 0.000000000000000
1302.78703060150 0.000000000000000 0.000005999999486 0.000000000000000
1301.50639199985 0.000000000000000 0.000005999999481 0.000000000000000
1298.94511479656 0.000000000000000 0.000005999999472 0.000000000000000
1296.38383759327 0.000000000000000 0.000005999999463 0.000000000000000
1293.82256038998 0.000000000000000 0.000005999999453 0.000000000000000
1291.26128318669 0.000000000000000 0.000005999999444 0.000000000000000
1282.55193229885 0.000000000000000 0.000005999999409 0.000000000000000
1275.48937958660 0.000000000000000 0.000005999999379 0.000000000000000
1268.42682687434 0.000000000000000 0.000005999999348 0.000000000000000
1261.36427416209 0.000000000000000 0.000005999999315 0.000000000000000
1255.50078614449 0.000000000000000 0.000005999999286 0.000000000000000
1249.63729812689 0.000000000000000 0.000005999999255 0.000000000000000
1245.42850764948 0.000000000000000 0.000005999999233 0.000000000000000
1241.21971717206 0.000000000000000 0.000005999999209 0.000000000000000
1238.26167222005 0.000000000000000 0.000005999999192 0.000000000000000
1235.30362726805 0.000000000000000 0.000005999999175 0.000000000000000
1233.24338874573 0.000000000000000 0.000005999999163 0.000000000000000
1231.18315022342 0.000000000000000 0.000005999999150 0.000000000000000
1229.75506112835 0.000000000000000 0.000005999999141 0.000000000000000
1228.32697203328 0.000000000000000 0.000005999999132 0.000000000000000
1227.33642757863 0.000000000000000 0.000005999999126 0.000000000000000
1226.34588312397 0.000000000000000 0.000005999999120 0.000000000000000
1225.65136626450 0.000000000000000 0.000005999999116 0.000000000000000
1224.95684940504 0.000000000000000 0.000005999999111 0.000000000000000
1224.45246211085 0.000000000000000 0.000005999999108 0.000000000000000
1223.94807481667 0.000000000000000 0.000005999999105 0.000000000000000
1223.53433069023 0.000000000000000 0.000005999999102 0.000000000000000
1223.12058656379 0.000000000000000 0.000005999999099 0.000000000000000
1222.70684243735 0.000000000000000 0.000005999999096 0.000000000000000
1222.62460447531 0.000000000000000 0.000005999999096 0.000000000000000
1222.54236651327 0.000000000000000 0.000005999999095 0.000000000000000
1222.46012855122 0.000000000000000 0.000005999999095 0.000000000000000
1222.29565262713 0.000000000000000 0.000005999999094 0.000000000000000
1222.13117670305 0.000000000000000 0.000005999999093 0.000000000000000
1221.96670077896 0.000000000000000 0.000005999999092 0.000000000000000
1221.80222485487 0.000000000000000 0.000005999999090 0.000000000000000
1221.50238228798 0.000000000000000 0.000005999999088 0.000000000000000
1221.20253972108 0.000000000000000 0.000005999999086 0.000000000000000
1220.90269715419 0.000000000000000 0.000005999999084 0.000000000000000
1220.60285458730 0.000000000000000 0.000005999999082 0.000000000000000
1220.30301202040 0.000000000000000 0.000005999999080 0.000000000000000
1219.57507091556 0.000000000000000 0.000005999999076 0.000000000000000
1218.84712981071 0.000000000000000 0.000005999999071 0.000000000000000
1218.11918870587 0.000000000000000 0.000005999999066 0.000000000000000
1217.39124760102 0.000000000000000 0.000005999999061 0.000000000000000
1216.66330649618 0.000000000000000 0.000005999999056 0.000000000000000
1215.41487481640 0.000000000000000 0.000005999999047 0.000000000000000
1214.16644313662 0.000000000000000 0.000005999999038 0.000000000000000
1212.91801145684 0.000000000000000 0.000005999999029 0.000000000000000
1211.66957977706 0.000000000000000 0.000005999999021 0.000000000000000
1209.08179904654 0.000000000000000 0.000005999999002 0.000000000000000
1206.95331273797 0.000000000000000 0.000005999998986 0.000000000000000
1204.82482642941 0.000000000000000 0.000005999998970 0.000000000000000
1203.33007525486 0.000000000000000 0.000005999998958 0.000000000000000
1201.83532408032 0.000000000000000 0.000005999998947 0.000000000000000
1200.79802845093 0.000000000000000 0.000005999998938 0.000000000000000
1199.76073282155 0.000000000000000 0.000005999998930 0.000000000000000
1199.03572127849 0.000000000000000 0.000005999998924 0.000000000000000
1198.31070973543 0.000000000000000 0.000005999998919 0.000000000000000
1197.78961790447 0.000000000000000 0.000005999998914 0.000000000000000
1197.26852607352 0.000000000000000 0.000005999998910 0.000000000000000
1196.85817386315 0.000000000000000 0.000005999998907 0.000000000000000
1196.44782165278 0.000000000000000 0.000005999998903 0.000000000000000
1196.03746944241 0.000000000000000 0.000005999998900 0.000000000000000
1195.74767626086 0.000000000000000 0.000005999998898 0.000000000000000
1195.45788307931 0.000000000000000 0.000005999998895 0.000000000000000
1195.16808989776 0.000000000000000 0.000005999998893 0.000000000000000
1194.87829671621 0.000000000000000 0.000005999998891 0.000000000000000
1194.58850353466 0.000000000000000 0.000005999998888 0.000000000000000
1194.29871035311 0.000000000000000 0.000005999998886 0.000000000000000
1194.00891717156 0.000000000000000 0.000005999998883 0.000000000000000
1193.42933080846 0.000000000000000 0.000005999998879 0.000000000000000
1192.84974444535 0.000000000000000 0.000005999998874 0.000000000000000
1192.27015808225 0.000000000000000 0.000005999998869 0.000000000000000
1191.69057171915 0.000000000000000 0.000005999998864 0.000000000000000
1190.83493677287 0.000000000000000 0.000005999998857 0.000000000000000
1189.97930182660 0.000000000000000 0.000005999998849 0.000000000000000
1189.12366688032 0.000000000000000 0.000005999998842 0.000000000000000
1188.26803193405 0.000000000000000 0.000005999998834 0.000000000000000
1186.42389599257 0.000000000000000 0.000005999998818 0.000000000000000
1184.57976005109 0.000000000000000 0.000005999998802 0.000000000000000
1182.73562410962 0.000000000000000 0.000005999998785 0.000000000000000
1180.89148816814 0.000000000000000 0.000005999998768 0.000000000000000
1178.75536887889 0.000000000000000 0.000005999998748 0.000000000000000
1176.61924958964 0.000000000000000 0.000005999998727 0.000000000000000
1175.09146660903 0.000000000000000 0.000005999998713 0.000000000000000
1173.87384830916 0.000000000000000 0.000005999998701 0.000000000000000
1172.89817397421 0.000000000000000 0.000005999998691 0.000000000000000
1172.10251288064 0.000000000000000 0.000005999998683 0.000000000000000
1171.44425236976 0.000000000000000 0.000005999998676 0.000000000000000
1170.78599185887 0.000000000000000 0.000005999998670 0.000000000000000
1170.12773134799 0.000000000000000 0.000005999998663 0.000000000000000
1169.70549549976 0.000000000000000 0.000005999998659 0.000000000000000
1169.63043990079 0.000000000000000 0.000005999998658 0.000000000000000
1169.55538430182 0.000000000000000 0.000005999998657 0.000000000000000
1169.48032870284 0.000000000000000 0.000005999998657 0.000000000000000
1169.33021750490 0.000000000000000 0.000005999998655 0.000000000000000
1169.18010630696 0.000000000000000 0.000005999998653 0.000000000000000
1169.02999510902 0.000000000000000 0.000005999998652 0.000000000000000
1168.87988391108 0.000000000000000 0.000005999998650 0.000000000000000
1168.60290864643 0.000000000000000 0.000005999998648 0.000000000000000
1168.32593338177 0.000000000000000 0.000005999998645 0.000000000000000
1168.04895811712 0.000000000000000 0.000005999998642 0.000000000000000
1167.77198285247 0.000000000000000 0.000005999998639 0.000000000000000
1167.15559900535 0.000000000000000 0.000005999998633 0.000000000000000
1166.53921515824 0.000000000000000 0.000005999998626 0.000000000000000
1165.92283131112 0.000000000000000 0.000005999998620 0.000000000000000
1165.30644746400 0.000000000000000 0.000005999998613 0.000000000000000
1164.41313964692 0.000000000000000 0.000005999998604 0.000000000000000
1163.51983182984 0.000000000000000 0.000005999998594 0.000000000000000
1162.62652401277 0.000000000000000 0.000005999998585 0.000000000000000
1161.73321619569 0.000000000000000 0.000005999998575 0.000000000000000
1159.77337174036 0.000000000000000 0.000005999998553 0.000000000000000
1157.81352728504 0.000000000000000 0.000005999998531 0.000000000000000
1155.85368282971 0.000000000000000 0.000005999998509 0.000000000000000
1153.89383837439 0.000000000000000 0.000005999998486 0.000000000000000
1152.28878069398 0.000000000000000 0.000005999998467 0.000000000000000
1150.68372301357 0.000000000000000 0.000005999998448 0.000000000000000
1149.55762395697 0.000000000000000 0.000005999998435 0.000000000000000
1148.43152490036 0.000000000000000 0.000005999998421 0.000000000000000
1147.64733116231 0.000000000000000 0.000005999998411 0.000000000000000
1146.86313742426 0.000000000000000 0.000005999998402 0.000000000000000
1146.30741784096 0.000000000000000 0.000005999998395 0.000000000000000
1145.75169825766 0.000000000000000 0.000005999998388 0.000000000000000
1145.33469600088 0.000000000000000 0.000005999998383 0.000000000000000
1144.91769374411 0.000000000000000 0.000005999998377 0.000000000000000
1144.50069148733 0.000000000000000 0.000005999998372 0.000000000000000
1144.08368923056 0.000000000000000 0.000005999998367 0.000000000000000
1144.00936726312 0.000000000000000 0.000005999998366 0.000000000000000
1143.93504529568 0.000000000000000 0.000005999998365 0.000000000000000
1143.86072332824 0.000000000000000 0.000005999998364 0.000000000000000
1143.71207939336 0.000000000000000 0.000005999998362 0.000000000000000
1143.56343545848 0.000000000000000 0.000005999998360 0.000000000000000
1143.41479152360 0.000000000000000 0.000005999998358 0.000000000000000
1143.26614758872 0.000000000000000 0.000005999998356 0.000000000000000
1142.98367762172 0.000000000000000 0.000005999998353 0.000000000000000
1142.70120765472 0.000000000000000 0.000005999998349 0.000000000000000
1142.41873768772 0.000000000000000 0.000005999998346 0.000000000000000
1142.13626772072 0.000000000000000 0.000005999998342 0.000000000000000
1141.85379775372 0.000000000000000 0.000005999998338 0.000000000000000
1141.14628121678 0.000000000000000 0.000005999998329 0.000000000000000
1140.43876467984 0.000000000000000 0.000005999998320 0.000000000000000
1139.73124814290 0.000000000000000 0.000005999998311 0.000000000000000
1139.02373160597 0.000000000000000 0.000005999998301 0.000000000000000
1138.31621506903 0.000000000000000 0.000005999998292 0.000000000000000
1137.11711599865 0.000000000000000 0.000005999998276 0.000000000000000
1135.91801692826 0.000000000000000 0.000005999998259 0.000000000000000
1134.71891785788 0.000000000000000 0.000005999998243 0.000000000000000
1133.51981878750 0.000000000000000 0.000005999998226 0.000000000000000
1131.14379315139 0.000000000000000 0.000005999998193 0.000000000000000
1129.20219205423 0.000000000000000 0.000005999998165 0.000000000000000
1127.26059095706 0.000000000000000 0.000005999998137 0.000000000000000
1125.89764360417 0.000000000000000 0.000005999998117 0.000000000000000
1124.53469625127 0.000000000000000 0.000005999998096 0.000000000000000
1123.58902517387 0.000000000000000 0.000005999998082 0.000000000000000
1122.64335409646 0.000000000000000 0.000005999998068 0.000000000000000
1121.98214712518 0.000000000000000 0.000005999998058 0.000000000000000
1121.32094015391 0.000000000000000 0.000005999998047 0.000000000000000
1120.84494490322 0.000000000000000 0.000005999998040 0.000000000000000
1120.36894965253 0.000000000000000 0.000005999998033 0.000000000000000
1119.99170453065 0.000000000000000 0.000005999998027 0.000000000000000
1119.61445940877 0.000000000000000 0.000005999998021 0.000000000000000
1119.23721428689 0.000000000000000 0.000005999998015 0.000000000000000
1118.97315457192 0.000000000000000 0.000005999998011 0.000000000000000
1118.70909485695 0.000000000000000 0.000005999998007 0.000000000000000
1118.44503514198 0.000000000000000 0.000005999998002 0.000000000000000
1118.18097542700 0.000000000000000 0.000005999997998 0.000000000000000
1117.91691571203 0.000000000000000 0.000005999997994 0.000000000000000
1117.65285599706 0.000000000000000 0.000005999997990 0.000000000000000
1117.38879628209 0.000000000000000 0.000005999997986 0.000000000000000
1116.86067685214 0.000000000000000 0.000005999997977 0.000000000000000
1116.33255742220 0.000000000000000 0.000005999997969 0.000000000000000
1115.80443799225 0.000000000000000 0.000005999997960 0.000000000000000
1115.27631856231 0.000000000000000 0.000005999997952 0.000000000000000
1114.49060072518 0.000000000000000 0.000005999997939 0.000000000000000
1113.70488288806 0.000000000000000 0.000005999997926 0.000000000000000
1112.91916505093 0.000000000000000 0.000005999997913 0.000000000000000
1112.13344721381 0.000000000000000 0.000005999997900 0.000000000000000
1110.44458801421 0.000000000000000 0.000005999997871 0.000000000000000
1108.75572881461 0.000000000000000 0.000005999997842 0.000000000000000
1107.06686961502 0.000000000000000 0.000005999997813 0.000000000000000
1105.37801041542 0.000000000000000 0.000005999997783 0.000000000000000
1103.36539741986 0.000000000000000 0.000005999997747 0.000000000000000
1101.35278442429 0.000000000000000 0.000005999997710 0.000000000000000
1099.89783157375 0.000000000000000 0.000005999997683 0.000000000000000
1098.73766266630 0.000000000000000 0.000005999997661 0.000000000000000
1097.80790339869 0.000000000000000 0.000005999997643 0.000000000000000
1097.05089998987 0.000000000000000 0.000005999997629 0.000000000000000
1096.42647856752 0.000000000000000 0.000005999997617 0.000000000000000
1095.80205714517 0.000000000000000 0.000005999997605 0.000000000000000
1095.30193237764 0.000000000000000 0.000005999997595 0.000000000000000
1094.80180761011 0.000000000000000 0.000005999997585 0.000000000000000
1094.70178265661 0.000000000000000 0.000005999997583 0.000000000000000
1094.60175770310 0.000000000000000 0.000005999997581 0.000000000000000
1094.50173274960 0.000000000000000 0.000005999997579 0.000000000000000
1094.40170779609 0.000000000000000 0.000005999997577 0.000000000000000
1094.20165788908 0.000000000000000 0.000005999997574 0.000000000000000
1094.00160798207 0.000000000000000 0.000005999997570 0.000000000000000
1093.80155807506 0.000000000000000 0.000005999997566 0.000000000000000
1093.60150816805 0.000000000000000 0.000005999997562 0.000000000000000
1093.21957736606 0.000000000000000 0.000005999997554 0.000000000000000
1092.83764656407 0.000000000000000 0.000005999997547 0.000000000000000
1092.45571576209 0.000000000000000 0.000005999997539 0.000000000000000
1092.01740252464 0.000000000000000 0.000005999997530 0.000000000000000
1091.57908928718 0.000000000000000 0.000005999997522 0.000000000000000
1091.14077604973 0.000000000000000 0.000005999997513 0.000000000000000
1090.70246281228 0.000000000000000 0.000005999997504 0.000000000000000
1089.82015875280 0.000000000000000 0.000005999997486 0.000000000000000
1088.93785469332 0.000000000000000 0.000005999997468 0.000000000000000
1088.05555063384 0.000000000000000 0.000005999997449 0.000000000000000
1087.17324657435 0.000000000000000 0.000005999997431 0.000000000000000
1085.32275949993 0.000000000000000 0.000005999997392 0.000000000000000
1083.47227242550 0.000000000000000 0.000005999997352 0.000000000000000
1081.62178535107 0.000000000000000 0.000005999997312 0.000000000000000
1079.77129827664 0.000000000000000 0.000005999997271 0.000000000000000
1078.30962875145 0.000000000000000 0.000005999997238 0.000000000000000
1076.84795922626 0.000000000000000 0.000005999997204 0.000000000000000
1075.82563394678 0.000000000000000 0.000005999997180 0.000000000000000
1074.80330866729 0.000000000000000 0.000005999997157 0.000000000000000
1074.09140718649 0.000000000000000 0.000005999997140 0.000000000000000
1073.37950570568 0.000000000000000 0.000005999997123 0.000000000000000
1072.87435721741 0.000000000000000 0.000005999997111 0.000000000000000
1072.36920872915 0.000000000000000 0.000005999997099 0.000000000000000
1071.98831064901 0.000000000000000 0.000005999997090 0.000000000000000
1071.60741256888 0.000000000000000 0.000005999997081 0.000000000000000
1071.22651448874 0.000000000000000 0.000005999997071 0.000000000000000
1070.91848222188 0.000000000000000 0.000005999997064 0.000000000000000
1070.85687576851 0.000000000000000 0.000005999997062 0.000000000000000
1070.79526931514 0.000000000000000 0.000005999997061 0.000000000000000
1070.73366286177 0.000000000000000 0.000005999997059 0.000000000000000
1070.61044995503 0.000000000000000 0.000005999997056 0.000000000000000
1070.48723704828 0.000000000000000 0.000005999997053 0.000000000000000
1070.36402414154 0.000000000000000 0.000005999997050 0.000000000000000
1070.24081123480 0.000000000000000 0.000005999997047 0.000000000000000
1069.98624822774 0.000000000000000 0.000005999997041 0.000000000000000
1069.73168522069 0.000000000000000 0.000005999997035 0.000000000000000
1069.47712221364 0.000000000000000 0.000005999997029 0.000000000000000
1069.22255920658 0.000000000000000 0.000005999997022 0.000000000000000
1068.54241557677 0.000000000000000 0.000005999997006 0.000000000000000
1067.99587025555 0.000000000000000 0.000005999996992 0.000000000000000
1067.44932493434 0.000000000000000 0.000005999996978 0.000000000000000
1066.90277961313 0.000000000000000 0.000005999996965 0.000000000000000
1066.35623429192 0.000000000000000 0.000005999996951 0.000000000000000
1065.36594735694 0.000000000000000 0.000005999996925 0.000000000000000
1064.37566042196 0.000000000000000 0.000005999996900 0.000000000000000
1063.38537348699 0.000000000000000 0.000005999996874 0.000000000000000
1062.39508655201 0.000000000000000 0.000005999996848 0.000000000000000
1060.23213914495 0.000000000000000 0.000005999996791 0.000000000000000
1058.06919173789 0.000000000000000 0.000005999996733 0.000000000000000
1056.37017601117 0.000000000000000 0.000005999996686 0.000000000000000
1054.67116028445 0.000000000000000 0.000005999996638 0.000000000000000
1053.48319642328 0.000000000000000 0.000005999996604 0.000000000000000
1052.29523256212 0.000000000000000 0.000005999996570 0.000000000000000
1051.47097805882 0.000000000000000 0.000005999996546 0.000000000000000
1050.64672355552 0.000000000000000 0.000005999996522 0.000000000000000
1050.06897936437 0.000000000000000 0.000005999996505 0.000000000000000
1049.49123517322 0.000000000000000 0.000005999996488 0.000000000000000
1049.07184422060 0.000000000000000 0.000005999996476 0.000000000000000
1048.65245326798 0.000000000000000 0.000005999996463 0.000000000000000
1048.30880232303 0.000000000000000 0.000005999996453 0.000000000000000
1047.96515137808 0.000000000000000 0.000005999996443 0.000000000000000
1047.62150043313 0.000000000000000 0.000005999996433 0.000000000000000
1047.55423983482 0.000000000000000 0.000005999996431 0.000000000000000
1047.48697923650 0.000000000000000 0.000005999996429 0.000000000000000
1047.41971863819 0.000000000000000 0.000005999996426 0.000000000000000
1047.28519744156 0.000000000000000 0.000005999996422 0.000000000000000
1047.15067624493 0.000000000000000 0.000005999996418 0.000000000000000
1047.01615504830 0.000000000000000 0.000005999996414 0.000000000000000
1046.88163385167 0.000000000000000 0.000005999996410 0.000000000000000
1046.63789724798 0.000000000000000 0.000005999996403 0.000000000000000
1046.39416064430 0.000000000000000 0.000005999996396 0.000000000000000
1046.15042404062 0.000000000000000 0.000005999996388 0.000000000000000
1045.90668743694 0.000000000000000 0.000005999996381 0.000000000000000
1045.66295083326 0.000000000000000 0.000005999996373 0.000000000000000
1045.10168703433 0.000000000000000 0.000005999996356 0.000000000000000
1044.54042323540 0.000000000000000 0.000005999996339 0.000000000000000
1043.97915943647 0.000000000000000 0.000005999996321 0.000000000000000
1043.41789563753 0.000000000000000 0.000005999996304 0.000000000000000
1042.85663183860 0.000000000000000 0.000005999996286 0.000000000000000
1041.87649688944 0.000000000000000 0.000005999996255 0.000000000000000
1040.89636194027 0.000000000000000 0.000005999996224 0.000000000000000
1039.91622699110 0.000000000000000 0.000005999996192 0.000000000000000
1038.93609204193 0.000000000000000 0.000005999996160 0.000000000000000
1036.67440442669 0.000000000000000 0.000005999996086 0.000000000000000
1034.41271681144 0.000000000000000 0.000005999996009 0.000000000000000
1032.84674960419 0.000000000000000 0.000005999995955 0.000000000000000
1031.28078239694 0.000000000000000 0.000005999995901 0.000000000000000
1030.19662636231 0.000000000000000 0.000005999995862 0.000000000000000
1029.11247032768 0.000000000000000 0.000005999995824 0.000000000000000
1028.36015891569 0.000000000000000 0.000005999995797 0.000000000000000
1027.60784750369 0.000000000000000 0.000005999995769 0.000000000000000
1027.07861661063 0.000000000000000 0.000005999995750 0.000000000000000
1026.54938571757 0.000000000000000 0.000005999995731 0.000000000000000
1026.16073855940 0.000000000000000 0.000005999995716 0.000000000000000
1025.77209140122 0.000000000000000 0.000005999995702 0.000000000000000
1025.38344424305 0.000000000000000 0.000005999995688 0.000000000000000
1024.99479708488 0.000000000000000 0.000005999995673 0.000000000000000
1024.73921483826 0.000000000000000 0.000005999995664 0.000000000000000
1024.48363259163 0.000000000000000 0.000005999995654 0.000000000000000
1024.22805034501 0.000000000000000 0.000005999995645 0.000000000000000
1023.97246809839 0.000000000000000 0.000005999995635 0.000000000000000
1023.71688585177 0.000000000000000 0.000005999995625 0.000000000000000
1023.46130360515 0.000000000000000 0.000005999995616 0.000000000000000
1023.20572135852 0.000000000000000 0.000005999995606 0.000000000000000
1022.69455686528 0.000000000000000 0.000005999995587 0.000000000000000
1022.18339237204 0.000000000000000 0.000005999995567 0.000000000000000
1021.67222787879 0.000000000000000 0.000005999995548 0.000000000000000
1021.16106338555 0.000000000000000 0.000005999995528 0.000000000000000
1020.39348191242 0.000000000000000 0.000005999995498 0.000000000000000
1019.62590043929 0.000000000000000 0.000005999995468 0.000000000000000
1018.85831896617 0.000000000000000 0.000005999995438 0.000000000000000
1018.09073749304 0.000000000000000 0.000005999995407 0.000000000000000
1016.41597185683 0.000000000000000 0.000005999995340 0.000000000000000
1014.74120622061 0.000000000000000 0.000005999995272 0.000000000000000
1013.06644058440 0.000000000000000 0.000005999995202 0.000000000000000
1011.39167494818 0.000000000000000 0.000005999995131 0.000000000000000
1009.71690931197 0.000000000000000 0.000005999995060 0.000000000000000
1008.53898198786 0.000000000000000 0.000005999995009 0.000000000000000
1007.36105466375 0.000000000000000 0.000005999994957 0.000000000000000
1006.54398901700 0.000000000000000 0.000005999994920 0.000000000000000
1005.72692337025 0.000000000000000 0.000005999994884 0.000000000000000
1005.15554162696 0.000000000000000 0.000005999994858 0.000000000000000
1004.58415988367 0.000000000000000 0.000005999994832 0.000000000000000
1004.17218178227 0.000000000000000 0.000005999994814 0.000000000000000
1003.76020368086 0.000000000000000 0.000005999994795 0.000000000000000
1003.43139333442 0.000000000000000 0.000005999994780 0.000000000000000
1003.10258298798 0.000000000000000 0.000005999994765 0.000000000000000
1002.77377264155 0.000000000000000 0.000005999994749 0.000000000000000
1002.72554463345 0.000000000000000 0.000005999994747 0.000000000000000
1002.67731662535 0.000000000000000 0.000005999994745 0.000000000000000
1002.62908861724 0.000000000000000 0.000005999994743 0.000000000000000
1002.53263260104 0.000000000000000 0.000005999994738 0.000000000000000
1002.43617658484 0.000000000000000 0.000005999994734 0.000000000000000
1002.33972056863 0.000000000000000 0.000005999994729 0.000000000000000
1002.24326455243 0.000000000000000 0.000005999994725 0.000000000000000
1001.94885441158 0.000000000000000 0.000005999994711 0.000000000000000
1001.65444427073 0.000000000000000 0.000005999994698 0.000000000000000
1001.36003412988 0.000000000000000 0.000005999994684 0.000000000000000
1001.06562398904 0.000000000000000 0.000005999994670 0.000000000000000
1000.47971100275 0.000000000000000 0.000005999994643 0.000000000000000
999.89379801647 0.000000000000000 0.000005999994615 0.000000000000000
999.30788503019 0.000000000000000 0.000005999994587 0.000000000000000
998.72197204390 0.000000000000000 0.000005999994559 0.000000000000000
997.91770816972 0.000000000000000 0.000005999994520 0.000000000000000
997.11344429554 0.000000000000000 0.000005999994481 0.000000000000000
996.30918042136 0.000000000000000 0.000005999994442 0.000000000000000
995.50491654718 0.000000000000000 0.000005999994402 0.000000000000000
993.69187830962 0.000000000000000 0.000005999994311 0.000000000000000
991.87884007207 0.000000000000000 0.000005999994219 0.000000000000000
990.06580183452 0.000000000000000 0.000005999994125 0.000000000000000
988.59046412133 0.000000000000000 0.000005999994047 0.000000000000000
987.11512640815 0.000000000000000 0.000005999993968 0.000000000000000
986.08146525834 0.000000000000000 0.000005999993912 0.000000000000000
985.04780410852 0.000000000000000 0.000005999993856 0.000000000000000
984.33010676897 0.000000000000000 0.000005999993816 0.000000000000000
983.61240942942 0.000000000000000 0.000005999993776 0.000000000000000
983.10777921006 0.000000000000000 0.000005999993748 0.000000000000000
982.60314899069 0.000000000000000 0.000005999993720 0.000000000000000
982.23308129432 0.000000000000000 0.000005999993699 0.000000000000000
981.86301359795 0.000000000000000 0.000005999993678 0.000000000000000
981.49294590158 0.000000000000000 0.000005999993657 0.000000000000000
981.12287820521 0.000000000000000 0.000005999993636 0.000000000000000
980.87500877580 0.000000000000000 0.000005999993621 0.000000000000000
980.62713934640 0.000000000000000 0.000005999993607 0.000000000000000
980.37926991700 0.000000000000000 0.000005999993593 0.000000000000000
980.13140048759 0.000000000000000 0.000005999993579 0.000000000000000
979.88353105819 0.000000000000000 0.000005999993565 0.000000000000000
979.63566162878 0.000000000000000 0.000005999993551 0.000000000000000
979.38779219938 0.000000000000000 0.000005999993536 0.000000000000000
978.91481243561 0.000000000000000 0.000005999993509 0.000000000000000
978.44183267183 0.000000000000000 0.000005999993481 0.000000000000000
977.96885290806 0.000000000000000 0.000005999993453 0.000000000000000
977.49587314428 0.000000000000000 0.000005999993425 0.000000000000000
976.76687387115 0.000000000000000 0.000005999993382 0.000000000000000
976.03787459802 0.000000000000000 0.000005999993338 0.000000000000000
975.30887532489 0.000000000000000 0.000005999993294 0.000000000000000
974.57987605176 0.000000000000000 0.000005999993250 0.000000000000000
972.99658043432 0.000000000000000 0.000005999993152 0.000000000000000
971.41328481687 0.000000000000000 0.000005999993053 0.000000000000000
969.82998919942 0.000000000000000 0.000005999992953 0.000000000000000
968.24669358198 0.000000000000000 0.000005999992851 0.000000000000000
966.66339796453 0.000000000000000 0.000005999992747 0.000000000000000
965.52291711740 0.000000000000000 0.000005999992671 0.000000000000000
964.38243627027 0.000000000000000 0.000005999992595 0.000000000000000
963.59032558803 0.000000000000000 0.000005999992541 0.000000000000000
962.79821490579 0.000000000000000 0.000005999992487 0.000000000000000
962.24488377089 0.000000000000000 0.000005999992449 0.000000000000000
961.69155263598 0.000000000000000 0.000005999992410 0.000000000000000
961.29385920889 0.000000000000000 0.000005999992383 0.000000000000000
960.89616578181 0.000000000000000 0.000005999992355 0.000000000000000
960.58235995286 0.000000000000000 0.000005999992333 0.000000000000000
960.26855412392 0.000000000000000 0.000005999992311 0.000000000000000
959.95474829498 0.000000000000000 0.000005999992289 0.000000000000000
959.73402879433 0.000000000000000 0.000005999992273 0.000000000000000
959.51330929369 0.000000000000000 0.000005999992257 0.000000000000000
959.29258979305 0.000000000000000 0.000005999992242 0.000000000000000
959.07187029241 0.000000000000000 0.000005999992226 0.000000000000000
958.85115079176 0.000000000000000 0.000005999992211 0.000000000000000
958.63043129112 0.000000000000000 0.000005999992195 0.000000000000000
958.40971179048 0.000000000000000 0.000005999992179 0.000000000000000
957.96827278919 0.000000000000000 0.000005999992147 0.000000000000000
957.52683378791 0.000000000000000 0.000005999992115 0.000000000000000
957.08539478662 0.000000000000000 0.000005999992083 0.000000000000000
956.64395578534 0.000000000000000 0.000005999992051 0.000000000000000
955.99019778495 0.000000000000000 0.000005999992003 0.000000000000000
955.33643978456 0.000000000000000 0.000005999991955 0.000000000000000
954.68268178418 0.000000000000000 0.000005999991906 0.000000000000000
954.02892378379 0.000000000000000 0.000005999991857 0.000000000000000
952.62134454759 0.000000000000000 0.000005999991751 0.000000000000000
951.21376531139 0.000000000000000 0.000005999991643 0.000000000000000
949.80618607519 0.000000000000000 0.000005999991534 0.000000000000000
948.39860683899 0.000000000000000 0.000005999991422 0.000000000000000
946.67120652967 0.000000000000000 0.000005999991284 0.000000000000000
944.94380622035 0.000000000000000 0.000005999991143 0.000000000000000
943.68286887245 0.000000000000000 0.000005999991038 0.000000000000000
942.67733545909 0.000000000000000 0.000005999990954 0.000000000000000
941.87182456971 0.000000000000000 0.000005999990886 0.000000000000000
941.21741268055 0.000000000000000 0.000005999990830 0.000000000000000
940.67967398653 0.000000000000000 0.000005999990784 0.000000000000000
940.14193529251 0.000000000000000 0.000005999990737 0.000000000000000
939.72895937554 0.000000000000000 0.000005999990702 0.000000000000000
939.31598345856 0.000000000000000 0.000005999990666 0.000000000000000
939.24019009881 0.000000000000000 0.000005999990659 0.000000000000000
939.16439673907 0.000000000000000 0.000005999990652 0.000000000000000
939.08860337932 0.000000000000000 0.000005999990646 0.000000000000000
939.01281001958 0.000000000000000 0.000005999990639 0.000000000000000
938.86122330009 0.000000000000000 0.000005999990626 0.000000000000000
938.70963658060 0.000000000000000 0.000005999990613 0.000000000000000
938.55804986111 0.000000000000000 0.000005999990599 0.000000000000000
938.40646314162 0.000000000000000 0.000005999990586 0.000000000000000
938.25487642212 0.000000000000000 0.000005999990573 0.000000000000000
937.98110918582 0.000000000000000 0.000005999990549 0.000000000000000
937.70734194951 0.000000000000000 0.000005999990524 0.000000000000000
937.43357471321 0.000000000000000 0.000005999990500 0.000000000000000
937.15980747690 0.000000000000000 0.000005999990476 0.000000000000000
936.88604024060 0.000000000000000 0.000005999990451 0.000000000000000
936.36028380985 0.000000000000000 0.000005999990404 0.000000000000000
935.83452737909 0.000000000000000 0.000005999990357 0.000000000000000
935.30877094834 0.000000000000000 0.000005999990309 0.000000000000000
934.78301451758 0.000000000000000 0.000005999990261 0.000000000000000
934.25725808683 0.000000000000000 0.000005999990213 0.000000000000000
933.18222379286 0.000000000000000 0.000005999990113 0.000000000000000
932.10718949890 0.000000000000000 0.000005999990013 0.000000000000000
931.03215520493 0.000000000000000 0.000005999989911 0.000000000000000
929.95712091096 0.000000000000000 0.000005999989808 0.000000000000000
928.10340424281 0.000000000000000 0.000005999989628 0.000000000000000
926.62182158752 0.000000000000000 0.000005999989482 0.000000000000000
925.14023893223 0.000000000000000 0.000005999989333 0.000000000000000
924.10235998910 0.000000000000000 0.000005999989227 0.000000000000000
923.06448104597 0.000000000000000 0.000005999989121 0.000000000000000
922.34501864373 0.000000000000000 0.000005999989046 0.000000000000000
921.62555624148 0.000000000000000 0.000005999988971 0.000000000000000
921.12219194845 0.000000000000000 0.000005999988918 0.000000000000000
920.61882765541 0.000000000000000 0.000005999988864 0.000000000000000
920.25494924039 0.000000000000000 0.000005999988826 0.000000000000000
919.89107082537 0.000000000000000 0.000005999988787 0.000000000000000
919.59738560069 0.000000000000000 0.000005999988755 0.000000000000000
919.30370037601 0.000000000000000 0.000005999988724 0.000000000000000
919.01001515133 0.000000000000000 0.000005999988692 0.000000000000000
918.96249255764 0.000000000000000 0.000005999988687 0.000000000000000
918.91496996396 0.000000000000000 0.000005999988682 0.000000000000000
918.86744737028 0.000000000000000 0.000005999988677 0.000000000000000
918.77240218291 0.000000000000000 0.000005999988667 0.000000000000000
918.67735699554 0.000000000000000 0.000005999988656 0.000000000000000
918.58231180817 0.000000000000000 0.000005999988646 0.000000000000000
918.48726662080 0.000000000000000 0.000005999988636 0.000000000000000
918.26587495812 0.000000000000000 0.000005999988612 0.000000000000000
918.04448329543 0.000000000000000 0.000005999988588 0.000000000000000
917.82309163275 0.000000000000000 0.000005999988563 0.000000000000000
917.60169997006 0.000000000000000 0.000005999988539 0.000000000000000
917.00604932657 0.000000000000000 0.000005999988474 0.000000000000000
916.55169772153 0.000000000000000 0.000005999988424 0.000000000000000
916.09734611648 0.000000000000000 0.000005999988373 0.000000000000000
915.64299451143 0.000000000000000 0.000005999988322 0.000000000000000
915.18864290638 0.000000000000000 0.000005999988271 0.000000000000000
914.36088301070 0.000000000000000 0.000005999988178 0.000000000000000
913.53312311503 0.000000000000000 0.000005999988084 0.000000000000000
912.70536321935 0.000000000000000 0.000005999987989 0.000000000000000
911.87760332367 0.000000000000000 0.000005999987893 0.000000000000000
910.06864542916 0.000000000000000 0.000005999987680 0.000000000000000
908.25968753465 0.000000000000000 0.000005999987464 0.000000000000000
906.79745997336 0.000000000000000 0.000005999987285 0.000000000000000
905.33523241207 0.000000000000000 0.000005999987104 0.000000000000000
904.31163369356 0.000000000000000 0.000005999986976 0.000000000000000
903.28803497505 0.000000000000000 0.000005999986846 0.000000000000000
902.57875390964 0.000000000000000 0.000005999986755 0.000000000000000
901.86947284423 0.000000000000000 0.000005999986664 0.000000000000000
901.37361811029 0.000000000000000 0.000005999986600 0.000000000000000
900.87776337634 0.000000000000000 0.000005999986535 0.000000000000000
900.52001799485 0.000000000000000 0.000005999986488 0.000000000000000
900.16227261336 0.000000000000000 0.000005999986441 0.000000000000000
899.87562028235 0.000000000000000 0.000005999986403 0.000000000000000
899.58896795134 0.000000000000000 0.000005999986365 0.000000000000000
899.30231562033 0.000000000000000 0.000005999986327 0.000000000000000
899.25882608931 0.000000000000000 0.000005999986321 0.000000000000000
899.21533655829 0.000000000000000 0.000005999986315 0.000000000000000
899.17184702727 0.000000000000000 0.000005999986310 0.000000000000000
899.08486796522 0.000000000000000 0.000005999986298 0.000000000000000
898.99788890317 0.000000000000000 0.000005999986287 0.000000000000000
898.91090984113 0.000000000000000 0.000005999986275 0.000000000000000
898.82393077908 0.000000000000000 0.000005999986263 0.000000000000000
898.58833070793 0.000000000000000 0.000005999986232 0.000000000000000
898.35273063678 0.000000000000000 0.000005999986200 0.000000000000000
898.11713056562 0.000000000000000 0.000005999986169 0.000000000000000
897.88153049447 0.000000000000000 0.000005999986137 0.000000000000000
897.35315708310 0.000000000000000 0.000005999986065 0.000000000000000
896.91366664738 0.000000000000000 0.000005999986005 0.000000000000000
896.47417621165 0.000000000000000 0.000005999985945 0.000000000000000
896.03468577592 0.000000000000000 0.000005999985885 0.000000000000000
895.59519534020 0.000000000000000 0.000005999985824 0.000000000000000
894.79777941308 0.000000000000000 0.000005999985713 0.000000000000000
894.00036348595 0.000000000000000 0.000005999985601 0.000000000000000
893.20294755883 0.000000000000000 0.000005999985488 0.000000000000000
892.40553163171 0.000000000000000 0.000005999985374 0.000000000000000
890.66434462344 0.000000000000000 0.000005999985122 0.000000000000000
888.92315761517 0.000000000000000 0.000005999984865 0.000000000000000
887.47589536017 0.000000000000000 0.000005999984648 0.000000000000000
886.02863310517 0.000000000000000 0.000005999984428 0.000000000000000
885.01344174653 0.000000000000000 0.000005999984271 0.000000000000000
883.99825038790 0.000000000000000 0.000005999984112 0.000000000000000
883.29494343073 0.000000000000000 0.000005999984001 0.000000000000000
882.59163647357 0.000000000000000 0.000005999983889 0.000000000000000
882.10044041871 0.000000000000000 0.000005999983811 0.000000000000000
881.60924436386 0.000000000000000 0.000005999983732 0.000000000000000
881.25581211123 0.000000000000000 0.000005999983675 0.000000000000000
880.90237985860 0.000000000000000 0.000005999983617 0.000000000000000
880.62195965331 0.000000000000000 0.000005999983572 0.000000000000000
880.34153944802 0.000000000000000 0.000005999983526 0.000000000000000
880.06111924273 0.000000000000000 0.000005999983480 0.000000000000000
880.02154837004 0.000000000000000 0.000005999983474 0.000000000000000
879.98197749734 0.000000000000000 0.000005999983467 0.000000000000000
879.94240662465 0.000000000000000 0.000005999983461 0.000000000000000
879.86326487926 0.000000000000000 0.000005999983448 0.000000000000000
879.78412313387 0.000000000000000 0.000005999983435 0.000000000000000
879.70498138849 0.000000000000000 0.000005999983421 0.000000000000000
879.62583964310 0.000000000000000 0.000005999983408 0.000000000000000
879.32048105497 0.000000000000000 0.000005999983358 0.000000000000000
879.10620692768 0.000000000000000 0.000005999983323 0.000000000000000
878.89193280039 0.000000000000000 0.000005999983287 0.000000000000000
878.67765867310 0.000000000000000 0.000005999983251 0.000000000000000
878.46338454581 0.000000000000000 0.000005999983216 0.000000000000000
878.07685360695 0.000000000000000 0.000005999983151 0.000000000000000
877.69032266809 0.000000000000000 0.000005999983086 0.000000000000000
877.30379172924 0.000000000000000 0.000005999983021 0.000000000000000
876.91726079038 0.000000000000000 0.000005999982955 0.000000000000000
876.27089947969 0.000000000000000 0.000005999982845 0.000000000000000
875.62453816901 0.000000000000000 0.000005999982734 0.000000000000000
874.97817685832 0.000000000000000 0.000005999982622 0.000000000000000
874.33181554763 0.000000000000000 0.000005999982510 0.000000000000000
872.94466407550 0.000000000000000 0.000005999982266 0.000000000000000
871.55751260338 0.000000000000000 0.000005999982018 0.000000000000000
870.17036113125 0.000000000000000 0.000005999981766 0.000000000000000
868.78320965913 0.000000000000000 0.000005999981510 0.000000000000000
867.39605818701 0.000000000000000 0.000005999981251 0.000000000000000
866.35801628520 0.000000000000000 0.000005999981054 0.000000000000000
865.31997438339 0.000000000000000 0.000005999980854 0.000000000000000
864.59776195978 0.000000000000000 0.000005999980715 0.000000000000000
863.87554953616 0.000000000000000 0.000005999980573 0.000000000000000
863.37212245481 0.000000000000000 0.000005999980474 0.000000000000000
862.86869537345 0.000000000000000 0.000005999980375 0.000000000000000
862.50889613230 0.000000000000000 0.000005999980303 0.000000000000000
862.14909689115 0.000000000000000 0.000005999980231 0.000000000000000
861.87042889483 0.000000000000000 0.000005999980176 0.000000000000000
861.59176089850 0.000000000000000 0.000005999980120 0.000000000000000
861.31309290218 0.000000000000000 0.000005999980063 0.000000000000000
861.11053830497 0.000000000000000 0.000005999980023 0.000000000000000
860.90798370776 0.000000000000000 0.000005999979981 0.000000000000000
860.70542911054 0.000000000000000 0.000005999979941 0.000000000000000
860.50287451333 0.000000000000000 0.000005999979900 0.000000000000000
860.30031991612 0.000000000000000 0.000005999979859 0.000000000000000
860.09776531891 0.000000000000000 0.000005999979818 0.000000000000000
859.89521072170 0.000000000000000 0.000005999979776 0.000000000000000
859.49010152727 0.000000000000000 0.000005999979693 0.000000000000000
859.08499233285 0.000000000000000 0.000005999979610 0.000000000000000
858.67988313843 0.000000000000000 0.000005999979527 0.000000000000000
858.27477394400 0.000000000000000 0.000005999979442 0.000000000000000
857.68727612191 0.000000000000000 0.000005999979319 0.000000000000000
857.09977829982 0.000000000000000 0.000005999979195 0.000000000000000
856.51228047773 0.000000000000000 0.000005999979070 0.000000000000000
855.92478265564 0.000000000000000 0.000005999978945 0.000000000000000
854.64676430687 0.000000000000000 0.000005999978669 0.000000000000000
853.36874595810 0.000000000000000 0.000005999978389 0.000000000000000
852.09072760933 0.000000000000000 0.000005999978104 0.000000000000000
850.81270926056 0.000000000000000 0.000005999977816 0.000000000000000
849.29366474821 0.000000000000000 0.000005999977468 0.000000000000000
847.77462023586 0.000000000000000 0.000005999977114 0.000000000000000
846.68077396314 0.000000000000000 0.000005999976855 0.000000000000000
845.80984585592 0.000000000000000 0.000005999976647 0.000000000000000
845.11309268837 0.000000000000000 0.000005999976479 0.000000000000000
844.54698451951 0.000000000000000 0.000005999976341 0.000000000000000
844.08160666656 0.000000000000000 0.000005999976227 0.000000000000000
843.61622881361 0.000000000000000 0.000005999976113 0.000000000000000
843.25583861985 0.000000000000000 0.000005999976024 0.000000000000000
842.89544842609 0.000000000000000 0.000005999975934 0.000000000000000
842.82557880368 0.000000000000000 0.000005999975917 0.000000000000000
842.75570918128 0.000000000000000 0.000005999975900 0.000000000000000
842.68583955887 0.000000000000000 0.000005999975882 0.000000000000000
842.61596993647 0.000000000000000 0.000005999975865 0.000000000000000
842.47623069166 0.000000000000000 0.000005999975830 0.000000000000000
842.33649144685 0.000000000000000 0.000005999975795 0.000000000000000
842.19675220203 0.000000000000000 0.000005999975760 0.000000000000000
842.05701295722 0.000000000000000 0.000005999975725 0.000000000000000
841.91727371241 0.000000000000000 0.000005999975690 0.000000000000000
841.68748059272 0.000000000000000 0.000005999975632 0.000000000000000
841.45768747302 0.000000000000000 0.000005999975574 0.000000000000000
841.22789435333 0.000000000000000 0.000005999975516 0.000000000000000
840.99810123363 0.000000000000000 0.000005999975458 0.000000000000000
840.76830811394 0.000000000000000 0.000005999975400 0.000000000000000
840.30745993032 0.000000000000000 0.000005999975282 0.000000000000000
839.84661174670 0.000000000000000 0.000005999975164 0.000000000000000
839.38576356308 0.000000000000000 0.000005999975045 0.000000000000000
838.92491537947 0.000000000000000 0.000005999974925 0.000000000000000
838.46406719585 0.000000000000000 0.000005999974805 0.000000000000000
837.51600694320 0.000000000000000 0.000005999974556 0.000000000000000
836.56794669055 0.000000000000000 0.000005999974304 0.000000000000000
835.61988643791 0.000000000000000 0.000005999974049 0.000000000000000
834.67182618526 0.000000000000000 0.000005999973792 0.000000000000000
833.01326107661 0.000000000000000 0.000005999973334 0.000000000000000
831.68547135887 0.000000000000000 0.000005999972962 0.000000000000000
830.35768164112 0.000000000000000 0.000005999972584 0.000000000000000
829.42840550114 0.000000000000000 0.000005999972316 0.000000000000000
828.49912936116 0.000000000000000 0.000005999972045 0.000000000000000
827.85570661565 0.000000000000000 0.000005999971855 0.000000000000000
827.21228387013 0.000000000000000 0.000005999971664 0.000000000000000
826.76293307942 0.000000000000000 0.000005999971530 0.000000000000000
826.31358228870 0.000000000000000 0.000005999971396 0.000000000000000
825.98999457703 0.000000000000000 0.000005999971298 0.000000000000000
825.66640686536 0.000000000000000 0.000005999971200 0.000000000000000
825.40863092830 0.000000000000000 0.000005999971122 0.000000000000000
825.15085499124 0.000000000000000 0.000005999971044 0.000000000000000
824.89307905418 0.000000000000000 0.000005999970965 0.000000000000000
824.85560475894 0.000000000000000 0.000005999970953 0.000000000000000
824.81813046369 0.000000000000000 0.000005999970942 0.000000000000000
824.78065616845 0.000000000000000 0.000005999970930 0.000000000000000
824.70570757796 0.000000000000000 0.000005999970907 0.000000000000000
824.63075898747 0.000000000000000 0.000005999970884 0.000000000000000
824.55581039698 0.000000000000000 0.000005999970861 0.000000000000000
824.48086180649 0.000000000000000 0.000005999970838 0.000000000000000
824.24351461225 0.000000000000000 0.000005999970765 0.000000000000000
824.05034334918 0.000000000000000 0.000005999970706 0.000000000000000
823.85717208611 0.000000000000000 0.000005999970646 0.000000000000000
823.66400082304 0.000000000000000 0.000005999970586 0.000000000000000
823.47082955997 0.000000000000000 0.000005999970526 0.000000000000000
823.11069034954 0.000000000000000 0.000005999970415 0.000000000000000
822.75055113912 0.000000000000000 0.000005999970304 0.000000000000000
822.39041192870 0.000000000000000 0.000005999970190 0.000000000000000
822.03027271827 0.000000000000000 0.000005999970077 0.000000000000000
821.44358210030 0.000000000000000 0.000005999969890 0.000000000000000
820.85689148232 0.000000000000000 0.000005999969703 0.000000000000000
820.27020086435 0.000000000000000 0.000005999969514 0.000000000000000
819.68351024637 0.000000000000000 0.000005999969324 0.000000000000000
818.42207349408 0.000000000000000 0.000005999968911 0.000000000000000
817.16063674178 0.000000000000000 0.000005999968492 0.000000000000000
815.89919998949 0.000000000000000 0.000005999968067 0.000000000000000
814.63776323719 0.000000000000000 0.000005999967635 0.000000000000000
813.22103065732 0.000000000000000 0.000005999967143 0.000000000000000
811.80429807745 0.000000000000000 0.000005999966642 0.000000000000000
810.80785991805 0.000000000000000 0.000005999966285 0.000000000000000
810.01597224413 0.000000000000000 0.000005999965998 0.000000000000000
809.38331711918 0.000000000000000 0.000005999965767 0.000000000000000
808.86837495739 0.000000000000000 0.000005999965577 0.000000000000000
808.44361638778 0.000000000000000 0.000005999965420 0.000000000000000
808.01885781818 0.000000000000000 0.000005999965262 0.000000000000000
807.67512416888 0.000000000000000 0.000005999965134 0.000000000000000
807.33139051958 0.000000000000000 0.000005999965005 0.000000000000000
807.26264378972 0.000000000000000 0.000005999964979 0.000000000000000
807.19389705986 0.000000000000000 0.000005999964953 0.000000000000000
807.12515033000 0.000000000000000 0.000005999964927 0.000000000000000
807.05640360013 0.000000000000000 0.000005999964902 0.000000000000000
806.91891014041 0.000000000000000 0.000005999964850 0.000000000000000
806.78141668069 0.000000000000000 0.000005999964798 0.000000000000000
806.64392322097 0.000000000000000 0.000005999964746 0.000000000000000
806.50642976125 0.000000000000000 0.000005999964694 0.000000000000000
806.26739639054 0.000000000000000 0.000005999964603 0.000000000000000
806.02836301982 0.000000000000000 0.000005999964512 0.000000000000000
805.78932964911 0.000000000000000 0.000005999964420 0.000000000000000
805.49109813877 0.000000000000000 0.000005999964306 0.000000000000000
805.19286662844 0.000000000000000 0.000005999964191 0.000000000000000
804.89463511811 0.000000000000000 0.000005999964076 0.000000000000000
804.59640360778 0.000000000000000 0.000005999963960 0.000000000000000
804.00777267360 0.000000000000000 0.000005999963731 0.000000000000000
803.41914173941 0.000000000000000 0.000005999963500 0.000000000000000
802.83051080523 0.000000000000000 0.000005999963267 0.000000000000000
802.24187987104 0.000000000000000 0.000005999963033 0.000000000000000
801.00919635706 0.000000000000000 0.000005999962538 0.000000000000000
799.77651284307 0.000000000000000 0.000005999962035 0.000000000000000
798.54382932909 0.000000000000000 0.000005999961524 0.000000000000000
797.31114581510 0.000000000000000 0.000005999961006 0.000000000000000
795.93072539598 0.000000000000000 0.000005999960416 0.000000000000000
794.55030497685 0.000000000000000 0.000005999959817 0.000000000000000
793.58089754703 0.000000000000000 0.000005999959390 0.000000000000000
792.81065178414 0.000000000000000 0.000005999959048 0.000000000000000
792.19540227218 0.000000000000000 0.000005999958772 0.000000000000000
791.69463518570 0.000000000000000 0.000005999958546 0.000000000000000
791.28155851888 0.000000000000000 0.000005999958358 0.000000000000000
790.86848185206 0.000000000000000 0.000005999958169 0.000000000000000
790.53382436813 0.000000000000000 0.000005999958016 0.000000000000000
790.19916688420 0.000000000000000 0.000005999957862 0.000000000000000
790.13223538742 0.000000000000000 0.000005999957831 0.000000000000000
790.06530389063 0.000000000000000 0.000005999957800 0.000000000000000
789.99837239385 0.000000000000000 0.000005999957769 0.000000000000000
789.93144089706 0.000000000000000 0.000005999957738 0.000000000000000
789.79757790349 0.000000000000000 0.000005999957676 0.000000000000000
789.66371490992 0.000000000000000 0.000005999957614 0.000000000000000
789.52985191635 0.000000000000000 0.000005999957552 0.000000000000000
789.39598892277 0.000000000000000 0.000005999957490 0.000000000000000
789.16509236495 0.000000000000000 0.000005999957382 0.000000000000000
788.93419580713 0.000000000000000 0.000005999957274 0.000000000000000
788.70329924931 0.000000000000000 0.000005999957166 0.000000000000000
788.41320530563 0.000000000000000 0.000005999957029 0.000000000000000
788.12311136194 0.000000000000000 0.000005999956892 0.000000000000000
787.83301741825 0.000000000000000 0.000005999956755 0.000000000000000
787.54292347457 0.000000000000000 0.000005999956617 0.000000000000000
786.97110365952 0.000000000000000 0.000005999956343 0.000000000000000
786.39928384448 0.000000000000000 0.000005999956068 0.000000000000000
785.82746402943 0.000000000000000 0.000005999955791 0.000000000000000
785.25564421438 0.000000000000000 0.000005999955512 0.000000000000000
784.05830071168 0.000000000000000 0.000005999954921 0.000000000000000
782.86095720898 0.000000000000000 0.000005999954322 0.000000000000000
781.66361370628 0.000000000000000 0.000005999953714 0.000000000000000
780.46627020357 0.000000000000000 0.000005999953097 0.000000000000000
779.11209365889 0.000000000000000 0.000005999952388 0.000000000000000
777.75791711421 0.000000000000000 0.000005999951667 0.000000000000000
776.80330611387 0.000000000000000 0.000005999951152 0.000000000000000
776.04471545843 0.000000000000000 0.000005999950738 0.000000000000000
775.43876112829 0.000000000000000 0.000005999950405 0.000000000000000
774.94586099134 0.000000000000000 0.000005999950132 0.000000000000000
774.53971517732 0.000000000000000 0.000005999949906 0.000000000000000
774.13356936331 0.000000000000000 0.000005999949678 0.000000000000000
773.80895547526 0.000000000000000 0.000005999949496 0.000000000000000
773.48434158722 0.000000000000000 0.000005999949313 0.000000000000000
773.41941880961 0.000000000000000 0.000005999949276 0.000000000000000
773.35449603200 0.000000000000000 0.000005999949239 0.000000000000000
773.28957325439 0.000000000000000 0.000005999949202 0.000000000000000
773.22465047678 0.000000000000000 0.000005999949166 0.000000000000000
773.09480492156 0.000000000000000 0.000005999949092 0.000000000000000
772.96495936635 0.000000000000000 0.000005999949018 0.000000000000000
772.83511381113 0.000000000000000 0.000005999948944 0.000000000000000
772.70526825591 0.000000000000000 0.000005999948870 0.000000000000000
772.45756461598 0.000000000000000 0.000005999948728 0.000000000000000
772.20986097605 0.000000000000000 0.000005999948586 0.000000000000000
771.96215733612 0.000000000000000 0.000005999948444 0.000000000000000
771.67791086168 0.000000000000000 0.000005999948280 0.000000000000000
771.39366438724 0.000000000000000 0.000005999948115 0.000000000000000
771.10941791280 0.000000000000000 0.000005999947950 0.000000000000000
770.82517143836 0.000000000000000 0.000005999947784 0.000000000000000
770.25286858346 0.000000000000000 0.000005999947448 0.000000000000000
769.68056572855 0.000000000000000 0.000005999947110 0.000000000000000
769.10826287364 0.000000000000000 0.000005999946770 0.000000000000000
768.53596001874 0.000000000000000 0.000005999946427 0.000000000000000
767.33546006687 0.000000000000000 0.000005999945700 0.000000000000000
766.13496011500 0.000000000000000 0.000005999944962 0.000000000000000
764.93446016313 0.000000000000000 0.000005999944213 0.000000000000000
763.73396021127 0.000000000000000 0.000005999943452 0.000000000000000
762.53346025940 0.000000000000000 0.000005999942680 0.000000000000000
761.62726898766 0.000000000000000 0.000005999942090 0.000000000000000
760.72107771593 0.000000000000000 0.000005999941493 0.000000000000000
760.09097516811 0.000000000000000 0.000005999941074 0.000000000000000
759.46087262028 0.000000000000000 0.000005999940652 0.000000000000000
759.02241226830 0.000000000000000 0.000005999940356 0.000000000000000
758.58395191633 0.000000000000000 0.000005999940058 0.000000000000000
758.27162408487 0.000000000000000 0.000005999939845 0.000000000000000
757.95929625341 0.000000000000000 0.000005999939631 0.000000000000000
757.71967761722 0.000000000000000 0.000005999939467 0.000000000000000
757.48005898102 0.000000000000000 0.000005999939302 0.000000000000000
757.24044034483 0.000000000000000 0.000005999939136 0.000000000000000
757.06207598675 0.000000000000000 0.000005999939013 0.000000000000000
756.88371162867 0.000000000000000 0.000005999938889 0.000000000000000
756.70534727059 0.000000000000000 0.000005999938765 0.000000000000000
756.52698291251 0.000000000000000 0.000005999938640 0.000000000000000
756.34861855443 0.000000000000000 0.000005999938515 0.000000000000000
756.17025419635 0.000000000000000 0.000005999938390 0.000000000000000
755.99188983827 0.000000000000000 0.000005999938265 0.000000000000000
755.63516112211 0.000000000000000 0.000005999938014 0.000000000000000
755.27843240595 0.000000000000000 0.000005999937761 0.000000000000000
754.92170368979 0.000000000000000 0.000005999937508 0.000000000000000
754.56497497363 0.000000000000000 0.000005999937253 0.000000000000000
754.05234882151 0.000000000000000 0.000005999936885 0.000000000000000
753.53972266940 0.000000000000000 0.000005999936514 0.000000000000000
753.02709651728 0.000000000000000 0.000005999936141 0.000000000000000
752.51447036516 0.000000000000000 0.000005999935766 0.000000000000000
751.39115086970 0.000000000000000 0.000005999934935 0.000000000000000
750.26783137424 0.000000000000000 0.000005999934092 0.000000000000000
749.14451187877 0.000000000000000 0.000005999933238 0.000000000000000
748.02119238331 0.000000000000000 0.000005999932371 0.000000000000000
746.70760085546 0.000000000000000 0.000005999931341 0.000000000000000
745.39400932760 0.000000000000000 0.000005999930294 0.000000000000000
744.45588822277 0.000000000000000 0.000005999929535 0.000000000000000
743.70991230425 0.000000000000000 0.000005999928926 0.000000000000000
743.11386394806 0.000000000000000 0.000005999928434 0.000000000000000
742.62985401371 0.000000000000000 0.000005999928033 0.000000000000000
742.23226118072 0.000000000000000 0.000005999927701 0.000000000000000
741.83466834772 0.000000000000000 0.000005999927367 0.000000000000000
741.52808116129 0.000000000000000 0.000005999927109 0.000000000000000
741.22149397486 0.000000000000000 0.000005999926849 0.000000000000000
741.16349687568 0.000000000000000 0.000005999926800 0.000000000000000
741.10549977650 0.000000000000000 0.000005999926751 0.000000000000000
741.04750267731 0.000000000000000 0.000005999926702 0.000000000000000
740.98950557813 0.000000000000000 0.000005999926652 0.000000000000000
740.87351137977 0.000000000000000 0.000005999926554 0.000000000000000
740.75751718140 0.000000000000000 0.000005999926455 0.000000000000000
740.64152298304 0.000000000000000 0.000005999926356 0.000000000000000
740.52552878467 0.000000000000000 0.000005999926257 0.000000000000000
740.40953458631 0.000000000000000 0.000005999926158 0.000000000000000
740.21207401341 0.000000000000000 0.000005999925988 0.000000000000000
740.01461344052 0.000000000000000 0.000005999925818 0.000000000000000
739.81715286762 0.000000000000000 0.000005999925648 0.000000000000000
739.61969229472 0.000000000000000 0.000005999925478 0.000000000000000
739.42223172183 0.000000000000000 0.000005999925307 0.000000000000000
739.03174252138 0.000000000000000 0.000005999924967 0.000000000000000
738.64125332093 0.000000000000000 0.000005999924626 0.000000000000000
738.25076412048 0.000000000000000 0.000005999924282 0.000000000000000
737.86027492003 0.000000000000000 0.000005999923938 0.000000000000000
737.46978571958 0.000000000000000 0.000005999923591 0.000000000000000
736.66998898167 0.000000000000000 0.000005999922876 0.000000000000000
735.87019224377 0.000000000000000 0.000005999922154 0.000000000000000
735.07039550586 0.000000000000000 0.000005999921424 0.000000000000000
734.27059876795 0.000000000000000 0.000005999920687 0.000000000000000
732.80500911309 0.000000000000000 0.000005999919315 0.000000000000000
731.62412215327 0.000000000000000 0.000005999918191 0.000000000000000
730.44323519345 0.000000000000000 0.000005999917050 0.000000000000000
729.61762048774 0.000000000000000 0.000005999916242 0.000000000000000
728.79200578202 0.000000000000000 0.000005999915425 0.000000000000000
728.22122689074 0.000000000000000 0.000005999914855 0.000000000000000
727.65044799946 0.000000000000000 0.000005999914281 0.000000000000000
727.25285584488 0.000000000000000 0.000005999913879 0.000000000000000
726.85526369029 0.000000000000000 0.000005999913474 0.000000000000000
726.57058468726 0.000000000000000 0.000005999913183 0.000000000000000
726.28590568422 0.000000000000000 0.000005999912891 0.000000000000000
726.06338871078 0.000000000000000 0.000005999912662 0.000000000000000
725.84087173734 0.000000000000000 0.000005999912432 0.000000000000000
725.61835476389 0.000000000000000 0.000005999912202 0.000000000000000
725.45993276261 0.000000000000000 0.000005999912038 0.000000000000000
725.30151076133 0.000000000000000 0.000005999911873 0.000000000000000
725.14308876005 0.000000000000000 0.000005999911708 0.000000000000000
724.98466675877 0.000000000000000 0.000005999911542 0.000000000000000
724.82624475749 0.000000000000000 0.000005999911376 0.000000000000000
724.66782275621 0.000000000000000 0.000005999911210 0.000000000000000
724.50940075493 0.000000000000000 0.000005999911044 0.000000000000000
724.19255675237 0.000000000000000 0.000005999910710 0.000000000000000
723.87571274981 0.000000000000000 0.000005999910375 0.000000000000000
723.55886874725 0.000000000000000 0.000005999910038 0.000000000000000
723.24202474469 0.000000000000000 0.000005999909700 0.000000000000000
722.77722393598 0.000000000000000 0.000005999909201 0.000000000000000
722.31242312728 0.000000000000000 0.000005999908700 0.000000000000000
721.84762231858 0.000000000000000 0.000005999908195 0.000000000000000
721.38282150988 0.000000000000000 0.000005999907687 0.000000000000000
720.37781228731 0.000000000000000 0.000005999906579 0.000000000000000
719.37280306474 0.000000000000000 0.000005999905456 0.000000000000000
718.36779384217 0.000000000000000 0.000005999904318 0.000000000000000
717.36278461960 0.000000000000000 0.000005999903165 0.000000000000000
716.05847826521 0.000000000000000 0.000005999901645 0.000000000000000
714.75417191083 0.000000000000000 0.000005999900099 0.000000000000000
713.78606560643 0.000000000000000 0.000005999898935 0.000000000000000
713.01412875975 0.000000000000000 0.000005999897995 0.000000000000000
712.39631507457 0.000000000000000 0.000005999897237 0.000000000000000
711.89627689262 0.000000000000000 0.000005999896618 0.000000000000000
711.48793156866 0.000000000000000 0.000005999896110 0.000000000000000
711.14809240494 0.000000000000000 0.000005999895684 0.000000000000000
710.80825324122 0.000000000000000 0.000005999895257 0.000000000000000
710.46841407750 0.000000000000000 0.000005999894828 0.000000000000000
710.42304166383 0.000000000000000 0.000005999894771 0.000000000000000
710.37766925016 0.000000000000000 0.000005999894713 0.000000000000000
710.33229683649 0.000000000000000 0.000005999894656 0.000000000000000
710.28692442282 0.000000000000000 0.000005999894598 0.000000000000000
710.19617959548 0.000000000000000 0.000005999894483 0.000000000000000
710.10543476814 0.000000000000000 0.000005999894368 0.000000000000000
710.01468994080 0.000000000000000 0.000005999894253 0.000000000000000
709.92394511346 0.000000000000000 0.000005999894137 0.000000000000000
709.83320028613 0.000000000000000 0.000005999894021 0.000000000000000
709.66691056703 0.000000000000000 0.000005999893809 0.000000000000000
709.50062084793 0.000000000000000 0.000005999893596 0.000000000000000
709.33433112884 0.000000000000000 0.000005999893383 0.000000000000000
709.16804140974 0.000000000000000 0.000005999893169 0.000000000000000
709.00175169064 0.000000000000000 0.000005999892955 0.000000000000000
708.57421653301 0.000000000000000 0.000005999892402 0.000000000000000
708.14668137537 0.000000000000000 0.000005999891845 0.000000000000000
707.71914621774 0.000000000000000 0.000005999891286 0.000000000000000
707.29161106010 0.000000000000000 0.000005999890723 0.000000000000000
706.86407590247 0.000000000000000 0.000005999890158 0.000000000000000
706.15031591004 0.000000000000000 0.000005999889206 0.000000000000000
705.43655591761 0.000000000000000 0.000005999888245 0.000000000000000
704.72279592519 0.000000000000000 0.000005999887275 0.000000000000000
704.00903593276 0.000000000000000 0.000005999886295 0.000000000000000
702.58335692463 0.000000000000000 0.000005999884311 0.000000000000000
701.42017066795 0.000000000000000 0.000005999882663 0.000000000000000
700.25698441128 0.000000000000000 0.000005999880990 0.000000000000000
699.44388547975 0.000000000000000 0.000005999879804 0.000000000000000
698.63078654823 0.000000000000000 0.000005999878606 0.000000000000000
698.06904814835 0.000000000000000 0.000005999877770 0.000000000000000
697.50730974847 0.000000000000000 0.000005999876928 0.000000000000000
697.11667149314 0.000000000000000 0.000005999876339 0.000000000000000
696.72603323781 0.000000000000000 0.000005999875746 0.000000000000000
696.44753462536 0.000000000000000 0.000005999875322 0.000000000000000
696.16903601292 0.000000000000000 0.000005999874896 0.000000000000000
695.95443848885 0.000000000000000 0.000005999874567 0.000000000000000
695.73984096477 0.000000000000000 0.000005999874237 0.000000000000000
695.52524344070 0.000000000000000 0.000005999873905 0.000000000000000
695.36772735261 0.000000000000000 0.000005999873662 0.000000000000000
695.21021126451 0.000000000000000 0.000005999873418 0.000000000000000
695.05269517642 0.000000000000000 0.000005999873173 0.000000000000000
694.89517908833 0.000000000000000 0.000005999872928 0.000000000000000
694.73766300023 0.000000000000000 0.000005999872682 0.000000000000000
694.58014691214 0.000000000000000 0.000005999872436 0.000000000000000
694.42263082404 0.000000000000000 0.000005999872189 0.000000000000000
694.10759864786 0.000000000000000 0.000005999871694 0.000000000000000
693.79256647167 0.000000000000000 0.000005999871196 0.000000000000000
693.47753429548 0.000000000000000 0.000005999870697 0.000000000000000
693.16250211929 0.000000000000000 0.000005999870195 0.000000000000000
692.70757506754 0.000000000000000 0.000005999869467 0.000000000000000
692.25264801579 0.000000000000000 0.000005999868734 0.000000000000000
691.79772096403 0.000000000000000 0.000005999867997 0.000000000000000
691.34279391228 0.000000000000000 0.000005999867255 0.000000000000000
690.34985425572 0.000000000000000 0.000005999865620 0.000000000000000
689.35691459915 0.000000000000000 0.000005999863963 0.000000000000000
688.36397494259 0.000000000000000 0.000005999862284 0.000000000000000
687.37103528602 0.000000000000000 0.000005999860581 0.000000000000000
686.15009283499 0.000000000000000 0.000005999858456 0.000000000000000
684.92915038396 0.000000000000000 0.000005999856294 0.000000000000000
684.04111153462 0.000000000000000 0.000005999854699 0.000000000000000
683.33429108821 0.000000000000000 0.000005999853416 0.000000000000000
682.76928308094 0.000000000000000 0.000005999852381 0.000000000000000
682.31144865946 0.000000000000000 0.000005999851537 0.000000000000000
681.93672334230 0.000000000000000 0.000005999850842 0.000000000000000
681.56199802513 0.000000000000000 0.000005999850143 0.000000000000000
681.28345478486 0.000000000000000 0.000005999849621 0.000000000000000
681.00491154458 0.000000000000000 0.000005999849097 0.000000000000000
680.95997372141 0.000000000000000 0.000005999849013 0.000000000000000
680.91503589823 0.000000000000000 0.000005999848928 0.000000000000000
680.87009807505 0.000000000000000 0.000005999848843 0.000000000000000
680.82516025188 0.000000000000000 0.000005999848758 0.000000000000000
680.73528460552 0.000000000000000 0.000005999848589 0.000000000000000
680.64540895917 0.000000000000000 0.000005999848419 0.000000000000000
680.55553331282 0.000000000000000 0.000005999848248 0.000000000000000
680.46565766646 0.000000000000000 0.000005999848078 0.000000000000000
680.37578202011 0.000000000000000 0.000005999847907 0.000000000000000
680.18737700775 0.000000000000000 0.000005999847549 0.000000000000000
679.99897199540 0.000000000000000 0.000005999847189 0.000000000000000
679.81056698304 0.000000000000000 0.000005999846829 0.000000000000000
679.62216197069 0.000000000000000 0.000005999846468 0.000000000000000
679.43375695833 0.000000000000000 0.000005999846105 0.000000000000000
679.06949288877 0.000000000000000 0.000005999845402 0.000000000000000
678.70522881921 0.000000000000000 0.000005999844696 0.000000000000000
678.34096474964 0.000000000000000 0.000005999843986 0.000000000000000
677.97670068008 0.000000000000000 0.000005999843272 0.000000000000000
677.61243661052 0.000000000000000 0.000005999842555 0.000000000000000
676.91324247941 0.000000000000000 0.000005999841168 0.000000000000000
676.21404834829 0.000000000000000 0.000005999839768 0.000000000000000
675.51485421718 0.000000000000000 0.000005999838353 0.000000000000000
674.81566008607 0.000000000000000 0.000005999836926 0.000000000000000
673.45743867257 0.000000000000000 0.000005999834112 0.000000000000000
672.35409477521 0.000000000000000 0.000005999831787 0.000000000000000
671.25075087785 0.000000000000000 0.000005999829426 0.000000000000000
670.47989404835 0.000000000000000 0.000005999827755 0.000000000000000
669.70903721885 0.000000000000000 0.000005999826065 0.000000000000000
669.17667829965 0.000000000000000 0.000005999824888 0.000000000000000
668.64431938045 0.000000000000000 0.000005999823702 0.000000000000000
668.27416292603 0.000000000000000 0.000005999822872 0.000000000000000
667.90400647160 0.000000000000000 0.000005999822038 0.000000000000000
667.64003580196 0.000000000000000 0.000005999821440 0.000000000000000
667.37606513232 0.000000000000000 0.000005999820840 0.000000000000000
667.17233809889 0.000000000000000 0.000005999820376 0.000000000000000
666.96861106546 0.000000000000000 0.000005999819910 0.000000000000000
666.76488403202 0.000000000000000 0.000005999819443 0.000000000000000
666.61605599763 0.000000000000000 0.000005999819101 0.000000000000000
666.46722796323 0.000000000000000 0.000005999818758 0.000000000000000
666.31839992883 0.000000000000000 0.000005999818415 0.000000000000000
666.16957189444 0.000000000000000 0.000005999818071 0.000000000000000
666.02074386004 0.000000000000000 0.000005999817726 0.000000000000000
665.87191582565 0.000000000000000 0.000005999817380 0.000000000000000
665.72308779125 0.000000000000000 0.000005999817034 0.000000000000000
665.42543172246 0.000000000000000 0.000005999816339 0.000000000000000
665.12777565367 0.000000000000000 0.000005999815641 0.000000000000000
664.83011958488 0.000000000000000 0.000005999814940 0.000000000000000
664.53246351608 0.000000000000000 0.000005999814237 0.000000000000000
664.10179892971 0.000000000000000 0.000005999813212 0.000000000000000
663.67113434334 0.000000000000000 0.000005999812181 0.000000000000000
663.24046975698 0.000000000000000 0.000005999811145 0.000000000000000
662.80980517061 0.000000000000000 0.000005999810103 0.000000000000000
661.87108427565 0.000000000000000 0.000005999807810 0.000000000000000
660.93236338069 0.000000000000000 0.000005999805485 0.000000000000000
659.99364248574 0.000000000000000 0.000005999803130 0.000000000000000
659.05492159078 0.000000000000000 0.000005999800743 0.000000000000000
657.88195933907 0.000000000000000 0.000005999797716 0.000000000000000
656.70899708737 0.000000000000000 0.000005999794638 0.000000000000000
655.85127004566 0.000000000000000 0.000005999792354 0.000000000000000
655.16842525565 0.000000000000000 0.000005999790516 0.000000000000000
654.62254492611 0.000000000000000 0.000005999789034 0.000000000000000
654.18049208935 0.000000000000000 0.000005999787825 0.000000000000000
653.81905599232 0.000000000000000 0.000005999786831 0.000000000000000
653.45761989528 0.000000000000000 0.000005999785832 0.000000000000000
653.19141900924 0.000000000000000 0.000005999785093 0.000000000000000
652.92521812319 0.000000000000000 0.000005999784351 0.000000000000000
652.88340134698 0.000000000000000 0.000005999784234 0.000000000000000
652.84158457077 0.000000000000000 0.000005999784117 0.000000000000000
652.79976779456 0.000000000000000 0.000005999784000 0.000000000000000
652.75795101836 0.000000000000000 0.000005999783883 0.000000000000000
652.67431746594 0.000000000000000 0.000005999783649 0.000000000000000
652.59068391352 0.000000000000000 0.000005999783414 0.000000000000000
652.50705036110 0.000000000000000 0.000005999783180 0.000000000000000
652.42341680869 0.000000000000000 0.000005999782944 0.000000000000000
652.33978325627 0.000000000000000 0.000005999782709 0.000000000000000
652.18043431642 0.000000000000000 0.000005999782260 0.000000000000000
652.02108537658 0.000000000000000 0.000005999781810 0.000000000000000
651.86173643673 0.000000000000000 0.000005999781358 0.000000000000000
651.70238749688 0.000000000000000 0.000005999780906 0.000000000000000
651.54303855703 0.000000000000000 0.000005999780453 0.000000000000000
651.09687023845 0.000000000000000 0.000005999779178 0.000000000000000
650.65070191987 0.000000000000000 0.000005999777895 0.000000000000000
650.20453360129 0.000000000000000 0.000005999776603 0.000000000000000
649.75836528271 0.000000000000000 0.000005999775304 0.000000000000000
649.31219696413 0.000000000000000 0.000005999773996 0.000000000000000
648.58047493158 0.000000000000000 0.000005999771832 0.000000000000000
647.84875289904 0.000000000000000 0.000005999769646 0.000000000000000
647.11703086649 0.000000000000000 0.000005999767437 0.000000000000000
646.38530883394 0.000000000000000 0.000005999765204 0.000000000000000
645.14632481525 0.000000000000000 0.000005999761370 0.000000000000000
643.90734079655 0.000000000000000 0.000005999757466 0.000000000000000
642.91199088734 0.000000000000000 0.000005999754279 0.000000000000000
642.11287763885 0.000000000000000 0.000005999751686 0.000000000000000
641.47092281381 0.000000000000000 0.000005999749582 0.000000000000000
640.95349003889 0.000000000000000 0.000005999747871 0.000000000000000
640.53403808527 0.000000000000000 0.000005999746475 0.000000000000000
640.19021041567 0.000000000000000 0.000005999745325 0.000000000000000
639.84638274607 0.000000000000000 0.000005999744168 0.000000000000000
639.58826146597 0.000000000000000 0.000005999743296 0.000000000000000
639.33014018587 0.000000000000000 0.000005999742421 0.000000000000000
639.28703378855 0.000000000000000 0.000005999742274 0.000000000000000
639.24392739123 0.000000000000000 0.000005999742128 0.000000000000000
639.20082099390 0.000000000000000 0.000005999741981 0.000000000000000
639.15771459658 0.000000000000000 0.000005999741834 0.000000000000000
639.07150180194 0.000000000000000 0.000005999741541 0.000000000000000
638.98528900729 0.000000000000000 0.000005999741246 0.000000000000000
638.89907621265 0.000000000000000 0.000005999740952 0.000000000000000
638.81286341801 0.000000000000000 0.000005999740657 0.000000000000000
638.72665062336 0.000000000000000 0.000005999740362 0.000000000000000
638.46507999526 0.000000000000000 0.000005999739463 0.000000000000000
638.28045345098 0.000000000000000 0.000005999738827 0.000000000000000
638.09582690670 0.000000000000000 0.000005999738190 0.000000000000000
637.91120036242 0.000000000000000 0.000005999737550 0.000000000000000
637.72657381814 0.000000000000000 0.000005999736909 0.000000000000000
637.54194727386 0.000000000000000 0.000005999736266 0.000000000000000
637.18407067171 0.000000000000000 0.000005999735015 0.000000000000000
636.82619406956 0.000000000000000 0.000005999733757 0.000000000000000
636.46831746741 0.000000000000000 0.000005999732493 0.000000000000000
636.11044086526 0.000000000000000 0.000005999731222 0.000000000000000
635.75256426312 0.000000000000000 0.000005999729944 0.000000000000000
634.96656284665 0.000000000000000 0.000005999727115 0.000000000000000
634.18056143018 0.000000000000000 0.000005999724253 0.000000000000000
633.39456001372 0.000000000000000 0.000005999721357 0.000000000000000
632.60855859725 0.000000000000000 0.000005999718428 0.000000000000000
631.42814887671 0.000000000000000 0.000005999713965 0.000000000000000
630.24773915618 0.000000000000000 0.000005999709424 0.000000000000000
629.33072165908 0.000000000000000 0.000005999705842 0.000000000000000
628.59697294196 0.000000000000000 0.000005999702940 0.000000000000000
628.00862106629 0.000000000000000 0.000005999700590 0.000000000000000
627.53383705888 0.000000000000000 0.000005999698679 0.000000000000000
627.14806014270 0.000000000000000 0.000005999697116 0.000000000000000
626.83026381863 0.000000000000000 0.000005999695822 0.000000000000000
626.51246749457 0.000000000000000 0.000005999694522 0.000000000000000
626.26052251872 0.000000000000000 0.000005999693487 0.000000000000000
626.00857754287 0.000000000000000 0.000005999692448 0.000000000000000
625.95818854770 0.000000000000000 0.000005999692240 0.000000000000000
625.90779955253 0.000000000000000 0.000005999692032 0.000000000000000
625.85741055736 0.000000000000000 0.000005999691823 0.000000000000000
625.80702156220 0.000000000000000 0.000005999691614 0.000000000000000
625.70624357186 0.000000000000000 0.000005999691196 0.000000000000000
625.60546558152 0.000000000000000 0.000005999690778 0.000000000000000
625.50468759118 0.000000000000000 0.000005999690359 0.000000000000000
625.40390960084 0.000000000000000 0.000005999689939 0.000000000000000
625.19729661322 0.000000000000000 0.000005999689076 0.000000000000000
625.03069304698 0.000000000000000 0.000005999688379 0.000000000000000
624.86408948073 0.000000000000000 0.000005999687680 0.000000000000000
624.69748591449 0.000000000000000 0.000005999686979 0.000000000000000
624.46316759872 0.000000000000000 0.000005999685990 0.000000000000000
624.22884928296 0.000000000000000 0.000005999684998 0.000000000000000
623.99453096719 0.000000000000000 0.000005999684002 0.000000000000000
623.76021265143 0.000000000000000 0.000005999683003 0.000000000000000
623.26843446230 0.000000000000000 0.000005999680894 0.000000000000000
622.77665627316 0.000000000000000 0.000005999678770 0.000000000000000
622.28487808403 0.000000000000000 0.000005999676631 0.000000000000000
621.79309989490 0.000000000000000 0.000005999674476 0.000000000000000
620.75011599820 0.000000000000000 0.000005999669852 0.000000000000000
619.70713210151 0.000000000000000 0.000005999665156 0.000000000000000
618.66414820482 0.000000000000000 0.000005999660386 0.000000000000000
617.62116430813 0.000000000000000 0.000005999655541 0.000000000000000
616.85583232717 0.000000000000000 0.000005999651937 0.000000000000000
616.09050034620 0.000000000000000 0.000005999648292 0.000000000000000
615.56071888710 0.000000000000000 0.000005999645743 0.000000000000000
615.03093742800 0.000000000000000 0.000005999643175 0.000000000000000
614.66376850916 0.000000000000000 0.000005999641383 0.000000000000000
614.29659959032 0.000000000000000 0.000005999639580 0.000000000000000
614.03714208307 0.000000000000000 0.000005999638301 0.000000000000000
613.77768457583 0.000000000000000 0.000005999637016 0.000000000000000
613.58313282995 0.000000000000000 0.000005999636050 0.000000000000000
613.38858108407 0.000000000000000 0.000005999635080 0.000000000000000
613.19402933819 0.000000000000000 0.000005999634108 0.000000000000000
613.03374195013 0.000000000000000 0.000005999633305 0.000000000000000
613.00168447252 0.000000000000000 0.000005999633144 0.000000000000000
612.96962699491 0.000000000000000 0.000005999632983 0.000000000000000
612.93756951730 0.000000000000000 0.000005999632822 0.000000000000000
612.87345456207 0.000000000000000 0.000005999632500 0.000000000000000
612.80933960685 0.000000000000000 0.000005999632177 0.000000000000000
612.74522465162 0.000000000000000 0.000005999631855 0.000000000000000
612.68110969640 0.000000000000000 0.000005999631531 0.000000000000000
612.55258923336 0.000000000000000 0.000005999630883 0.000000000000000
612.42406877032 0.000000000000000 0.000005999630232 0.000000000000000
612.29554830728 0.000000000000000 0.000005999629581 0.000000000000000
612.16702784425 0.000000000000000 0.000005999628929 0.000000000000000
611.83979468068 0.000000000000000 0.000005999627261 0.000000000000000
611.51256151711 0.000000000000000 0.000005999625586 0.000000000000000
611.18532835355 0.000000000000000 0.000005999623902 0.000000000000000
610.85809518998 0.000000000000000 0.000005999622210 0.000000000000000
610.42676186877 0.000000000000000 0.000005999619966 0.000000000000000
609.99542854755 0.000000000000000 0.000005999617708 0.000000000000000
609.56409522633 0.000000000000000 0.000005999615435 0.000000000000000
609.13276190512 0.000000000000000 0.000005999613147 0.000000000000000
608.15541299914 0.000000000000000 0.000005999607907 0.000000000000000
607.17806409316 0.000000000000000 0.000005999602588 0.000000000000000
606.20071518719 0.000000000000000 0.000005999597190 0.000000000000000
605.22336628121 0.000000000000000 0.000005999591710 0.000000000000000
604.42509633009 0.000000000000000 0.000005999587174 0.000000000000000
603.62682637897 0.000000000000000 0.000005999582581 0.000000000000000
603.06992630316 0.000000000000000 0.000005999579344 0.000000000000000
602.51302622734 0.000000000000000 0.000005999576079 0.000000000000000
602.12758835006 0.000000000000000 0.000005999573803 0.000000000000000
601.74215047278 0.000000000000000 0.000005999571514 0.000000000000000
601.47133590174 0.000000000000000 0.000005999569897 0.000000000000000
601.20052133070 0.000000000000000 0.000005999568273 0.000000000000000
601.00098826860 0.000000000000000 0.000005999567073 0.000000000000000
600.80145520650 0.000000000000000 0.000005999565868 0.000000000000000
600.60192214439 0.000000000000000 0.000005999564660 0.000000000000000
600.40238908229 0.000000000000000 0.000005999563449 0.000000000000000
600.37695531010 0.000000000000000 0.000005999563294 0.000000000000000
600.35152153790 0.000000000000000 0.000005999563139 0.000000000000000
600.32608776571 0.000000000000000 0.000005999562984 0.000000000000000
600.27522022132 0.000000000000000 0.000005999562675 0.000000000000000
600.22435267693 0.000000000000000 0.000005999562364 0.000000000000000
600.17348513254 0.000000000000000 0.000005999562054 0.000000000000000
600.12261758816 0.000000000000000 0.000005999561744 0.000000000000000
599.97017864406 0.000000000000000 0.000005999560811 0.000000000000000
599.81773969996 0.000000000000000 0.000005999559877 0.000000000000000
599.66530075587 0.000000000000000 0.000005999558940 0.000000000000000
599.51286181177 0.000000000000000 0.000005999558002 0.000000000000000
599.15475369436 0.000000000000000 0.000005999555788 0.000000000000000
598.87896765623 0.000000000000000 0.000005999554074 0.000000000000000
598.60318161809 0.000000000000000 0.000005999552354 0.000000000000000
598.32739557996 0.000000000000000 0.000005999550626 0.000000000000000
598.05160954183 0.000000000000000 0.000005999548890 0.000000000000000
597.54076719203 0.000000000000000 0.000005999545656 0.000000000000000
597.02992484224 0.000000000000000 0.000005999542396 0.000000000000000
596.51908249245 0.000000000000000 0.000005999539111 0.000000000000000
596.00824014266 0.000000000000000 0.000005999535799 0.000000000000000
594.88878504141 0.000000000000000 0.000005999528449 0.000000000000000
593.76932994017 0.000000000000000 0.000005999520971 0.000000000000000
592.64987483892 0.000000000000000 0.000005999513361 0.000000000000000
591.87864574072 0.000000000000000 0.000005999508041 0.000000000000000
591.10741664252 0.000000000000000 0.000005999502656 0.000000000000000
590.57637125088 0.000000000000000 0.000005999498911 0.000000000000000
590.04532585923 0.000000000000000 0.000005999495134 0.000000000000000
589.67798520770 0.000000000000000 0.000005999492503 0.000000000000000
589.31064455616 0.000000000000000 0.000005999489857 0.000000000000000
589.05208007920 0.000000000000000 0.000005999487985 0.000000000000000
588.79351560224 0.000000000000000 0.000005999486106 0.000000000000000
588.60182622440 0.000000000000000 0.000005999484708 0.000000000000000
588.41013684656 0.000000000000000 0.000005999483306 0.000000000000000
588.21844746872 0.000000000000000 0.000005999481899 0.000000000000000
588.02675809087 0.000000000000000 0.000005999480488 0.000000000000000
587.99958401046 0.000000000000000 0.000005999480288 0.000000000000000
587.97240993004 0.000000000000000 0.000005999480088 0.000000000000000
587.94523584963 0.000000000000000 0.000005999479887 0.000000000000000
587.89088768879 0.000000000000000 0.000005999479486 0.000000000000000
587.83653952796 0.000000000000000 0.000005999479084 0.000000000000000
587.78219136713 0.000000000000000 0.000005999478682 0.000000000000000
587.72784320629 0.000000000000000 0.000005999478280 0.000000000000000
587.59957807205 0.000000000000000 0.000005999477329 0.000000000000000
587.47131293781 0.000000000000000 0.000005999476376 0.000000000000000
587.34304780357 0.000000000000000 0.000005999475422 0.000000000000000
587.21478266932 0.000000000000000 0.000005999474465 0.000000000000000
586.87988669977 0.000000000000000 0.000005999471959 0.000000000000000
586.61606136123 0.000000000000000 0.000005999469975 0.000000000000000
586.35223602269 0.000000000000000 0.000005999467983 0.000000000000000
586.08841068414 0.000000000000000 0.000005999465982 0.000000000000000
585.82458534560 0.000000000000000 0.000005999463973 0.000000000000000
585.34713789334 0.000000000000000 0.000005999460317 0.000000000000000
584.86969044109 0.000000000000000 0.000005999456632 0.000000000000000
584.39224298883 0.000000000000000 0.000005999452920 0.000000000000000
583.91479553658 0.000000000000000 0.000005999449180 0.000000000000000
582.87226172499 0.000000000000000 0.000005999440915 0.000000000000000
581.82972791340 0.000000000000000 0.000005999432512 0.000000000000000
580.78719410181 0.000000000000000 0.000005999423969 0.000000000000000
579.98872249880 0.000000000000000 0.000005999417330 0.000000000000000
579.19025089578 0.000000000000000 0.000005999410606 0.000000000000000
578.63623313246 0.000000000000000 0.000005999405891 0.000000000000000
578.08221536915 0.000000000000000 0.000005999401133 0.000000000000000
577.69934360030 0.000000000000000 0.000005999397821 0.000000000000000
577.31647183145 0.000000000000000 0.000005999394488 0.000000000000000
577.04817607684 0.000000000000000 0.000005999392141 0.000000000000000
576.77988032223 0.000000000000000 0.000005999389783 0.000000000000000
576.58363000693 0.000000000000000 0.000005999388052 0.000000000000000
576.38737969163 0.000000000000000 0.000005999386316 0.000000000000000
576.19112937633 0.000000000000000 0.000005999384574 0.000000000000000
575.99487906103 0.000000000000000 0.000005999382827 0.000000000000000
575.86401186061 0.000000000000000 0.000005999381658 0.000000000000000
575.73314466020 0.000000000000000 0.000005999380488 0.000000000000000
575.60227745978 0.000000000000000 0.000005999379315 0.000000000000000
575.47141025936 0.000000000000000 0.000005999378139 0.000000000000000
575.34054305895 0.000000000000000 0.000005999376961 0.000000000000000
575.20967585853 0.000000000000000 0.000005999375781 0.000000000000000
575.07880865811 0.000000000000000 0.000005999374598 0.000000000000000
574.82919166516 0.000000000000000 0.000005999372335 0.000000000000000
574.57957467221 0.000000000000000 0.000005999370062 0.000000000000000
574.32995767926 0.000000000000000 0.000005999367781 0.000000000000000
574.08034068631 0.000000000000000 0.000005999365491 0.000000000000000
573.69517763068 0.000000000000000 0.000005999361938 0.000000000000000
573.31001457505 0.000000000000000 0.000005999358364 0.000000000000000
572.92485151941 0.000000000000000 0.000005999354767 0.000000000000000
572.53968846378 0.000000000000000 0.000005999351149 0.000000000000000
571.70312746659 0.000000000000000 0.000005999343211 0.000000000000000
570.86656646939 0.000000000000000 0.000005999335166 0.000000000000000
570.03000547220 0.000000000000000 0.000005999327011 0.000000000000000
569.19344447501 0.000000000000000 0.000005999318746 0.000000000000000
568.22475146960 0.000000000000000 0.000005999309034 0.000000000000000
567.25605846419 0.000000000000000 0.000005999299169 0.000000000000000
566.56987516175 0.000000000000000 0.000005999292087 0.000000000000000
566.02514966113 0.000000000000000 0.000005999286408 0.000000000000000
565.59048339983 0.000000000000000 0.000005999281841 0.000000000000000
565.23760541190 0.000000000000000 0.000005999278109 0.000000000000000
564.94760813283 0.000000000000000 0.000005999275026 0.000000000000000
564.65761085376 0.000000000000000 0.000005999271928 0.000000000000000
564.43115594782 0.000000000000000 0.000005999269499 0.000000000000000
564.20470104189 0.000000000000000 0.000005999267061 0.000000000000000
564.15941006071 0.000000000000000 0.000005999266572 0.000000000000000
564.11411907952 0.000000000000000 0.000005999266083 0.000000000000000
564.06882809833 0.000000000000000 0.000005999265594 0.000000000000000
564.02353711715 0.000000000000000 0.000005999265104 0.000000000000000
563.93295515478 0.000000000000000 0.000005999264124 0.000000000000000
563.84237319240 0.000000000000000 0.000005999263142 0.000000000000000
563.75179123003 0.000000000000000 0.000005999262158 0.000000000000000
563.66120926766 0.000000000000000 0.000005999261173 0.000000000000000
563.49743513239 0.000000000000000 0.000005999259389 0.000000000000000
563.33366099713 0.000000000000000 0.000005999257599 0.000000000000000
563.16988686186 0.000000000000000 0.000005999255805 0.000000000000000
562.97083212527 0.000000000000000 0.000005999253618 0.000000000000000
562.77177738867 0.000000000000000 0.000005999251424 0.000000000000000
562.57272265208 0.000000000000000 0.000005999249223 0.000000000000000
562.37366791548 0.000000000000000 0.000005999247015 0.000000000000000
561.98868723217 0.000000000000000 0.000005999242723 0.000000000000000
561.60370654886 0.000000000000000 0.000005999238404 0.000000000000000
561.21872586554 0.000000000000000 0.000005999234058 0.000000000000000
560.83374518223 0.000000000000000 0.000005999229685 0.000000000000000
560.02665895301 0.000000000000000 0.000005999220426 0.000000000000000
559.21957272379 0.000000000000000 0.000005999211043 0.000000000000000
558.41248649456 0.000000000000000 0.000005999201535 0.000000000000000
557.60540026534 0.000000000000000 0.000005999191901 0.000000000000000
556.65399215662 0.000000000000000 0.000005999180377 0.000000000000000
555.70258404790 0.000000000000000 0.000005999168671 0.000000000000000
555.02399123208 0.000000000000000 0.000005999160208 0.000000000000000
554.48503593808 0.000000000000000 0.000005999153419 0.000000000000000
554.05480362338 0.000000000000000 0.000005999147955 0.000000000000000
553.70566544657 0.000000000000000 0.000005999143493 0.000000000000000
553.41892536778 0.000000000000000 0.000005999139809 0.000000000000000
553.13218528898 0.000000000000000 0.000005999136107 0.000000000000000
552.90989815311 0.000000000000000 0.000005999133225 0.000000000000000
552.68761101724 0.000000000000000 0.000005999130333 0.000000000000000
552.64354214175 0.000000000000000 0.000005999129758 0.000000000000000
552.59947326625 0.000000000000000 0.000005999129183 0.000000000000000
552.55540439075 0.000000000000000 0.000005999128607 0.000000000000000
552.51133551526 0.000000000000000 0.000005999128031 0.000000000000000
552.42319776426 0.000000000000000 0.000005999126878 0.000000000000000
552.33506001327 0.000000000000000 0.000005999125723 0.000000000000000
552.24692226228 0.000000000000000 0.000005999124567 0.000000000000000
552.15878451128 0.000000000000000 0.000005999123408 0.000000000000000
552.07064676029 0.000000000000000 0.000005999122248 0.000000000000000
551.92971552606 0.000000000000000 0.000005999120390 0.000000000000000
551.78878429183 0.000000000000000 0.000005999118528 0.000000000000000
551.64785305759 0.000000000000000 0.000005999116660 0.000000000000000
551.50692182336 0.000000000000000 0.000005999114789 0.000000000000000
551.36599058913 0.000000000000000 0.000005999112913 0.000000000000000
551.04592642344 0.000000000000000 0.000005999108637 0.000000000000000
550.72586225776 0.000000000000000 0.000005999104337 0.000000000000000
550.40579809207 0.000000000000000 0.000005999100015 0.000000000000000
550.08573392639 0.000000000000000 0.000005999095670 0.000000000000000
549.76566976070 0.000000000000000 0.000005999091301 0.000000000000000
549.44560559501 0.000000000000000 0.000005999086909 0.000000000000000
548.78054730168 0.000000000000000 0.000005999077707 0.000000000000000
548.11548900835 0.000000000000000 0.000005999068401 0.000000000000000
547.45043071501 0.000000000000000 0.000005999058992 0.000000000000000
546.78537242168 0.000000000000000 0.000005999049477 0.000000000000000
546.12031412834 0.000000000000000 0.000005999039855 0.000000000000000
545.09197910723 0.000000000000000 0.000005999024764 0.000000000000000
544.29761818854 0.000000000000000 0.000005999012926 0.000000000000000
543.65787501963 0.000000000000000 0.000005999003276 0.000000000000000
543.14560296191 0.000000000000000 0.000005998995474 0.000000000000000
542.73218429977 0.000000000000000 0.000005998989127 0.000000000000000
542.39645337135 0.000000000000000 0.000005998983941 0.000000000000000
542.11997574628 0.000000000000000 0.000005998979648 0.000000000000000
541.84349812121 0.000000000000000 0.000005998975334 0.000000000000000
541.62445372553 0.000000000000000 0.000005998971902 0.000000000000000
541.40540932984 0.000000000000000 0.000005998968458 0.000000000000000
541.36160045070 0.000000000000000 0.000005998967767 0.000000000000000
541.31779157157 0.000000000000000 0.000005998967076 0.000000000000000
541.27398269243 0.000000000000000 0.000005998966385 0.000000000000000
541.23017381329 0.000000000000000 0.000005998965693 0.000000000000000
541.14255605502 0.000000000000000 0.000005998964308 0.000000000000000
541.05493829675 0.000000000000000 0.000005998962920 0.000000000000000
540.96732053847 0.000000000000000 0.000005998961530 0.000000000000000
540.87970278020 0.000000000000000 0.000005998960139 0.000000000000000
540.70096717857 0.000000000000000 0.000005998957293 0.000000000000000
540.55623870457 0.000000000000000 0.000005998954983 0.000000000000000
540.41151023057 0.000000000000000 0.000005998952667 0.000000000000000
540.26678175657 0.000000000000000 0.000005998950345 0.000000000000000
540.06322973706 0.000000000000000 0.000005998947071 0.000000000000000
539.85967771756 0.000000000000000 0.000005998943784 0.000000000000000
539.65612569805 0.000000000000000 0.000005998940487 0.000000000000000
539.45257367855 0.000000000000000 0.000005998937177 0.000000000000000
539.02541251328 0.000000000000000 0.000005998930196 0.000000000000000
538.59825134802 0.000000000000000 0.000005998923163 0.000000000000000
538.17109018276 0.000000000000000 0.000005998916079 0.000000000000000
537.74392901749 0.000000000000000 0.000005998908943 0.000000000000000
536.83796053011 0.000000000000000 0.000005998893635 0.000000000000000
535.93199204273 0.000000000000000 0.000005998878087 0.000000000000000
535.02602355535 0.000000000000000 0.000005998862297 0.000000000000000
534.12005506797 0.000000000000000 0.000005998846259 0.000000000000000
533.48983881309 0.000000000000000 0.000005998834954 0.000000000000000
532.85962255822 0.000000000000000 0.000005998823526 0.000000000000000
532.42546624419 0.000000000000000 0.000005998815581 0.000000000000000
531.99130993016 0.000000000000000 0.000005998807576 0.000000000000000
531.69015914117 0.000000000000000 0.000005998801988 0.000000000000000
531.38900835218 0.000000000000000 0.000005998796371 0.000000000000000
531.17496609881 0.000000000000000 0.000005998792360 0.000000000000000
530.96092384543 0.000000000000000 0.000005998788335 0.000000000000000
530.79703219021 0.000000000000000 0.000005998785243 0.000000000000000
530.63314053498 0.000000000000000 0.000005998782143 0.000000000000000
530.46924887975 0.000000000000000 0.000005998779033 0.000000000000000
530.34726726245 0.000000000000000 0.000005998776713 0.000000000000000
530.22528564514 0.000000000000000 0.000005998774388 0.000000000000000
530.10330402783 0.000000000000000 0.000005998772058 0.000000000000000
529.98132241052 0.000000000000000 0.000005998769723 0.000000000000000
529.85934079321 0.000000000000000 0.000005998767383 0.000000000000000
529.73735917590 0.000000000000000 0.000005998765039 0.000000000000000
529.61537755860 0.000000000000000 0.000005998762689 0.000000000000000
529.37141432398 0.000000000000000 0.000005998757975 0.000000000000000
529.12745108936 0.000000000000000 0.000005998753241 0.000000000000000
528.88348785475 0.000000000000000 0.000005998748486 0.000000000000000
528.63952462013 0.000000000000000 0.000005998743712 0.000000000000000
528.28892203381 0.000000000000000 0.000005998736815 0.000000000000000
527.93831944749 0.000000000000000 0.000005998729876 0.000000000000000
527.58771686117 0.000000000000000 0.000005998722894 0.000000000000000
527.23711427485 0.000000000000000 0.000005998715870 0.000000000000000
526.46833707529 0.000000000000000 0.000005998700317 0.000000000000000
525.69955987573 0.000000000000000 0.000005998684553 0.000000000000000
524.93078267617 0.000000000000000 0.000005998668576 0.000000000000000
524.16200547661 0.000000000000000 0.000005998652383 0.000000000000000
523.28339685970 0.000000000000000 0.000005998633607 0.000000000000000
522.40478824280 0.000000000000000 0.000005998614540 0.000000000000000
521.78641932481 0.000000000000000 0.000005998600942 0.000000000000000
521.29573214580 0.000000000000000 0.000005998590046 0.000000000000000
520.90415201833 0.000000000000000 0.000005998581283 0.000000000000000
520.58574125392 0.000000000000000 0.000005998574113 0.000000000000000
520.32319887576 0.000000000000000 0.000005998568170 0.000000000000000
520.06065649760 0.000000000000000 0.000005998562200 0.000000000000000
519.84650018609 0.000000000000000 0.000005998557309 0.000000000000000
519.67007697550 0.000000000000000 0.000005998553267 0.000000000000000
519.63479233338 0.000000000000000 0.000005998552456 0.000000000000000
519.59950769127 0.000000000000000 0.000005998551646 0.000000000000000
519.56422304915 0.000000000000000 0.000005998550835 0.000000000000000
519.52893840703 0.000000000000000 0.000005998550023 0.000000000000000
519.45836912280 0.000000000000000 0.000005998548399 0.000000000000000
519.38779983856 0.000000000000000 0.000005998546772 0.000000000000000
519.31723055433 0.000000000000000 0.000005998545143 0.000000000000000
519.24666127009 0.000000000000000 0.000005998543513 0.000000000000000
519.17609198586 0.000000000000000 0.000005998541880 0.000000000000000
519.03265392665 0.000000000000000 0.000005998538555 0.000000000000000
518.88921586744 0.000000000000000 0.000005998535222 0.000000000000000
518.74577780824 0.000000000000000 0.000005998531880 0.000000000000000
518.60233974903 0.000000000000000 0.000005998528530 0.000000000000000
518.45890168982 0.000000000000000 0.000005998525171 0.000000000000000
518.18966132305 0.000000000000000 0.000005998518843 0.000000000000000
517.92042095628 0.000000000000000 0.000005998512485 0.000000000000000
517.65118058951 0.000000000000000 0.000005998506096 0.000000000000000
517.38194022273 0.000000000000000 0.000005998499677 0.000000000000000
517.11269985596 0.000000000000000 0.000005998493227 0.000000000000000
516.56514654652 0.000000000000000 0.000005998480014 0.000000000000000
516.01759323708 0.000000000000000 0.000005998466672 0.000000000000000
515.47003992763 0.000000000000000 0.000005998453199 0.000000000000000
514.92248661819 0.000000000000000 0.000005998439594 0.000000000000000
513.93790816169 0.000000000000000 0.000005998414792 0.000000000000000
513.14955668773 0.000000000000000 0.000005998394616 0.000000000000000
512.36120521376 0.000000000000000 0.000005998374153 0.000000000000000
511.81237274732 0.000000000000000 0.000005998359735 0.000000000000000
511.26354028087 0.000000000000000 0.000005998345174 0.000000000000000
510.88504673170 0.000000000000000 0.000005998335049 0.000000000000000
510.50655318252 0.000000000000000 0.000005998324854 0.000000000000000
510.24280858428 0.000000000000000 0.000005998317708 0.000000000000000
509.97906398604 0.000000000000000 0.000005998310529 0.000000000000000
509.78900836113 0.000000000000000 0.000005998305334 0.000000000000000
509.59895273623 0.000000000000000 0.000005998300122 0.000000000000000
509.44599161163 0.000000000000000 0.000005998295913 0.000000000000000
509.29303048703 0.000000000000000 0.000005998291694 0.000000000000000
509.14006936243 0.000000000000000 0.000005998287462 0.000000000000000
509.11544926421 0.000000000000000 0.000005998286780 0.000000000000000
509.09082916599 0.000000000000000 0.000005998286097 0.000000000000000
509.06620906776 0.000000000000000 0.000005998285415 0.000000000000000
509.01696887131 0.000000000000000 0.000005998284048 0.000000000000000
508.96772867487 0.000000000000000 0.000005998282681 0.000000000000000
508.91848847842 0.000000000000000 0.000005998281312 0.000000000000000
508.86924828197 0.000000000000000 0.000005998279942 0.000000000000000
508.75387269021 0.000000000000000 0.000005998276727 0.000000000000000
508.63849709845 0.000000000000000 0.000005998273505 0.000000000000000
508.52312150669 0.000000000000000 0.000005998270276 0.000000000000000
508.40774591493 0.000000000000000 0.000005998267041 0.000000000000000
508.10277717355 0.000000000000000 0.000005998258457 0.000000000000000
507.86719222117 0.000000000000000 0.000005998251794 0.000000000000000
507.63160726879 0.000000000000000 0.000005998245101 0.000000000000000
507.39602231641 0.000000000000000 0.000005998238381 0.000000000000000
507.16043736403 0.000000000000000 0.000005998231631 0.000000000000000
506.73192051115 0.000000000000000 0.000005998219280 0.000000000000000
506.30340365826 0.000000000000000 0.000005998206832 0.000000000000000
505.87488680538 0.000000000000000 0.000005998194287 0.000000000000000
505.44636995250 0.000000000000000 0.000005998181644 0.000000000000000
504.50985585232 0.000000000000000 0.000005998153666 0.000000000000000
503.57334175214 0.000000000000000 0.000005998125205 0.000000000000000
502.80277378087 0.000000000000000 0.000005998101420 0.000000000000000
502.03220580961 0.000000000000000 0.000005998077295 0.000000000000000
501.49530292681 0.000000000000000 0.000005998060284 0.000000000000000
500.95840004401 0.000000000000000 0.000005998043103 0.000000000000000
500.58810680587 0.000000000000000 0.000005998031155 0.000000000000000
500.21781356772 0.000000000000000 0.000005998019125 0.000000000000000
499.95966943070 0.000000000000000 0.000005998010690 0.000000000000000
499.70152529367 0.000000000000000 0.000005998002215 0.000000000000000
499.51521853943 0.000000000000000 0.000005997996073 0.000000000000000
499.32891178518 0.000000000000000 0.000005997989910 0.000000000000000
499.17801592598 0.000000000000000 0.000005997984902 0.000000000000000
499.02712006679 0.000000000000000 0.000005997979881 0.000000000000000
498.87622420760 0.000000000000000 0.000005997974846 0.000000000000000
498.85020156880 0.000000000000000 0.000005997973976 0.000000000000000
498.82417893000 0.000000000000000 0.000005997973106 0.000000000000000
498.79815629120 0.000000000000000 0.000005997972236 0.000000000000000
498.74611101361 0.000000000000000 0.000005997970493 0.000000000000000
498.69406573601 0.000000000000000 0.000005997968749 0.000000000000000
498.64202045842 0.000000000000000 0.000005997967003 0.000000000000000
498.58997518083 0.000000000000000 0.000005997965256 0.000000000000000
498.48134517591 0.000000000000000 0.000005997961603 0.000000000000000
498.37271517099 0.000000000000000 0.000005997957943 0.000000000000000
498.26408516607 0.000000000000000 0.000005997954276 0.000000000000000
498.15545516116 0.000000000000000 0.000005997950601 0.000000000000000
497.85979043858 0.000000000000000 0.000005997940562 0.000000000000000
497.62663744483 0.000000000000000 0.000005997932607 0.000000000000000
497.39348445108 0.000000000000000 0.000005997924617 0.000000000000000
497.16033145733 0.000000000000000 0.000005997916592 0.000000000000000
496.92717846358 0.000000000000000 0.000005997908533 0.000000000000000
496.50353174244 0.000000000000000 0.000005997893800 0.000000000000000
496.07988502129 0.000000000000000 0.000005997878950 0.000000000000000
495.65623830014 0.000000000000000 0.000005997863982 0.000000000000000
495.23259157899 0.000000000000000 0.000005997848896 0.000000000000000
494.30655210115 0.000000000000000 0.000005997815502 0.000000000000000
493.38051262331 0.000000000000000 0.000005997781525 0.000000000000000
492.63633184924 0.000000000000000 0.000005997753791 0.000000000000000
491.89215107516 0.000000000000000 0.000005997725667 0.000000000000000
491.37466450249 0.000000000000000 0.000005997705877 0.000000000000000
490.85717792982 0.000000000000000 0.000005997685893 0.000000000000000
490.50021009140 0.000000000000000 0.000005997671995 0.000000000000000
490.14324225299 0.000000000000000 0.000005997658002 0.000000000000000
489.89404172352 0.000000000000000 0.000005997648178 0.000000000000000
489.64484119406 0.000000000000000 0.000005997638307 0.000000000000000
489.46421448722 0.000000000000000 0.000005997631124 0.000000000000000
489.28358778037 0.000000000000000 0.000005997623916 0.000000000000000
489.13467307231 0.000000000000000 0.000005997617955 0.000000000000000
488.98575836424 0.000000000000000 0.000005997611977 0.000000000000000
488.83684365618 0.000000000000000 0.000005997605983 0.000000000000000
488.80706071457 0.000000000000000 0.000005997604782 0.000000000000000
488.77727777296 0.000000000000000 0.000005997603580 0.000000000000000
488.74749483134 0.000000000000000 0.000005997602378 0.000000000000000
488.68792894812 0.000000000000000 0.000005997599971 0.000000000000000
488.62836306489 0.000000000000000 0.000005997597562 0.000000000000000
488.56879718167 0.000000000000000 0.000005997595150 0.000000000000000
488.50923129844 0.000000000000000 0.000005997592735 0.000000000000000
488.39330088480 0.000000000000000 0.000005997588028 0.000000000000000
488.27737047116 0.000000000000000 0.000005997583310 0.000000000000000
488.16144005752 0.000000000000000 0.000005997578582 0.000000000000000
488.04550964389 0.000000000000000 0.000005997573844 0.000000000000000
487.92957923025 0.000000000000000 0.000005997569095 0.000000000000000
487.53483529462 0.000000000000000 0.000005997552847 0.000000000000000
487.24030098067 0.000000000000000 0.000005997540643 0.000000000000000
486.94576666672 0.000000000000000 0.000005997528372 0.000000000000000
486.65123235277 0.000000000000000 0.000005997516032 0.000000000000000
486.35669803882 0.000000000000000 0.000005997503622 0.000000000000000
486.06216372487 0.000000000000000 0.000005997491143 0.000000000000000
485.47309509698 0.000000000000000 0.000005997465973 0.000000000000000
484.88402646908 0.000000000000000 0.000005997440518 0.000000000000000
484.29495784118 0.000000000000000 0.000005997414776 0.000000000000000
483.70588921328 0.000000000000000 0.000005997388742 0.000000000000000
482.86250984973 0.000000000000000 0.000005997350953 0.000000000000000
482.01913048619 0.000000000000000 0.000005997312547 0.000000000000000
481.37577627146 0.000000000000000 0.000005997282829 0.000000000000000
480.86195514543 0.000000000000000 0.000005997258827 0.000000000000000
480.44999460764 0.000000000000000 0.000005997239412 0.000000000000000
480.11639828333 0.000000000000000 0.000005997223575 0.000000000000000
479.84331717517 0.000000000000000 0.000005997210536 0.000000000000000
479.57023606701 0.000000000000000 0.000005997197427 0.000000000000000
479.36604022777 0.000000000000000 0.000005997187580 0.000000000000000
479.16184438852 0.000000000000000 0.000005997177694 0.000000000000000
479.12808313728 0.000000000000000 0.000005997176056 0.000000000000000
479.09432188604 0.000000000000000 0.000005997174417 0.000000000000000
479.06056063479 0.000000000000000 0.000005997172776 0.000000000000000
479.02679938355 0.000000000000000 0.000005997171135 0.000000000000000
478.95927688106 0.000000000000000 0.000005997167848 0.000000000000000
478.89175437857 0.000000000000000 0.000005997164558 0.000000000000000
478.82423187608 0.000000000000000 0.000005997161263 0.000000000000000
478.75670937359 0.000000000000000 0.000005997157964 0.000000000000000
478.68918687110 0.000000000000000 0.000005997154661 0.000000000000000
478.51699689819 0.000000000000000 0.000005997146217 0.000000000000000
478.37588367721 0.000000000000000 0.000005997139276 0.000000000000000
478.23477045623 0.000000000000000 0.000005997132317 0.000000000000000
478.09365723525 0.000000000000000 0.000005997125338 0.000000000000000
477.95254401427 0.000000000000000 0.000005997118340 0.000000000000000
477.81143079329 0.000000000000000 0.000005997111323 0.000000000000000
477.53900050632 0.000000000000000 0.000005997097721 0.000000000000000
477.26657021935 0.000000000000000 0.000005997084047 0.000000000000000
476.99413993238 0.000000000000000 0.000005997070301 0.000000000000000
476.72170964541 0.000000000000000 0.000005997056481 0.000000000000000
476.44927935844 0.000000000000000 0.000005997042588 0.000000000000000
475.86182067994 0.000000000000000 0.000005997012376 0.000000000000000
475.27436200144 0.000000000000000 0.000005996981816 0.000000000000000
474.68690332294 0.000000000000000 0.000005996950902 0.000000000000000
474.09944464443 0.000000000000000 0.000005996919630 0.000000000000000
473.26355328211 0.000000000000000 0.000005996874507 0.000000000000000
472.42766191980 0.000000000000000 0.000005996828635 0.000000000000000
471.79138091231 0.000000000000000 0.000005996793207 0.000000000000000
471.28331914979 0.000000000000000 0.000005996764597 0.000000000000000
470.87602085741 0.000000000000000 0.000005996741453 0.000000000000000
470.54614761358 0.000000000000000 0.000005996722571 0.000000000000000
470.27602123415 0.000000000000000 0.000005996707017 0.000000000000000
470.00589485473 0.000000000000000 0.000005996691379 0.000000000000000
469.80312677190 0.000000000000000 0.000005996679585 0.000000000000000
469.60035868907 0.000000000000000 0.000005996667745 0.000000000000000
469.56635261760 0.000000000000000 0.000005996665754 0.000000000000000
469.53234654613 0.000000000000000 0.000005996663762 0.000000000000000
469.49834047466 0.000000000000000 0.000005996661769 0.000000000000000
469.46433440319 0.000000000000000 0.000005996659775 0.000000000000000
469.39632226024 0.000000000000000 0.000005996655782 0.000000000000000
469.32831011730 0.000000000000000 0.000005996651783 0.000000000000000
469.26029797435 0.000000000000000 0.000005996647780 0.000000000000000
469.19228583141 0.000000000000000 0.000005996643770 0.000000000000000
469.12427368846 0.000000000000000 0.000005996639756 0.000000000000000
468.92668486990 0.000000000000000 0.000005996628062 0.000000000000000
468.78246033398 0.000000000000000 0.000005996619497 0.000000000000000
468.63823579805 0.000000000000000 0.000005996610908 0.000000000000000
468.49401126213 0.000000000000000 0.000005996602294 0.000000000000000
468.34978672620 0.000000000000000 0.000005996593656 0.000000000000000
468.20556219028 0.000000000000000 0.000005996584992 0.000000000000000
467.92575885649 0.000000000000000 0.000005996568113 0.000000000000000
467.64595552270 0.000000000000000 0.000005996551140 0.000000000000000
467.36615218892 0.000000000000000 0.000005996534071 0.000000000000000
467.08634885513 0.000000000000000 0.000005996516907 0.000000000000000
466.80654552134 0.000000000000000 0.000005996499647 0.000000000000000
466.19309521154 0.000000000000000 0.000005996461464 0.000000000000000
465.57964490174 0.000000000000000 0.000005996422808 0.000000000000000
464.96619459194 0.000000000000000 0.000005996383674 0.000000000000000
464.35274428214 0.000000000000000 0.000005996344053 0.000000000000000
463.56765497295 0.000000000000000 0.000005996292626 0.000000000000000
462.78256566376 0.000000000000000 0.000005996240376 0.000000000000000
462.20592623876 0.000000000000000 0.000005996201468 0.000000000000000
461.74660615390 0.000000000000000 0.000005996170148 0.000000000000000
461.37865762444 0.000000000000000 0.000005996144846 0.000000000000000
461.07938629430 0.000000000000000 0.000005996124128 0.000000000000000
460.83233620597 0.000000000000000 0.000005996106929 0.000000000000000
460.58528611763 0.000000000000000 0.000005996089644 0.000000000000000
460.38084664007 0.000000000000000 0.000005996075274 0.000000000000000
460.21764926406 0.000000000000000 0.000005996063761 0.000000000000000
460.18500978886 0.000000000000000 0.000005996061453 0.000000000000000
460.15237031366 0.000000000000000 0.000005996059144 0.000000000000000
460.11973083846 0.000000000000000 0.000005996056834 0.000000000000000
460.05445188806 0.000000000000000 0.000005996052209 0.000000000000000
459.98917293765 0.000000000000000 0.000005996047577 0.000000000000000
459.92389398725 0.000000000000000 0.000005996042939 0.000000000000000
459.85861503685 0.000000000000000 0.000005996038296 0.000000000000000
459.75484078434 0.000000000000000 0.000005996030901 0.000000000000000
459.65106653184 0.000000000000000 0.000005996023490 0.000000000000000
459.54729227933 0.000000000000000 0.000005996016064 0.000000000000000
459.44351802683 0.000000000000000 0.000005996008622 0.000000000000000
459.22610726296 0.000000000000000 0.000005995992979 0.000000000000000
459.00869649908 0.000000000000000 0.000005995977267 0.000000000000000
458.79128573521 0.000000000000000 0.000005995961485 0.000000000000000
458.57387497134 0.000000000000000 0.000005995945632 0.000000000000000
458.24419491976 0.000000000000000 0.000005995921459 0.000000000000000
457.91451486819 0.000000000000000 0.000005995897121 0.000000000000000
457.58483481661 0.000000000000000 0.000005995872618 0.000000000000000
457.25515476504 0.000000000000000 0.000005995847948 0.000000000000000
456.53921159796 0.000000000000000 0.000005995793795 0.000000000000000
455.82326843088 0.000000000000000 0.000005995738836 0.000000000000000
455.10732526381 0.000000000000000 0.000005995683058 0.000000000000000
454.39138209673 0.000000000000000 0.000005995626447 0.000000000000000
453.83336118318 0.000000000000000 0.000005995581736 0.000000000000000
453.27534026964 0.000000000000000 0.000005995536504 0.000000000000000
452.88780770658 0.000000000000000 0.000005995504780 0.000000000000000
452.50027514351 0.000000000000000 0.000005995472800 0.000000000000000
452.23101147036 0.000000000000000 0.000005995450426 0.000000000000000
451.96174779720 0.000000000000000 0.000005995427927 0.000000000000000
451.76944928780 0.000000000000000 0.000005995411781 0.000000000000000
451.57715077841 0.000000000000000 0.000005995395570 0.000000000000000
451.42726094042 0.000000000000000 0.000005995382889 0.000000000000000
451.27737110243 0.000000000000000 0.000005995370168 0.000000000000000
451.12748126444 0.000000000000000 0.000005995357407 0.000000000000000
451.02071490169 0.000000000000000 0.000005995348293 0.000000000000000
450.91394853893 0.000000000000000 0.000005995339159 0.000000000000000
450.80718217617 0.000000000000000 0.000005995330004 0.000000000000000
450.70041581342 0.000000000000000 0.000005995320829 0.000000000000000
450.59364945066 0.000000000000000 0.000005995311634 0.000000000000000
450.48688308790 0.000000000000000 0.000005995302418 0.000000000000000
450.38011672515 0.000000000000000 0.000005995293182 0.000000000000000
450.16658399963 0.000000000000000 0.000005995274646 0.000000000000000
449.95305127412 0.000000000000000 0.000005995256028 0.000000000000000
449.73951854861 0.000000000000000 0.000005995237325 0.000000000000000
449.52598582309 0.000000000000000 0.000005995218539 0.000000000000000
449.21295713377 0.000000000000000 0.000005995190845 0.000000000000000
448.89992844444 0.000000000000000 0.000005995162969 0.000000000000000
448.58689975512 0.000000000000000 0.000005995134907 0.000000000000000
448.27387106579 0.000000000000000 0.000005995106660 0.000000000000000
447.59640453988 0.000000000000000 0.000005995044882 0.000000000000000
446.91893801397 0.000000000000000 0.000005994982210 0.000000000000000
446.24147148806 0.000000000000000 0.000005994918631 0.000000000000000
445.56400496216 0.000000000000000 0.000005994854128 0.000000000000000
444.88653843625 0.000000000000000 0.000005994788686 0.000000000000000
444.41972783484 0.000000000000000 0.000005994743038 0.000000000000000
443.95291723343 0.000000000000000 0.000005994696932 0.000000000000000
443.63070280321 0.000000000000000 0.000005994664838 0.000000000000000
443.30848837299 0.000000000000000 0.000005994632521 0.000000000000000
443.08240715450 0.000000000000000 0.000005994609711 0.000000000000000
442.85632593600 0.000000000000000 0.000005994586791 0.000000000000000
442.68982285932 0.000000000000000 0.000005994569840 0.000000000000000
442.52331978264 0.000000000000000 0.000005994552828 0.000000000000000
442.35681670596 0.000000000000000 0.000005994535754 0.000000000000000
442.19031362929 0.000000000000000 0.000005994518620 0.000000000000000
442.16884441370 0.000000000000000 0.000005994516406 0.000000000000000
442.14737519811 0.000000000000000 0.000005994514192 0.000000000000000
442.12590598252 0.000000000000000 0.000005994511976 0.000000000000000
442.08296755134 0.000000000000000 0.000005994507541 0.000000000000000
442.04002912017 0.000000000000000 0.000005994503102 0.000000000000000
441.99709068899 0.000000000000000 0.000005994498659 0.000000000000000
441.95415225781 0.000000000000000 0.000005994494212 0.000000000000000
441.83068961301 0.000000000000000 0.000005994481403 0.000000000000000
441.70722696821 0.000000000000000 0.000005994468559 0.000000000000000
441.58376432341 0.000000000000000 0.000005994455682 0.000000000000000
441.46030167861 0.000000000000000 0.000005994442770 0.000000000000000
441.19063700813 0.000000000000000 0.000005994414448 0.000000000000000
440.92097233766 0.000000000000000 0.000005994385961 0.000000000000000
440.65130766718 0.000000000000000 0.000005994357307 0.000000000000000
440.38164299671 0.000000000000000 0.000005994328485 0.000000000000000
440.02420793213 0.000000000000000 0.000005994290022 0.000000000000000
439.66677286755 0.000000000000000 0.000005994251259 0.000000000000000
439.30933780297 0.000000000000000 0.000005994212193 0.000000000000000
438.95190273838 0.000000000000000 0.000005994172823 0.000000000000000
438.14069871562 0.000000000000000 0.000005994082324 0.000000000000000
437.32949469286 0.000000000000000 0.000005993990207 0.000000000000000
436.69062037848 0.000000000000000 0.000005993916498 0.000000000000000
436.05174606409 0.000000000000000 0.000005993841747 0.000000000000000
435.60833636145 0.000000000000000 0.000005993789246 0.000000000000000
435.16492665881 0.000000000000000 0.000005993736228 0.000000000000000
434.85831319244 0.000000000000000 0.000005993699263 0.000000000000000
434.55169972607 0.000000000000000 0.000005993662046 0.000000000000000
434.33567159161 0.000000000000000 0.000005993635673 0.000000000000000
434.11964345716 0.000000000000000 0.000005993609173 0.000000000000000
433.95850667663 0.000000000000000 0.000005993589324 0.000000000000000
433.79736989609 0.000000000000000 0.000005993569405 0.000000000000000
433.63623311556 0.000000000000000 0.000005993549414 0.000000000000000
433.47509633502 0.000000000000000 0.000005993529352 0.000000000000000
433.44809432563 0.000000000000000 0.000005993525983 0.000000000000000
433.42109231624 0.000000000000000 0.000005993522612 0.000000000000000
433.39409030685 0.000000000000000 0.000005993519239 0.000000000000000
433.34008628806 0.000000000000000 0.000005993512487 0.000000000000000
433.28608226928 0.000000000000000 0.000005993505727 0.000000000000000
433.23207825049 0.000000000000000 0.000005993498960 0.000000000000000
433.17807423171 0.000000000000000 0.000005993492184 0.000000000000000
433.07512205175 0.000000000000000 0.000005993479244 0.000000000000000
432.97216987180 0.000000000000000 0.000005993466274 0.000000000000000
432.86921769184 0.000000000000000 0.000005993453275 0.000000000000000
432.76626551189 0.000000000000000 0.000005993440246 0.000000000000000
432.53699146561 0.000000000000000 0.000005993411124 0.000000000000000
432.30771741934 0.000000000000000 0.000005993381852 0.000000000000000
432.07844337306 0.000000000000000 0.000005993352431 0.000000000000000
431.84916932678 0.000000000000000 0.000005993322859 0.000000000000000
431.51652446596 0.000000000000000 0.000005993279684 0.000000000000000
431.18387960514 0.000000000000000 0.000005993236187 0.000000000000000
430.85123474432 0.000000000000000 0.000005993192365 0.000000000000000
430.51858988350 0.000000000000000 0.000005993148215 0.000000000000000
429.78871373140 0.000000000000000 0.000005993050180 0.000000000000000
429.05883757930 0.000000000000000 0.000005992950523 0.000000000000000
428.32896142720 0.000000000000000 0.000005992849212 0.000000000000000
427.77056801353 0.000000000000000 0.000005992770567 0.000000000000000
427.21217459986 0.000000000000000 0.000005992690921 0.000000000000000
426.82501772619 0.000000000000000 0.000005992635104 0.000000000000000
426.43786085252 0.000000000000000 0.000005992578793 0.000000000000000
426.16884179345 0.000000000000000 0.000005992539372 0.000000000000000
425.89982273438 0.000000000000000 0.000005992499709 0.000000000000000
425.70749766218 0.000000000000000 0.000005992471204 0.000000000000000
425.51517258998 0.000000000000000 0.000005992442573 0.000000000000000
425.36461998464 0.000000000000000 0.000005992420073 0.000000000000000
425.21406737931 0.000000000000000 0.000005992397496 0.000000000000000
425.06351477397 0.000000000000000 0.000005992374842 0.000000000000000
424.95707661484 0.000000000000000 0.000005992358778 0.000000000000000
424.85063845571 0.000000000000000 0.000005992342676 0.000000000000000
424.74420029658 0.000000000000000 0.000005992326535 0.000000000000000
424.63776213745 0.000000000000000 0.000005992310354 0.000000000000000
424.53132397832 0.000000000000000 0.000005992294134 0.000000000000000
424.42488581919 0.000000000000000 0.000005992277875 0.000000000000000
424.31844766006 0.000000000000000 0.000005992261576 0.000000000000000
424.10557134180 0.000000000000000 0.000005992228859 0.000000000000000
423.89269502354 0.000000000000000 0.000005992195982 0.000000000000000
423.67981870528 0.000000000000000 0.000005992162943 0.000000000000000
423.46694238702 0.000000000000000 0.000005992129743 0.000000000000000
423.15325343644 0.000000000000000 0.000005992080523 0.000000000000000
422.83956448585 0.000000000000000 0.000005992030945 0.000000000000000
422.52587553527 0.000000000000000 0.000005991981008 0.000000000000000
422.21218658469 0.000000000000000 0.000005991930708 0.000000000000000
421.53484431325 0.000000000000000 0.000005991820842 0.000000000000000
420.85750204182 0.000000000000000 0.000005991709238 0.000000000000000
420.18015977038 0.000000000000000 0.000005991595864 0.000000000000000
419.50281749895 0.000000000000000 0.000005991480685 0.000000000000000
419.02832150694 0.000000000000000 0.000005991398908 0.000000000000000
418.55382551494 0.000000000000000 0.000005991316217 0.000000000000000
418.22600370075 0.000000000000000 0.000005991258548 0.000000000000000
417.89818188656 0.000000000000000 0.000005991200433 0.000000000000000
417.66820999649 0.000000000000000 0.000005991159397 0.000000000000000
417.43823810643 0.000000000000000 0.000005991118138 0.000000000000000
417.26893170593 0.000000000000000 0.000005991087621 0.000000000000000
417.09962530542 0.000000000000000 0.000005991056981 0.000000000000000
416.93031890492 0.000000000000000 0.000005991026219 0.000000000000000
416.76101250442 0.000000000000000 0.000005990995335 0.000000000000000
416.73925684213 0.000000000000000 0.000005990991358 0.000000000000000
416.71750117985 0.000000000000000 0.000005990987378 0.000000000000000
416.69574551756 0.000000000000000 0.000005990983396 0.000000000000000
416.65223419299 0.000000000000000 0.000005990975427 0.000000000000000
416.60872286842 0.000000000000000 0.000005990967450 0.000000000000000
416.56521154385 0.000000000000000 0.000005990959464 0.000000000000000
416.52170021928 0.000000000000000 0.000005990951471 0.000000000000000
416.39542330291 0.000000000000000 0.000005990928225 0.000000000000000
416.26914638655 0.000000000000000 0.000005990904911 0.000000000000000
416.14286947018 0.000000000000000 0.000005990881527 0.000000000000000
416.01659255382 0.000000000000000 0.000005990858073 0.000000000000000
415.74008852812 0.000000000000000 0.000005990806473 0.000000000000000
415.51022879143 0.000000000000000 0.000005990763319 0.000000000000000
415.28036905474 0.000000000000000 0.000005990719929 0.000000000000000
415.05050931804 0.000000000000000 0.000005990676302 0.000000000000000
414.82064958135 0.000000000000000 0.000005990632436 0.000000000000000
414.40178600512 0.000000000000000 0.000005990551882 0.000000000000000
413.98292242888 0.000000000000000 0.000005990470519 0.000000000000000
413.56405885265 0.000000000000000 0.000005990388340 0.000000000000000
413.14519527641 0.000000000000000 0.000005990305333 0.000000000000000
412.37560122708 0.000000000000000 0.000005990150633 0.000000000000000
411.75858213969 0.000000000000000 0.000005990024520 0.000000000000000
411.14156305230 0.000000000000000 0.000005989896520 0.000000000000000
410.71231096403 0.000000000000000 0.000005989806340 0.000000000000000
410.28305887577 0.000000000000000 0.000005989715219 0.000000000000000
409.98571756382 0.000000000000000 0.000005989651542 0.000000000000000
409.68837625186 0.000000000000000 0.000005989587405 0.000000000000000
409.47782243626 0.000000000000000 0.000005989541707 0.000000000000000
409.26726862066 0.000000000000000 0.000005989495775 0.000000000000000
409.10764690205 0.000000000000000 0.000005989460796 0.000000000000000
408.94802518344 0.000000000000000 0.000005989425682 0.000000000000000
408.78840346483 0.000000000000000 0.000005989390431 0.000000000000000
408.66558832931 0.000000000000000 0.000005989363216 0.000000000000000
408.64102530220 0.000000000000000 0.000005989357763 0.000000000000000
408.61646227510 0.000000000000000 0.000005989352307 0.000000000000000
408.59189924800 0.000000000000000 0.000005989346848 0.000000000000000
408.54277319379 0.000000000000000 0.000005989335919 0.000000000000000
408.49364713958 0.000000000000000 0.000005989324978 0.000000000000000
408.44452108537 0.000000000000000 0.000005989314023 0.000000000000000
408.39539503116 0.000000000000000 0.000005989303056 0.000000000000000
408.28767290796 0.000000000000000 0.000005989278961 0.000000000000000
408.17995078476 0.000000000000000 0.000005989254802 0.000000000000000
408.07222866156 0.000000000000000 0.000005989230581 0.000000000000000
407.96450653836 0.000000000000000 0.000005989206295 0.000000000000000
407.65407770079 0.000000000000000 0.000005989135952 0.000000000000000
407.42024990208 0.000000000000000 0.000005989082612 0.000000000000000
407.18642210336 0.000000000000000 0.000005989028966 0.000000000000000
406.95259430464 0.000000000000000 0.000005988975012 0.000000000000000
406.71876650592 0.000000000000000 0.000005988920746 0.000000000000000
406.29157249698 0.000000000000000 0.000005988820796 0.000000000000000
405.86437848805 0.000000000000000 0.000005988719788 0.000000000000000
405.43718447911 0.000000000000000 0.000005988617709 0.000000000000000
405.00999047018 0.000000000000000 0.000005988514546 0.000000000000000
404.27668888128 0.000000000000000 0.000005988334892 0.000000000000000
403.69518929503 0.000000000000000 0.000005988190083 0.000000000000000
403.11368970878 0.000000000000000 0.000005988043159 0.000000000000000
402.70898968529 0.000000000000000 0.000005987939639 0.000000000000000
402.30428966180 0.000000000000000 0.000005987835066 0.000000000000000
402.02318795944 0.000000000000000 0.000005987761802 0.000000000000000
401.74208625709 0.000000000000000 0.000005987688021 0.000000000000000
401.54143830414 0.000000000000000 0.000005987635036 0.000000000000000
401.34079035120 0.000000000000000 0.000005987581784 0.000000000000000
401.18454859359 0.000000000000000 0.000005987540130 0.000000000000000
401.02830683599 0.000000000000000 0.000005987498313 0.000000000000000
400.87206507838 0.000000000000000 0.000005987456331 0.000000000000000
400.76063357726 0.000000000000000 0.000005987426289 0.000000000000000
400.64920207614 0.000000000000000 0.000005987396163 0.000000000000000
400.53777057502 0.000000000000000 0.000005987365952 0.000000000000000
400.42633907390 0.000000000000000 0.000005987335657 0.000000000000000
400.31490757279 0.000000000000000 0.000005987305276 0.000000000000000
400.20347607167 0.000000000000000 0.000005987274810 0.000000000000000
400.09204457055 0.000000000000000 0.000005987244259 0.000000000000000
399.86918156831 0.000000000000000 0.000005987182896 0.000000000000000
399.64631856607 0.000000000000000 0.000005987121187 0.000000000000000
399.42345556383 0.000000000000000 0.000005987059127 0.000000000000000
399.20059256160 0.000000000000000 0.000005986996715 0.000000000000000
398.87416165023 0.000000000000000 0.000005986904659 0.000000000000000
398.54773073887 0.000000000000000 0.000005986811835 0.000000000000000
398.22129982751 0.000000000000000 0.000005986718234 0.000000000000000
397.89486891615 0.000000000000000 0.000005986623850 0.000000000000000
397.18806818479 0.000000000000000 0.000005986416762 0.000000000000000
396.48126745343 0.000000000000000 0.000005986205880 0.000000000000000
395.91856538281 0.000000000000000 0.000005986035226 0.000000000000000
395.35586331219 0.000000000000000 0.000005985862073 0.000000000000000
394.96444538559 0.000000000000000 0.000005985740131 0.000000000000000
394.57302745900 0.000000000000000 0.000005985616945 0.000000000000000
394.30055868452 0.000000000000000 0.000005985530451 0.000000000000000
394.02808991004 0.000000000000000 0.000005985443342 0.000000000000000
393.83231658697 0.000000000000000 0.000005985380370 0.000000000000000
393.63654326390 0.000000000000000 0.000005985317076 0.000000000000000
393.48039357526 0.000000000000000 0.000005985266361 0.000000000000000
393.32424388663 0.000000000000000 0.000005985215438 0.000000000000000
393.16809419800 0.000000000000000 0.000005985164309 0.000000000000000
393.14476442515 0.000000000000000 0.000005985156652 0.000000000000000
393.12143465230 0.000000000000000 0.000005985148990 0.000000000000000
393.09810487945 0.000000000000000 0.000005985141324 0.000000000000000
393.05144533376 0.000000000000000 0.000005985125977 0.000000000000000
393.00478578806 0.000000000000000 0.000005985110612 0.000000000000000
392.95812624237 0.000000000000000 0.000005985095228 0.000000000000000
392.91146669667 0.000000000000000 0.000005985079825 0.000000000000000
392.78004845400 0.000000000000000 0.000005985036343 0.000000000000000
392.64863021133 0.000000000000000 0.000005984992711 0.000000000000000
392.51721196866 0.000000000000000 0.000005984948929 0.000000000000000
392.38579372599 0.000000000000000 0.000005984904996 0.000000000000000
392.08373412060 0.000000000000000 0.000005984803442 0.000000000000000
391.84237541409 0.000000000000000 0.000005984721715 0.000000000000000
391.60101670757 0.000000000000000 0.000005984639467 0.000000000000000
391.35965800106 0.000000000000000 0.000005984556693 0.000000000000000
391.11829929454 0.000000000000000 0.000005984473391 0.000000000000000
390.67543524530 0.000000000000000 0.000005984319153 0.000000000000000
390.23257119605 0.000000000000000 0.000005984163094 0.000000000000000
389.78970714680 0.000000000000000 0.000005984005189 0.000000000000000
389.34684309756 0.000000000000000 0.000005983845413 0.000000000000000
388.67398091749 0.000000000000000 0.000005983599015 0.000000000000000
388.00111873742 0.000000000000000 0.000005983348141 0.000000000000000
387.47802606569 0.000000000000000 0.000005983149953 0.000000000000000
387.05798759481 0.000000000000000 0.000005982988777 0.000000000000000
386.71824838640 0.000000000000000 0.000005982857072 0.000000000000000
386.43907512095 0.000000000000000 0.000005982747937 0.000000000000000
386.15990185550 0.000000000000000 0.000005982637976 0.000000000000000
385.94273127612 0.000000000000000 0.000005982551861 0.000000000000000
385.72556069674 0.000000000000000 0.000005982465238 0.000000000000000
385.68212658086 0.000000000000000 0.000005982447853 0.000000000000000
385.63869246498 0.000000000000000 0.000005982430447 0.000000000000000
385.59525834911 0.000000000000000 0.000005982413020 0.000000000000000
385.55182423323 0.000000000000000 0.000005982395573 0.000000000000000
385.46495600148 0.000000000000000 0.000005982360618 0.000000000000000
385.37808776972 0.000000000000000 0.000005982325580 0.000000000000000
385.29121953797 0.000000000000000 0.000005982290460 0.000000000000000
385.20435130622 0.000000000000000 0.000005982255258 0.000000000000000
385.04659998610 0.000000000000000 0.000005982191117 0.000000000000000
384.88884866597 0.000000000000000 0.000005982126701 0.000000000000000
384.73109734585 0.000000000000000 0.000005982062008 0.000000000000000
384.54016789089 0.000000000000000 0.000005981983335 0.000000000000000
384.34923843592 0.000000000000000 0.000005981904252 0.000000000000000
384.15830898096 0.000000000000000 0.000005981824754 0.000000000000000
383.96737952599 0.000000000000000 0.000005981744840 0.000000000000000
383.59816316709 0.000000000000000 0.000005981589112 0.000000000000000
383.22894680819 0.000000000000000 0.000005981431797 0.000000000000000
382.85973044929 0.000000000000000 0.000005981272876 0.000000000000000
382.49051409039 0.000000000000000 0.000005981112328 0.000000000000000
381.78296991059 0.000000000000000 0.000005980800048 0.000000000000000
381.21224258932 0.000000000000000 0.000005980543651 0.000000000000000
380.64151526805 0.000000000000000 0.000005980283151 0.000000000000000
380.24382954925 0.000000000000000 0.000005980099167 0.000000000000000
379.84614383045 0.000000000000000 0.000005979913127 0.000000000000000
379.56892475028 0.000000000000000 0.000005979782210 0.000000000000000
379.29170567010 0.000000000000000 0.000005979650273 0.000000000000000
379.09173143024 0.000000000000000 0.000005979554459 0.000000000000000
378.89175719038 0.000000000000000 0.000005979458106 0.000000000000000
378.72978937170 0.000000000000000 0.000005979379667 0.000000000000000
378.56782155302 0.000000000000000 0.000005979300871 0.000000000000000
378.40585373434 0.000000000000000 0.000005979221716 0.000000000000000
378.37775845037 0.000000000000000 0.000005979207948 0.000000000000000
378.34966316640 0.000000000000000 0.000005979194170 0.000000000000000
378.32156788242 0.000000000000000 0.000005979180381 0.000000000000000
378.26537731448 0.000000000000000 0.000005979152771 0.000000000000000
378.20918674653 0.000000000000000 0.000005979125117 0.000000000000000
378.15299617858 0.000000000000000 0.000005979097419 0.000000000000000
378.09680561064 0.000000000000000 0.000005979069678 0.000000000000000
377.98056528006 0.000000000000000 0.000005979012150 0.000000000000000
377.86432494947 0.000000000000000 0.000005978954434 0.000000000000000
377.74808461889 0.000000000000000 0.000005978896528 0.000000000000000
377.63184428831 0.000000000000000 0.000005978838432 0.000000000000000
377.32275976188 0.000000000000000 0.000005978683021 0.000000000000000
377.07330692414 0.000000000000000 0.000005978556596 0.000000000000000
376.82385408640 0.000000000000000 0.000005978429273 0.000000000000000
376.57440124866 0.000000000000000 0.000005978301043 0.000000000000000
376.32494841092 0.000000000000000 0.000005978171899 0.000000000000000
375.87305681806 0.000000000000000 0.000005977935596 0.000000000000000
375.42116522519 0.000000000000000 0.000005977696220 0.000000000000000
374.96927363232 0.000000000000000 0.000005977453723 0.000000000000000
374.51738203945 0.000000000000000 0.000005977208056 0.000000000000000
373.90717470155 0.000000000000000 0.000005976871206 0.000000000000000
373.29696736365 0.000000000000000 0.000005976528363 0.000000000000000
372.83791359618 0.000000000000000 0.000005976266421 0.000000000000000
372.46855127853 0.000000000000000 0.000005976053108 0.000000000000000
372.16750856448 0.000000000000000 0.000005975877547 0.000000000000000
371.86646585043 0.000000000000000 0.000005975700440 0.000000000000000
371.63818813994 0.000000000000000 0.000005975565101 0.000000000000000
371.40991042945 0.000000000000000 0.000005975428859 0.000000000000000
371.36982080768 0.000000000000000 0.000005975404839 0.000000000000000
371.32973118591 0.000000000000000 0.000005975380791 0.000000000000000
371.28964156415 0.000000000000000 0.000005975356715 0.000000000000000
371.24955194238 0.000000000000000 0.000005975332610 0.000000000000000
371.16937269885 0.000000000000000 0.000005975284316 0.000000000000000
371.08919345531 0.000000000000000 0.000005975235910 0.000000000000000
371.00901421178 0.000000000000000 0.000005975187390 0.000000000000000
370.92883496825 0.000000000000000 0.000005975138757 0.000000000000000
370.84865572472 0.000000000000000 0.000005975090009 0.000000000000000
370.68441306979 0.000000000000000 0.000005974989795 0.000000000000000
370.52017041486 0.000000000000000 0.000005974889097 0.000000000000000
370.35592775993 0.000000000000000 0.000005974787913 0.000000000000000
370.19168510500 0.000000000000000 0.000005974686239 0.000000000000000
370.02744245007 0.000000000000000 0.000005974584073 0.000000000000000
369.73637782771 0.000000000000000 0.000005974401798 0.000000000000000
369.44531320535 0.000000000000000 0.000005974217952 0.000000000000000
369.15424858298 0.000000000000000 0.000005974032516 0.000000000000000
368.86318396062 0.000000000000000 0.000005973845476 0.000000000000000
368.57211933826 0.000000000000000 0.000005973656814 0.000000000000000
367.96671661100 0.000000000000000 0.000005973259137 0.000000000000000
367.36131388375 0.000000000000000 0.000005972854221 0.000000000000000
366.86073376474 0.000000000000000 0.000005972513836 0.000000000000000
366.36015364574 0.000000000000000 0.000005972168305 0.000000000000000
366.00946288694 0.000000000000000 0.000005971923123 0.000000000000000
365.65877212815 0.000000000000000 0.000005971675339 0.000000000000000
365.41119056694 0.000000000000000 0.000005971498824 0.000000000000000
365.16360900574 0.000000000000000 0.000005971320986 0.000000000000000
364.97806368500 0.000000000000000 0.000005971186834 0.000000000000000
364.79251836426 0.000000000000000 0.000005971051927 0.000000000000000
364.60697304352 0.000000000000000 0.000005970916263 0.000000000000000
364.45545636252 0.000000000000000 0.000005970804913 0.000000000000000
364.42515302631 0.000000000000000 0.000005970782582 0.000000000000000
364.39484969011 0.000000000000000 0.000005970760231 0.000000000000000
364.36454635391 0.000000000000000 0.000005970737859 0.000000000000000
364.30393968151 0.000000000000000 0.000005970693053 0.000000000000000
364.24333300911 0.000000000000000 0.000005970648166 0.000000000000000
364.18272633671 0.000000000000000 0.000005970603196 0.000000000000000
364.12211966431 0.000000000000000 0.000005970558143 0.000000000000000
363.99946145616 0.000000000000000 0.000005970466711 0.000000000000000
363.87680324801 0.000000000000000 0.000005970374939 0.000000000000000
363.75414503986 0.000000000000000 0.000005970282824 0.000000000000000
363.63148683171 0.000000000000000 0.000005970190366 0.000000000000000
363.31607685033 0.000000000000000 0.000005969951021 0.000000000000000
363.05339245182 0.000000000000000 0.000005969749923 0.000000000000000
362.79070805331 0.000000000000000 0.000005969547203 0.000000000000000
362.52802365480 0.000000000000000 0.000005969342848 0.000000000000000
362.26533925629 0.000000000000000 0.000005969136841 0.000000000000000
361.79113396177 0.000000000000000 0.000005968760717 0.000000000000000
361.31692866725 0.000000000000000 0.000005968379065 0.000000000000000
360.84272337274 0.000000000000000 0.000005967991787 0.000000000000000
360.36851807822 0.000000000000000 0.000005967598787 0.000000000000000
359.83172978242 0.000000000000000 0.000005967146890 0.000000000000000
359.29494148662 0.000000000000000 0.000005966687388 0.000000000000000
358.91195145603 0.000000000000000 0.000005966354809 0.000000000000000
358.60068992242 0.000000000000000 0.000005966081572 0.000000000000000
358.28942838882 0.000000000000000 0.000005965805664 0.000000000000000
358.04554995804 0.000000000000000 0.000005965587598 0.000000000000000
357.80167152727 0.000000000000000 0.000005965367862 0.000000000000000
357.75289584111 0.000000000000000 0.000005965323714 0.000000000000000
357.70412015496 0.000000000000000 0.000005965279498 0.000000000000000
357.65534446880 0.000000000000000 0.000005965235214 0.000000000000000
357.60656878265 0.000000000000000 0.000005965190862 0.000000000000000
357.50901741034 0.000000000000000 0.000005965101956 0.000000000000000
357.41146603803 0.000000000000000 0.000005965012778 0.000000000000000
357.31391466572 0.000000000000000 0.000005964923327 0.000000000000000
357.21636329341 0.000000000000000 0.000005964833601 0.000000000000000
357.03063200301 0.000000000000000 0.000005964662006 0.000000000000000
356.84490071262 0.000000000000000 0.000005964489405 0.000000000000000
356.65916942222 0.000000000000000 0.000005964315789 0.000000000000000
356.44648716991 0.000000000000000 0.000005964115726 0.000000000000000
356.23380491760 0.000000000000000 0.000005963914313 0.000000000000000
356.02112266529 0.000000000000000 0.000005963711538 0.000000000000000
355.80844041297 0.000000000000000 0.000005963507390 0.000000000000000
355.37969290885 0.000000000000000 0.000005963091630 0.000000000000000
354.95094540473 0.000000000000000 0.000005962670157 0.000000000000000
354.52219790061 0.000000000000000 0.000005962242877 0.000000000000000
354.09345039649 0.000000000000000 0.000005961809696 0.000000000000000
353.53805118362 0.000000000000000 0.000005961239627 0.000000000000000
352.98265197075 0.000000000000000 0.000005960659284 0.000000000000000
352.56731642166 0.000000000000000 0.000005960218454 0.000000000000000
352.22991028510 0.000000000000000 0.000005959855956 0.000000000000000
351.94920625389 0.000000000000000 0.000005959551347 0.000000000000000
351.66850222269 0.000000000000000 0.000005959243955 0.000000000000000
351.38779819148 0.000000000000000 0.000005958933754 0.000000000000000
351.34626777896 0.000000000000000 0.000005958887620 0.000000000000000
351.30473736644 0.000000000000000 0.000005958841423 0.000000000000000
351.26320695391 0.000000000000000 0.000005958795164 0.000000000000000
351.22167654139 0.000000000000000 0.000005958748843 0.000000000000000
351.13861571635 0.000000000000000 0.000005958656013 0.000000000000000
351.05555489131 0.000000000000000 0.000005958562933 0.000000000000000
350.97249406626 0.000000000000000 0.000005958469602 0.000000000000000
350.88943324122 0.000000000000000 0.000005958376018 0.000000000000000
350.80637241618 0.000000000000000 0.000005958282182 0.000000000000000
350.56484571726 0.000000000000000 0.000005958007877 0.000000000000000
350.38617019084 0.000000000000000 0.000005957803558 0.000000000000000
350.20749466443 0.000000000000000 0.000005957598042 0.000000000000000
350.02881913801 0.000000000000000 0.000005957391322 0.000000000000000
349.85014361160 0.000000000000000 0.000005957183387 0.000000000000000
349.67146808518 0.000000000000000 0.000005956974231 0.000000000000000
349.32520578909 0.000000000000000 0.000005956565386 0.000000000000000
348.97894349300 0.000000000000000 0.000005956151853 0.000000000000000
348.63268119690 0.000000000000000 0.000005955733569 0.000000000000000
348.28641890081 0.000000000000000 0.000005955310468 0.000000000000000
347.94015660472 0.000000000000000 0.000005954882482 0.000000000000000
347.29560839619 0.000000000000000 0.000005954072573 0.000000000000000
346.77152299013 0.000000000000000 0.000005953401079 0.000000000000000
346.34490488723 0.000000000000000 0.000005952845705 0.000000000000000
345.99577611442 0.000000000000000 0.000005952385255 0.000000000000000
345.64664734161 0.000000000000000 0.000005951919369 0.000000000000000
345.38463228861 0.000000000000000 0.000005951566113 0.000000000000000
345.12261723561 0.000000000000000 0.000005951209723 0.000000000000000
345.07846607741 0.000000000000000 0.000005951149358 0.000000000000000
345.03431491922 0.000000000000000 0.000005951088904 0.000000000000000
344.99016376102 0.000000000000000 0.000005951028359 0.000000000000000
344.94601260282 0.000000000000000 0.000005950967724 0.000000000000000
344.85771028643 0.000000000000000 0.000005950846183 0.000000000000000
344.76940797003 0.000000000000000 0.000005950724279 0.000000000000000
344.68110565364 0.000000000000000 0.000005950602011 0.000000000000000
344.59280333724 0.000000000000000 0.000005950479377 0.000000000000000
344.50450102085 0.000000000000000 0.000005950356376 0.000000000000000
344.22744563447 0.000000000000000 0.000005949968051 0.000000000000000
344.03810878069 0.000000000000000 0.000005949700562 0.000000000000000
343.84877192692 0.000000000000000 0.000005949431342 0.000000000000000
343.65943507314 0.000000000000000 0.000005949160377 0.000000000000000
343.47009821936 0.000000000000000 0.000005948887652 0.000000000000000
343.28076136558 0.000000000000000 0.000005948613154 0.000000000000000
342.91204994684 0.000000000000000 0.000005948073456 0.000000000000000
342.54333852811 0.000000000000000 0.000005947526870 0.000000000000000
342.17462710937 0.000000000000000 0.000005946973289 0.000000000000000
341.80591569063 0.000000000000000 0.000005946412601 0.000000000000000
341.43720427189 0.000000000000000 0.000005945844695 0.000000000000000
340.85296996932 0.000000000000000 0.000005944929770 0.000000000000000
340.39481982953 0.000000000000000 0.000005944199116 0.000000000000000
340.01909460623 0.000000000000000 0.000005943591089 0.000000000000000
339.70704649119 0.000000000000000 0.000005943079966 0.000000000000000
339.39499837616 0.000000000000000 0.000005942563191 0.000000000000000
339.08295026112 0.000000000000000 0.000005942040691 0.000000000000000
339.03966465088 0.000000000000000 0.000005941967757 0.000000000000000
338.99637904064 0.000000000000000 0.000005941894710 0.000000000000000
338.95309343040 0.000000000000000 0.000005941821552 0.000000000000000
338.90980782016 0.000000000000000 0.000005941748282 0.000000000000000
338.82323659968 0.000000000000000 0.000005941601405 0.000000000000000
338.73666537920 0.000000000000000 0.000005941454077 0.000000000000000
338.65009415872 0.000000000000000 0.000005941306296 0.000000000000000
338.56352293823 0.000000000000000 0.000005941158061 0.000000000000000
338.47695171775 0.000000000000000 0.000005941009370 0.000000000000000
338.30049444377 0.000000000000000 0.000005940704874 0.000000000000000
338.12403716979 0.000000000000000 0.000005940398459 0.000000000000000
337.94757989581 0.000000000000000 0.000005940090107 0.000000000000000
337.77112262183 0.000000000000000 0.000005939779804 0.000000000000000
337.59466534785 0.000000000000000 0.000005939467532 0.000000000000000
337.22159057336 0.000000000000000 0.000005938800761 0.000000000000000
336.84851579887 0.000000000000000 0.000005938124969 0.000000000000000
336.47544102437 0.000000000000000 0.000005937440002 0.000000000000000
336.10236624988 0.000000000000000 0.000005936745703 0.000000000000000
335.72929147538 0.000000000000000 0.000005936041912 0.000000000000000
335.11702827000 0.000000000000000 0.000005934865901 0.000000000000000
334.63281885071 0.000000000000000 0.000005933916949 0.000000000000000
334.23594581640 0.000000000000000 0.000005933126424 0.000000000000000
333.90661834937 0.000000000000000 0.000005932461569 0.000000000000000
333.57729088235 0.000000000000000 0.000005931788538 0.000000000000000
333.24796341532 0.000000000000000 0.000005931107208 0.000000000000000
333.20300597390 0.000000000000000 0.000005931013548 0.000000000000000
333.15804853248 0.000000000000000 0.000005930919730 0.000000000000000
333.11309109106 0.000000000000000 0.000005930825755 0.000000000000000
333.06813364965 0.000000000000000 0.000005930731623 0.000000000000000
332.97821876681 0.000000000000000 0.000005930542882 0.000000000000000
332.88830388397 0.000000000000000 0.000005930353507 0.000000000000000
332.79838900114 0.000000000000000 0.000005930163495 0.000000000000000
332.70847411830 0.000000000000000 0.000005929972842 0.000000000000000
332.61855923546 0.000000000000000 0.000005929781546 0.000000000000000
332.44310626537 0.000000000000000 0.000005929406403 0.000000000000000
332.26765329527 0.000000000000000 0.000005929028776 0.000000000000000
332.09220032518 0.000000000000000 0.000005928648645 0.000000000000000
331.91674735508 0.000000000000000 0.000005928265986 0.000000000000000
331.74129438499 0.000000000000000 0.000005927880778 0.000000000000000
331.30481558185 0.000000000000000 0.000005926911282 0.000000000000000
330.86833677872 0.000000000000000 0.000005925925527 0.000000000000000
330.43185797558 0.000000000000000 0.000005924923164 0.000000000000000
329.99537917245 0.000000000000000 0.000005923903832 0.000000000000000
329.55890036931 0.000000000000000 0.000005922867165 0.000000000000000
329.01090395675 0.000000000000000 0.000005921540511 0.000000000000000
328.60472054132 0.000000000000000 0.000005920538706 0.000000000000000
328.19853712589 0.000000000000000 0.000005919520823 0.000000000000000
327.89732938187 0.000000000000000 0.000005918755432 0.000000000000000
327.59612163784 0.000000000000000 0.000005917980889 0.000000000000000
327.54531703810 0.000000000000000 0.000005917849336 0.000000000000000
327.49451243836 0.000000000000000 0.000005917717518 0.000000000000000
327.44370783861 0.000000000000000 0.000005917585435 0.000000000000000
327.39290323887 0.000000000000000 0.000005917453086 0.000000000000000
327.29129403938 0.000000000000000 0.000005917187586 0.000000000000000
327.18968483989 0.000000000000000 0.000005916921015 0.000000000000000
327.08807564041 0.000000000000000 0.000005916653366 0.000000000000000
326.98646644092 0.000000000000000 0.000005916384633 0.000000000000000
326.88485724143 0.000000000000000 0.000005916114811 0.000000000000000
326.59970413268 0.000000000000000 0.000005915351718 0.000000000000000
326.38627782495 0.000000000000000 0.000005914774843 0.000000000000000
326.17285151723 0.000000000000000 0.000005914193002 0.000000000000000
325.95942520951 0.000000000000000 0.000005913606138 0.000000000000000
325.74599890179 0.000000000000000 0.000005913014193 0.000000000000000
325.53257259407 0.000000000000000 0.000005912417111 0.000000000000000
325.11756028562 0.000000000000000 0.000005911241141 0.000000000000000
324.70254797717 0.000000000000000 0.000005910045087 0.000000000000000
324.28753566873 0.000000000000000 0.000005908828502 0.000000000000000
323.87252336028 0.000000000000000 0.000005907590926 0.000000000000000
323.45751105184 0.000000000000000 0.000005906331889 0.000000000000000
323.04249874339 0.000000000000000 0.000005905050909 0.000000000000000
322.71598256574 0.000000000000000 0.000005904027340 0.000000000000000
322.38946638809 0.000000000000000 0.000005902989643 0.000000000000000
322.13356986787 0.000000000000000 0.000005902166351 0.000000000000000
322.08239056383 0.000000000000000 0.000005902000624 0.000000000000000
322.03121125979 0.000000000000000 0.000005901834537 0.000000000000000
321.98003195574 0.000000000000000 0.000005901668091 0.000000000000000
321.87767334766 0.000000000000000 0.000005901334117 0.000000000000000
321.77531473957 0.000000000000000 0.000005900998692 0.000000000000000
321.67295613148 0.000000000000000 0.000005900661809 0.000000000000000
321.57059752340 0.000000000000000 0.000005900323459 0.000000000000000
321.40826141435 0.000000000000000 0.000005899783822 0.000000000000000
321.24592530531 0.000000000000000 0.000005899240438 0.000000000000000
321.08358919627 0.000000000000000 0.000005898693272 0.000000000000000
320.92125308722 0.000000000000000 0.000005898142290 0.000000000000000
320.58485163286 0.000000000000000 0.000005896988213 0.000000000000000
320.24845017850 0.000000000000000 0.000005895817279 0.000000000000000
319.91204872414 0.000000000000000 0.000005894629166 0.000000000000000
319.57564726978 0.000000000000000 0.000005893423548 0.000000000000000
319.05911972815 0.000000000000000 0.000005891537543 0.000000000000000
318.65239081010 0.000000000000000 0.000005890022044 0.000000000000000
318.24566189205 0.000000000000000 0.000005888479083 0.000000000000000
317.94916862262 0.000000000000000 0.000005887336640 0.000000000000000
317.65267535319 0.000000000000000 0.000005886179016 0.000000000000000
317.40881834727 0.000000000000000 0.000005885215347 0.000000000000000
317.16496134135 0.000000000000000 0.000005884241094 0.000000000000000
316.92110433543 0.000000000000000 0.000005883256115 0.000000000000000
316.87233293425 0.000000000000000 0.000005883057819 0.000000000000000
316.82356153307 0.000000000000000 0.000005882859087 0.000000000000000
316.77479013188 0.000000000000000 0.000005882659918 0.000000000000000
316.67724732952 0.000000000000000 0.000005882260263 0.000000000000000
316.57970452715 0.000000000000000 0.000005881858844 0.000000000000000
316.48216172478 0.000000000000000 0.000005881455651 0.000000000000000
316.38461892242 0.000000000000000 0.000005881050674 0.000000000000000
316.19139340120 0.000000000000000 0.000005880243133 0.000000000000000
315.99816787999 0.000000000000000 0.000005879428465 0.000000000000000
315.80494235878 0.000000000000000 0.000005878606588 0.000000000000000
315.61171683756 0.000000000000000 0.000005877777416 0.000000000000000
315.41849131635 0.000000000000000 0.000005876940867 0.000000000000000
314.78571847238 0.000000000000000 0.000005874148642 0.000000000000000
314.30425457206 0.000000000000000 0.000005871968578 0.000000000000000
313.82279067173 0.000000000000000 0.000005869738987 0.000000000000000
313.34132677141 0.000000000000000 0.000005867458417 0.000000000000000
312.95342341349 0.000000000000000 0.000005865582918 0.000000000000000
312.56552005557 0.000000000000000 0.000005863672551 0.000000000000000
312.17761669765 0.000000000000000 0.000005861726492 0.000000000000000
312.11130469107 0.000000000000000 0.000005861390180 0.000000000000000
312.04499268449 0.000000000000000 0.000005861052797 0.000000000000000
311.97868067791 0.000000000000000 0.000005860714338 0.000000000000000
311.91236867133 0.000000000000000 0.000005860374799 0.000000000000000
311.77974465818 0.000000000000000 0.000005859692460 0.000000000000000
311.64712064502 0.000000000000000 0.000005859005747 0.000000000000000
311.51449663186 0.000000000000000 0.000005858314620 0.000000000000000
311.38187261870 0.000000000000000 0.000005857619043 0.000000000000000
311.24924860555 0.000000000000000 0.000005856918977 0.000000000000000
311.02199657191 0.000000000000000 0.000005855708861 0.000000000000000
310.79474453827 0.000000000000000 0.000005854485254 0.000000000000000
310.56749250463 0.000000000000000 0.000005853247956 0.000000000000000
310.34024047099 0.000000000000000 0.000005851996764 0.000000000000000
310.11298843735 0.000000000000000 0.000005850731473 0.000000000000000
309.65989081361 0.000000000000000 0.000005848165806 0.000000000000000
309.20679318986 0.000000000000000 0.000005845541548 0.000000000000000
308.75369556611 0.000000000000000 0.000005842856930 0.000000000000000
308.30059794237 0.000000000000000 0.000005840110116 0.000000000000000
307.84750031862 0.000000000000000 0.000005837299202 0.000000000000000
307.54378468429 0.000000000000000 0.000005835378158 0.000000000000000
307.48692931092 0.000000000000000 0.000005835015192 0.000000000000000
307.43007393754 0.000000000000000 0.000005834651160 0.000000000000000
307.37321856417 0.000000000000000 0.000005834286058 0.000000000000000
307.25950781742 0.000000000000000 0.000005833552629 0.000000000000000
307.14579707067 0.000000000000000 0.000005832814870 0.000000000000000
307.03208632392 0.000000000000000 0.000005832072746 0.000000000000000
306.91837557717 0.000000000000000 0.000005831326222 0.000000000000000
306.72294440091 0.000000000000000 0.000005830032810 0.000000000000000
306.52751322465 0.000000000000000 0.000005828726109 0.000000000000000
306.33208204839 0.000000000000000 0.000005827405931 0.000000000000000
306.13665087213 0.000000000000000 0.000005826072083 0.000000000000000
305.72372916618 0.000000000000000 0.000005823207991 0.000000000000000
305.31080746023 0.000000000000000 0.000005820280106 0.000000000000000
304.89788575429 0.000000000000000 0.000005817286458 0.000000000000000
304.48496404834 0.000000000000000 0.000005814224993 0.000000000000000
304.16345233248 0.000000000000000 0.000005811792924 0.000000000000000
303.84194061663 0.000000000000000 0.000005809317391 0.000000000000000
303.52042890077 0.000000000000000 0.000005806797308 0.000000000000000
303.27342648873 0.000000000000000 0.000005804830279 0.000000000000000
303.22402600632 0.000000000000000 0.000005804433591 0.000000000000000
303.17462552391 0.000000000000000 0.000005804035800 0.000000000000000
303.12522504150 0.000000000000000 0.000005803636900 0.000000000000000
303.02642407668 0.000000000000000 0.000005802835761 0.000000000000000
302.92762311186 0.000000000000000 0.000005802030135 0.000000000000000
302.82882214705 0.000000000000000 0.000005801219989 0.000000000000000
302.73002118223 0.000000000000000 0.000005800405284 0.000000000000000
302.51651771505 0.000000000000000 0.000005798629006 0.000000000000000
302.30301424787 0.000000000000000 0.000005796830882 0.000000000000000
302.08951078069 0.000000000000000 0.000005795010517 0.000000000000000
301.87600731351 0.000000000000000 0.000005793167504 0.000000000000000
301.36933820369 0.000000000000000 0.000005788700701 0.000000000000000
300.86266909388 0.000000000000000 0.000005784098148 0.000000000000000
300.49571597457 0.000000000000000 0.000005780676498 0.000000000000000
300.12876285526 0.000000000000000 0.000005777177870 0.000000000000000
299.76180973596 0.000000000000000 0.000005773599618 0.000000000000000
299.39485661665 0.000000000000000 0.000005769938955 0.000000000000000
299.33848285031 0.000000000000000 0.000005769369092 0.000000000000000
299.28210908397 0.000000000000000 0.000005768797204 0.000000000000000
299.22573531764 0.000000000000000 0.000005768223280 0.000000000000000
299.11298778496 0.000000000000000 0.000005767069279 0.000000000000000
299.00024025228 0.000000000000000 0.000005765906994 0.000000000000000
298.88749271961 0.000000000000000 0.000005764736332 0.000000000000000
298.77474518693 0.000000000000000 0.000005763557198 0.000000000000000
298.54747176265 0.000000000000000 0.000005761154175 0.000000000000000
298.32019833837 0.000000000000000 0.000005758715499 0.000000000000000
298.09292491409 0.000000000000000 0.000005756240312 0.000000000000000
297.86565148981 0.000000000000000 0.000005753727721 0.000000000000000
297.41391618760 0.000000000000000 0.000005748618849 0.000000000000000
296.96218088539 0.000000000000000 0.000005743350762 0.000000000000000
296.60608153267 0.000000000000000 0.000005739080269 0.000000000000000
296.24998217994 0.000000000000000 0.000005734701158 0.000000000000000
295.89388282722 0.000000000000000 0.000005730208635 0.000000000000000
295.82266295667 0.000000000000000 0.000005729296074 0.000000000000000
295.75144308613 0.000000000000000 0.000005728378727 0.000000000000000
295.68022321558 0.000000000000000 0.000005727456550 0.000000000000000
295.53778347449 0.000000000000000 0.000005725597545 0.000000000000000
295.39534373340 0.000000000000000 0.000005723718668 0.000000000000000
295.25290399231 0.000000000000000 0.000005721819546 0.000000000000000
295.11046425122 0.000000000000000 0.000005719899787 0.000000000000000
294.79967314830 0.000000000000000 0.000005715637410 0.000000000000000
294.48888204537 0.000000000000000 0.000005711270364 0.000000000000000
294.17809094245 0.000000000000000 0.000005706793838 0.000000000000000
293.86729983952 0.000000000000000 0.000005702202647 0.000000000000000
293.55650873660 0.000000000000000 0.000005697491172 0.000000000000000
293.08968059158 0.000000000000000 0.000005690174679 0.000000000000000
292.99631496258 0.000000000000000 0.000005688675182 0.000000000000000
292.90294933357 0.000000000000000 0.000005687163164 0.000000000000000
292.80958370457 0.000000000000000 0.000005685638424 0.000000000000000
292.71621807557 0.000000000000000 0.000005684100750 0.000000000000000
292.52948681756 0.000000000000000 0.000005680985732 0.000000000000000
292.34275555955 0.000000000000000 0.000005677816310 0.000000000000000
292.15602430154 0.000000000000000 0.000005674590576 0.000000000000000
291.96929304354 0.000000000000000 0.000005671306509 0.000000000000000
291.78256178553 0.000000000000000 0.000005667961969 0.000000000000000
291.44947641543 0.000000000000000 0.000005661838748 0.000000000000000
291.11639104534 0.000000000000000 0.000005655501825 0.000000000000000
290.78330567524 0.000000000000000 0.000005648935655 0.000000000000000
290.45022030515 0.000000000000000 0.000005642122972 0.000000000000000
290.11713493505 0.000000000000000 0.000005635044648 0.000000000000000
289.78404956496 0.000000000000000 0.000005627679643 0.000000000000000
289.45096419486 0.000000000000000 0.000005620005162 0.000000000000000
289.11787882477 0.000000000000000 0.000005611997249 0.000000000000000
288.60245541742 0.000000000000000 0.000005598894833 0.000000000000000
288.22310126498 0.000000000000000 0.000005588665731 0.000000000000000
287.84374711254 0.000000000000000 0.000005577939442 0.000000000000000
287.46439296010 0.000000000000000 0.000005566774478 0.000000000000000
287.08503880766 0.000000000000000 0.000005555336252 0.000000000000000
286.70568465523 0.000000000000000 0.000005543945262 0.000000000000000
286.32633050279 0.000000000000000 0.000005533057542 0.000000000000000
285.94697635035 0.000000000000000 0.000005523115542 0.000000000000000
285.56762219791 0.000000000000000 0.000005514359704 0.000000000000000
285.12565794366 0.000000000000000 0.000005505646997 0.000000000000000
284.68369368940 0.000000000000000 0.000005498315844 0.000000000000000
284.24172943515 0.000000000000000 0.000005492096055 0.000000000000000
283.79976518089 0.000000000000000 0.000005486754015 0.000000000000000
283.35780092664 0.000000000000000 0.000005482106299 0.000000000000000
282.42868034002 0.000000000000000 0.000005474011535 0.000000000000000
281.49955975340 0.000000000000000 0.000005467544229 0.000000000000000
280.57043916678 0.000000000000000 0.000005462202422 0.000000000000000
279.64131858017 0.000000000000000 0.000005457675485 0.000000000000000
278.71219799355 0.000000000000000 0.000005453762015 0.000000000000000
276.93474531338 0.000000000000000 0.000005447506304 0.000000000000000
275.15729263321 0.000000000000000 0.000005442423039 0.000000000000000
273.37983995304 0.000000000000000 0.000005438158826 0.000000000000000
271.60238727287 0.000000000000000 0.000005434495794 0.000000000000000
269.82493459270 0.000000000000000 0.000005431291241 0.000000000000000
265.86510803239 0.000000000000000 0.000005425327271 0.000000000000000
261.90528147207 0.000000000000000 0.000005420527436 0.000000000000000
257.94545491175 0.000000000000000 0.000005416524423 0.000000000000000
253.98562835143 0.000000000000000 0.000005413102209 0.000000000000000
250.02580179112 0.000000000000000 0.000005410126380 0.000000000000000
241.07585354548 0.000000000000000 0.000005404596322 0.000000000000000
232.12590529985 0.000000000000000 0.000005400294284 0.000000000000000
223.17595705421 0.000000000000000 0.000005396834065 0.000000000000000
216.46316699334 0.000000000000000 0.000005394639414 0.000000000000000
209.75037693247 0.000000000000000 0.000005392695666 0.000000000000000
204.36863635770 0.000000000000000 0.000005391270010 0.000000000000000
198.98689578292 0.000000000000000 0.000005389932442 0.000000000000000
194.50943502085 0.000000000000000 0.000005388874082 0.000000000000000
190.03197425878 0.000000000000000 0.000005387857612 0.000000000000000
185.55451349670 0.000000000000000 0.000005386878402 0.000000000000000
181.07705273463 0.000000000000000 0.000005385935922 0.000000000000000
176.59959197256 0.000000000000000 0.000005385036032 0.000000000000000
171.63578694841 0.000000000000000 0.000005384097970 0.000000000000000
166.67198192427 0.000000000000000 0.000005383224730 0.000000000000000
161.70817690012 0.000000000000000 0.000005382408528 0.000000000000000
156.74437187598 0.000000000000000 0.000005381638175 0.000000000000000
151.78056685183 0.000000000000000 0.000005380906343 0.000000000000000
145.17152124726 0.000000000000000 0.000005379985473 0.000000000000000
138.56247564269 0.000000000000000 0.000005379123147 0.000000000000000
131.95343003811 0.000000000000000 0.000005378322856 0.000000000000000
125.34438443354 0.000000000000000 0.000005377590309 0.000000000000000
117.47032983023 0.000000000000000 0.000005376809594 0.000000000000000
109.59627522692 0.000000000000000 0.000005376129400 0.000000000000000
101.72222062361 0.000000000000000 0.000005375547476 0.000000000000000
93.84816602030 0.000000000000000 0.000005375058879 0.000000000000000
85.97411141699 0.000000000000000 0.000005374656737 0.000000000000000
69.25119507123 0.000000000000000 0.000005374049949 0.000000000000000
52.52827872547 0.000000000000000 0.000005373700818 0.000000000000000
35.80536237971 0.000000000000000 0.000005373521302 0.000000000000000
19.08244603395 0.000000000000000 0.000005373450975 0.000000000000000
10.00000000000 0.000000000000000 0.000005373442303 0.000000000000000


==> anc/appendix_6e-6_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 6.000E-06
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.010000 0.001169156319156 0.000464929534753 0.000464537729509
0.010975 0.001140178146953 0.000456503615494 0.000456329548413
0.012045 0.001112353694877 0.000449310894048 0.000448621084980
0.013219 0.001087486018823 0.000441251727985 0.000440396142763
0.014508 0.001060619392546 0.000432767035346 0.000432587847180
0.015923 0.001036501140149 0.000424983029521 0.000425091752858
0.017475 0.001009874478456 0.000417811686206 0.000417116149943
0.019179 0.000986985890869 0.000409741070304 0.000409543752730
0.021049 0.000962389696984 0.000402316548072 0.000402227741612
0.023101 0.000939497873570 0.000395098281711 0.000394737418671
0.025354 0.000916674173836 0.000386911634387 0.000387313495917
0.027826 0.000894588770793 0.000379996836923 0.000379943835510
0.030539 0.000873368073081 0.000372532752052 0.000372634101078
0.033516 0.000851057013473 0.000365271221051 0.000365374478500
0.036784 0.000830972961962 0.000358461730245 0.000358167539971
0.040370 0.000812056458652 0.000350885693018 0.000351008489037
0.044306 0.000790973517869 0.000343817248235 0.000343895074688
0.048626 0.000772048535743 0.000336936806542 0.000336819709078
0.053367 0.000753362524415 0.000329616882696 0.000329780088181
0.058570 0.000734671703136 0.000322985614162 0.000322769616314
0.064281 0.000716495867941 0.000315631333519 0.000315782846044
0.070548 0.000699096380918 0.000309060688662 0.000309257915431
0.077426 0.000680830759705 0.000302116494701 0.000302296303206
0.084975 0.000664248711456 0.000295079713459 0.000294912526162
0.093260 0.000647272983262 0.000287839358548 0.000287973540861
0.102353 0.000631943610069 0.000280887818091 0.000281364667719
0.112332 0.000614997055859 0.000274530265672 0.000273911013495
0.123285 0.000599781073398 0.000267555977360 0.000267668526462
0.135305 0.000584084391408 0.000260098327074 0.000260663405363
0.148497 0.000570452614192 0.000253725563162 0.000253567340783
0.162975 0.000554000650993 0.000246883958672 0.000246747449155
0.178865 0.000540768547641 0.000240133195567 0.000240015004989
0.196304 0.000525454492790 0.000232984395962 0.000232913599877
0.215443 0.000511767976203 0.000226308319955 0.000226032105402
0.236449 0.000497945539182 0.000218996785465 0.000219197088127
0.259502 0.000485012039437 0.000211978343653 0.000212018039669
0.284804 0.000472444786296 0.000204670543749 0.000204841432262
0.312572 0.000458936017609 0.000197407267049 0.000197587882640
0.343047 0.000446920704770 0.000190198778449 0.000190260662149
0.376494 0.000433764430474 0.000182835999937 0.000182952021419
0.413201 0.000421718740547 0.000175401265652 0.000175477550660
0.453488 0.000409082347311 0.000168341193227 0.000168188677048
0.497702 0.000397105001213 0.000161026221708 0.000160786613061
0.546228 0.000386476577418 0.000153537288361 0.000153678042045
0.599484 0.000374041353475 0.000146355202787 0.000146741584390
0.657933 0.000362297141086 0.000139510354494 0.000139822474773
0.722081 0.000350992514461 0.000132361215819 0.000132470169623
0.792483 0.000339815260668 0.000125281771996 0.000125388872452
0.869749 0.000328489087452 0.000118088022947 0.000118234306999
0.954548 0.000317353906507 0.000110638961799 0.000110837562219
1.047616 0.000306486746289 0.000103087588273 0.000103413891834
1.149757 0.000295463006223 0.000095591788806 0.000095740878710
1.261857 0.000284251060473 0.000087811316169 0.000087985807841
1.384886 0.000273514671886 0.000080222717886 0.000080222606835
1.519911 0.000262634327103 0.000072468035986 0.000072407145384
1.668101 0.000252069659089 0.000064851187917 0.000064544589884
1.830738 0.000240797676216 0.000057421084438 0.000056994774100
2.009233 0.000230134019305 0.000050308541199 0.000049391661703
2.205131 0.000218971546806 0.000043730068083 0.000042048597687
2.420128 0.000208097093624 0.000037949080816 0.000035078272812
2.656088 0.000196173654715 0.000033484029220 0.000028894129876
2.915053 0.000184394400530 0.000030254913412 0.000024614935329
3.199267 0.000173038368061 0.000027644538615 0.000022731748265
3.511192 0.000161536896871 0.000025049983266 0.000021146460936
3.853529 0.000149831613943 0.000022295901089 0.000018517186992
4.229243 0.000138630584517 0.000019591517420 0.000015855869345
4.641589 0.000127672009871 0.000017389863030 0.000014650150892
5.094138 0.000116036569495 0.000016142168352 0.000014930219184
5.590810 0.000104244082553 0.000015844349697 0.000017157779739
6.135907 0.000092183841155 0.000012102247183 0.000019403651092
6.734151 0.000079946388561 0.000004026851968 0.000001987530563
7.390722 0.000067766747865 0.000001692466087 0.000000736447193
8.111308 0.000056047000346 0.000000933453081 0.000000410893011
8.902151 0.000045318929315 0.000000587960909 0.000000267005253
9.770100 0.000036739057058 0.000000396600108 0.000000186448634
10.722672 0.000031077759609 0.000000277874470 0.000000135317209
11.768120 0.000026793768070 0.000000199011863 0.000000100392858
12.915497 0.000022417824366 0.000000144351359 0.000000075425474
14.174742 0.000018386657579 0.000000105425585 0.000000057043805
15.556761 0.000016095970330 0.000000077221865 0.000000043249118
17.073526 0.000012620412578 0.000000056566770 0.000000032769772
18.738174 0.000002850804617 0.000000041345210 0.000000024751641
20.565123 0.000001037186890 0.000000030093644 0.000000018596552
22.570197 0.000000519066631 0.000000021782947 0.000000013871542
24.770764 0.000000292109959 0.000000015651117 0.000000010254387
27.185882 0.000000172708355 0.000000011145808 0.000000007499863
29.836472 0.000000104300606 0.000000007855220 0.000000005418062
32.745492 0.000000063414776 0.000000005469875 0.000000003859918
35.938137 0.000000038460635 0.000000003757643 0.000000002707423
39.442061 0.000000023099671 0.000000002542033 0.000000001866755
43.287613 0.000000013647376 0.000000001690798 0.000000001263236
47.508102 0.000000007878155 0.000000001103786 0.000000000837625
52.140083 0.000000004412741 0.000000000705954 0.000000000543339
57.223677 0.000000002381172 0.000000000441562 0.000000000344213
62.802914 0.000000001228892 0.000000000269604 0.000000000212610
68.926121 0.000000000602090 0.000000000160387 0.000000000127815
75.646333 0.000000000277954 0.000000000092787 0.000000000074651
83.021757 0.000000000119981 0.000000000052091 0.000000000042279
91.116276 0.000000000048042 0.000000000028321 0.000000000023175
100.000000 0.000000000017696 0.000000000014878 0.000000000012269


==> anc/appendix_8e-6_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000008000000000 0.000000000000000
3999.99998340957 0.000000000000000 0.000008000000000 0.000000000000000
3999.99996681913 0.000000000000000 0.000008000000000 0.000000000000000
3999.83406248491 0.000000000000000 0.000008000000000 0.000000000000000
3999.66815815068 0.000000000000000 0.000008000000000 0.000000000000000
3999.50225381645 0.000000000000000 0.000008000000000 0.000000000000000
3997.84321047418 0.000000000000000 0.000008000000000 0.000000000000000
3996.18416713191 0.000000000000000 0.000008000000000 0.000000000000000
3994.52512378965 0.000000000000000 0.000008000000000 0.000000000000000
3992.86608044738 0.000000000000000 0.000008000000000 0.000000000000000
3976.27564702469 0.000000000000000 0.000008000000000 0.000000000000000
3959.68521360200 0.000000000000000 0.000008000000000 0.000000000000000
3943.09478017931 0.000000000000000 0.000008000000000 0.000000000000000
3926.50434675662 0.000000000000000 0.000008000000000 0.000000000000000
3909.91391333393 0.000000000000000 0.000008000000000 0.000000000000000
3873.97481972260 0.000000000000000 0.000008000000000 0.000000000000000
3838.03572611128 0.000000000000000 0.000008000000000 0.000000000000000
3802.09663249995 0.000000000000000 0.000008000000000 0.000000000000000
3766.15753888862 0.000000000000000 0.000008000000000 0.000000000000000
3739.51424075217 0.000000000000000 0.000008000000000 0.000000000000000
3712.87094261572 0.000000000000000 0.000008000000000 0.000000000000000
3693.63332259813 0.000000000000000 0.000008000000000 0.000000000000000
3674.39570258053 0.000000000000000 0.000008000000000 0.000000000000000
3660.74329846466 0.000000000000000 0.000008000000000 0.000000000000000
3647.09089434880 0.000000000000000 0.000008000000000 0.000000000000000
3636.34420318036 0.000000000000000 0.000008000000000 0.000000000000000
3625.59751201193 0.000000000000000 0.000008000000000 0.000000000000000
3623.80429443355 0.000000000000000 0.000008000000000 0.000000000000000
3622.01107685517 0.000000000000000 0.000008000000000 0.000000000000000
3620.21785927679 0.000000000000000 0.000008000000000 0.000000000000000
3618.42464169841 0.000000000000000 0.000008000000000 0.000000000000000
3614.83820654165 0.000000000000000 0.000008000000000 0.000000000000000
3611.25177138489 0.000000000000000 0.000008000000000 0.000000000000000
3607.66533622813 0.000000000000000 0.000008000000000 0.000000000000000
3604.07890107137 0.000000000000000 0.000008000000000 0.000000000000000
3600.49246591461 0.000000000000000 0.000008000000000 0.000000000000000
3593.67962614505 0.000000000000000 0.000008000000000 0.000000000000000
3586.86678637548 0.000000000000000 0.000008000000000 0.000000000000000
3580.05394660592 0.000000000000000 0.000008000000000 0.000000000000000
3573.24110683636 0.000000000000000 0.000008000000000 0.000000000000000
3566.42826706679 0.000000000000000 0.000008000000000 0.000000000000000
3553.81105184228 0.000000000000000 0.000008000000000 0.000000000000000
3541.19383661777 0.000000000000000 0.000008000000000 0.000000000000000
3530.78301989577 0.000000000000000 0.000008000000000 0.000000000000000
3520.37220317377 0.000000000000000 0.000008000000000 0.000000000000000
3518.65745917349 0.000000000000000 0.000008000000000 0.000000000000000
3516.94271517320 0.000000000000000 0.000008000000000 0.000000000000000
3515.22797117291 0.000000000000000 0.000008000000000 0.000000000000000
3513.51322717263 0.000000000000000 0.000008000000000 0.000000000000000
3510.08373917205 0.000000000000000 0.000008000000000 0.000000000000000
3506.65425117148 0.000000000000000 0.000008000000000 0.000000000000000
3503.22476317091 0.000000000000000 0.000008000000000 0.000000000000000
3499.79527517034 0.000000000000000 0.000008000000000 0.000000000000000
3496.36578716976 0.000000000000000 0.000008000000000 0.000000000000000
3490.05523584685 0.000000000000000 0.000008000000000 0.000000000000000
3483.74468452394 0.000000000000000 0.000008000000000 0.000000000000000
3477.43413320103 0.000000000000000 0.000008000000000 0.000000000000000
3471.12358187812 0.000000000000000 0.000008000000000 0.000000000000000
3464.81303055521 0.000000000000000 0.000008000000000 0.000000000000000
3452.32084336939 0.000000000000000 0.000008000000000 0.000000000000000
3439.82865618356 0.000000000000000 0.000008000000000 0.000000000000000
3429.64629737474 0.000000000000000 0.000008000000000 0.000000000000000
3419.46393856591 0.000000000000000 0.000008000000000 0.000000000000000
3417.87827235731 0.000000000000000 0.000008000000000 0.000000000000000
3416.29260614872 0.000000000000000 0.000008000000000 0.000000000000000
3414.70693994012 0.000000000000000 0.000008000000000 0.000000000000000
3413.12127373152 0.000000000000000 0.000008000000000 0.000000000000000
3409.94994131433 0.000000000000000 0.000008000000000 0.000000000000000
3406.77860889713 0.000000000000000 0.000008000000000 0.000000000000000
3403.60727647994 0.000000000000000 0.000008000000000 0.000000000000000
3398.84876839817 0.000000000000000 0.000008000000000 0.000000000000000
3394.09026031641 0.000000000000000 0.000008000000000 0.000000000000000
3389.33175223464 0.000000000000000 0.000008000000000 0.000000000000000
3384.57324415287 0.000000000000000 0.000008000000000 0.000000000000000
3377.33457648290 0.000000000000000 0.000008000000000 0.000000000000000
3370.09590881293 0.000000000000000 0.000008000000000 0.000000000000000
3362.85724114296 0.000000000000000 0.000008000000000 0.000000000000000
3354.16324884789 0.000000000000000 0.000008000000000 0.000000000000000
3345.46925655281 0.000000000000000 0.000008000000000 0.000000000000000
3336.77526425773 0.000000000000000 0.000008000000000 0.000000000000000
3328.08127196265 0.000000000000000 0.000008000000000 0.000000000000000
3319.38727966757 0.000000000000000 0.000008000000000 0.000000000000000
3312.62610965340 0.000000000000000 0.000008000000000 0.000000000000000
3311.30558076998 0.000000000000000 0.000008000000000 0.000000000000000
3309.98505188655 0.000000000000000 0.000008000000000 0.000000000000000
3308.66452300312 0.000000000000000 0.000008000000000 0.000000000000000
3306.02346523627 0.000000000000000 0.000008000000000 0.000000000000000
3303.38240746942 0.000000000000000 0.000008000000000 0.000000000000000
3300.74134970256 0.000000000000000 0.000008000000000 0.000000000000000
3298.10029193571 0.000000000000000 0.000008000000000 0.000000000000000
3292.44914568542 0.000000000000000 0.000008000000000 0.000000000000000
3286.79799943513 0.000000000000000 0.000008000000000 0.000000000000000
3281.14685318485 0.000000000000000 0.000008000000000 0.000000000000000
3275.49570693456 0.000000000000000 0.000008000000000 0.000000000000000
3264.69644918255 0.000000000000000 0.000008000000000 0.000000000000000
3253.89719143055 0.000000000000000 0.000008000000000 0.000000000000000
3245.68982481351 0.000000000000000 0.000008000000000 0.000000000000000
3237.48245819647 0.000000000000000 0.000008000000000 0.000000000000000
3229.27509157943 0.000000000000000 0.000008000000000 0.000000000000000
3221.06772496240 0.000000000000000 0.000008000000000 0.000000000000000
3215.08219884999 0.000000000000000 0.000008000000000 0.000000000000000
3213.88509362751 0.000000000000000 0.000008000000000 0.000000000000000
3212.68798840502 0.000000000000000 0.000008000000000 0.000000000000000
3211.49088318254 0.000000000000000 0.000008000000000 0.000000000000000
3209.09667273758 0.000000000000000 0.000008000000000 0.000000000000000
3206.70246229262 0.000000000000000 0.000008000000000 0.000000000000000
3204.30825184765 0.000000000000000 0.000008000000000 0.000000000000000
3201.91404140269 0.000000000000000 0.000008000000000 0.000000000000000
3196.48365681409 0.000000000000000 0.000008000000000 0.000000000000000
3191.05327222549 0.000000000000000 0.000008000000000 0.000000000000000
3185.62288763689 0.000000000000000 0.000008000000000 0.000000000000000
3180.19250304829 0.000000000000000 0.000008000000000 0.000000000000000
3169.67354070649 0.000000000000000 0.000008000000000 0.000000000000000
3159.15457836470 0.000000000000000 0.000008000000000 0.000000000000000
3151.15581937275 0.000000000000000 0.000008000000000 0.000000000000000
3143.15706038081 0.000000000000000 0.000008000000000 0.000000000000000
3135.15830138887 0.000000000000000 0.000008000000000 0.000000000000000
3127.15954239692 0.000000000000000 0.000008000000000 0.000000000000000
3121.30732042856 0.000000000000000 0.000008000000000 0.000000000000000
3120.13687603488 0.000000000000000 0.000008000000000 0.000000000000000
3118.96643164121 0.000000000000000 0.000008000000000 0.000000000000000
3117.79598724754 0.000000000000000 0.000008000000000 0.000000000000000
3115.45509846019 0.000000000000000 0.000008000000000 0.000000000000000
3113.11420967284 0.000000000000000 0.000008000000000 0.000000000000000
3110.77332088550 0.000000000000000 0.000008000000000 0.000000000000000
3108.43243209815 0.000000000000000 0.000008000000000 0.000000000000000
3103.15115130916 0.000000000000000 0.000008000000000 0.000000000000000
3097.86987052017 0.000000000000000 0.000008000000000 0.000000000000000
3092.58858973118 0.000000000000000 0.000008000000000 0.000000000000000
3087.30730894218 0.000000000000000 0.000008000000000 0.000000000000000
3077.08785095987 0.000000000000000 0.000008000000000 0.000000000000000
3066.86839297756 0.000000000000000 0.000008000000000 0.000000000000000
3059.09993426363 0.000000000000000 0.000008000000000 0.000000000000000
3051.33147554970 0.000000000000000 0.000008000000000 0.000000000000000
3043.56301683577 0.000000000000000 0.000008000000000 0.000000000000000
3035.79455812184 0.000000000000000 0.000008000000000 0.000000000000000
3030.12316859492 0.000000000000000 0.000008000000000 0.000000000000000
3028.98889068953 0.000000000000000 0.000008000000000 0.000000000000000
3027.85461278415 0.000000000000000 0.000008000000000 0.000000000000000
3026.72033487876 0.000000000000000 0.000008000000000 0.000000000000000
3024.45177906799 0.000000000000000 0.000008000000000 0.000000000000000
3022.18322325722 0.000000000000000 0.000008000000000 0.000000000000000
3019.91466744645 0.000000000000000 0.000008000000000 0.000000000000000
3017.64611163568 0.000000000000000 0.000008000000000 0.000000000000000
3012.51553742304 0.000000000000000 0.000008000000000 0.000000000000000
3007.38496321040 0.000000000000000 0.000008000000000 0.000000000000000
3002.25438899776 0.000000000000000 0.000008000000000 0.000000000000000
2997.12381478512 0.000000000000000 0.000008000000000 0.000000000000000
2987.19450882894 0.000000000000000 0.000008000000000 0.000000000000000
2977.26520287275 0.000000000000000 0.000008000000000 0.000000000000000
2969.71818102826 0.000000000000000 0.000008000000000 0.000000000000000
2962.17115918377 0.000000000000000 0.000008000000000 0.000000000000000
2954.62413733927 0.000000000000000 0.000008000000000 0.000000000000000
2947.07711549478 0.000000000000000 0.000008000000000 0.000000000000000
2941.57336816320 0.000000000000000 0.000008000000000 0.000000000000000
2940.47261869688 0.000000000000000 0.000008000000000 0.000000000000000
2939.37186923057 0.000000000000000 0.000008000000000 0.000000000000000
2938.27111976425 0.000000000000000 0.000008000000000 0.000000000000000
2936.06962083162 0.000000000000000 0.000008000000000 0.000000000000000
2933.86812189899 0.000000000000000 0.000008000000000 0.000000000000000
2931.66662296636 0.000000000000000 0.000008000000000 0.000000000000000
2929.46512403372 0.000000000000000 0.000008000000000 0.000000000000000
2924.48013539666 0.000000000000000 0.000008000000000 0.000000000000000
2919.49514675960 0.000000000000000 0.000008000000000 0.000000000000000
2914.51015812254 0.000000000000000 0.000008000000000 0.000000000000000
2909.52516948548 0.000000000000000 0.000008000000000 0.000000000000000
2899.87923577296 0.000000000000000 0.000008000000000 0.000000000000000
2890.23330206044 0.000000000000000 0.000008000000000 0.000000000000000
2882.90198291864 0.000000000000000 0.000008000000000 0.000000000000000
2875.57066377684 0.000000000000000 0.000008000000000 0.000000000000000
2868.23934463504 0.000000000000000 0.000008000000000 0.000000000000000
2860.90802549324 0.000000000000000 0.000008000000000 0.000000000000000
2855.56638195150 0.000000000000000 0.000008000000000 0.000000000000000
2854.49805324315 0.000000000000000 0.000008000000000 0.000000000000000
2853.42972453480 0.000000000000000 0.000008000000000 0.000000000000000
2852.36139582645 0.000000000000000 0.000008000000000 0.000000000000000
2850.22473840976 0.000000000000000 0.000008000000000 0.000000000000000
2848.08808099306 0.000000000000000 0.000008000000000 0.000000000000000
2845.95142357636 0.000000000000000 0.000008000000000 0.000000000000000
2843.81476615967 0.000000000000000 0.000008000000000 0.000000000000000
2838.97102463681 0.000000000000000 0.000008000000000 0.000000000000000
2834.12728311394 0.000000000000000 0.000008000000000 0.000000000000000
2829.28354159108 0.000000000000000 0.000008000000000 0.000000000000000
2824.43980006822 0.000000000000000 0.000008000000000 0.000000000000000
2815.06981875173 0.000000000000000 0.000008000000000 0.000000000000000
2805.69983743524 0.000000000000000 0.000008000000000 0.000000000000000
2798.57808447132 0.000000000000000 0.000008000000000 0.000000000000000
2791.45633150741 0.000000000000000 0.000008000000000 0.000000000000000
2784.33457854350 0.000000000000000 0.000007999999999 0.000000000000000
2777.21282557959 0.000000000000000 0.000007999999999 0.000000000000000
2772.02789408914 0.000000000000000 0.000007999999999 0.000000000000000
2770.99090779106 0.000000000000000 0.000007999999999 0.000000000000000
2769.95392149297 0.000000000000000 0.000007999999999 0.000000000000000
2768.91693519488 0.000000000000000 0.000007999999999 0.000000000000000
2766.84296259870 0.000000000000000 0.000007999999999 0.000000000000000
2764.76899000253 0.000000000000000 0.000007999999999 0.000000000000000
2762.69501740635 0.000000000000000 0.000007999999999 0.000000000000000
2760.62104481017 0.000000000000000 0.000007999999999 0.000000000000000
2755.91399025495 0.000000000000000 0.000007999999999 0.000000000000000
2751.20693569973 0.000000000000000 0.000007999999999 0.000000000000000
2746.49988114450 0.000000000000000 0.000007999999999 0.000000000000000
2741.79282658928 0.000000000000000 0.000007999999999 0.000000000000000
2732.69129488347 0.000000000000000 0.000007999999999 0.000000000000000
2723.58976317765 0.000000000000000 0.000007999999999 0.000000000000000
2716.67160340632 0.000000000000000 0.000007999999999 0.000000000000000
2709.75344363499 0.000000000000000 0.000007999999999 0.000000000000000
2702.83528386366 0.000000000000000 0.000007999999999 0.000000000000000
2695.91712409233 0.000000000000000 0.000007999999999 0.000000000000000
2690.88414789612 0.000000000000000 0.000007999999999 0.000000000000000
2689.87755265687 0.000000000000000 0.000007999999999 0.000000000000000
2688.87095741763 0.000000000000000 0.000007999999999 0.000000000000000
2687.86436217839 0.000000000000000 0.000007999999999 0.000000000000000
2685.85117169990 0.000000000000000 0.000007999999999 0.000000000000000
2683.83798122141 0.000000000000000 0.000007999999999 0.000000000000000
2681.82479074293 0.000000000000000 0.000007999999999 0.000000000000000
2679.81160026444 0.000000000000000 0.000007999999999 0.000000000000000
2675.23701182493 0.000000000000000 0.000007999999999 0.000000000000000
2670.66242338542 0.000000000000000 0.000007999999999 0.000000000000000
2666.08783494590 0.000000000000000 0.000007999999999 0.000000000000000
2661.51324650639 0.000000000000000 0.000007999999999 0.000000000000000
2652.67279999514 0.000000000000000 0.000007999999999 0.000000000000000
2643.83235348388 0.000000000000000 0.000007999999999 0.000000000000000
2637.11208065843 0.000000000000000 0.000007999999999 0.000000000000000
2630.39180783299 0.000000000000000 0.000007999999999 0.000000000000000
2623.67153500754 0.000000000000000 0.000007999999999 0.000000000000000
2616.95126218209 0.000000000000000 0.000007999999999 0.000000000000000
2612.06573452827 0.000000000000000 0.000007999999999 0.000000000000000
2611.08862899750 0.000000000000000 0.000007999999999 0.000000000000000
2610.11152346674 0.000000000000000 0.000007999999999 0.000000000000000
2609.13441793597 0.000000000000000 0.000007999999999 0.000000000000000
2607.18020687444 0.000000000000000 0.000007999999999 0.000000000000000
2605.22599581291 0.000000000000000 0.000007999999999 0.000000000000000
2603.27178475138 0.000000000000000 0.000007999999999 0.000000000000000
2601.31757368985 0.000000000000000 0.000007999999999 0.000000000000000
2596.87161940376 0.000000000000000 0.000007999999999 0.000000000000000
2592.42566511766 0.000000000000000 0.000007999999999 0.000000000000000
2587.97971083157 0.000000000000000 0.000007999999999 0.000000000000000
2583.53375654548 0.000000000000000 0.000007999999999 0.000000000000000
2574.94701405005 0.000000000000000 0.000007999999999 0.000000000000000
2566.36027155462 0.000000000000000 0.000007999999999 0.000000000000000
2559.83214689395 0.000000000000000 0.000007999999999 0.000000000000000
2553.30402223329 0.000000000000000 0.000007999999999 0.000000000000000
2546.77589757263 0.000000000000000 0.000007999999999 0.000000000000000
2540.24777291196 0.000000000000000 0.000007999999999 0.000000000000000
2535.50516723009 0.000000000000000 0.000007999999999 0.000000000000000
2534.55664609371 0.000000000000000 0.000007999999999 0.000000000000000
2533.60812495734 0.000000000000000 0.000007999999999 0.000000000000000
2532.65960382096 0.000000000000000 0.000007999999999 0.000000000000000
2530.76256154821 0.000000000000000 0.000007999999999 0.000000000000000
2528.86551927546 0.000000000000000 0.000007999999999 0.000000000000000
2526.96847700271 0.000000000000000 0.000007999999999 0.000000000000000
2525.07143472996 0.000000000000000 0.000007999999999 0.000000000000000
2520.75026495981 0.000000000000000 0.000007999999999 0.000000000000000
2516.42909518967 0.000000000000000 0.000007999999999 0.000000000000000
2512.10792541953 0.000000000000000 0.000007999999999 0.000000000000000
2507.78675564939 0.000000000000000 0.000007999999999 0.000000000000000
2499.44640132832 0.000000000000000 0.000007999999999 0.000000000000000
2491.10604700725 0.000000000000000 0.000007999999999 0.000000000000000
2484.76444709467 0.000000000000000 0.000007999999999 0.000000000000000
2478.42284718209 0.000000000000000 0.000007999999998 0.000000000000000
2472.08124726952 0.000000000000000 0.000007999999998 0.000000000000000
2465.73964735694 0.000000000000000 0.000007999999998 0.000000000000000
2461.13569975843 0.000000000000000 0.000007999999998 0.000000000000000
2460.21491023873 0.000000000000000 0.000007999999998 0.000000000000000
2459.29412071903 0.000000000000000 0.000007999999998 0.000000000000000
2458.37333119932 0.000000000000000 0.000007999999998 0.000000000000000
2456.53175215992 0.000000000000000 0.000007999999998 0.000000000000000
2454.69017312052 0.000000000000000 0.000007999999998 0.000000000000000
2452.84859408111 0.000000000000000 0.000007999999998 0.000000000000000
2451.00701504171 0.000000000000000 0.000007999999998 0.000000000000000
2446.80692764510 0.000000000000000 0.000007999999998 0.000000000000000
2442.60684024849 0.000000000000000 0.000007999999998 0.000000000000000
2438.40675285188 0.000000000000000 0.000007999999998 0.000000000000000
2434.20666545527 0.000000000000000 0.000007999999998 0.000000000000000
2426.10570893412 0.000000000000000 0.000007999999998 0.000000000000000
2418.00475241297 0.000000000000000 0.000007999999998 0.000000000000000
2411.84434802471 0.000000000000000 0.000007999999998 0.000000000000000
2405.68394363645 0.000000000000000 0.000007999999998 0.000000000000000
2399.52353924819 0.000000000000000 0.000007999999998 0.000000000000000
2393.36313485993 0.000000000000000 0.000007999999998 0.000000000000000
2388.89388931601 0.000000000000000 0.000007999999998 0.000000000000000
2388.00004020722 0.000000000000000 0.000007999999998 0.000000000000000
2387.10619109844 0.000000000000000 0.000007999999998 0.000000000000000
2386.21234198966 0.000000000000000 0.000007999999998 0.000000000000000
2384.42464377209 0.000000000000000 0.000007999999998 0.000000000000000
2382.63694555452 0.000000000000000 0.000007999999998 0.000000000000000
2380.84924733695 0.000000000000000 0.000007999999998 0.000000000000000
2379.06154911938 0.000000000000000 0.000007999999998 0.000000000000000
2374.97901231862 0.000000000000000 0.000007999999998 0.000000000000000
2370.89647551787 0.000000000000000 0.000007999999998 0.000000000000000
2366.81393871712 0.000000000000000 0.000007999999998 0.000000000000000
2362.73140191637 0.000000000000000 0.000007999999998 0.000000000000000
2354.86303204199 0.000000000000000 0.000007999999998 0.000000000000000
2346.99466216761 0.000000000000000 0.000007999999997 0.000000000000000
2341.01019233067 0.000000000000000 0.000007999999997 0.000000000000000
2335.02572249374 0.000000000000000 0.000007999999997 0.000000000000000
2329.04125265680 0.000000000000000 0.000007999999997 0.000000000000000
2323.05678281987 0.000000000000000 0.000007999999997 0.000000000000000
2318.71819273518 0.000000000000000 0.000007999999997 0.000000000000000
2317.85047471824 0.000000000000000 0.000007999999997 0.000000000000000
2316.98275670131 0.000000000000000 0.000007999999997 0.000000000000000
2316.11503868437 0.000000000000000 0.000007999999997 0.000000000000000
2314.37960265050 0.000000000000000 0.000007999999997 0.000000000000000
2312.64416661662 0.000000000000000 0.000007999999997 0.000000000000000
2310.90873058275 0.000000000000000 0.000007999999997 0.000000000000000
2309.17329454887 0.000000000000000 0.000007999999997 0.000000000000000
2305.20476275933 0.000000000000000 0.000007999999997 0.000000000000000
2301.23623096979 0.000000000000000 0.000007999999997 0.000000000000000
2297.26769918024 0.000000000000000 0.000007999999997 0.000000000000000
2293.29916739070 0.000000000000000 0.000007999999997 0.000000000000000
2285.65660067884 0.000000000000000 0.000007999999997 0.000000000000000
2278.01403396697 0.000000000000000 0.000007999999997 0.000000000000000
2272.20031319462 0.000000000000000 0.000007999999997 0.000000000000000
2266.38659242227 0.000000000000000 0.000007999999997 0.000000000000000
2260.57287164991 0.000000000000000 0.000007999999996 0.000000000000000
2254.75915087756 0.000000000000000 0.000007999999996 0.000000000000000
2250.54739136820 0.000000000000000 0.000007999999996 0.000000000000000
2249.70503946633 0.000000000000000 0.000007999999996 0.000000000000000
2248.86268756445 0.000000000000000 0.000007999999996 0.000000000000000
2248.02033566258 0.000000000000000 0.000007999999996 0.000000000000000
2246.33563185884 0.000000000000000 0.000007999999996 0.000000000000000
2244.65092805509 0.000000000000000 0.000007999999996 0.000000000000000
2242.96622425135 0.000000000000000 0.000007999999996 0.000000000000000
2241.28152044760 0.000000000000000 0.000007999999996 0.000000000000000
2237.42358747327 0.000000000000000 0.000007999999996 0.000000000000000
2233.56565449894 0.000000000000000 0.000007999999996 0.000000000000000
2229.70772152461 0.000000000000000 0.000007999999996 0.000000000000000
2225.84978855028 0.000000000000000 0.000007999999996 0.000000000000000
2218.42656063853 0.000000000000000 0.000007999999996 0.000000000000000
2211.00333272679 0.000000000000000 0.000007999999996 0.000000000000000
2205.35547157880 0.000000000000000 0.000007999999996 0.000000000000000
2199.70761043081 0.000000000000000 0.000007999999995 0.000000000000000
2194.05974928283 0.000000000000000 0.000007999999995 0.000000000000000
2188.41188813484 0.000000000000000 0.000007999999995 0.000000000000000
2184.32339009583 0.000000000000000 0.000007999999995 0.000000000000000
2183.50569048803 0.000000000000000 0.000007999999995 0.000000000000000
2182.68799088023 0.000000000000000 0.000007999999995 0.000000000000000
2181.87029127243 0.000000000000000 0.000007999999995 0.000000000000000
2180.23489205683 0.000000000000000 0.000007999999995 0.000000000000000
2178.59949284123 0.000000000000000 0.000007999999995 0.000000000000000
2176.96409362562 0.000000000000000 0.000007999999995 0.000000000000000
2175.32869441002 0.000000000000000 0.000007999999995 0.000000000000000
2171.57817631271 0.000000000000000 0.000007999999995 0.000000000000000
2167.82765821540 0.000000000000000 0.000007999999995 0.000000000000000
2164.07714011809 0.000000000000000 0.000007999999995 0.000000000000000
2160.32662202078 0.000000000000000 0.000007999999995 0.000000000000000
2153.11633521449 0.000000000000000 0.000007999999994 0.000000000000000
2145.90604840821 0.000000000000000 0.000007999999994 0.000000000000000
2140.41916726727 0.000000000000000 0.000007999999994 0.000000000000000
2134.93228612634 0.000000000000000 0.000007999999994 0.000000000000000
2129.44540498541 0.000000000000000 0.000007999999994 0.000000000000000
2123.95852384448 0.000000000000000 0.000007999999994 0.000000000000000
2119.98956697261 0.000000000000000 0.000007999999994 0.000000000000000
2119.19577559824 0.000000000000000 0.000007999999994 0.000000000000000
2118.40198422386 0.000000000000000 0.000007999999994 0.000000000000000
2117.60819284949 0.000000000000000 0.000007999999994 0.000000000000000
2116.02061010075 0.000000000000000 0.000007999999994 0.000000000000000
2114.43302735200 0.000000000000000 0.000007999999993 0.000000000000000
2112.84544460325 0.000000000000000 0.000007999999993 0.000000000000000
2111.25786185451 0.000000000000000 0.000007999999993 0.000000000000000
2107.61160586020 0.000000000000000 0.000007999999993 0.000000000000000
2103.96534986590 0.000000000000000 0.000007999999993 0.000000000000000
2100.31909387159 0.000000000000000 0.000007999999993 0.000000000000000
2096.67283787728 0.000000000000000 0.000007999999993 0.000000000000000
2089.66926647588 0.000000000000000 0.000007999999993 0.000000000000000
2082.66569507447 0.000000000000000 0.000007999999993 0.000000000000000
2077.33509795905 0.000000000000000 0.000007999999992 0.000000000000000
2072.00450084363 0.000000000000000 0.000007999999992 0.000000000000000
2066.67390372821 0.000000000000000 0.000007999999992 0.000000000000000
2061.34330661279 0.000000000000000 0.000007999999992 0.000000000000000
2057.49035424391 0.000000000000000 0.000007999999992 0.000000000000000
2056.71976377014 0.000000000000000 0.000007999999992 0.000000000000000
2055.94917329636 0.000000000000000 0.000007999999992 0.000000000000000
2055.17858282259 0.000000000000000 0.000007999999992 0.000000000000000
2053.63740187504 0.000000000000000 0.000007999999992 0.000000000000000
2052.09622092749 0.000000000000000 0.000007999999991 0.000000000000000
2050.55503997994 0.000000000000000 0.000007999999991 0.000000000000000
2049.01385903239 0.000000000000000 0.000007999999991 0.000000000000000
2045.46887106214 0.000000000000000 0.000007999999991 0.000000000000000
2041.92388309189 0.000000000000000 0.000007999999991 0.000000000000000
2038.37889512164 0.000000000000000 0.000007999999991 0.000000000000000
2034.83390715138 0.000000000000000 0.000007999999991 0.000000000000000
2028.03112502412 0.000000000000000 0.000007999999991 0.000000000000000
2021.22834289686 0.000000000000000 0.000007999999990 0.000000000000000
2016.04951382858 0.000000000000000 0.000007999999990 0.000000000000000
2010.87068476030 0.000000000000000 0.000007999999990 0.000000000000000
2005.69185569202 0.000000000000000 0.000007999999990 0.000000000000000
2000.51302662374 0.000000000000000 0.000007999999989 0.000000000000000
1996.77268882685 0.000000000000000 0.000007999999989 0.000000000000000
1996.02462126747 0.000000000000000 0.000007999999989 0.000000000000000
1995.27655370809 0.000000000000000 0.000007999999989 0.000000000000000
1994.52848614871 0.000000000000000 0.000007999999989 0.000000000000000
1993.03235102995 0.000000000000000 0.000007999999989 0.000000000000000
1991.53621591120 0.000000000000000 0.000007999999989 0.000000000000000
1990.04008079244 0.000000000000000 0.000007999999989 0.000000000000000
1988.54394567368 0.000000000000000 0.000007999999989 0.000000000000000
1985.09728372181 0.000000000000000 0.000007999999989 0.000000000000000
1981.65062176994 0.000000000000000 0.000007999999988 0.000000000000000
1978.20395981807 0.000000000000000 0.000007999999988 0.000000000000000
1974.75729786619 0.000000000000000 0.000007999999988 0.000000000000000
1968.14942903879 0.000000000000000 0.000007999999988 0.000000000000000
1961.54156021139 0.000000000000000 0.000007999999987 0.000000000000000
1956.51001886021 0.000000000000000 0.000007999999987 0.000000000000000
1951.47847750902 0.000000000000000 0.000007999999987 0.000000000000000
1946.44693615784 0.000000000000000 0.000007999999986 0.000000000000000
1941.41539480666 0.000000000000000 0.000007999999986 0.000000000000000
1937.78427833124 0.000000000000000 0.000007999999986 0.000000000000000
1937.05805503615 0.000000000000000 0.000007999999986 0.000000000000000
1936.33183174107 0.000000000000000 0.000007999999986 0.000000000000000
1935.60560844598 0.000000000000000 0.000007999999986 0.000000000000000
1934.15316185581 0.000000000000000 0.000007999999986 0.000000000000000
1932.70071526565 0.000000000000000 0.000007999999985 0.000000000000000
1931.24826867548 0.000000000000000 0.000007999999985 0.000000000000000
1929.79582208531 0.000000000000000 0.000007999999985 0.000000000000000
1926.44454844561 0.000000000000000 0.000007999999985 0.000000000000000
1923.09327480592 0.000000000000000 0.000007999999985 0.000000000000000
1919.74200116623 0.000000000000000 0.000007999999985 0.000000000000000
1916.39072752653 0.000000000000000 0.000007999999984 0.000000000000000
1909.97215305120 0.000000000000000 0.000007999999984 0.000000000000000
1903.55357857587 0.000000000000000 0.000007999999983 0.000000000000000
1898.66499879923 0.000000000000000 0.000007999999983 0.000000000000000
1893.77641902260 0.000000000000000 0.000007999999982 0.000000000000000
1888.88783924597 0.000000000000000 0.000007999999982 0.000000000000000
1883.99925946933 0.000000000000000 0.000007999999982 0.000000000000000
1880.47426562355 0.000000000000000 0.000007999999981 0.000000000000000
1879.76926685439 0.000000000000000 0.000007999999981 0.000000000000000
1879.06426808523 0.000000000000000 0.000007999999981 0.000000000000000
1878.35926931608 0.000000000000000 0.000007999999981 0.000000000000000
1876.94927177776 0.000000000000000 0.000007999999981 0.000000000000000
1875.53927423945 0.000000000000000 0.000007999999981 0.000000000000000
1874.12927670114 0.000000000000000 0.000007999999981 0.000000000000000
1872.71927916282 0.000000000000000 0.000007999999981 0.000000000000000
1869.46046742111 0.000000000000000 0.000007999999980 0.000000000000000
1866.20165567939 0.000000000000000 0.000007999999980 0.000000000000000
1862.94284393768 0.000000000000000 0.000007999999980 0.000000000000000
1859.68403219596 0.000000000000000 0.000007999999979 0.000000000000000
1853.44935197954 0.000000000000000 0.000007999999979 0.000000000000000
1847.21467176312 0.000000000000000 0.000007999999978 0.000000000000000
1842.46486750993 0.000000000000000 0.000007999999978 0.000000000000000
1837.71506325675 0.000000000000000 0.000007999999977 0.000000000000000
1832.96525900356 0.000000000000000 0.000007999999977 0.000000000000000
1828.21545475038 0.000000000000000 0.000007999999976 0.000000000000000
1824.79368979759 0.000000000000000 0.000007999999976 0.000000000000000
1824.10933680703 0.000000000000000 0.000007999999976 0.000000000000000
1823.42498381648 0.000000000000000 0.000007999999975 0.000000000000000
1822.74063082592 0.000000000000000 0.000007999999975 0.000000000000000
1821.37192484481 0.000000000000000 0.000007999999975 0.000000000000000
1820.00321886369 0.000000000000000 0.000007999999975 0.000000000000000
1818.63451288258 0.000000000000000 0.000007999999975 0.000000000000000
1817.26580690146 0.000000000000000 0.000007999999975 0.000000000000000
1814.09654458546 0.000000000000000 0.000007999999974 0.000000000000000
1810.92728226946 0.000000000000000 0.000007999999974 0.000000000000000
1807.75801995346 0.000000000000000 0.000007999999973 0.000000000000000
1804.58875763746 0.000000000000000 0.000007999999973 0.000000000000000
1798.53259110656 0.000000000000000 0.000007999999972 0.000000000000000
1792.47642457565 0.000000000000000 0.000007999999971 0.000000000000000
1787.86125681507 0.000000000000000 0.000007999999971 0.000000000000000
1783.24608905448 0.000000000000000 0.000007999999970 0.000000000000000
1778.63092129389 0.000000000000000 0.000007999999969 0.000000000000000
1774.01575353330 0.000000000000000 0.000007999999969 0.000000000000000
1770.69433565777 0.000000000000000 0.000007999999968 0.000000000000000
1770.03005208266 0.000000000000000 0.000007999999968 0.000000000000000
1769.36576850756 0.000000000000000 0.000007999999968 0.000000000000000
1768.70148493245 0.000000000000000 0.000007999999968 0.000000000000000
1767.37291778224 0.000000000000000 0.000007999999968 0.000000000000000
1766.04435063202 0.000000000000000 0.000007999999967 0.000000000000000
1764.71578348181 0.000000000000000 0.000007999999967 0.000000000000000
1763.38721633159 0.000000000000000 0.000007999999967 0.000000000000000
1760.30475087327 0.000000000000000 0.000007999999966 0.000000000000000
1757.22228541494 0.000000000000000 0.000007999999966 0.000000000000000
1754.13981995661 0.000000000000000 0.000007999999965 0.000000000000000
1751.05735449829 0.000000000000000 0.000007999999965 0.000000000000000
1745.17454831971 0.000000000000000 0.000007999999964 0.000000000000000
1739.29174214113 0.000000000000000 0.000007999999963 0.000000000000000
1734.80734986407 0.000000000000000 0.000007999999962 0.000000000000000
1730.32295758700 0.000000000000000 0.000007999999961 0.000000000000000
1725.83856530994 0.000000000000000 0.000007999999960 0.000000000000000
1721.35417303287 0.000000000000000 0.000007999999959 0.000000000000000
1718.13037124054 0.000000000000000 0.000007999999958 0.000000000000000
1714.90656944821 0.000000000000000 0.000007999999958 0.000000000000000
1711.68276765588 0.000000000000000 0.000007999999957 0.000000000000000
1708.45896586356 0.000000000000000 0.000007999999956 0.000000000000000
1705.23516407123 0.000000000000000 0.000007999999955 0.000000000000000
1702.01136227890 0.000000000000000 0.000007999999955 0.000000000000000
1698.78756048657 0.000000000000000 0.000007999999954 0.000000000000000
1693.06225046990 0.000000000000000 0.000007999999952 0.000000000000000
1687.33694045322 0.000000000000000 0.000007999999951 0.000000000000000
1683.00461280454 0.000000000000000 0.000007999999950 0.000000000000000
1678.67228515586 0.000000000000000 0.000007999999949 0.000000000000000
1674.33995750718 0.000000000000000 0.000007999999947 0.000000000000000
1670.00762985850 0.000000000000000 0.000007999999946 0.000000000000000
1666.84423631662 0.000000000000000 0.000007999999945 0.000000000000000
1666.21155760825 0.000000000000000 0.000007999999945 0.000000000000000
1665.57887889988 0.000000000000000 0.000007999999945 0.000000000000000
1664.94620019150 0.000000000000000 0.000007999999945 0.000000000000000
1663.68084277475 0.000000000000000 0.000007999999944 0.000000000000000
1662.41548535800 0.000000000000000 0.000007999999944 0.000000000000000
1661.15012794126 0.000000000000000 0.000007999999944 0.000000000000000
1659.88477052451 0.000000000000000 0.000007999999943 0.000000000000000
1657.01373583166 0.000000000000000 0.000007999999942 0.000000000000000
1654.14270113881 0.000000000000000 0.000007999999941 0.000000000000000
1651.27166644596 0.000000000000000 0.000007999999940 0.000000000000000
1648.40063175312 0.000000000000000 0.000007999999940 0.000000000000000
1642.86934885287 0.000000000000000 0.000007999999938 0.000000000000000
1637.33806595262 0.000000000000000 0.000007999999936 0.000000000000000
1633.11125980097 0.000000000000000 0.000007999999934 0.000000000000000
1628.88445364933 0.000000000000000 0.000007999999933 0.000000000000000
1624.65764749768 0.000000000000000 0.000007999999931 0.000000000000000
1620.43084134603 0.000000000000000 0.000007999999930 0.000000000000000
1617.34408105218 0.000000000000000 0.000007999999928 0.000000000000000
1616.72672899340 0.000000000000000 0.000007999999928 0.000000000000000
1616.10937693463 0.000000000000000 0.000007999999928 0.000000000000000
1615.49202487586 0.000000000000000 0.000007999999928 0.000000000000000
1614.25732075832 0.000000000000000 0.000007999999927 0.000000000000000
1613.02261664077 0.000000000000000 0.000007999999927 0.000000000000000
1611.78791252323 0.000000000000000 0.000007999999926 0.000000000000000
1610.55320840568 0.000000000000000 0.000007999999926 0.000000000000000
1607.74594682910 0.000000000000000 0.000007999999924 0.000000000000000
1604.93868525251 0.000000000000000 0.000007999999923 0.000000000000000
1602.13142367593 0.000000000000000 0.000007999999922 0.000000000000000
1599.32416209934 0.000000000000000 0.000007999999921 0.000000000000000
1593.94579753071 0.000000000000000 0.000007999999918 0.000000000000000
1588.56743296207 0.000000000000000 0.000007999999916 0.000000000000000
1584.45872541913 0.000000000000000 0.000007999999914 0.000000000000000
1580.35001787619 0.000000000000000 0.000007999999912 0.000000000000000
1576.24131033325 0.000000000000000 0.000007999999910 0.000000000000000
1572.13260279030 0.000000000000000 0.000007999999908 0.000000000000000
1569.13066343782 0.000000000000000 0.000007999999906 0.000000000000000
1568.53027556733 0.000000000000000 0.000007999999906 0.000000000000000
1567.92988769683 0.000000000000000 0.000007999999906 0.000000000000000
1567.32949982634 0.000000000000000 0.000007999999905 0.000000000000000
1566.12872408535 0.000000000000000 0.000007999999905 0.000000000000000
1564.92794834435 0.000000000000000 0.000007999999904 0.000000000000000
1563.72717260336 0.000000000000000 0.000007999999903 0.000000000000000
1562.52639686237 0.000000000000000 0.000007999999903 0.000000000000000
1559.79667910015 0.000000000000000 0.000007999999901 0.000000000000000
1557.06696133793 0.000000000000000 0.000007999999900 0.000000000000000
1554.33724357571 0.000000000000000 0.000007999999898 0.000000000000000
1551.60752581349 0.000000000000000 0.000007999999896 0.000000000000000
1546.38369820753 0.000000000000000 0.000007999999893 0.000000000000000
1541.15987060157 0.000000000000000 0.000007999999890 0.000000000000000
1537.16783402831 0.000000000000000 0.000007999999887 0.000000000000000
1533.17579745505 0.000000000000000 0.000007999999885 0.000000000000000
1529.18376088178 0.000000000000000 0.000007999999882 0.000000000000000
1525.19172430852 0.000000000000000 0.000007999999879 0.000000000000000
1522.27290690410 0.000000000000000 0.000007999999877 0.000000000000000
1521.68914342322 0.000000000000000 0.000007999999877 0.000000000000000
1521.10537994234 0.000000000000000 0.000007999999876 0.000000000000000
1520.52161646146 0.000000000000000 0.000007999999876 0.000000000000000
1519.35408949969 0.000000000000000 0.000007999999875 0.000000000000000
1518.18656253792 0.000000000000000 0.000007999999874 0.000000000000000
1517.01903557616 0.000000000000000 0.000007999999873 0.000000000000000
1515.85150861439 0.000000000000000 0.000007999999873 0.000000000000000
1513.19844751947 0.000000000000000 0.000007999999871 0.000000000000000
1510.54538642456 0.000000000000000 0.000007999999869 0.000000000000000
1507.89232532964 0.000000000000000 0.000007999999866 0.000000000000000
1505.23926423472 0.000000000000000 0.000007999999864 0.000000000000000
1500.16589819615 0.000000000000000 0.000007999999860 0.000000000000000
1495.09253215757 0.000000000000000 0.000007999999856 0.000000000000000
1491.21392870462 0.000000000000000 0.000007999999853 0.000000000000000
1487.33532525167 0.000000000000000 0.000007999999849 0.000000000000000
1483.45672179871 0.000000000000000 0.000007999999846 0.000000000000000
1479.57811834576 0.000000000000000 0.000007999999842 0.000000000000000
1476.73984549273 0.000000000000000 0.000007999999839 0.000000000000000
1476.17219092212 0.000000000000000 0.000007999999839 0.000000000000000
1475.60453635152 0.000000000000000 0.000007999999838 0.000000000000000
1475.03688178091 0.000000000000000 0.000007999999838 0.000000000000000
1473.90157263969 0.000000000000000 0.000007999999837 0.000000000000000
1472.76626349848 0.000000000000000 0.000007999999835 0.000000000000000
1471.63095435727 0.000000000000000 0.000007999999834 0.000000000000000
1470.49564521605 0.000000000000000 0.000007999999833 0.000000000000000
1467.91716955134 0.000000000000000 0.000007999999831 0.000000000000000
1465.33869388663 0.000000000000000 0.000007999999828 0.000000000000000
1462.76021822191 0.000000000000000 0.000007999999825 0.000000000000000
1460.18174255720 0.000000000000000 0.000007999999822 0.000000000000000
1455.25456894353 0.000000000000000 0.000007999999817 0.000000000000000
1450.32739532986 0.000000000000000 0.000007999999811 0.000000000000000
1446.55897844030 0.000000000000000 0.000007999999807 0.000000000000000
1442.79056155075 0.000000000000000 0.000007999999803 0.000000000000000
1439.02214466119 0.000000000000000 0.000007999999798 0.000000000000000
1435.25372777164 0.000000000000000 0.000007999999793 0.000000000000000
1432.49332076195 0.000000000000000 0.000007999999790 0.000000000000000
1431.94123936001 0.000000000000000 0.000007999999789 0.000000000000000
1431.38915795807 0.000000000000000 0.000007999999788 0.000000000000000
1430.83707655613 0.000000000000000 0.000007999999787 0.000000000000000
1429.73291375225 0.000000000000000 0.000007999999786 0.000000000000000
1428.62875094837 0.000000000000000 0.000007999999785 0.000000000000000
1427.52458814449 0.000000000000000 0.000007999999783 0.000000000000000
1426.42042534061 0.000000000000000 0.000007999999782 0.000000000000000
1423.91436373514 0.000000000000000 0.000007999999778 0.000000000000000
1421.40830212968 0.000000000000000 0.000007999999775 0.000000000000000
1418.90224052421 0.000000000000000 0.000007999999771 0.000000000000000
1416.39617891874 0.000000000000000 0.000007999999767 0.000000000000000
1411.61104849305 0.000000000000000 0.000007999999760 0.000000000000000
1406.82591806736 0.000000000000000 0.000007999999753 0.000000000000000
1403.16443625847 0.000000000000000 0.000007999999747 0.000000000000000
1399.50295444957 0.000000000000000 0.000007999999741 0.000000000000000
1395.84147264068 0.000000000000000 0.000007999999735 0.000000000000000
1392.17999083178 0.000000000000000 0.000007999999729 0.000000000000000
1389.49459316043 0.000000000000000 0.000007999999725 0.000000000000000
1388.95751362616 0.000000000000000 0.000007999999724 0.000000000000000
1388.42043409189 0.000000000000000 0.000007999999723 0.000000000000000
1387.88335455762 0.000000000000000 0.000007999999722 0.000000000000000
1386.80919548907 0.000000000000000 0.000007999999720 0.000000000000000
1385.73503642053 0.000000000000000 0.000007999999718 0.000000000000000
1384.66087735199 0.000000000000000 0.000007999999716 0.000000000000000
1383.58671828345 0.000000000000000 0.000007999999714 0.000000000000000
1381.15087094160 0.000000000000000 0.000007999999709 0.000000000000000
1378.71502359976 0.000000000000000 0.000007999999705 0.000000000000000
1376.27917625791 0.000000000000000 0.000007999999700 0.000000000000000
1373.84332891607 0.000000000000000 0.000007999999695 0.000000000000000
1369.19635208677 0.000000000000000 0.000007999999686 0.000000000000000
1364.54937525747 0.000000000000000 0.000007999999677 0.000000000000000
1360.99178456508 0.000000000000000 0.000007999999669 0.000000000000000
1357.43419387268 0.000000000000000 0.000007999999661 0.000000000000000
1353.87660318028 0.000000000000000 0.000007999999653 0.000000000000000
1350.31901248789 0.000000000000000 0.000007999999645 0.000000000000000
1347.70576657223 0.000000000000000 0.000007999999639 0.000000000000000
1347.18311738909 0.000000000000000 0.000007999999638 0.000000000000000
1346.66046820596 0.000000000000000 0.000007999999637 0.000000000000000
1346.13781902283 0.000000000000000 0.000007999999635 0.000000000000000
1345.09252065656 0.000000000000000 0.000007999999633 0.000000000000000
1344.04722229030 0.000000000000000 0.000007999999630 0.000000000000000
1343.00192392403 0.000000000000000 0.000007999999628 0.000000000000000
1341.95662555777 0.000000000000000 0.000007999999625 0.000000000000000
1339.58903224154 0.000000000000000 0.000007999999619 0.000000000000000
1337.22143892532 0.000000000000000 0.000007999999613 0.000000000000000
1334.85384560910 0.000000000000000 0.000007999999607 0.000000000000000
1332.48625229288 0.000000000000000 0.000007999999601 0.000000000000000
1327.97385994126 0.000000000000000 0.000007999999589 0.000000000000000
1323.46146758965 0.000000000000000 0.000007999999577 0.000000000000000
1320.00492837380 0.000000000000000 0.000007999999567 0.000000000000000
1316.54838915794 0.000000000000000 0.000007999999557 0.000000000000000
1313.09184994209 0.000000000000000 0.000007999999546 0.000000000000000
1309.63531072624 0.000000000000000 0.000007999999535 0.000000000000000
1307.09120707015 0.000000000000000 0.000007999999527 0.000000000000000
1306.58238633894 0.000000000000000 0.000007999999526 0.000000000000000
1306.07356560772 0.000000000000000 0.000007999999524 0.000000000000000
1305.56474487650 0.000000000000000 0.000007999999523 0.000000000000000
1304.54710341407 0.000000000000000 0.000007999999519 0.000000000000000
1303.52946195163 0.000000000000000 0.000007999999516 0.000000000000000
1302.51182048920 0.000000000000000 0.000007999999513 0.000000000000000
1301.49417902676 0.000000000000000 0.000007999999509 0.000000000000000
1299.19300414125 0.000000000000000 0.000007999999502 0.000000000000000
1296.89182925574 0.000000000000000 0.000007999999494 0.000000000000000
1294.59065437022 0.000000000000000 0.000007999999486 0.000000000000000
1292.28947948471 0.000000000000000 0.000007999999478 0.000000000000000
1287.90818736397 0.000000000000000 0.000007999999462 0.000000000000000
1283.52689524324 0.000000000000000 0.000007999999445 0.000000000000000
1280.16861627107 0.000000000000000 0.000007999999432 0.000000000000000
1276.81033729891 0.000000000000000 0.000007999999419 0.000000000000000
1273.45205832675 0.000000000000000 0.000007999999406 0.000000000000000
1270.09377935459 0.000000000000000 0.000007999999392 0.000000000000000
1267.61554380502 0.000000000000000 0.000007999999381 0.000000000000000
1267.11989669510 0.000000000000000 0.000007999999379 0.000000000000000
1266.62424958519 0.000000000000000 0.000007999999377 0.000000000000000
1266.12860247527 0.000000000000000 0.000007999999375 0.000000000000000
1265.13730825544 0.000000000000000 0.000007999999370 0.000000000000000
1264.14601403562 0.000000000000000 0.000007999999366 0.000000000000000
1263.15471981579 0.000000000000000 0.000007999999362 0.000000000000000
1262.16342559596 0.000000000000000 0.000007999999357 0.000000000000000
1259.92692541244 0.000000000000000 0.000007999999347 0.000000000000000
1257.69042522893 0.000000000000000 0.000007999999337 0.000000000000000
1255.45392504541 0.000000000000000 0.000007999999326 0.000000000000000
1253.21742486189 0.000000000000000 0.000007999999316 0.000000000000000
1248.96405688770 0.000000000000000 0.000007999999295 0.000000000000000
1244.71068891351 0.000000000000000 0.000007999999273 0.000000000000000
1241.44818410233 0.000000000000000 0.000007999999256 0.000000000000000
1238.18567929114 0.000000000000000 0.000007999999239 0.000000000000000
1234.92317447996 0.000000000000000 0.000007999999221 0.000000000000000
1231.66066966878 0.000000000000000 0.000007999999203 0.000000000000000
1229.24479614336 0.000000000000000 0.000007999999189 0.000000000000000
1228.76162143828 0.000000000000000 0.000007999999186 0.000000000000000
1228.27844673320 0.000000000000000 0.000007999999184 0.000000000000000
1227.79527202811 0.000000000000000 0.000007999999181 0.000000000000000
1226.82892261795 0.000000000000000 0.000007999999175 0.000000000000000
1225.86257320778 0.000000000000000 0.000007999999169 0.000000000000000
1224.89622379762 0.000000000000000 0.000007999999164 0.000000000000000
1223.92987438745 0.000000000000000 0.000007999999158 0.000000000000000
1221.75657410806 0.000000000000000 0.000007999999144 0.000000000000000
1219.58327382868 0.000000000000000 0.000007999999131 0.000000000000000
1217.40997354929 0.000000000000000 0.000007999999117 0.000000000000000
1215.23667326990 0.000000000000000 0.000007999999103 0.000000000000000
1211.10837644345 0.000000000000000 0.000007999999076 0.000000000000000
1206.98007961699 0.000000000000000 0.000007999999048 0.000000000000000
1203.81106426732 0.000000000000000 0.000007999999026 0.000000000000000
1200.64204891765 0.000000000000000 0.000007999999003 0.000000000000000
1197.47303356798 0.000000000000000 0.000007999998980 0.000000000000000
1194.30401821831 0.000000000000000 0.000007999998956 0.000000000000000
1191.94632196883 0.000000000000000 0.000007999998938 0.000000000000000
1191.47478271893 0.000000000000000 0.000007999998934 0.000000000000000
1191.00324346903 0.000000000000000 0.000007999998930 0.000000000000000
1190.53170421914 0.000000000000000 0.000007999998927 0.000000000000000
1189.58862571934 0.000000000000000 0.000007999998919 0.000000000000000
1188.64554721955 0.000000000000000 0.000007999998912 0.000000000000000
1187.70246871975 0.000000000000000 0.000007999998904 0.000000000000000
1186.75939021996 0.000000000000000 0.000007999998896 0.000000000000000
1184.64788695507 0.000000000000000 0.000007999998879 0.000000000000000
1182.53638369018 0.000000000000000 0.000007999998861 0.000000000000000
1180.42488042529 0.000000000000000 0.000007999998843 0.000000000000000
1178.31337716041 0.000000000000000 0.000007999998825 0.000000000000000
1174.30759481661 0.000000000000000 0.000007999998790 0.000000000000000
1170.30181247281 0.000000000000000 0.000007999998753 0.000000000000000
1167.22423336077 0.000000000000000 0.000007999998724 0.000000000000000
1164.14665424873 0.000000000000000 0.000007999998694 0.000000000000000
1161.06907513668 0.000000000000000 0.000007999998664 0.000000000000000
1157.99149602464 0.000000000000000 0.000007999998632 0.000000000000000
1155.68647229166 0.000000000000000 0.000007999998608 0.000000000000000
1155.22546754506 0.000000000000000 0.000007999998603 0.000000000000000
1154.76446279847 0.000000000000000 0.000007999998598 0.000000000000000
1154.30345805187 0.000000000000000 0.000007999998594 0.000000000000000
1153.38144855868 0.000000000000000 0.000007999998584 0.000000000000000
1152.45943906549 0.000000000000000 0.000007999998574 0.000000000000000
1151.53742957230 0.000000000000000 0.000007999998564 0.000000000000000
1150.61542007911 0.000000000000000 0.000007999998554 0.000000000000000
1148.56448962564 0.000000000000000 0.000007999998531 0.000000000000000
1146.51355917217 0.000000000000000 0.000007999998508 0.000000000000000
1144.46262871870 0.000000000000000 0.000007999998484 0.000000000000000
1142.41169826524 0.000000000000000 0.000007999998461 0.000000000000000
1138.52663681376 0.000000000000000 0.000007999998414 0.000000000000000
1134.64157536229 0.000000000000000 0.000007999998366 0.000000000000000
1131.65391201166 0.000000000000000 0.000007999998328 0.000000000000000
1128.66624866104 0.000000000000000 0.000007999998289 0.000000000000000
1125.67858531041 0.000000000000000 0.000007999998249 0.000000000000000
1122.69092195978 0.000000000000000 0.000007999998208 0.000000000000000
1120.42925441859 0.000000000000000 0.000007999998176 0.000000000000000
1119.97802754031 0.000000000000000 0.000007999998170 0.000000000000000
1119.52680066203 0.000000000000000 0.000007999998164 0.000000000000000
1119.07557378374 0.000000000000000 0.000007999998157 0.000000000000000
1118.17312002718 0.000000000000000 0.000007999998144 0.000000000000000
1117.27066627061 0.000000000000000 0.000007999998131 0.000000000000000
1116.36821251404 0.000000000000000 0.000007999998118 0.000000000000000
1115.46575875747 0.000000000000000 0.000007999998104 0.000000000000000
1113.47396319969 0.000000000000000 0.000007999998075 0.000000000000000
1111.48216764191 0.000000000000000 0.000007999998045 0.000000000000000
1109.49037208412 0.000000000000000 0.000007999998014 0.000000000000000
1107.49857652634 0.000000000000000 0.000007999997982 0.000000000000000
1103.73286631166 0.000000000000000 0.000007999997922 0.000000000000000
1099.96715609698 0.000000000000000 0.000007999997859 0.000000000000000
1097.06832509222 0.000000000000000 0.000007999997809 0.000000000000000
1094.16949408747 0.000000000000000 0.000007999997758 0.000000000000000
1091.27066308272 0.000000000000000 0.000007999997706 0.000000000000000
1088.37183207796 0.000000000000000 0.000007999997653 0.000000000000000
1086.13258998169 0.000000000000000 0.000007999997610 0.000000000000000
1085.70808588257 0.000000000000000 0.000007999997602 0.000000000000000
1085.28358178345 0.000000000000000 0.000007999997594 0.000000000000000
1084.85907768433 0.000000000000000 0.000007999997586 0.000000000000000
1084.01006948609 0.000000000000000 0.000007999997569 0.000000000000000
1083.16106128785 0.000000000000000 0.000007999997553 0.000000000000000
1082.31205308961 0.000000000000000 0.000007999997536 0.000000000000000
1081.46304489137 0.000000000000000 0.000007999997519 0.000000000000000
1079.52301844748 0.000000000000000 0.000007999997480 0.000000000000000
1077.58299200358 0.000000000000000 0.000007999997441 0.000000000000000
1075.64296555969 0.000000000000000 0.000007999997400 0.000000000000000
1073.70293911579 0.000000000000000 0.000007999997359 0.000000000000000
1070.03731031185 0.000000000000000 0.000007999997280 0.000000000000000
1066.37168150792 0.000000000000000 0.000007999997198 0.000000000000000
1063.54887248649 0.000000000000000 0.000007999997132 0.000000000000000
1060.72606346507 0.000000000000000 0.000007999997066 0.000000000000000
1057.90325444364 0.000000000000000 0.000007999996997 0.000000000000000
1055.08044542221 0.000000000000000 0.000007999996927 0.000000000000000
1052.90141610486 0.000000000000000 0.000007999996871 0.000000000000000
1052.48674190349 0.000000000000000 0.000007999996861 0.000000000000000
1052.07206770211 0.000000000000000 0.000007999996850 0.000000000000000
1051.65739350074 0.000000000000000 0.000007999996839 0.000000000000000
1050.82804509799 0.000000000000000 0.000007999996817 0.000000000000000
1049.99869669523 0.000000000000000 0.000007999996796 0.000000000000000
1049.16934829248 0.000000000000000 0.000007999996774 0.000000000000000
1048.33999988973 0.000000000000000 0.000007999996751 0.000000000000000
1046.44985175229 0.000000000000000 0.000007999996700 0.000000000000000
1044.55970361484 0.000000000000000 0.000007999996648 0.000000000000000
1042.66955547739 0.000000000000000 0.000007999996595 0.000000000000000
1040.77940733994 0.000000000000000 0.000007999996542 0.000000000000000
1037.21887947494 0.000000000000000 0.000007999996438 0.000000000000000
1033.65835160994 0.000000000000000 0.000007999996330 0.000000000000000
1030.91499630005 0.000000000000000 0.000007999996245 0.000000000000000
1028.17164099016 0.000000000000000 0.000007999996158 0.000000000000000
1025.42828568027 0.000000000000000 0.000007999996068 0.000000000000000
1022.68493037038 0.000000000000000 0.000007999995976 0.000000000000000
1020.52931820496 0.000000000000000 0.000007999995902 0.000000000000000
1020.13205110387 0.000000000000000 0.000007999995888 0.000000000000000
1019.73478400279 0.000000000000000 0.000007999995875 0.000000000000000
1019.33751690170 0.000000000000000 0.000007999995861 0.000000000000000
1018.54298269953 0.000000000000000 0.000007999995833 0.000000000000000
1017.74844849735 0.000000000000000 0.000007999995805 0.000000000000000
1016.95391429518 0.000000000000000 0.000007999995776 0.000000000000000
1016.15938009301 0.000000000000000 0.000007999995748 0.000000000000000
1014.31942253935 0.000000000000000 0.000007999995681 0.000000000000000
1012.47946498568 0.000000000000000 0.000007999995613 0.000000000000000
1010.63950743202 0.000000000000000 0.000007999995543 0.000000000000000
1008.79954987836 0.000000000000000 0.000007999995473 0.000000000000000
1005.33918755850 0.000000000000000 0.000007999995337 0.000000000000000
1001.87882523864 0.000000000000000 0.000007999995196 0.000000000000000
999.21117992728 0.000000000000000 0.000007999995085 0.000000000000000
996.54353461591 0.000000000000000 0.000007999994970 0.000000000000000
993.87588930455 0.000000000000000 0.000007999994853 0.000000000000000
991.20824399319 0.000000000000000 0.000007999994733 0.000000000000000
989.10184343251 0.000000000000000 0.000007999994636 0.000000000000000
988.71875053635 0.000000000000000 0.000007999994618 0.000000000000000
988.33565764019 0.000000000000000 0.000007999994600 0.000000000000000
987.95256474403 0.000000000000000 0.000007999994582 0.000000000000000
987.18637895172 0.000000000000000 0.000007999994546 0.000000000000000
986.42019315940 0.000000000000000 0.000007999994509 0.000000000000000
985.65400736708 0.000000000000000 0.000007999994472 0.000000000000000
984.88782157476 0.000000000000000 0.000007999994435 0.000000000000000
983.09543040790 0.000000000000000 0.000007999994348 0.000000000000000
981.30303924103 0.000000000000000 0.000007999994258 0.000000000000000
979.51064807416 0.000000000000000 0.000007999994168 0.000000000000000
977.71825690730 0.000000000000000 0.000007999994075 0.000000000000000
974.35473707006 0.000000000000000 0.000007999993897 0.000000000000000
970.99121723282 0.000000000000000 0.000007999993714 0.000000000000000
968.39708537761 0.000000000000000 0.000007999993568 0.000000000000000
965.80295352240 0.000000000000000 0.000007999993418 0.000000000000000
963.20882166718 0.000000000000000 0.000007999993265 0.000000000000000
960.61468981197 0.000000000000000 0.000007999993108 0.000000000000000
958.56569393491 0.000000000000000 0.000007999992981 0.000000000000000
958.19593956707 0.000000000000000 0.000007999992957 0.000000000000000
957.82618519923 0.000000000000000 0.000007999992934 0.000000000000000
957.45643083140 0.000000000000000 0.000007999992911 0.000000000000000
956.71692209572 0.000000000000000 0.000007999992864 0.000000000000000
955.97741336005 0.000000000000000 0.000007999992816 0.000000000000000
955.23790462437 0.000000000000000 0.000007999992769 0.000000000000000
954.49839588870 0.000000000000000 0.000007999992721 0.000000000000000
952.75173893273 0.000000000000000 0.000007999992606 0.000000000000000
951.00508197676 0.000000000000000 0.000007999992489 0.000000000000000
949.25842502080 0.000000000000000 0.000007999992370 0.000000000000000
947.51176806483 0.000000000000000 0.000007999992249 0.000000000000000
944.24197945773 0.000000000000000 0.000007999992017 0.000000000000000
940.97219085063 0.000000000000000 0.000007999991777 0.000000000000000
938.44917080463 0.000000000000000 0.000007999991586 0.000000000000000
935.92615075863 0.000000000000000 0.000007999991391 0.000000000000000
933.40313071263 0.000000000000000 0.000007999991190 0.000000000000000
930.88011066663 0.000000000000000 0.000007999990985 0.000000000000000
928.88668198863 0.000000000000000 0.000007999990819 0.000000000000000
928.52928131316 0.000000000000000 0.000007999990788 0.000000000000000
928.17188063770 0.000000000000000 0.000007999990758 0.000000000000000
927.81447996223 0.000000000000000 0.000007999990728 0.000000000000000
927.09967861130 0.000000000000000 0.000007999990667 0.000000000000000
926.38487726036 0.000000000000000 0.000007999990605 0.000000000000000
925.67007590943 0.000000000000000 0.000007999990543 0.000000000000000
924.95527455850 0.000000000000000 0.000007999990481 0.000000000000000
923.25319333652 0.000000000000000 0.000007999990331 0.000000000000000
921.55111211454 0.000000000000000 0.000007999990178 0.000000000000000
919.84903089256 0.000000000000000 0.000007999990022 0.000000000000000
918.14694967058 0.000000000000000 0.000007999989863 0.000000000000000
914.96861758991 0.000000000000000 0.000007999989560 0.000000000000000
911.79028550924 0.000000000000000 0.000007999989247 0.000000000000000
909.33670088048 0.000000000000000 0.000007999988998 0.000000000000000
906.88311625171 0.000000000000000 0.000007999988743 0.000000000000000
904.42953162294 0.000000000000000 0.000007999988481 0.000000000000000
901.97594699418 0.000000000000000 0.000007999988213 0.000000000000000
900.03671913719 0.000000000000000 0.000007999987996 0.000000000000000
899.69157564337 0.000000000000000 0.000007999987957 0.000000000000000
899.34643214956 0.000000000000000 0.000007999987917 0.000000000000000
899.00128865574 0.000000000000000 0.000007999987878 0.000000000000000
898.31100166811 0.000000000000000 0.000007999987799 0.000000000000000
897.62071468048 0.000000000000000 0.000007999987719 0.000000000000000
896.93042769284 0.000000000000000 0.000007999987639 0.000000000000000
896.24014070521 0.000000000000000 0.000007999987558 0.000000000000000
894.58136587152 0.000000000000000 0.000007999987361 0.000000000000000
892.92259103783 0.000000000000000 0.000007999987161 0.000000000000000
891.26381620414 0.000000000000000 0.000007999986957 0.000000000000000
889.60504137045 0.000000000000000 0.000007999986750 0.000000000000000
886.51555552954 0.000000000000000 0.000007999986355 0.000000000000000
883.42606968863 0.000000000000000 0.000007999985946 0.000000000000000
881.03992168419 0.000000000000000 0.000007999985621 0.000000000000000
878.65377367976 0.000000000000000 0.000007999985288 0.000000000000000
876.26762567532 0.000000000000000 0.000007999984947 0.000000000000000
873.88147767088 0.000000000000000 0.000007999984596 0.000000000000000
871.99490570416 0.000000000000000 0.000007999984313 0.000000000000000
871.66142175725 0.000000000000000 0.000007999984263 0.000000000000000
871.32793781035 0.000000000000000 0.000007999984212 0.000000000000000
870.99445386344 0.000000000000000 0.000007999984161 0.000000000000000
870.32748596962 0.000000000000000 0.000007999984058 0.000000000000000
869.66051807580 0.000000000000000 0.000007999983955 0.000000000000000
868.99355018198 0.000000000000000 0.000007999983851 0.000000000000000
868.32658228816 0.000000000000000 0.000007999983746 0.000000000000000
866.71004369270 0.000000000000000 0.000007999983489 0.000000000000000
865.09350509724 0.000000000000000 0.000007999983227 0.000000000000000
863.47696650178 0.000000000000000 0.000007999982961 0.000000000000000
861.86042790632 0.000000000000000 0.000007999982690 0.000000000000000
858.85748233144 0.000000000000000 0.000007999982175 0.000000000000000
855.85453675656 0.000000000000000 0.000007999981642 0.000000000000000
853.53408896021 0.000000000000000 0.000007999981219 0.000000000000000
851.21364116387 0.000000000000000 0.000007999980785 0.000000000000000
848.89319336752 0.000000000000000 0.000007999980340 0.000000000000000
846.57274557118 0.000000000000000 0.000007999979883 0.000000000000000
844.73746172172 0.000000000000000 0.000007999979514 0.000000000000000
844.41535031602 0.000000000000000 0.000007999979448 0.000000000000000
844.09323891032 0.000000000000000 0.000007999979383 0.000000000000000
843.77112750462 0.000000000000000 0.000007999979317 0.000000000000000
843.12690469322 0.000000000000000 0.000007999979184 0.000000000000000
842.48268188182 0.000000000000000 0.000007999979050 0.000000000000000
841.83845907042 0.000000000000000 0.000007999978915 0.000000000000000
841.19423625902 0.000000000000000 0.000007999978780 0.000000000000000
839.61880284498 0.000000000000000 0.000007999978444 0.000000000000000
838.04336943094 0.000000000000000 0.000007999978103 0.000000000000000
836.46793601691 0.000000000000000 0.000007999977755 0.000000000000000
834.89250260287 0.000000000000000 0.000007999977402 0.000000000000000
831.97376805353 0.000000000000000 0.000007999976731 0.000000000000000
829.05503350419 0.000000000000000 0.000007999976037 0.000000000000000
826.79851398727 0.000000000000000 0.000007999975486 0.000000000000000
824.54199447034 0.000000000000000 0.000007999974921 0.000000000000000
822.28547495341 0.000000000000000 0.000007999974341 0.000000000000000
820.02895543649 0.000000000000000 0.000007999973747 0.000000000000000
818.24353810439 0.000000000000000 0.000007999973266 0.000000000000000
817.93231261963 0.000000000000000 0.000007999973181 0.000000000000000
817.62108713487 0.000000000000000 0.000007999973096 0.000000000000000
817.30986165010 0.000000000000000 0.000007999973011 0.000000000000000
816.68741068057 0.000000000000000 0.000007999972839 0.000000000000000
816.06495971104 0.000000000000000 0.000007999972666 0.000000000000000
815.44250874151 0.000000000000000 0.000007999972492 0.000000000000000
814.82005777199 0.000000000000000 0.000007999972317 0.000000000000000
813.28469990233 0.000000000000000 0.000007999971879 0.000000000000000
811.74934203267 0.000000000000000 0.000007999971434 0.000000000000000
810.21398416301 0.000000000000000 0.000007999970981 0.000000000000000
808.67862629335 0.000000000000000 0.000007999970520 0.000000000000000
805.84194087707 0.000000000000000 0.000007999969647 0.000000000000000
803.00525546079 0.000000000000000 0.000007999968746 0.000000000000000
800.81104097585 0.000000000000000 0.000007999968029 0.000000000000000
798.61682649090 0.000000000000000 0.000007999967294 0.000000000000000
796.42261200595 0.000000000000000 0.000007999966540 0.000000000000000
794.22839752101 0.000000000000000 0.000007999965768 0.000000000000000
792.50831584095 0.000000000000000 0.000007999965148 0.000000000000000
792.20782390772 0.000000000000000 0.000007999965039 0.000000000000000
791.90733197448 0.000000000000000 0.000007999964929 0.000000000000000
791.60684004125 0.000000000000000 0.000007999964819 0.000000000000000
791.00585617477 0.000000000000000 0.000007999964597 0.000000000000000
790.40487230830 0.000000000000000 0.000007999964374 0.000000000000000
789.80388844183 0.000000000000000 0.000007999964150 0.000000000000000
789.20290457536 0.000000000000000 0.000007999963924 0.000000000000000
787.70506111797 0.000000000000000 0.000007999963353 0.000000000000000
786.20721766058 0.000000000000000 0.000007999962773 0.000000000000000
784.70937420319 0.000000000000000 0.000007999962182 0.000000000000000
783.21153074580 0.000000000000000 0.000007999961582 0.000000000000000
780.45313993084 0.000000000000000 0.000007999960448 0.000000000000000
777.69474911588 0.000000000000000 0.000007999959278 0.000000000000000
775.56033415823 0.000000000000000 0.000007999958346 0.000000000000000
773.42591920058 0.000000000000000 0.000007999957392 0.000000000000000
771.29150424294 0.000000000000000 0.000007999956413 0.000000000000000
769.15708928529 0.000000000000000 0.000007999955410 0.000000000000000
767.49441272507 0.000000000000000 0.000007999954610 0.000000000000000
767.20315638706 0.000000000000000 0.000007999954469 0.000000000000000
766.91190004906 0.000000000000000 0.000007999954327 0.000000000000000
766.62064371106 0.000000000000000 0.000007999954184 0.000000000000000
766.03813103505 0.000000000000000 0.000007999953898 0.000000000000000
765.45561835904 0.000000000000000 0.000007999953609 0.000000000000000
764.87310568303 0.000000000000000 0.000007999953319 0.000000000000000
764.29059300703 0.000000000000000 0.000007999953026 0.000000000000000
762.82990365407 0.000000000000000 0.000007999952284 0.000000000000000
761.36921430111 0.000000000000000 0.000007999951529 0.000000000000000
759.90852494815 0.000000000000000 0.000007999950761 0.000000000000000
758.44783559519 0.000000000000000 0.000007999949979 0.000000000000000
755.76679128236 0.000000000000000 0.000007999948510 0.000000000000000
753.08574696953 0.000000000000000 0.000007999946993 0.000000000000000
751.01026740245 0.000000000000000 0.000007999945785 0.000000000000000
748.93478783538 0.000000000000000 0.000007999944547 0.000000000000000
746.85930826831 0.000000000000000 0.000007999943278 0.000000000000000
744.78382870124 0.000000000000000 0.000007999941978 0.000000000000000
743.18015994207 0.000000000000000 0.000007999940951 0.000000000000000
742.89864568609 0.000000000000000 0.000007999940768 0.000000000000000
742.61713143011 0.000000000000000 0.000007999940586 0.000000000000000
742.33561717413 0.000000000000000 0.000007999940402 0.000000000000000
741.77258866218 0.000000000000000 0.000007999940033 0.000000000000000
741.20956015022 0.000000000000000 0.000007999939661 0.000000000000000
740.64653163826 0.000000000000000 0.000007999939287 0.000000000000000
740.08350312631 0.000000000000000 0.000007999938911 0.000000000000000
738.65859869975 0.000000000000000 0.000007999937947 0.000000000000000
737.23369427319 0.000000000000000 0.000007999936966 0.000000000000000
735.80878984663 0.000000000000000 0.000007999935968 0.000000000000000
734.38388542008 0.000000000000000 0.000007999934953 0.000000000000000
731.77753582771 0.000000000000000 0.000007999933050 0.000000000000000
729.17118623534 0.000000000000000 0.000007999931087 0.000000000000000
727.15274774770 0.000000000000000 0.000007999929524 0.000000000000000
725.13430926006 0.000000000000000 0.000007999927922 0.000000000000000
723.11587077242 0.000000000000000 0.000007999926280 0.000000000000000
721.09743228478 0.000000000000000 0.000007999924597 0.000000000000000
719.54586051331 0.000000000000000 0.000007999923275 0.000000000000000
717.99428874184 0.000000000000000 0.000007999921928 0.000000000000000
716.44271697038 0.000000000000000 0.000007999920555 0.000000000000000
714.89114519891 0.000000000000000 0.000007999919156 0.000000000000000
713.33957342745 0.000000000000000 0.000007999917730 0.000000000000000
711.78800165598 0.000000000000000 0.000007999916276 0.000000000000000
710.23642988451 0.000000000000000 0.000007999914795 0.000000000000000
707.75554637745 0.000000000000000 0.000007999912367 0.000000000000000
705.27466287038 0.000000000000000 0.000007999909863 0.000000000000000
703.36471125672 0.000000000000000 0.000007999907882 0.000000000000000
701.45475964306 0.000000000000000 0.000007999905854 0.000000000000000
699.54480802940 0.000000000000000 0.000007999903778 0.000000000000000
697.63485641573 0.000000000000000 0.000007999901651 0.000000000000000
697.36904050105 0.000000000000000 0.000007999901351 0.000000000000000
697.10322458636 0.000000000000000 0.000007999901050 0.000000000000000
696.83740867168 0.000000000000000 0.000007999900749 0.000000000000000
696.30577684231 0.000000000000000 0.000007999900142 0.000000000000000
695.77414501294 0.000000000000000 0.000007999899531 0.000000000000000
695.24251318357 0.000000000000000 0.000007999898916 0.000000000000000
694.71088135420 0.000000000000000 0.000007999898296 0.000000000000000
692.48833728196 0.000000000000000 0.000007999895663 0.000000000000000
690.99653776638 0.000000000000000 0.000007999893854 0.000000000000000
689.50473825080 0.000000000000000 0.000007999892011 0.000000000000000
688.01293873522 0.000000000000000 0.000007999890133 0.000000000000000
686.52113921963 0.000000000000000 0.000007999888220 0.000000000000000
684.21718991782 0.000000000000000 0.000007999885194 0.000000000000000
681.91324061601 0.000000000000000 0.000007999882078 0.000000000000000
680.11282154881 0.000000000000000 0.000007999879580 0.000000000000000
678.31240248162 0.000000000000000 0.000007999877024 0.000000000000000
676.51198341442 0.000000000000000 0.000007999874409 0.000000000000000
674.71156434722 0.000000000000000 0.000007999871733 0.000000000000000
674.35148053378 0.000000000000000 0.000007999871191 0.000000000000000
673.99139672035 0.000000000000000 0.000007999870646 0.000000000000000
673.63131290691 0.000000000000000 0.000007999870099 0.000000000000000
672.91114528003 0.000000000000000 0.000007999868996 0.000000000000000
672.19097765315 0.000000000000000 0.000007999867884 0.000000000000000
671.47081002627 0.000000000000000 0.000007999866761 0.000000000000000
670.75064239939 0.000000000000000 0.000007999865628 0.000000000000000
669.41482508957 0.000000000000000 0.000007999863498 0.000000000000000
668.07900777975 0.000000000000000 0.000007999861332 0.000000000000000
666.74319046992 0.000000000000000 0.000007999859128 0.000000000000000
665.40737316010 0.000000000000000 0.000007999856887 0.000000000000000
664.07155585028 0.000000000000000 0.000007999854606 0.000000000000000
661.42449942132 0.000000000000000 0.000007999849971 0.000000000000000
658.77744299236 0.000000000000000 0.000007999845174 0.000000000000000
656.13038656340 0.000000000000000 0.000007999840212 0.000000000000000
653.48333013444 0.000000000000000 0.000007999835077 0.000000000000000
652.95391884865 0.000000000000000 0.000007999834029 0.000000000000000
652.42450756286 0.000000000000000 0.000007999832973 0.000000000000000
651.89509627706 0.000000000000000 0.000007999831910 0.000000000000000
651.36568499127 0.000000000000000 0.000007999830840 0.000000000000000
650.30686241969 0.000000000000000 0.000007999828678 0.000000000000000
649.24803984811 0.000000000000000 0.000007999826485 0.000000000000000
648.18921727652 0.000000000000000 0.000007999824263 0.000000000000000
647.13039470494 0.000000000000000 0.000007999822009 0.000000000000000
645.59611790344 0.000000000000000 0.000007999818688 0.000000000000000
644.06184110194 0.000000000000000 0.000007999815300 0.000000000000000
642.52756430044 0.000000000000000 0.000007999811843 0.000000000000000
640.69052953701 0.000000000000000 0.000007999807612 0.000000000000000
638.85349477357 0.000000000000000 0.000007999803278 0.000000000000000
637.01646001014 0.000000000000000 0.000007999798839 0.000000000000000
635.17942524670 0.000000000000000 0.000007999794290 0.000000000000000
633.34239048327 0.000000000000000 0.000007999789631 0.000000000000000
631.96054895766 0.000000000000000 0.000007999786051 0.000000000000000
631.68418065253 0.000000000000000 0.000007999785327 0.000000000000000
631.40781234741 0.000000000000000 0.000007999784601 0.000000000000000
631.13144404229 0.000000000000000 0.000007999783872 0.000000000000000
630.57870743205 0.000000000000000 0.000007999782406 0.000000000000000
630.02597082180 0.000000000000000 0.000007999780929 0.000000000000000
629.47323421156 0.000000000000000 0.000007999779441 0.000000000000000
628.92049760131 0.000000000000000 0.000007999777942 0.000000000000000
627.62053769103 0.000000000000000 0.000007999774374 0.000000000000000
626.32057778075 0.000000000000000 0.000007999770743 0.000000000000000
625.02061787047 0.000000000000000 0.000007999767050 0.000000000000000
623.72065796019 0.000000000000000 0.000007999763292 0.000000000000000
621.46255923561 0.000000000000000 0.000007999756609 0.000000000000000
619.20446051102 0.000000000000000 0.000007999749721 0.000000000000000
617.45682498922 0.000000000000000 0.000007999744247 0.000000000000000
615.70918946743 0.000000000000000 0.000007999738643 0.000000000000000
613.96155394563 0.000000000000000 0.000007999732907 0.000000000000000
612.21391842384 0.000000000000000 0.000007999727034 0.000000000000000
610.92148898209 0.000000000000000 0.000007999722602 0.000000000000000
609.62905954034 0.000000000000000 0.000007999718092 0.000000000000000
608.33663009859 0.000000000000000 0.000007999713504 0.000000000000000
607.04420065684 0.000000000000000 0.000007999708834 0.000000000000000
605.75177121509 0.000000000000000 0.000007999704083 0.000000000000000
604.45934177334 0.000000000000000 0.000007999699248 0.000000000000000
603.16691233160 0.000000000000000 0.000007999694329 0.000000000000000
600.99617288281 0.000000000000000 0.000007999685869 0.000000000000000
598.82543343403 0.000000000000000 0.000007999677158 0.000000000000000
597.14414236351 0.000000000000000 0.000007999670232 0.000000000000000
595.46285129300 0.000000000000000 0.000007999663147 0.000000000000000
593.78156022249 0.000000000000000 0.000007999655897 0.000000000000000
592.10026915197 0.000000000000000 0.000007999648480 0.000000000000000
590.90445226164 0.000000000000000 0.000007999643100 0.000000000000000
589.70863537131 0.000000000000000 0.000007999637631 0.000000000000000
588.51281848098 0.000000000000000 0.000007999632072 0.000000000000000
587.31700159065 0.000000000000000 0.000007999626422 0.000000000000000
586.12118470032 0.000000000000000 0.000007999620679 0.000000000000000
584.92536780999 0.000000000000000 0.000007999614840 0.000000000000000
583.72955091966 0.000000000000000 0.000007999608905 0.000000000000000
581.60226370303 0.000000000000000 0.000007999598103 0.000000000000000
579.47497648639 0.000000000000000 0.000007999586981 0.000000000000000
577.82108085850 0.000000000000000 0.000007999578106 0.000000000000000
576.16718523060 0.000000000000000 0.000007999569026 0.000000000000000
574.51328960271 0.000000000000000 0.000007999559736 0.000000000000000
572.85939397482 0.000000000000000 0.000007999550231 0.000000000000000
571.63186539669 0.000000000000000 0.000007999543035 0.000000000000000
570.40433681857 0.000000000000000 0.000007999535715 0.000000000000000
569.17680824044 0.000000000000000 0.000007999528269 0.000000000000000
567.94927966232 0.000000000000000 0.000007999520696 0.000000000000000
566.72175108419 0.000000000000000 0.000007999512992 0.000000000000000
565.49422250607 0.000000000000000 0.000007999505155 0.000000000000000
564.26669392794 0.000000000000000 0.000007999497183 0.000000000000000
562.21990459570 0.000000000000000 0.000007999483584 0.000000000000000
560.17311526345 0.000000000000000 0.000007999469591 0.000000000000000
558.58521240578 0.000000000000000 0.000007999458456 0.000000000000000
556.99730954811 0.000000000000000 0.000007999447071 0.000000000000000
555.40940669045 0.000000000000000 0.000007999435429 0.000000000000000
553.82150383278 0.000000000000000 0.000007999423526 0.000000000000000
552.72074818420 0.000000000000000 0.000007999415117 0.000000000000000
551.61999253562 0.000000000000000 0.000007999406576 0.000000000000000
550.51923688705 0.000000000000000 0.000007999397903 0.000000000000000
549.41848123847 0.000000000000000 0.000007999389094 0.000000000000000
548.31772558989 0.000000000000000 0.000007999380148 0.000000000000000
547.21696994131 0.000000000000000 0.000007999371061 0.000000000000000
546.11621429274 0.000000000000000 0.000007999361832 0.000000000000000
544.09399527806 0.000000000000000 0.000007999344499 0.000000000000000
542.07177626339 0.000000000000000 0.000007999326663 0.000000000000000
540.49473421120 0.000000000000000 0.000007999312394 0.000000000000000
538.91769215902 0.000000000000000 0.000007999297802 0.000000000000000
537.34065010683 0.000000000000000 0.000007999282880 0.000000000000000
535.76360805465 0.000000000000000 0.000007999267619 0.000000000000000
534.54497806051 0.000000000000000 0.000007999255590 0.000000000000000
533.32634806637 0.000000000000000 0.000007999243349 0.000000000000000
532.10771807222 0.000000000000000 0.000007999230894 0.000000000000000
530.88908807808 0.000000000000000 0.000007999218220 0.000000000000000
529.67045808394 0.000000000000000 0.000007999205323 0.000000000000000
528.45182808980 0.000000000000000 0.000007999192198 0.000000000000000
527.23319809566 0.000000000000000 0.000007999178841 0.000000000000000
526.22087257665 0.000000000000000 0.000007999167566 0.000000000000000
525.20854705764 0.000000000000000 0.000007999156125 0.000000000000000
524.50445260534 0.000000000000000 0.000007999148067 0.000000000000000
523.80035815304 0.000000000000000 0.000007999139925 0.000000000000000
523.31919641889 0.000000000000000 0.000007999134312 0.000000000000000
522.83803468474 0.000000000000000 0.000007999128659 0.000000000000000
522.51054646751 0.000000000000000 0.000007999124787 0.000000000000000
522.18305825028 0.000000000000000 0.000007999120894 0.000000000000000
521.96049106999 0.000000000000000 0.000007999118237 0.000000000000000
521.73792388970 0.000000000000000 0.000007999115569 0.000000000000000
521.58651569954 0.000000000000000 0.000007999113748 0.000000000000000
521.43510750938 0.000000000000000 0.000007999111920 0.000000000000000
521.33156051893 0.000000000000000 0.000007999110666 0.000000000000000
521.22801352848 0.000000000000000 0.000007999109409 0.000000000000000
521.15614901384 0.000000000000000 0.000007999108533 0.000000000000000
521.08428449919 0.000000000000000 0.000007999107654 0.000000000000000
521.03242095176 0.000000000000000 0.000007999107017 0.000000000000000
520.98055740432 0.000000000000000 0.000007999106377 0.000000000000000
520.93794619713 0.000000000000000 0.000007999105849 0.000000000000000
520.89533498994 0.000000000000000 0.000007999105324 0.000000000000000
520.85272378275 0.000000000000000 0.000007999104809 0.000000000000000
520.84420154131 0.000000000000000 0.000007999104706 0.000000000000000
520.83567929987 0.000000000000000 0.000007999104603 0.000000000000000
520.82715705843 0.000000000000000 0.000007999104500 0.000000000000000
520.81011257556 0.000000000000000 0.000007999104293 0.000000000000000
520.79306809268 0.000000000000000 0.000007999104087 0.000000000000000
520.77602360981 0.000000000000000 0.000007999103880 0.000000000000000
520.75897912693 0.000000000000000 0.000007999103673 0.000000000000000
520.72568756314 0.000000000000000 0.000007999103256 0.000000000000000
520.69239599935 0.000000000000000 0.000007999102810 0.000000000000000
520.65910443556 0.000000000000000 0.000007999102369 0.000000000000000
520.62581287177 0.000000000000000 0.000007999101925 0.000000000000000
520.59252130798 0.000000000000000 0.000007999101480 0.000000000000000
520.47644416127 0.000000000000000 0.000007999099919 0.000000000000000
520.39193856854 0.000000000000000 0.000007999098778 0.000000000000000
520.30743297581 0.000000000000000 0.000007999097633 0.000000000000000
520.22292738308 0.000000000000000 0.000007999096485 0.000000000000000
520.13842179035 0.000000000000000 0.000007999095334 0.000000000000000
520.05391619762 0.000000000000000 0.000007999094182 0.000000000000000
519.88490501217 0.000000000000000 0.000007999091870 0.000000000000000
519.71589382671 0.000000000000000 0.000007999089551 0.000000000000000
519.54688264125 0.000000000000000 0.000007999087224 0.000000000000000
519.37787145579 0.000000000000000 0.000007999084890 0.000000000000000
518.95944011600 0.000000000000000 0.000007999079083 0.000000000000000
518.54100877622 0.000000000000000 0.000007999073235 0.000000000000000
518.12257743643 0.000000000000000 0.000007999067348 0.000000000000000
517.70414609664 0.000000000000000 0.000007999061420 0.000000000000000
517.06823458700 0.000000000000000 0.000007999052335 0.000000000000000
516.43232307735 0.000000000000000 0.000007999043158 0.000000000000000
515.94313569482 0.000000000000000 0.000007999036035 0.000000000000000
515.55452039595 0.000000000000000 0.000007999030337 0.000000000000000
515.24573041821 0.000000000000000 0.000007999025784 0.000000000000000
514.99957678685 0.000000000000000 0.000007999022139 0.000000000000000
514.80324361396 0.000000000000000 0.000007999019222 0.000000000000000
514.64635876778 0.000000000000000 0.000007999016884 0.000000000000000
514.52062563862 0.000000000000000 0.000007999015006 0.000000000000000
514.41932080625 0.000000000000000 0.000007999013491 0.000000000000000
514.33691983101 0.000000000000000 0.000007999012257 0.000000000000000
514.26868213680 0.000000000000000 0.000007999011234 0.000000000000000
514.20044444258 0.000000000000000 0.000007999010209 0.000000000000000
514.13220674837 0.000000000000000 0.000007999009183 0.000000000000000
514.12331398177 0.000000000000000 0.000007999009050 0.000000000000000
514.11442121518 0.000000000000000 0.000007999008916 0.000000000000000
514.10552844858 0.000000000000000 0.000007999008782 0.000000000000000
514.09663568198 0.000000000000000 0.000007999008648 0.000000000000000
514.07885014879 0.000000000000000 0.000007999008381 0.000000000000000
514.06106461560 0.000000000000000 0.000007999008113 0.000000000000000
514.04327908241 0.000000000000000 0.000007999007845 0.000000000000000
514.02549354922 0.000000000000000 0.000007999007577 0.000000000000000
514.00770801602 0.000000000000000 0.000007999007309 0.000000000000000
513.97602756229 0.000000000000000 0.000007999006832 0.000000000000000
513.94434710855 0.000000000000000 0.000007999006354 0.000000000000000
513.91266665482 0.000000000000000 0.000007999005876 0.000000000000000
513.88098620108 0.000000000000000 0.000007999005398 0.000000000000000
513.84930574735 0.000000000000000 0.000007999004919 0.000000000000000
513.77771026617 0.000000000000000 0.000007999003837 0.000000000000000
513.70611478499 0.000000000000000 0.000007999002753 0.000000000000000
513.63451930381 0.000000000000000 0.000007999001669 0.000000000000000
513.56292382263 0.000000000000000 0.000007999000583 0.000000000000000
513.49132834145 0.000000000000000 0.000007998999496 0.000000000000000
513.36648490475 0.000000000000000 0.000007998997597 0.000000000000000
513.24164146804 0.000000000000000 0.000007998995695 0.000000000000000
513.11679803134 0.000000000000000 0.000007998993789 0.000000000000000
512.99195459463 0.000000000000000 0.000007998991879 0.000000000000000
512.70126753500 0.000000000000000 0.000007998987417 0.000000000000000
512.41058047536 0.000000000000000 0.000007998982935 0.000000000000000
512.11989341573 0.000000000000000 0.000007998978432 0.000000000000000
511.82920635610 0.000000000000000 0.000007998973909 0.000000000000000
511.13400240968 0.000000000000000 0.000007998963005 0.000000000000000
510.43879846327 0.000000000000000 0.000007998951981 0.000000000000000
509.94831061208 0.000000000000000 0.000007998944130 0.000000000000000
509.45782276089 0.000000000000000 0.000007998936217 0.000000000000000
509.12309727737 0.000000000000000 0.000007998930782 0.000000000000000
508.78837179384 0.000000000000000 0.000007998925317 0.000000000000000
508.56083300134 0.000000000000000 0.000007998921586 0.000000000000000
508.33329420884 0.000000000000000 0.000007998917842 0.000000000000000
508.17856589950 0.000000000000000 0.000007998915287 0.000000000000000
508.02383759015 0.000000000000000 0.000007998912727 0.000000000000000
507.91816130882 0.000000000000000 0.000007998910975 0.000000000000000
507.81248502750 0.000000000000000 0.000007998909219 0.000000000000000
507.73939605706 0.000000000000000 0.000007998908003 0.000000000000000
507.66630708662 0.000000000000000 0.000007998906786 0.000000000000000
507.61405179772 0.000000000000000 0.000007998905915 0.000000000000000
507.56179650883 0.000000000000000 0.000007998905043 0.000000000000000
507.52038860400 0.000000000000000 0.000007998904352 0.000000000000000
507.47898069918 0.000000000000000 0.000007998903660 0.000000000000000
507.43757279435 0.000000000000000 0.000007998902968 0.000000000000000
507.43155613051 0.000000000000000 0.000007998902867 0.000000000000000
507.42553946666 0.000000000000000 0.000007998902767 0.000000000000000
507.41952280282 0.000000000000000 0.000007998902666 0.000000000000000
507.40748947512 0.000000000000000 0.000007998902465 0.000000000000000
507.39545614743 0.000000000000000 0.000007998902263 0.000000000000000
507.38342281974 0.000000000000000 0.000007998902062 0.000000000000000
507.37138949205 0.000000000000000 0.000007998901861 0.000000000000000
507.33413921780 0.000000000000000 0.000007998901237 0.000000000000000
507.30330421542 0.000000000000000 0.000007998900720 0.000000000000000
507.27246921305 0.000000000000000 0.000007998900203 0.000000000000000
507.24163421067 0.000000000000000 0.000007998899686 0.000000000000000
507.21079920829 0.000000000000000 0.000007998899169 0.000000000000000
507.15327054578 0.000000000000000 0.000007998898203 0.000000000000000
507.09574188327 0.000000000000000 0.000007998897236 0.000000000000000
507.03821322075 0.000000000000000 0.000007998896269 0.000000000000000
506.98068455824 0.000000000000000 0.000007998895300 0.000000000000000
506.88694468782 0.000000000000000 0.000007998893720 0.000000000000000
506.79320481740 0.000000000000000 0.000007998892137 0.000000000000000
506.69946494698 0.000000000000000 0.000007998890552 0.000000000000000
506.60572507656 0.000000000000000 0.000007998888965 0.000000000000000
506.40403133705 0.000000000000000 0.000007998885542 0.000000000000000
506.20233759755 0.000000000000000 0.000007998882108 0.000000000000000
506.00064385804 0.000000000000000 0.000007998878663 0.000000000000000
505.79895011854 0.000000000000000 0.000007998875206 0.000000000000000
505.33286532765 0.000000000000000 0.000007998867176 0.000000000000000
504.86678053676 0.000000000000000 0.000007998859086 0.000000000000000
504.40069574588 0.000000000000000 0.000007998850935 0.000000000000000
503.93461095499 0.000000000000000 0.000007998842724 0.000000000000000
503.36110590546 0.000000000000000 0.000007998832535 0.000000000000000
502.78760085592 0.000000000000000 0.000007998822252 0.000000000000000
502.37776872388 0.000000000000000 0.000007998814845 0.000000000000000
502.05467282229 0.000000000000000 0.000007998808972 0.000000000000000
501.79947880608 0.000000000000000 0.000007998804311 0.000000000000000
501.59600297456 0.000000000000000 0.000007998800581 0.000000000000000
501.43364373256 0.000000000000000 0.000007998797596 0.000000000000000
501.30368010085 0.000000000000000 0.000007998795201 0.000000000000000
501.19919853821 0.000000000000000 0.000007998793272 0.000000000000000
501.11453806964 0.000000000000000 0.000007998791706 0.000000000000000
501.04494335919 0.000000000000000 0.000007998790418 0.000000000000000
500.97534864874 0.000000000000000 0.000007998789128 0.000000000000000
500.91989969420 0.000000000000000 0.000007998788099 0.000000000000000
500.86445073966 0.000000000000000 0.000007998787069 0.000000000000000
500.85336094875 0.000000000000000 0.000007998786863 0.000000000000000
500.84227115784 0.000000000000000 0.000007998786657 0.000000000000000
500.83118136693 0.000000000000000 0.000007998786451 0.000000000000000
500.82009157602 0.000000000000000 0.000007998786245 0.000000000000000
500.79791199421 0.000000000000000 0.000007998785833 0.000000000000000
500.77573241239 0.000000000000000 0.000007998785420 0.000000000000000
500.75355283057 0.000000000000000 0.000007998785007 0.000000000000000
500.73137324876 0.000000000000000 0.000007998784594 0.000000000000000
500.69123003369 0.000000000000000 0.000007998783847 0.000000000000000
500.65108681863 0.000000000000000 0.000007998783099 0.000000000000000
500.61094360356 0.000000000000000 0.000007998782350 0.000000000000000
500.56280456098 0.000000000000000 0.000007998781452 0.000000000000000
500.51466551840 0.000000000000000 0.000007998780553 0.000000000000000
500.46652647581 0.000000000000000 0.000007998779653 0.000000000000000
500.41838743323 0.000000000000000 0.000007998778753 0.000000000000000
500.32246399602 0.000000000000000 0.000007998776957 0.000000000000000
500.22654055880 0.000000000000000 0.000007998775158 0.000000000000000
500.13061712158 0.000000000000000 0.000007998773356 0.000000000000000
500.03469368437 0.000000000000000 0.000007998771552 0.000000000000000
499.83352214386 0.000000000000000 0.000007998767758 0.000000000000000
499.63235060336 0.000000000000000 0.000007998763952 0.000000000000000
499.43117906285 0.000000000000000 0.000007998760134 0.000000000000000
499.23000752235 0.000000000000000 0.000007998756303 0.000000000000000
498.76211654504 0.000000000000000 0.000007998747346 0.000000000000000
498.29422556772 0.000000000000000 0.000007998738320 0.000000000000000
497.82633459041 0.000000000000000 0.000007998729225 0.000000000000000
497.35844361309 0.000000000000000 0.000007998720061 0.000000000000000
496.79848791587 0.000000000000000 0.000007998709002 0.000000000000000
496.23853221864 0.000000000000000 0.000007998697843 0.000000000000000
495.84290644148 0.000000000000000 0.000007998689896 0.000000000000000
495.53137017099 0.000000000000000 0.000007998683603 0.000000000000000
495.28555983647 0.000000000000000 0.000007998678615 0.000000000000000
495.08956115344 0.000000000000000 0.000007998674623 0.000000000000000
494.93316375101 0.000000000000000 0.000007998671428 0.000000000000000
494.80794204175 0.000000000000000 0.000007998668865 0.000000000000000
494.70722766070 0.000000000000000 0.000007998666799 0.000000000000000
494.62555078242 0.000000000000000 0.000007998665122 0.000000000000000
494.55829871227 0.000000000000000 0.000007998663739 0.000000000000000
494.49104664213 0.000000000000000 0.000007998662354 0.000000000000000
494.43632963389 0.000000000000000 0.000007998661227 0.000000000000000
494.39144863040 0.000000000000000 0.000007998660301 0.000000000000000
494.38247242970 0.000000000000000 0.000007998660116 0.000000000000000
494.37349622900 0.000000000000000 0.000007998659931 0.000000000000000
494.36452002830 0.000000000000000 0.000007998659745 0.000000000000000
494.35554382760 0.000000000000000 0.000007998659560 0.000000000000000
494.33759142621 0.000000000000000 0.000007998659189 0.000000000000000
494.31963902481 0.000000000000000 0.000007998658819 0.000000000000000
494.30168662341 0.000000000000000 0.000007998658448 0.000000000000000
494.28373422201 0.000000000000000 0.000007998658077 0.000000000000000
494.26578182062 0.000000000000000 0.000007998657706 0.000000000000000
494.22935233138 0.000000000000000 0.000007998656952 0.000000000000000
494.19292284215 0.000000000000000 0.000007998656199 0.000000000000000
494.15649335291 0.000000000000000 0.000007998655445 0.000000000000000
494.12006386368 0.000000000000000 0.000007998654690 0.000000000000000
494.08363437444 0.000000000000000 0.000007998653935 0.000000000000000
494.01510609827 0.000000000000000 0.000007998652513 0.000000000000000
493.94657782211 0.000000000000000 0.000007998651090 0.000000000000000
493.87804954594 0.000000000000000 0.000007998649665 0.000000000000000
493.80952126977 0.000000000000000 0.000007998648239 0.000000000000000
493.74099299360 0.000000000000000 0.000007998646811 0.000000000000000
493.60160497252 0.000000000000000 0.000007998643901 0.000000000000000
493.46221695145 0.000000000000000 0.000007998640985 0.000000000000000
493.32282893037 0.000000000000000 0.000007998638062 0.000000000000000
493.18344090930 0.000000000000000 0.000007998635133 0.000000000000000
492.85913467897 0.000000000000000 0.000007998628291 0.000000000000000
492.53482844865 0.000000000000000 0.000007998621413 0.000000000000000
492.21052221832 0.000000000000000 0.000007998614498 0.000000000000000
491.88621598800 0.000000000000000 0.000007998607547 0.000000000000000
491.23915229277 0.000000000000000 0.000007998593566 0.000000000000000
490.71550783445 0.000000000000000 0.000007998582142 0.000000000000000
490.19186337613 0.000000000000000 0.000007998570620 0.000000000000000
489.83062640400 0.000000000000000 0.000007998562613 0.000000000000000
489.46938943187 0.000000000000000 0.000007998554558 0.000000000000000
489.22364936356 0.000000000000000 0.000007998549051 0.000000000000000
488.97790929525 0.000000000000000 0.000007998543522 0.000000000000000
488.81092811824 0.000000000000000 0.000007998539752 0.000000000000000
488.64394694122 0.000000000000000 0.000007998535972 0.000000000000000
488.53017071262 0.000000000000000 0.000007998533390 0.000000000000000
488.41639448402 0.000000000000000 0.000007998530804 0.000000000000000
488.33816932104 0.000000000000000 0.000007998529022 0.000000000000000
488.25994415806 0.000000000000000 0.000007998527239 0.000000000000000
488.20487420640 0.000000000000000 0.000007998525982 0.000000000000000
488.14980425474 0.000000000000000 0.000007998524724 0.000000000000000
488.10835828545 0.000000000000000 0.000007998523776 0.000000000000000
488.06691231616 0.000000000000000 0.000007998522828 0.000000000000000
488.02546634687 0.000000000000000 0.000007998521879 0.000000000000000
487.99311056778 0.000000000000000 0.000007998521138 0.000000000000000
487.98663941196 0.000000000000000 0.000007998520990 0.000000000000000
487.98016825614 0.000000000000000 0.000007998520841 0.000000000000000
487.97369710032 0.000000000000000 0.000007998520693 0.000000000000000
487.96075478868 0.000000000000000 0.000007998520396 0.000000000000000
487.94781247705 0.000000000000000 0.000007998520100 0.000000000000000
487.93487016541 0.000000000000000 0.000007998519803 0.000000000000000
487.92192785377 0.000000000000000 0.000007998519517 0.000000000000000
487.89423117119 0.000000000000000 0.000007998518947 0.000000000000000
487.86653448860 0.000000000000000 0.000007998518350 0.000000000000000
487.83883780601 0.000000000000000 0.000007998517709 0.000000000000000
487.81114112342 0.000000000000000 0.000007998517072 0.000000000000000
487.73474962864 0.000000000000000 0.000007998515315 0.000000000000000
487.67500005393 0.000000000000000 0.000007998513940 0.000000000000000
487.61525047923 0.000000000000000 0.000007998512563 0.000000000000000
487.55550090452 0.000000000000000 0.000007998511185 0.000000000000000
487.49575132981 0.000000000000000 0.000007998509805 0.000000000000000
487.38707947856 0.000000000000000 0.000007998507292 0.000000000000000
487.27840762732 0.000000000000000 0.000007998504775 0.000000000000000
487.16973577607 0.000000000000000 0.000007998502253 0.000000000000000
487.06106392482 0.000000000000000 0.000007998499727 0.000000000000000
486.82336810871 0.000000000000000 0.000007998494185 0.000000000000000
486.58567229260 0.000000000000000 0.000007998488622 0.000000000000000
486.34797647648 0.000000000000000 0.000007998483036 0.000000000000000
486.11028066037 0.000000000000000 0.000007998477429 0.000000000000000
485.54574978735 0.000000000000000 0.000007998464022 0.000000000000000
484.98121891433 0.000000000000000 0.000007998450488 0.000000000000000
484.41668804131 0.000000000000000 0.000007998436826 0.000000000000000
483.97546474884 0.000000000000000 0.000007998426059 0.000000000000000
483.53424145638 0.000000000000000 0.000007998415212 0.000000000000000
483.23102283845 0.000000000000000 0.000007998407712 0.000000000000000
482.92780422051 0.000000000000000 0.000007998400173 0.000000000000000
482.72167468059 0.000000000000000 0.000007998395026 0.000000000000000
482.51554514067 0.000000000000000 0.000007998389862 0.000000000000000
482.37540080943 0.000000000000000 0.000007998386340 0.000000000000000
482.23525647818 0.000000000000000 0.000007998382810 0.000000000000000
482.13952025901 0.000000000000000 0.000007998380394 0.000000000000000
482.04378403984 0.000000000000000 0.000007998377974 0.000000000000000
481.97749943840 0.000000000000000 0.000007998376297 0.000000000000000
481.91121483696 0.000000000000000 0.000007998374617 0.000000000000000
481.86366920113 0.000000000000000 0.000007998373411 0.000000000000000
481.81612356529 0.000000000000000 0.000007998372204 0.000000000000000
481.77796954264 0.000000000000000 0.000007998371235 0.000000000000000
481.73981551998 0.000000000000000 0.000007998370266 0.000000000000000
481.70166149732 0.000000000000000 0.000007998369295 0.000000000000000
481.69548555566 0.000000000000000 0.000007998369138 0.000000000000000
481.68930961399 0.000000000000000 0.000007998368981 0.000000000000000
481.68313367233 0.000000000000000 0.000007998368824 0.000000000000000
481.67078178900 0.000000000000000 0.000007998368509 0.000000000000000
481.65842990567 0.000000000000000 0.000007998368195 0.000000000000000
481.64607802234 0.000000000000000 0.000007998367880 0.000000000000000
481.63372613901 0.000000000000000 0.000007998367566 0.000000000000000
481.60528261551 0.000000000000000 0.000007998366841 0.000000000000000
481.57683909201 0.000000000000000 0.000007998366116 0.000000000000000
481.54839556851 0.000000000000000 0.000007998365391 0.000000000000000
481.51995204501 0.000000000000000 0.000007998364665 0.000000000000000
481.44545103641 0.000000000000000 0.000007998362763 0.000000000000000
481.38701518904 0.000000000000000 0.000007998361270 0.000000000000000
481.32857934166 0.000000000000000 0.000007998359774 0.000000000000000
481.27014349429 0.000000000000000 0.000007998358278 0.000000000000000
481.21170764691 0.000000000000000 0.000007998356780 0.000000000000000
481.10563664442 0.000000000000000 0.000007998354057 0.000000000000000
480.99956564194 0.000000000000000 0.000007998351329 0.000000000000000
480.89349463945 0.000000000000000 0.000007998348596 0.000000000000000
480.78742363696 0.000000000000000 0.000007998345859 0.000000000000000
480.55556585567 0.000000000000000 0.000007998339858 0.000000000000000
480.32370807437 0.000000000000000 0.000007998333833 0.000000000000000
480.09185029308 0.000000000000000 0.000007998327785 0.000000000000000
479.85999251179 0.000000000000000 0.000007998321714 0.000000000000000
479.30976446658 0.000000000000000 0.000007998307210 0.000000000000000
478.75953642137 0.000000000000000 0.000007998292571 0.000000000000000
478.20930837616 0.000000000000000 0.000007998277795 0.000000000000000
477.76896199171 0.000000000000000 0.000007998265871 0.000000000000000
477.32861560727 0.000000000000000 0.000007998253857 0.000000000000000
477.02546370537 0.000000000000000 0.000007998245534 0.000000000000000
476.72231180346 0.000000000000000 0.000007998237168 0.000000000000000
476.51622057411 0.000000000000000 0.000007998231456 0.000000000000000
476.31012934476 0.000000000000000 0.000007998225724 0.000000000000000
476.17003651912 0.000000000000000 0.000007998221817 0.000000000000000
476.02994369347 0.000000000000000 0.000007998217900 0.000000000000000
475.93428194437 0.000000000000000 0.000007998215219 0.000000000000000
475.83862019527 0.000000000000000 0.000007998212535 0.000000000000000
475.77245019661 0.000000000000000 0.000007998210675 0.000000000000000
475.70628019796 0.000000000000000 0.000007998208814 0.000000000000000
475.65893423127 0.000000000000000 0.000007998207481 0.000000000000000
475.61158826458 0.000000000000000 0.000007998206146 0.000000000000000
475.57394117750 0.000000000000000 0.000007998205085 0.000000000000000
475.53629409042 0.000000000000000 0.000007998204022 0.000000000000000
475.49864700334 0.000000000000000 0.000007998202959 0.000000000000000
475.49302634102 0.000000000000000 0.000007998202800 0.000000000000000
475.48740567870 0.000000000000000 0.000007998202642 0.000000000000000
475.48178501639 0.000000000000000 0.000007998202483 0.000000000000000
475.47054369175 0.000000000000000 0.000007998202165 0.000000000000000
475.45930236711 0.000000000000000 0.000007998201848 0.000000000000000
475.44806104247 0.000000000000000 0.000007998201530 0.000000000000000
475.43681971784 0.000000000000000 0.000007998201212 0.000000000000000
475.40540386924 0.000000000000000 0.000007998200323 0.000000000000000
475.37398802064 0.000000000000000 0.000007998199434 0.000000000000000
475.34257217204 0.000000000000000 0.000007998198545 0.000000000000000
475.31115632344 0.000000000000000 0.000007998197655 0.000000000000000
475.23902221867 0.000000000000000 0.000007998195610 0.000000000000000
475.18111144939 0.000000000000000 0.000007998193966 0.000000000000000
475.12320068010 0.000000000000000 0.000007998192321 0.000000000000000
475.06528991082 0.000000000000000 0.000007998190674 0.000000000000000
475.00737914153 0.000000000000000 0.000007998189026 0.000000000000000
474.90124190507 0.000000000000000 0.000007998186000 0.000000000000000
474.79510466861 0.000000000000000 0.000007998182969 0.000000000000000
474.68896743215 0.000000000000000 0.000007998179932 0.000000000000000
474.58283019568 0.000000000000000 0.000007998176890 0.000000000000000
474.35050839233 0.000000000000000 0.000007998170212 0.000000000000000
474.11818658897 0.000000000000000 0.000007998163508 0.000000000000000
473.88586478561 0.000000000000000 0.000007998156777 0.000000000000000
473.65354298225 0.000000000000000 0.000007998150019 0.000000000000000
473.10083752826 0.000000000000000 0.000007998133834 0.000000000000000
472.54813207426 0.000000000000000 0.000007998117494 0.000000000000000
471.99542662026 0.000000000000000 0.000007998100999 0.000000000000000
471.56943897732 0.000000000000000 0.000007998088179 0.000000000000000
471.14345133437 0.000000000000000 0.000007998075265 0.000000000000000
470.85111052781 0.000000000000000 0.000007998066347 0.000000000000000
470.55876972125 0.000000000000000 0.000007998057384 0.000000000000000
470.36010107651 0.000000000000000 0.000007998051267 0.000000000000000
470.16143243177 0.000000000000000 0.000007998045130 0.000000000000000
470.02638443860 0.000000000000000 0.000007998040946 0.000000000000000
469.89133644542 0.000000000000000 0.000007998036752 0.000000000000000
469.79908900294 0.000000000000000 0.000007998033881 0.000000000000000
469.70684156047 0.000000000000000 0.000007998031006 0.000000000000000
469.64296897676 0.000000000000000 0.000007998029013 0.000000000000000
469.57909639305 0.000000000000000 0.000007998027018 0.000000000000000
469.53326479445 0.000000000000000 0.000007998025584 0.000000000000000
469.48743319584 0.000000000000000 0.000007998024150 0.000000000000000
469.45059690821 0.000000000000000 0.000007998022996 0.000000000000000
469.41376062058 0.000000000000000 0.000007998021842 0.000000000000000
469.37692433295 0.000000000000000 0.000007998020687 0.000000000000000
469.37086224641 0.000000000000000 0.000007998020497 0.000000000000000
469.36480015987 0.000000000000000 0.000007998020307 0.000000000000000
469.35873807334 0.000000000000000 0.000007998020116 0.000000000000000
469.34661390026 0.000000000000000 0.000007998019736 0.000000000000000
469.33448972719 0.000000000000000 0.000007998019355 0.000000000000000
469.32236555411 0.000000000000000 0.000007998018975 0.000000000000000
469.31024138104 0.000000000000000 0.000007998018594 0.000000000000000
469.28313829362 0.000000000000000 0.000007998017743 0.000000000000000
469.25603520620 0.000000000000000 0.000007998016891 0.000000000000000
469.22893211879 0.000000000000000 0.000007998016039 0.000000000000000
469.20182903137 0.000000000000000 0.000007998015187 0.000000000000000
469.13389335433 0.000000000000000 0.000007998013048 0.000000000000000
469.07787914325 0.000000000000000 0.000007998011283 0.000000000000000
469.02186493217 0.000000000000000 0.000007998009517 0.000000000000000
468.96585072109 0.000000000000000 0.000007998007748 0.000000000000000
468.90983651001 0.000000000000000 0.000007998005978 0.000000000000000
468.80894953632 0.000000000000000 0.000007998002785 0.000000000000000
468.70806256264 0.000000000000000 0.000007997999587 0.000000000000000
468.60717558895 0.000000000000000 0.000007997996383 0.000000000000000
468.50628861527 0.000000000000000 0.000007997993174 0.000000000000000
468.28602566209 0.000000000000000 0.000007997986148 0.000000000000000
468.06576270891 0.000000000000000 0.000007997979095 0.000000000000000
467.84549975573 0.000000000000000 0.000007997972014 0.000000000000000
467.62523680255 0.000000000000000 0.000007997964907 0.000000000000000
467.10358899773 0.000000000000000 0.000007997947966 0.000000000000000
466.58194119292 0.000000000000000 0.000007997930871 0.000000000000000
466.06029338810 0.000000000000000 0.000007997913620 0.000000000000000
465.53864558329 0.000000000000000 0.000007997896211 0.000000000000000
465.17822639314 0.000000000000000 0.000007997884090 0.000000000000000
464.81780720299 0.000000000000000 0.000007997871893 0.000000000000000
464.57267514871 0.000000000000000 0.000007997863552 0.000000000000000
464.32754309444 0.000000000000000 0.000007997855177 0.000000000000000
464.16106761509 0.000000000000000 0.000007997849468 0.000000000000000
463.99459213575 0.000000000000000 0.000007997843742 0.000000000000000
463.88128659072 0.000000000000000 0.000007997839836 0.000000000000000
463.76798104568 0.000000000000000 0.000007997835922 0.000000000000000
463.69026956259 0.000000000000000 0.000007997833233 0.000000000000000
463.61255807951 0.000000000000000 0.000007997830540 0.000000000000000
463.55817243726 0.000000000000000 0.000007997828653 0.000000000000000
463.50378679501 0.000000000000000 0.000007997826765 0.000000000000000
463.46356459452 0.000000000000000 0.000007997825367 0.000000000000000
463.42334239402 0.000000000000000 0.000007997823968 0.000000000000000
463.38312019352 0.000000000000000 0.000007997822569 0.000000000000000
463.34289799303 0.000000000000000 0.000007997821168 0.000000000000000
463.33689351971 0.000000000000000 0.000007997820959 0.000000000000000
463.33088904640 0.000000000000000 0.000007997820750 0.000000000000000
463.32488457309 0.000000000000000 0.000007997820540 0.000000000000000
463.31287562646 0.000000000000000 0.000007997820122 0.000000000000000
463.30086667983 0.000000000000000 0.000007997819703 0.000000000000000
463.28885773320 0.000000000000000 0.000007997819285 0.000000000000000
463.27684878658 0.000000000000000 0.000007997818866 0.000000000000000
463.25088607107 0.000000000000000 0.000007997817960 0.000000000000000
463.22492335555 0.000000000000000 0.000007997817054 0.000000000000000
463.19896064004 0.000000000000000 0.000007997816148 0.000000000000000
463.17299792453 0.000000000000000 0.000007997815241 0.000000000000000
463.09862224551 0.000000000000000 0.000007997812641 0.000000000000000
463.04256812890 0.000000000000000 0.000007997810679 0.000000000000000
462.98651401229 0.000000000000000 0.000007997808715 0.000000000000000
462.93045989568 0.000000000000000 0.000007997806749 0.000000000000000
462.87440577906 0.000000000000000 0.000007997804782 0.000000000000000
462.77190705928 0.000000000000000 0.000007997801179 0.000000000000000
462.66940833949 0.000000000000000 0.000007997797569 0.000000000000000
462.56690961970 0.000000000000000 0.000007997793953 0.000000000000000
462.46441089991 0.000000000000000 0.000007997790331 0.000000000000000
462.24004694945 0.000000000000000 0.000007997782378 0.000000000000000
462.01568299899 0.000000000000000 0.000007997774395 0.000000000000000
461.79131904853 0.000000000000000 0.000007997766379 0.000000000000000
461.56695509807 0.000000000000000 0.000007997758332 0.000000000000000
461.03336055187 0.000000000000000 0.000007997739065 0.000000000000000
460.49976600567 0.000000000000000 0.000007997719616 0.000000000000000
459.96617145946 0.000000000000000 0.000007997699982 0.000000000000000
459.54899342475 0.000000000000000 0.000007997684502 0.000000000000000
459.13181539003 0.000000000000000 0.000007997668906 0.000000000000000
458.84526782626 0.000000000000000 0.000007997658127 0.000000000000000
458.55872026248 0.000000000000000 0.000007997647293 0.000000000000000
458.36401427099 0.000000000000000 0.000007997639900 0.000000000000000
458.16930827950 0.000000000000000 0.000007997632481 0.000000000000000
458.03698452636 0.000000000000000 0.000007997627424 0.000000000000000
457.90466077322 0.000000000000000 0.000007997622356 0.000000000000000
457.81430628711 0.000000000000000 0.000007997618888 0.000000000000000
457.72395180099 0.000000000000000 0.000007997615414 0.000000000000000
457.66143354604 0.000000000000000 0.000007997613008 0.000000000000000
457.59891529109 0.000000000000000 0.000007997610598 0.000000000000000
457.55413213534 0.000000000000000 0.000007997608871 0.000000000000000
457.50934897959 0.000000000000000 0.000007997607142 0.000000000000000
457.47358010357 0.000000000000000 0.000007997605760 0.000000000000000
457.43781122755 0.000000000000000 0.000007997604377 0.000000000000000
457.40204235153 0.000000000000000 0.000007997602994 0.000000000000000
457.39649601761 0.000000000000000 0.000007997602779 0.000000000000000
457.39094968369 0.000000000000000 0.000007997602565 0.000000000000000
457.38540334977 0.000000000000000 0.000007997602350 0.000000000000000
457.37431068193 0.000000000000000 0.000007997601921 0.000000000000000
457.36321801409 0.000000000000000 0.000007997601491 0.000000000000000
457.35212534626 0.000000000000000 0.000007997601062 0.000000000000000
457.34103267842 0.000000000000000 0.000007997600632 0.000000000000000
457.31309406358 0.000000000000000 0.000007997599550 0.000000000000000
457.28515544874 0.000000000000000 0.000007997598467 0.000000000000000
457.25721683390 0.000000000000000 0.000007997597383 0.000000000000000
457.22927821906 0.000000000000000 0.000007997596299 0.000000000000000
457.16358368415 0.000000000000000 0.000007997593748 0.000000000000000
457.10926127343 0.000000000000000 0.000007997591637 0.000000000000000
457.05493886271 0.000000000000000 0.000007997589523 0.000000000000000
457.00061645198 0.000000000000000 0.000007997587407 0.000000000000000
456.94629404126 0.000000000000000 0.000007997585289 0.000000000000000
456.84817261881 0.000000000000000 0.000007997581459 0.000000000000000
456.75005119636 0.000000000000000 0.000007997577622 0.000000000000000
456.65192977391 0.000000000000000 0.000007997573778 0.000000000000000
456.55380835145 0.000000000000000 0.000007997569927 0.000000000000000
456.33953330836 0.000000000000000 0.000007997561494 0.000000000000000
456.12525826526 0.000000000000000 0.000007997553029 0.000000000000000
455.91098322216 0.000000000000000 0.000007997544531 0.000000000000000
455.69670817906 0.000000000000000 0.000007997536001 0.000000000000000
455.18893512008 0.000000000000000 0.000007997515655 0.000000000000000
454.68116206110 0.000000000000000 0.000007997495122 0.000000000000000
454.17338900212 0.000000000000000 0.000007997474401 0.000000000000000
453.66561594314 0.000000000000000 0.000007997453489 0.000000000000000
453.31589201299 0.000000000000000 0.000007997438974 0.000000000000000
452.96616808285 0.000000000000000 0.000007997424367 0.000000000000000
452.72842176060 0.000000000000000 0.000007997414384 0.000000000000000
452.49067543835 0.000000000000000 0.000007997404358 0.000000000000000
452.32924964632 0.000000000000000 0.000007997397526 0.000000000000000
452.16782385430 0.000000000000000 0.000007997390674 0.000000000000000
452.05797041929 0.000000000000000 0.000007997385999 0.000000000000000
451.94811698428 0.000000000000000 0.000007997381316 0.000000000000000
451.87277962349 0.000000000000000 0.000007997378098 0.000000000000000
451.79744226270 0.000000000000000 0.000007997374876 0.000000000000000
451.74471940288 0.000000000000000 0.000007997372619 0.000000000000000
451.69199654305 0.000000000000000 0.000007997370359 0.000000000000000
451.65300012652 0.000000000000000 0.000007997368686 0.000000000000000
451.61400370999 0.000000000000000 0.000007997367013 0.000000000000000
451.57500729347 0.000000000000000 0.000007997365338 0.000000000000000
451.53601087694 0.000000000000000 0.000007997363661 0.000000000000000
451.53016927943 0.000000000000000 0.000007997363410 0.000000000000000
451.52432768191 0.000000000000000 0.000007997363159 0.000000000000000
451.51848608440 0.000000000000000 0.000007997362908 0.000000000000000
451.50680288938 0.000000000000000 0.000007997362405 0.000000000000000
451.49511969435 0.000000000000000 0.000007997361903 0.000000000000000
451.48343649933 0.000000000000000 0.000007997361400 0.000000000000000
451.47175330430 0.000000000000000 0.000007997360897 0.000000000000000
451.44661193277 0.000000000000000 0.000007997359815 0.000000000000000
451.42147056123 0.000000000000000 0.000007997358732 0.000000000000000
451.39632918970 0.000000000000000 0.000007997357648 0.000000000000000
451.37118781816 0.000000000000000 0.000007997356564 0.000000000000000
451.30026875512 0.000000000000000 0.000007997353504 0.000000000000000
451.24602272417 0.000000000000000 0.000007997351161 0.000000000000000
451.19177669321 0.000000000000000 0.000007997348815 0.000000000000000
451.13753066225 0.000000000000000 0.000007997346468 0.000000000000000
451.08328463130 0.000000000000000 0.000007997344120 0.000000000000000
450.98430993186 0.000000000000000 0.000007997339826 0.000000000000000
450.88533523243 0.000000000000000 0.000007997335524 0.000000000000000
450.78636053299 0.000000000000000 0.000007997331214 0.000000000000000
450.68738583356 0.000000000000000 0.000007997326897 0.000000000000000
450.47080613407 0.000000000000000 0.000007997317422 0.000000000000000
450.25422643457 0.000000000000000 0.000007997307910 0.000000000000000
450.03764673508 0.000000000000000 0.000007997298360 0.000000000000000
449.82106703559 0.000000000000000 0.000007997288773 0.000000000000000
449.30627708629 0.000000000000000 0.000007997265831 0.000000000000000
448.79148713698 0.000000000000000 0.000007997242671 0.000000000000000
448.27669718767 0.000000000000000 0.000007997219292 0.000000000000000
447.86798093256 0.000000000000000 0.000007997200573 0.000000000000000
447.45926467745 0.000000000000000 0.000007997181712 0.000000000000000
447.17825527651 0.000000000000000 0.000007997168661 0.000000000000000
446.89724587556 0.000000000000000 0.000007997155543 0.000000000000000
446.70632472810 0.000000000000000 0.000007997146591 0.000000000000000
446.51540358064 0.000000000000000 0.000007997137608 0.000000000000000
446.38567850440 0.000000000000000 0.000007997131486 0.000000000000000
446.25595342816 0.000000000000000 0.000007997125350 0.000000000000000
446.16739950547 0.000000000000000 0.000007997121152 0.000000000000000
446.07884558278 0.000000000000000 0.000007997116948 0.000000000000000
446.01760712178 0.000000000000000 0.000007997114037 0.000000000000000
445.95636866077 0.000000000000000 0.000007997111122 0.000000000000000
445.91256043623 0.000000000000000 0.000007997109035 0.000000000000000
445.86875221168 0.000000000000000 0.000007997106946 0.000000000000000
445.83392759517 0.000000000000000 0.000007997105284 0.000000000000000
445.79910297867 0.000000000000000 0.000007997103622 0.000000000000000
445.76427836216 0.000000000000000 0.000007997101958 0.000000000000000
445.75908535750 0.000000000000000 0.000007997101710 0.000000000000000
445.75389235285 0.000000000000000 0.000007997101462 0.000000000000000
445.74869934819 0.000000000000000 0.000007997101213 0.000000000000000
445.73831333888 0.000000000000000 0.000007997100717 0.000000000000000
445.72792732956 0.000000000000000 0.000007997100220 0.000000000000000
445.71754132025 0.000000000000000 0.000007997099724 0.000000000000000
445.70715531094 0.000000000000000 0.000007997099227 0.000000000000000
445.67802727417 0.000000000000000 0.000007997097833 0.000000000000000
445.64889923740 0.000000000000000 0.000007997096438 0.000000000000000
445.61977120064 0.000000000000000 0.000007997095043 0.000000000000000
445.59064316387 0.000000000000000 0.000007997093647 0.000000000000000
445.52333260191 0.000000000000000 0.000007997090418 0.000000000000000
445.46968223027 0.000000000000000 0.000007997087842 0.000000000000000
445.41603185863 0.000000000000000 0.000007997085263 0.000000000000000
445.36238148699 0.000000000000000 0.000007997082682 0.000000000000000
445.30873111536 0.000000000000000 0.000007997080097 0.000000000000000
445.21024610969 0.000000000000000 0.000007997075347 0.000000000000000
445.11176110403 0.000000000000000 0.000007997070588 0.000000000000000
445.01327609837 0.000000000000000 0.000007997065821 0.000000000000000
444.91479109271 0.000000000000000 0.000007997061045 0.000000000000000
444.69916036869 0.000000000000000 0.000007997050556 0.000000000000000
444.48352964468 0.000000000000000 0.000007997040026 0.000000000000000
444.26789892066 0.000000000000000 0.000007997029454 0.000000000000000
444.05226819665 0.000000000000000 0.000007997018839 0.000000000000000
443.53903700768 0.000000000000000 0.000007996993401 0.000000000000000
443.02580581872 0.000000000000000 0.000007996967719 0.000000000000000
442.51257462976 0.000000000000000 0.000007996941789 0.000000000000000
442.11424414432 0.000000000000000 0.000007996921492 0.000000000000000
441.71591365889 0.000000000000000 0.000007996901043 0.000000000000000
441.44257736050 0.000000000000000 0.000007996886921 0.000000000000000
441.16924106211 0.000000000000000 0.000007996872727 0.000000000000000
440.98357834585 0.000000000000000 0.000007996863044 0.000000000000000
440.79791562958 0.000000000000000 0.000007996853328 0.000000000000000
440.67176283011 0.000000000000000 0.000007996846706 0.000000000000000
440.54561003064 0.000000000000000 0.000007996840068 0.000000000000000
440.45947370754 0.000000000000000 0.000007996835527 0.000000000000000
440.37333738445 0.000000000000000 0.000007996830979 0.000000000000000
440.31372670291 0.000000000000000 0.000007996827827 0.000000000000000
440.25411602136 0.000000000000000 0.000007996824671 0.000000000000000
440.21138362428 0.000000000000000 0.000007996822407 0.000000000000000
440.16865122721 0.000000000000000 0.000007996820141 0.000000000000000
440.13441452020 0.000000000000000 0.000007996818324 0.000000000000000
440.10017781319 0.000000000000000 0.000007996816506 0.000000000000000
440.06594110619 0.000000000000000 0.000007996814687 0.000000000000000
440.06047627609 0.000000000000000 0.000007996814396 0.000000000000000
440.05501144600 0.000000000000000 0.000007996814106 0.000000000000000
440.04954661590 0.000000000000000 0.000007996813815 0.000000000000000
440.03861695571 0.000000000000000 0.000007996813234 0.000000000000000
440.02768729552 0.000000000000000 0.000007996812653 0.000000000000000
440.01675763533 0.000000000000000 0.000007996812071 0.000000000000000
440.00582797514 0.000000000000000 0.000007996811490 0.000000000000000
439.97997992335 0.000000000000000 0.000007996810114 0.000000000000000
439.95413187156 0.000000000000000 0.000007996808738 0.000000000000000
439.92828381977 0.000000000000000 0.000007996807361 0.000000000000000
439.90243576798 0.000000000000000 0.000007996805983 0.000000000000000
439.83535776907 0.000000000000000 0.000007996802405 0.000000000000000
439.78292403585 0.000000000000000 0.000007996799605 0.000000000000000
439.73049030264 0.000000000000000 0.000007996796802 0.000000000000000
439.67805656942 0.000000000000000 0.000007996793997 0.000000000000000
439.62562283621 0.000000000000000 0.000007996791188 0.000000000000000
439.53034872139 0.000000000000000 0.000007996786078 0.000000000000000
439.43507460658 0.000000000000000 0.000007996780959 0.000000000000000
439.33980049176 0.000000000000000 0.000007996775830 0.000000000000000
439.24452637695 0.000000000000000 0.000007996770692 0.000000000000000
439.03624340752 0.000000000000000 0.000007996759428 0.000000000000000
438.82796043810 0.000000000000000 0.000007996748119 0.000000000000000
438.61967746868 0.000000000000000 0.000007996736765 0.000000000000000
438.41139449925 0.000000000000000 0.000007996725367 0.000000000000000
437.91698228561 0.000000000000000 0.000007996698128 0.000000000000000
437.42257007197 0.000000000000000 0.000007996670632 0.000000000000000
436.92815785832 0.000000000000000 0.000007996642875 0.000000000000000
436.52610859836 0.000000000000000 0.000007996620109 0.000000000000000
436.12405933839 0.000000000000000 0.000007996597168 0.000000000000000
435.84717036970 0.000000000000000 0.000007996581266 0.000000000000000
435.57028140102 0.000000000000000 0.000007996565278 0.000000000000000
435.38216791093 0.000000000000000 0.000007996554368 0.000000000000000
435.19405442085 0.000000000000000 0.000007996543419 0.000000000000000
435.06626180539 0.000000000000000 0.000007996535958 0.000000000000000
434.93846918993 0.000000000000000 0.000007996528479 0.000000000000000
434.85126155381 0.000000000000000 0.000007996523364 0.000000000000000
434.76405391770 0.000000000000000 0.000007996518241 0.000000000000000
434.70378369975 0.000000000000000 0.000007996514695 0.000000000000000
434.64351348180 0.000000000000000 0.000007996511146 0.000000000000000
434.60046290802 0.000000000000000 0.000007996508608 0.000000000000000
434.55741233423 0.000000000000000 0.000007996506067 0.000000000000000
434.52337243430 0.000000000000000 0.000007996504057 0.000000000000000
434.48933253437 0.000000000000000 0.000007996502046 0.000000000000000
434.45529263444 0.000000000000000 0.000007996500034 0.000000000000000
434.45041294018 0.000000000000000 0.000007996499745 0.000000000000000
434.44553324592 0.000000000000000 0.000007996499456 0.000000000000000
434.44065355165 0.000000000000000 0.000007996499168 0.000000000000000
434.43089416313 0.000000000000000 0.000007996498590 0.000000000000000
434.42113477460 0.000000000000000 0.000007996498013 0.000000000000000
434.41137538607 0.000000000000000 0.000007996497435 0.000000000000000
434.40161599754 0.000000000000000 0.000007996496858 0.000000000000000
434.36936697900 0.000000000000000 0.000007996494948 0.000000000000000
434.34392028271 0.000000000000000 0.000007996493440 0.000000000000000
434.31847358641 0.000000000000000 0.000007996491932 0.000000000000000
434.29302689012 0.000000000000000 0.000007996490423 0.000000000000000
434.26758019382 0.000000000000000 0.000007996488913 0.000000000000000
434.22046766725 0.000000000000000 0.000007996486115 0.000000000000000
434.17335514067 0.000000000000000 0.000007996483316 0.000000000000000
434.12624261410 0.000000000000000 0.000007996480513 0.000000000000000
434.07913008753 0.000000000000000 0.000007996477708 0.000000000000000
434.00196995855 0.000000000000000 0.000007996473109 0.000000000000000
433.92480982956 0.000000000000000 0.000007996468503 0.000000000000000
433.84764970058 0.000000000000000 0.000007996463890 0.000000000000000
433.77048957160 0.000000000000000 0.000007996459270 0.000000000000000
433.60453134430 0.000000000000000 0.000007996449310 0.000000000000000
433.43857311701 0.000000000000000 0.000007996439318 0.000000000000000
433.27261488972 0.000000000000000 0.000007996429294 0.000000000000000
433.10665666243 0.000000000000000 0.000007996419238 0.000000000000000
432.72298085235 0.000000000000000 0.000007996395865 0.000000000000000
432.33930504228 0.000000000000000 0.000007996372317 0.000000000000000
431.95562923220 0.000000000000000 0.000007996348594 0.000000000000000
431.57195342213 0.000000000000000 0.000007996324692 0.000000000000000
431.08081064617 0.000000000000000 0.000007996293834 0.000000000000000
430.58966787021 0.000000000000000 0.000007996262678 0.000000000000000
430.23413873295 0.000000000000000 0.000007996239938 0.000000000000000
429.95367463922 0.000000000000000 0.000007996221887 0.000000000000000
429.73203835269 0.000000000000000 0.000007996207551 0.000000000000000
429.55543822526 0.000000000000000 0.000007996196084 0.000000000000000
429.41461927559 0.000000000000000 0.000007996186912 0.000000000000000
429.30200921563 0.000000000000000 0.000007996179559 0.000000000000000
429.21160471574 0.000000000000000 0.000007996173644 0.000000000000000
429.13851301453 0.000000000000000 0.000007996168854 0.000000000000000
429.07866314529 0.000000000000000 0.000007996164927 0.000000000000000
429.01881327604 0.000000000000000 0.000007996160996 0.000000000000000
428.97309445736 0.000000000000000 0.000007996157989 0.000000000000000
428.92737563868 0.000000000000000 0.000007996154980 0.000000000000000
428.91890460467 0.000000000000000 0.000007996154422 0.000000000000000
428.91043357066 0.000000000000000 0.000007996153864 0.000000000000000
428.90196253665 0.000000000000000 0.000007996153306 0.000000000000000
428.89349150264 0.000000000000000 0.000007996152748 0.000000000000000
428.87654943463 0.000000000000000 0.000007996151632 0.000000000000000
428.85960736661 0.000000000000000 0.000007996150515 0.000000000000000
428.84266529859 0.000000000000000 0.000007996149398 0.000000000000000
428.82572323057 0.000000000000000 0.000007996148280 0.000000000000000
428.80878116255 0.000000000000000 0.000007996147162 0.000000000000000
428.77916108927 0.000000000000000 0.000007996145207 0.000000000000000
428.74954101598 0.000000000000000 0.000007996143251 0.000000000000000
428.71992094270 0.000000000000000 0.000007996141293 0.000000000000000
428.69030086941 0.000000000000000 0.000007996139334 0.000000000000000
428.66068079613 0.000000000000000 0.000007996137375 0.000000000000000
428.60282514735 0.000000000000000 0.000007996133543 0.000000000000000
428.54496949858 0.000000000000000 0.000007996129708 0.000000000000000
428.48711384981 0.000000000000000 0.000007996125868 0.000000000000000
428.42925820104 0.000000000000000 0.000007996122023 0.000000000000000
428.37140255227 0.000000000000000 0.000007996118175 0.000000000000000
428.25295747119 0.000000000000000 0.000007996110281 0.000000000000000
428.13451239011 0.000000000000000 0.000007996102370 0.000000000000000
428.01606730904 0.000000000000000 0.000007996094440 0.000000000000000
427.89762222796 0.000000000000000 0.000007996086491 0.000000000000000
427.62203093399 0.000000000000000 0.000007996067925 0.000000000000000
427.34643964001 0.000000000000000 0.000007996049257 0.000000000000000
427.07084834604 0.000000000000000 0.000007996030487 0.000000000000000
426.79525705207 0.000000000000000 0.000007996011615 0.000000000000000
426.23946437610 0.000000000000000 0.000007995973237 0.000000000000000
425.78952432792 0.000000000000000 0.000007995941857 0.000000000000000
425.33958427975 0.000000000000000 0.000007995910194 0.000000000000000
425.02971254207 0.000000000000000 0.000007995888222 0.000000000000000
424.71984080438 0.000000000000000 0.000007995866113 0.000000000000000
424.50932227022 0.000000000000000 0.000007995851015 0.000000000000000
424.29880373605 0.000000000000000 0.000007995835852 0.000000000000000
424.15589968929 0.000000000000000 0.000007995825523 0.000000000000000
424.01299564253 0.000000000000000 0.000007995815165 0.000000000000000
423.91570162569 0.000000000000000 0.000007995808095 0.000000000000000
423.81840760886 0.000000000000000 0.000007995801012 0.000000000000000
423.75156033818 0.000000000000000 0.000007995796137 0.000000000000000
423.68471306751 0.000000000000000 0.000007995791256 0.000000000000000
423.63768934379 0.000000000000000 0.000007995787818 0.000000000000000
423.59066562007 0.000000000000000 0.000007995784378 0.000000000000000
423.55532648195 0.000000000000000 0.000007995781790 0.000000000000000
423.51998734383 0.000000000000000 0.000007995779200 0.000000000000000
423.48464820571 0.000000000000000 0.000007995776608 0.000000000000000
423.45690904714 0.000000000000000 0.000007995774573 0.000000000000000
423.45136121542 0.000000000000000 0.000007995774166 0.000000000000000
423.44581338371 0.000000000000000 0.000007995773758 0.000000000000000
423.44026555199 0.000000000000000 0.000007995773351 0.000000000000000
423.42916988857 0.000000000000000 0.000007995772536 0.000000000000000
423.41807422514 0.000000000000000 0.000007995771721 0.000000000000000
423.40697856171 0.000000000000000 0.000007995770906 0.000000000000000
423.39588289828 0.000000000000000 0.000007995770091 0.000000000000000
423.37231895997 0.000000000000000 0.000007995768359 0.000000000000000
423.34875502166 0.000000000000000 0.000007995766626 0.000000000000000
423.32519108336 0.000000000000000 0.000007995764893 0.000000000000000
423.30162714505 0.000000000000000 0.000007995763158 0.000000000000000
423.23740937939 0.000000000000000 0.000007995758428 0.000000000000000
423.18665600180 0.000000000000000 0.000007995754685 0.000000000000000
423.13590262420 0.000000000000000 0.000007995750938 0.000000000000000
423.08514924661 0.000000000000000 0.000007995747187 0.000000000000000
423.03439586902 0.000000000000000 0.000007995743432 0.000000000000000
422.94220205602 0.000000000000000 0.000007995736602 0.000000000000000
422.85000824302 0.000000000000000 0.000007995729760 0.000000000000000
422.75781443002 0.000000000000000 0.000007995722904 0.000000000000000
422.66562061702 0.000000000000000 0.000007995716036 0.000000000000000
422.46400045243 0.000000000000000 0.000007995700972 0.000000000000000
422.26238028783 0.000000000000000 0.000007995685845 0.000000000000000
422.06076012323 0.000000000000000 0.000007995670658 0.000000000000000
421.85913995864 0.000000000000000 0.000007995655408 0.000000000000000
421.38042490886 0.000000000000000 0.000007995618949 0.000000000000000
420.90170985908 0.000000000000000 0.000007995582134 0.000000000000000
420.42299480930 0.000000000000000 0.000007995544959 0.000000000000000
420.04222394399 0.000000000000000 0.000007995515130 0.000000000000000
419.66145307868 0.000000000000000 0.000007995485067 0.000000000000000
419.39977893071 0.000000000000000 0.000007995464272 0.000000000000000
419.13810478275 0.000000000000000 0.000007995443365 0.000000000000000
418.96039855741 0.000000000000000 0.000007995429102 0.000000000000000
418.78269233206 0.000000000000000 0.000007995414788 0.000000000000000
418.66197434025 0.000000000000000 0.000007995405034 0.000000000000000
418.54125634844 0.000000000000000 0.000007995395256 0.000000000000000
418.45884549023 0.000000000000000 0.000007995388567 0.000000000000000
418.37643463202 0.000000000000000 0.000007995381867 0.000000000000000
418.31940910466 0.000000000000000 0.000007995377224 0.000000000000000
418.26238357731 0.000000000000000 0.000007995372575 0.000000000000000
418.22150701866 0.000000000000000 0.000007995369240 0.000000000000000
418.18063046001 0.000000000000000 0.000007995365902 0.000000000000000
418.14787886979 0.000000000000000 0.000007995363225 0.000000000000000
418.11512727956 0.000000000000000 0.000007995360547 0.000000000000000
418.08237568934 0.000000000000000 0.000007995357866 0.000000000000000
418.07714174217 0.000000000000000 0.000007995357438 0.000000000000000
418.07190779500 0.000000000000000 0.000007995357009 0.000000000000000
418.06667384783 0.000000000000000 0.000007995356581 0.000000000000000
418.05620595349 0.000000000000000 0.000007995355724 0.000000000000000
418.04573805914 0.000000000000000 0.000007995354866 0.000000000000000
418.03527016480 0.000000000000000 0.000007995354009 0.000000000000000
418.02480227046 0.000000000000000 0.000007995353151 0.000000000000000
418.00010729862 0.000000000000000 0.000007995351127 0.000000000000000
417.97541232677 0.000000000000000 0.000007995349101 0.000000000000000
417.95071735492 0.000000000000000 0.000007995347075 0.000000000000000
417.92602238308 0.000000000000000 0.000007995345048 0.000000000000000
417.86128261291 0.000000000000000 0.000007995339728 0.000000000000000
417.81105959896 0.000000000000000 0.000007995335597 0.000000000000000
417.76083658501 0.000000000000000 0.000007995331461 0.000000000000000
417.71061357107 0.000000000000000 0.000007995327321 0.000000000000000
417.66039055712 0.000000000000000 0.000007995323177 0.000000000000000
417.56902500282 0.000000000000000 0.000007995315627 0.000000000000000
417.47765944851 0.000000000000000 0.000007995308062 0.000000000000000
417.38629389421 0.000000000000000 0.000007995300484 0.000000000000000
417.29492833990 0.000000000000000 0.000007995292891 0.000000000000000
417.09514972821 0.000000000000000 0.000007995276238 0.000000000000000
416.89537111652 0.000000000000000 0.000007995259516 0.000000000000000
416.69559250483 0.000000000000000 0.000007995242726 0.000000000000000
416.49581389314 0.000000000000000 0.000007995225865 0.000000000000000
416.02142982347 0.000000000000000 0.000007995185549 0.000000000000000
415.54704575380 0.000000000000000 0.000007995144833 0.000000000000000
415.07266168413 0.000000000000000 0.000007995103713 0.000000000000000
414.69951657154 0.000000000000000 0.000007995071081 0.000000000000000
414.32637145895 0.000000000000000 0.000007995038193 0.000000000000000
414.07019574157 0.000000000000000 0.000007995015466 0.000000000000000
413.81402002418 0.000000000000000 0.000007994992617 0.000000000000000
413.64007236109 0.000000000000000 0.000007994977031 0.000000000000000
413.46612469799 0.000000000000000 0.000007994961389 0.000000000000000
413.34795655065 0.000000000000000 0.000007994950730 0.000000000000000
413.22978840331 0.000000000000000 0.000007994940044 0.000000000000000
413.14909938648 0.000000000000000 0.000007994932733 0.000000000000000
413.06841036964 0.000000000000000 0.000007994925409 0.000000000000000
413.01253845703 0.000000000000000 0.000007994920330 0.000000000000000
412.95666654442 0.000000000000000 0.000007994915245 0.000000000000000
412.91654115337 0.000000000000000 0.000007994911590 0.000000000000000
412.87641576232 0.000000000000000 0.000007994907932 0.000000000000000
412.84403069577 0.000000000000000 0.000007994904977 0.000000000000000
412.81164562923 0.000000000000000 0.000007994902020 0.000000000000000
412.77926056268 0.000000000000000 0.000007994899061 0.000000000000000
412.77366317579 0.000000000000000 0.000007994898550 0.000000000000000
412.76806578889 0.000000000000000 0.000007994898038 0.000000000000000
412.76246840199 0.000000000000000 0.000007994897527 0.000000000000000
412.75127362819 0.000000000000000 0.000007994896503 0.000000000000000
412.74007885439 0.000000000000000 0.000007994895479 0.000000000000000
412.72888408059 0.000000000000000 0.000007994894455 0.000000000000000
412.71768930680 0.000000000000000 0.000007994893431 0.000000000000000
412.69451333052 0.000000000000000 0.000007994891310 0.000000000000000
412.67133735425 0.000000000000000 0.000007994889188 0.000000000000000
412.64816137798 0.000000000000000 0.000007994887064 0.000000000000000
412.62498540170 0.000000000000000 0.000007994884940 0.000000000000000
412.56366835155 0.000000000000000 0.000007994879315 0.000000000000000
412.51397601154 0.000000000000000 0.000007994874751 0.000000000000000
412.46428367153 0.000000000000000 0.000007994870183 0.000000000000000
412.41459133152 0.000000000000000 0.000007994865609 0.000000000000000
412.36489899151 0.000000000000000 0.000007994861031 0.000000000000000
412.27488354843 0.000000000000000 0.000007994852726 0.000000000000000
412.18486810535 0.000000000000000 0.000007994844405 0.000000000000000
412.09485266226 0.000000000000000 0.000007994836068 0.000000000000000
412.00483721918 0.000000000000000 0.000007994827715 0.000000000000000
411.80806910878 0.000000000000000 0.000007994809401 0.000000000000000
411.61130099839 0.000000000000000 0.000007994791011 0.000000000000000
411.41453288799 0.000000000000000 0.000007994772543 0.000000000000000
411.21776477760 0.000000000000000 0.000007994753999 0.000000000000000
410.75092144195 0.000000000000000 0.000007994709690 0.000000000000000
410.28407810631 0.000000000000000 0.000007994664938 0.000000000000000
409.81723477067 0.000000000000000 0.000007994619738 0.000000000000000
409.44899768835 0.000000000000000 0.000007994583766 0.000000000000000
409.08076060602 0.000000000000000 0.000007994547509 0.000000000000000
408.82792576005 0.000000000000000 0.000007994522449 0.000000000000000
408.57509091408 0.000000000000000 0.000007994497252 0.000000000000000
408.40341999376 0.000000000000000 0.000007994480065 0.000000000000000
408.23174907343 0.000000000000000 0.000007994462815 0.000000000000000
408.11512802169 0.000000000000000 0.000007994451060 0.000000000000000
407.99850696994 0.000000000000000 0.000007994439276 0.000000000000000
407.91886700412 0.000000000000000 0.000007994431211 0.000000000000000
407.83922703830 0.000000000000000 0.000007994423133 0.000000000000000
407.78406505496 0.000000000000000 0.000007994417529 0.000000000000000
407.72890307163 0.000000000000000 0.000007994411919 0.000000000000000
407.68925353137 0.000000000000000 0.000007994407882 0.000000000000000
407.64960399110 0.000000000000000 0.000007994403842 0.000000000000000
407.61749417457 0.000000000000000 0.000007994400568 0.000000000000000
407.58538435804 0.000000000000000 0.000007994397291 0.000000000000000
407.55327454151 0.000000000000000 0.000007994394013 0.000000000000000
407.54747681072 0.000000000000000 0.000007994393421 0.000000000000000
407.54167907993 0.000000000000000 0.000007994392828 0.000000000000000
407.53588134913 0.000000000000000 0.000007994392236 0.000000000000000
407.52428588755 0.000000000000000 0.000007994391051 0.000000000000000
407.51269042597 0.000000000000000 0.000007994389866 0.000000000000000
407.50109496438 0.000000000000000 0.000007994388680 0.000000000000000
407.48949950280 0.000000000000000 0.000007994387494 0.000000000000000
407.46684162456 0.000000000000000 0.000007994385177 0.000000000000000
407.44418374632 0.000000000000000 0.000007994382858 0.000000000000000
407.42152586808 0.000000000000000 0.000007994380538 0.000000000000000
407.39886798984 0.000000000000000 0.000007994378216 0.000000000000000
407.34524179473 0.000000000000000 0.000007994372718 0.000000000000000
407.29161559962 0.000000000000000 0.000007994367214 0.000000000000000
407.23798940451 0.000000000000000 0.000007994361703 0.000000000000000
407.18436320940 0.000000000000000 0.000007994356186 0.000000000000000
407.11009774578 0.000000000000000 0.000007994348534 0.000000000000000
407.03583228215 0.000000000000000 0.000007994340871 0.000000000000000
406.96156681853 0.000000000000000 0.000007994333195 0.000000000000000
406.88730135490 0.000000000000000 0.000007994325507 0.000000000000000
406.72190478535 0.000000000000000 0.000007994308341 0.000000000000000
406.55650821581 0.000000000000000 0.000007994291112 0.000000000000000
406.39111164626 0.000000000000000 0.000007994273822 0.000000000000000
406.22571507671 0.000000000000000 0.000007994256470 0.000000000000000
405.84314910655 0.000000000000000 0.000007994216093 0.000000000000000
405.46058313639 0.000000000000000 0.000007994175378 0.000000000000000
405.07801716624 0.000000000000000 0.000007994134322 0.000000000000000
404.69545119608 0.000000000000000 0.000007994092921 0.000000000000000
404.25702109967 0.000000000000000 0.000007994045045 0.000000000000000
403.81859100326 0.000000000000000 0.000007993996706 0.000000000000000
403.51536232208 0.000000000000000 0.000007993962999 0.000000000000000
403.27722934869 0.000000000000000 0.000007993936370 0.000000000000000
403.08978639771 0.000000000000000 0.000007993915311 0.000000000000000
402.94036528699 0.000000000000000 0.000007993898461 0.000000000000000
402.82114100164 0.000000000000000 0.000007993884976 0.000000000000000
402.72562265474 0.000000000000000 0.000007993874147 0.000000000000000
402.64868827418 0.000000000000000 0.000007993865408 0.000000000000000
402.58611372348 0.000000000000000 0.000007993858290 0.000000000000000
402.53428162715 0.000000000000000 0.000007993852386 0.000000000000000
402.48244953081 0.000000000000000 0.000007993846475 0.000000000000000
402.43061743448 0.000000000000000 0.000007993840558 0.000000000000000
402.42382725401 0.000000000000000 0.000007993839782 0.000000000000000
402.41703707353 0.000000000000000 0.000007993839007 0.000000000000000
402.41024689306 0.000000000000000 0.000007993838231 0.000000000000000
402.40345671258 0.000000000000000 0.000007993837455 0.000000000000000
402.38987635163 0.000000000000000 0.000007993835902 0.000000000000000
402.37629599068 0.000000000000000 0.000007993834350 0.000000000000000
402.36271562974 0.000000000000000 0.000007993832796 0.000000000000000
402.34913526879 0.000000000000000 0.000007993831243 0.000000000000000
402.33555490784 0.000000000000000 0.000007993829689 0.000000000000000
402.31112592893 0.000000000000000 0.000007993826892 0.000000000000000
402.28669695002 0.000000000000000 0.000007993824094 0.000000000000000
402.26226797111 0.000000000000000 0.000007993821294 0.000000000000000
402.23783899220 0.000000000000000 0.000007993818493 0.000000000000000
402.21341001329 0.000000000000000 0.000007993815690 0.000000000000000
402.15579035403 0.000000000000000 0.000007993809074 0.000000000000000
402.09817069477 0.000000000000000 0.000007993802449 0.000000000000000
402.04055103551 0.000000000000000 0.000007993795816 0.000000000000000
401.98293137626 0.000000000000000 0.000007993789174 0.000000000000000
401.92531171700 0.000000000000000 0.000007993782524 0.000000000000000
401.82626009765 0.000000000000000 0.000007993771072 0.000000000000000
401.72720847830 0.000000000000000 0.000007993759594 0.000000000000000
401.62815685895 0.000000000000000 0.000007993748092 0.000000000000000
401.52910523960 0.000000000000000 0.000007993736564 0.000000000000000
401.29649108759 0.000000000000000 0.000007993709392 0.000000000000000
401.06387693558 0.000000000000000 0.000007993682078 0.000000000000000
400.83126278357 0.000000000000000 0.000007993654623 0.000000000000000
400.59864863157 0.000000000000000 0.000007993627024 0.000000000000000
400.06191345139 0.000000000000000 0.000007993562791 0.000000000000000
399.61949606854 0.000000000000000 0.000007993509260 0.000000000000000
399.17707868569 0.000000000000000 0.000007993455194 0.000000000000000
398.87257773405 0.000000000000000 0.000007993417667 0.000000000000000
398.56807678240 0.000000000000000 0.000007993379881 0.000000000000000
398.36128232661 0.000000000000000 0.000007993354071 0.000000000000000
398.15448787082 0.000000000000000 0.000007993328140 0.000000000000000
398.01416034523 0.000000000000000 0.000007993310474 0.000000000000000
397.87383281963 0.000000000000000 0.000007993292752 0.000000000000000
397.77833673158 0.000000000000000 0.000007993280660 0.000000000000000
397.68284064354 0.000000000000000 0.000007993268541 0.000000000000000
397.61728251713 0.000000000000000 0.000007993260206 0.000000000000000
397.55172439073 0.000000000000000 0.000007993251859 0.000000000000000
397.50569255474 0.000000000000000 0.000007993245991 0.000000000000000
397.45966071876 0.000000000000000 0.000007993240116 0.000000000000000
397.42525300606 0.000000000000000 0.000007993235721 0.000000000000000
397.39084529337 0.000000000000000 0.000007993231323 0.000000000000000
397.35643758067 0.000000000000000 0.000007993226921 0.000000000000000
397.32861618646 0.000000000000000 0.000007993223360 0.000000000000000
397.32305190762 0.000000000000000 0.000007993222647 0.000000000000000
397.31748762878 0.000000000000000 0.000007993221934 0.000000000000000
397.31192334994 0.000000000000000 0.000007993221222 0.000000000000000
397.30079479225 0.000000000000000 0.000007993219796 0.000000000000000
397.28966623457 0.000000000000000 0.000007993218370 0.000000000000000
397.27853767689 0.000000000000000 0.000007993216944 0.000000000000000
397.26740911921 0.000000000000000 0.000007993215517 0.000000000000000
397.24471849243 0.000000000000000 0.000007993212607 0.000000000000000
397.22202786566 0.000000000000000 0.000007993209695 0.000000000000000
397.19933723889 0.000000000000000 0.000007993206782 0.000000000000000
397.17664661211 0.000000000000000 0.000007993203867 0.000000000000000
397.11815861853 0.000000000000000 0.000007993196348 0.000000000000000
397.06955014824 0.000000000000000 0.000007993190091 0.000000000000000
397.02094167795 0.000000000000000 0.000007993183827 0.000000000000000
396.97233320766 0.000000000000000 0.000007993177557 0.000000000000000
396.92372473737 0.000000000000000 0.000007993171279 0.000000000000000
396.83592639882 0.000000000000000 0.000007993159923 0.000000000000000
396.74812806028 0.000000000000000 0.000007993148544 0.000000000000000
396.66032972173 0.000000000000000 0.000007993137142 0.000000000000000
396.57253138318 0.000000000000000 0.000007993125717 0.000000000000000
396.38068724180 0.000000000000000 0.000007993100673 0.000000000000000
396.18884310041 0.000000000000000 0.000007993075520 0.000000000000000
395.99699895903 0.000000000000000 0.000007993050255 0.000000000000000
395.80515481764 0.000000000000000 0.000007993024879 0.000000000000000
395.35032055487 0.000000000000000 0.000007992964268 0.000000000000000
394.89548629209 0.000000000000000 0.000007992903019 0.000000000000000
394.44065202932 0.000000000000000 0.000007992841123 0.000000000000000
394.09531243352 0.000000000000000 0.000007992793690 0.000000000000000
393.74997283772 0.000000000000000 0.000007992745877 0.000000000000000
393.51363905641 0.000000000000000 0.000007992712934 0.000000000000000
393.27730527511 0.000000000000000 0.000007992679809 0.000000000000000
393.11689091042 0.000000000000000 0.000007992657221 0.000000000000000
392.95647654573 0.000000000000000 0.000007992634549 0.000000000000000
392.84746931310 0.000000000000000 0.000007992619094 0.000000000000000
392.73846208047 0.000000000000000 0.000007992603599 0.000000000000000
392.66393527548 0.000000000000000 0.000007992592983 0.000000000000000
392.58940847048 0.000000000000000 0.000007992582349 0.000000000000000
392.53762801182 0.000000000000000 0.000007992574949 0.000000000000000
392.48584755316 0.000000000000000 0.000007992567541 0.000000000000000
392.44830735249 0.000000000000000 0.000007992562164 0.000000000000000
392.41076715182 0.000000000000000 0.000007992556783 0.000000000000000
392.37322695115 0.000000000000000 0.000007992551397 0.000000000000000
392.33568675048 0.000000000000000 0.000007992546007 0.000000000000000
392.33019084881 0.000000000000000 0.000007992545217 0.000000000000000
392.32469494713 0.000000000000000 0.000007992544428 0.000000000000000
392.31919904545 0.000000000000000 0.000007992543638 0.000000000000000
392.31370314378 0.000000000000000 0.000007992542848 0.000000000000000
392.30271134042 0.000000000000000 0.000007992541268 0.000000000000000
392.29171953707 0.000000000000000 0.000007992539688 0.000000000000000
392.28072773371 0.000000000000000 0.000007992538107 0.000000000000000
392.26973593036 0.000000000000000 0.000007992536526 0.000000000000000
392.25874412701 0.000000000000000 0.000007992534944 0.000000000000000
392.23279670689 0.000000000000000 0.000007992531210 0.000000000000000
392.20684928678 0.000000000000000 0.000007992527473 0.000000000000000
392.18090186667 0.000000000000000 0.000007992523733 0.000000000000000
392.15495444655 0.000000000000000 0.000007992519992 0.000000000000000
392.12900702644 0.000000000000000 0.000007992516248 0.000000000000000
392.06120835941 0.000000000000000 0.000007992506456 0.000000000000000
391.99340969238 0.000000000000000 0.000007992496648 0.000000000000000
391.92561102535 0.000000000000000 0.000007992486824 0.000000000000000
391.85781235832 0.000000000000000 0.000007992476985 0.000000000000000
391.79001369129 0.000000000000000 0.000007992467130 0.000000000000000
391.67793143174 0.000000000000000 0.000007992450804 0.000000000000000
391.56584917218 0.000000000000000 0.000007992434435 0.000000000000000
391.45376691263 0.000000000000000 0.000007992418023 0.000000000000000
391.34168465308 0.000000000000000 0.000007992401568 0.000000000000000
391.07138513669 0.000000000000000 0.000007992361704 0.000000000000000
390.80108562030 0.000000000000000 0.000007992321587 0.000000000000000
390.53078610391 0.000000000000000 0.000007992281212 0.000000000000000
390.26048658752 0.000000000000000 0.000007992240578 0.000000000000000
389.77463364867 0.000000000000000 0.000007992166883 0.000000000000000
389.38850564031 0.000000000000000 0.000007992107705 0.000000000000000
389.00237763195 0.000000000000000 0.000007992047980 0.000000000000000
388.73681046770 0.000000000000000 0.000007992006583 0.000000000000000
388.47124330345 0.000000000000000 0.000007991964922 0.000000000000000
388.29092937155 0.000000000000000 0.000007991936484 0.000000000000000
388.11061543965 0.000000000000000 0.000007991907923 0.000000000000000
387.98818854509 0.000000000000000 0.000007991888460 0.000000000000000
387.86576165053 0.000000000000000 0.000007991868941 0.000000000000000
387.78227707746 0.000000000000000 0.000007991855597 0.000000000000000
387.69879250438 0.000000000000000 0.000007991842227 0.000000000000000
387.64117315754 0.000000000000000 0.000007991832984 0.000000000000000
387.58355381069 0.000000000000000 0.000007991823727 0.000000000000000
387.54252745506 0.000000000000000 0.000007991817129 0.000000000000000
387.50150109943 0.000000000000000 0.000007991810524 0.000000000000000
387.46941261002 0.000000000000000 0.000007991805354 0.000000000000000
387.43732412061 0.000000000000000 0.000007991800179 0.000000000000000
387.40523563120 0.000000000000000 0.000007991795001 0.000000000000000
387.38269660499 0.000000000000000 0.000007991791362 0.000000000000000
387.36015757877 0.000000000000000 0.000007991787720 0.000000000000000
387.33761855255 0.000000000000000 0.000007991784077 0.000000000000000
387.31507952633 0.000000000000000 0.000007991780432 0.000000000000000
387.29254050011 0.000000000000000 0.000007991776785 0.000000000000000
387.27000147389 0.000000000000000 0.000007991773136 0.000000000000000
387.24746244767 0.000000000000000 0.000007991769486 0.000000000000000
387.20238439524 0.000000000000000 0.000007991762178 0.000000000000000
387.15730634280 0.000000000000000 0.000007991754863 0.000000000000000
387.11222829036 0.000000000000000 0.000007991747540 0.000000000000000
387.06715023793 0.000000000000000 0.000007991740209 0.000000000000000
387.00044829841 0.000000000000000 0.000007991729346 0.000000000000000
386.93374635890 0.000000000000000 0.000007991718467 0.000000000000000
386.86704441939 0.000000000000000 0.000007991707569 0.000000000000000
386.80034247987 0.000000000000000 0.000007991696654 0.000000000000000
386.65639260051 0.000000000000000 0.000007991673039 0.000000000000000
386.51244272114 0.000000000000000 0.000007991649342 0.000000000000000
386.36849284177 0.000000000000000 0.000007991625562 0.000000000000000
386.22454296240 0.000000000000000 0.000007991601699 0.000000000000000
385.89540444382 0.000000000000000 0.000007991546822 0.000000000000000
385.56626592523 0.000000000000000 0.000007991491505 0.000000000000000
385.23712740665 0.000000000000000 0.000007991435744 0.000000000000000
384.90798888806 0.000000000000000 0.000007991379532 0.000000000000000
384.47272600462 0.000000000000000 0.000007991304499 0.000000000000000
384.03746312118 0.000000000000000 0.000007991228661 0.000000000000000
383.71899838292 0.000000000000000 0.000007991172657 0.000000000000000
383.46756415284 0.000000000000000 0.000007991128130 0.000000000000000
383.26871061462 0.000000000000000 0.000007991092719 0.000000000000000
383.11025626883 0.000000000000000 0.000007991064377 0.000000000000000
382.98386326711 0.000000000000000 0.000007991041691 0.000000000000000
382.88272696803 0.000000000000000 0.000007991023487 0.000000000000000
382.80143655205 0.000000000000000 0.000007991008822 0.000000000000000
382.73556866298 0.000000000000000 0.000007990996918 0.000000000000000
382.68140543508 0.000000000000000 0.000007990987114 0.000000000000000
382.62724220718 0.000000000000000 0.000007990977298 0.000000000000000
382.58379968770 0.000000000000000 0.000007990969415 0.000000000000000
382.54035716823 0.000000000000000 0.000007990961525 0.000000000000000
382.53166866433 0.000000000000000 0.000007990959946 0.000000000000000
382.52298016044 0.000000000000000 0.000007990958366 0.000000000000000
382.51429165654 0.000000000000000 0.000007990956786 0.000000000000000
382.50560315265 0.000000000000000 0.000007990955206 0.000000000000000
382.48822614486 0.000000000000000 0.000007990952045 0.000000000000000
382.47084913707 0.000000000000000 0.000007990948883 0.000000000000000
382.45347212928 0.000000000000000 0.000007990945719 0.000000000000000
382.43609512149 0.000000000000000 0.000007990942554 0.000000000000000
382.40615966411 0.000000000000000 0.000007990937098 0.000000000000000
382.37622420673 0.000000000000000 0.000007990931639 0.000000000000000
382.34628874936 0.000000000000000 0.000007990926175 0.000000000000000
382.30876577778 0.000000000000000 0.000007990919322 0.000000000000000
382.27124280621 0.000000000000000 0.000007990912461 0.000000000000000
382.23371983463 0.000000000000000 0.000007990905595 0.000000000000000
382.19619686306 0.000000000000000 0.000007990898722 0.000000000000000
382.12212772608 0.000000000000000 0.000007990885136 0.000000000000000
382.04805858910 0.000000000000000 0.000007990871525 0.000000000000000
381.97398945213 0.000000000000000 0.000007990857890 0.000000000000000
381.89992031515 0.000000000000000 0.000007990844229 0.000000000000000
381.74470596931 0.000000000000000 0.000007990815521 0.000000000000000
381.58949162346 0.000000000000000 0.000007990786702 0.000000000000000
381.43427727762 0.000000000000000 0.000007990757771 0.000000000000000
381.27906293177 0.000000000000000 0.000007990728728 0.000000000000000
380.91866743468 0.000000000000000 0.000007990660856 0.000000000000000
380.55827193758 0.000000000000000 0.000007990592370 0.000000000000000
380.19787644049 0.000000000000000 0.000007990523263 0.000000000000000
379.83748094339 0.000000000000000 0.000007990453526 0.000000000000000
379.43426533444 0.000000000000000 0.000007990374749 0.000000000000000
379.03104972549 0.000000000000000 0.000007990295167 0.000000000000000
378.75525570570 0.000000000000000 0.000007990240264 0.000000000000000
378.53888413742 0.000000000000000 0.000007990196921 0.000000000000000
378.36871176203 0.000000000000000 0.000007990162665 0.000000000000000
378.23299086650 0.000000000000000 0.000007990135238 0.000000000000000
378.12460872945 0.000000000000000 0.000007990113268 0.000000000000000
378.03763526235 0.000000000000000 0.000007990095594 0.000000000000000
377.96738253812 0.000000000000000 0.000007990081289 0.000000000000000
377.90994057993 0.000000000000000 0.000007990069574 0.000000000000000
377.85249862174 0.000000000000000 0.000007990057842 0.000000000000000
377.80924252632 0.000000000000000 0.000007990048996 0.000000000000000
377.76598643089 0.000000000000000 0.000007990040141 0.000000000000000
377.75851822887 0.000000000000000 0.000007990038611 0.000000000000000
377.75105002685 0.000000000000000 0.000007990037081 0.000000000000000
377.74358182483 0.000000000000000 0.000007990035550 0.000000000000000
377.73611362281 0.000000000000000 0.000007990034020 0.000000000000000
377.72117721877 0.000000000000000 0.000007990030958 0.000000000000000
377.70624081474 0.000000000000000 0.000007990027894 0.000000000000000
377.69130441070 0.000000000000000 0.000007990024830 0.000000000000000
377.67636800666 0.000000000000000 0.000007990021765 0.000000000000000
377.66143160262 0.000000000000000 0.000007990018698 0.000000000000000
377.62857521549 0.000000000000000 0.000007990011948 0.000000000000000
377.59571882837 0.000000000000000 0.000007990005193 0.000000000000000
377.56286244125 0.000000000000000 0.000007989998433 0.000000000000000
377.53000605412 0.000000000000000 0.000007989991666 0.000000000000000
377.49714966700 0.000000000000000 0.000007989984894 0.000000000000000
377.44186592092 0.000000000000000 0.000007989973487 0.000000000000000
377.38658217485 0.000000000000000 0.000007989962064 0.000000000000000
377.33129842877 0.000000000000000 0.000007989950625 0.000000000000000
377.27601468270 0.000000000000000 0.000007989939170 0.000000000000000
377.22073093662 0.000000000000000 0.000007989927698 0.000000000000000
377.10363865378 0.000000000000000 0.000007989903348 0.000000000000000
376.98654637094 0.000000000000000 0.000007989878925 0.000000000000000
376.86945408810 0.000000000000000 0.000007989854429 0.000000000000000
376.75236180526 0.000000000000000 0.000007989829859 0.000000000000000
376.47960950920 0.000000000000000 0.000007989772339 0.000000000000000
376.20685721315 0.000000000000000 0.000007989714416 0.000000000000000
375.93410491710 0.000000000000000 0.000007989656084 0.000000000000000
375.66135262105 0.000000000000000 0.000007989597341 0.000000000000000
375.20507378032 0.000000000000000 0.000007989498142 0.000000000000000
374.74879493960 0.000000000000000 0.000007989397765 0.000000000000000
374.38942541673 0.000000000000000 0.000007989317866 0.000000000000000
374.10351937129 0.000000000000000 0.000007989253765 0.000000000000000
373.87616419642 0.000000000000000 0.000007989202449 0.000000000000000
373.69506044345 0.000000000000000 0.000007989161355 0.000000000000000
373.55067697131 0.000000000000000 0.000007989128454 0.000000000000000
373.43534378576 0.000000000000000 0.000007989102083 0.000000000000000
373.34291464525 0.000000000000000 0.000007989080892 0.000000000000000
373.26841445184 0.000000000000000 0.000007989063774 0.000000000000000
373.20774873545 0.000000000000000 0.000007989049811 0.000000000000000
373.15737976695 0.000000000000000 0.000007989038201 0.000000000000000
373.10701079846 0.000000000000000 0.000007989026576 0.000000000000000
373.05664182996 0.000000000000000 0.000007989014935 0.000000000000000
373.04987766270 0.000000000000000 0.000007989013371 0.000000000000000
373.04311349544 0.000000000000000 0.000007989011806 0.000000000000000
373.03634932819 0.000000000000000 0.000007989010242 0.000000000000000
373.02958516093 0.000000000000000 0.000007989008676 0.000000000000000
373.01605682641 0.000000000000000 0.000007989005545 0.000000000000000
373.00252849189 0.000000000000000 0.000007989002413 0.000000000000000
372.98900015738 0.000000000000000 0.000007988999280 0.000000000000000
372.97547182286 0.000000000000000 0.000007988996146 0.000000000000000
372.96194348834 0.000000000000000 0.000007988993011 0.000000000000000
372.93641622533 0.000000000000000 0.000007988987092 0.000000000000000
372.91088896232 0.000000000000000 0.000007988981169 0.000000000000000
372.88536169931 0.000000000000000 0.000007988975243 0.000000000000000
372.85983443630 0.000000000000000 0.000007988969312 0.000000000000000
372.83430717329 0.000000000000000 0.000007988963378 0.000000000000000
372.75097897052 0.000000000000000 0.000007988943979 0.000000000000000
372.68886399455 0.000000000000000 0.000007988929492 0.000000000000000
372.62674901857 0.000000000000000 0.000007988914981 0.000000000000000
372.56463404259 0.000000000000000 0.000007988900446 0.000000000000000
372.50251906662 0.000000000000000 0.000007988885887 0.000000000000000
372.44040409064 0.000000000000000 0.000007988871305 0.000000000000000
372.31617413869 0.000000000000000 0.000007988842069 0.000000000000000
372.19194418674 0.000000000000000 0.000007988812738 0.000000000000000
372.06771423479 0.000000000000000 0.000007988783310 0.000000000000000
371.94348428284 0.000000000000000 0.000007988753786 0.000000000000000
371.63557314805 0.000000000000000 0.000007988680192 0.000000000000000
371.32766201325 0.000000000000000 0.000007988605996 0.000000000000000
371.01975087845 0.000000000000000 0.000007988531194 0.000000000000000
370.71183974366 0.000000000000000 0.000007988455778 0.000000000000000
370.28864187644 0.000000000000000 0.000007988351114 0.000000000000000
369.86544400921 0.000000000000000 0.000007988245263 0.000000000000000
369.55165041789 0.000000000000000 0.000007988166002 0.000000000000000
369.30357712800 0.000000000000000 0.000007988102869 0.000000000000000
369.10716449838 0.000000000000000 0.000007988052585 0.000000000000000
368.95064408215 0.000000000000000 0.000007988012324 0.000000000000000
368.82576794033 0.000000000000000 0.000007987980082 0.000000000000000
368.72582322389 0.000000000000000 0.000007987954199 0.000000000000000
368.64545778324 0.000000000000000 0.000007987933337 0.000000000000000
368.58029246705 0.000000000000000 0.000007987916387 0.000000000000000
368.52663299158 0.000000000000000 0.000007987902408 0.000000000000000
368.47297351612 0.000000000000000 0.000007987888409 0.000000000000000
368.42916217519 0.000000000000000 0.000007987876964 0.000000000000000
368.39353502622 0.000000000000000 0.000007987867648 0.000000000000000
368.38640959643 0.000000000000000 0.000007987865784 0.000000000000000
368.37928416663 0.000000000000000 0.000007987863919 0.000000000000000
368.37215873684 0.000000000000000 0.000007987862054 0.000000000000000
368.36503330705 0.000000000000000 0.000007987860189 0.000000000000000
368.35078244746 0.000000000000000 0.000007987856457 0.000000000000000
368.33653158787 0.000000000000000 0.000007987852724 0.000000000000000
368.32228072828 0.000000000000000 0.000007987848990 0.000000000000000
368.30802986870 0.000000000000000 0.000007987845255 0.000000000000000
368.29377900911 0.000000000000000 0.000007987841518 0.000000000000000
368.26461186660 0.000000000000000 0.000007987833865 0.000000000000000
368.23544472410 0.000000000000000 0.000007987826206 0.000000000000000
368.20627758159 0.000000000000000 0.000007987818542 0.000000000000000
368.17711043909 0.000000000000000 0.000007987810871 0.000000000000000
368.14794329658 0.000000000000000 0.000007987803195 0.000000000000000
368.09315431366 0.000000000000000 0.000007987788759 0.000000000000000
368.03836533075 0.000000000000000 0.000007987774302 0.000000000000000
367.98357634783 0.000000000000000 0.000007987759823 0.000000000000000
367.92878736491 0.000000000000000 0.000007987745324 0.000000000000000
367.87399838199 0.000000000000000 0.000007987730803 0.000000000000000
367.76259673256 0.000000000000000 0.000007987701211 0.000000000000000
367.65119508313 0.000000000000000 0.000007987671530 0.000000000000000
367.53979343370 0.000000000000000 0.000007987641760 0.000000000000000
367.42839178427 0.000000000000000 0.000007987611901 0.000000000000000
367.16918659702 0.000000000000000 0.000007987542075 0.000000000000000
366.90998140976 0.000000000000000 0.000007987471758 0.000000000000000
366.65077622251 0.000000000000000 0.000007987400944 0.000000000000000
366.39157103525 0.000000000000000 0.000007987329630 0.000000000000000
365.94894386788 0.000000000000000 0.000007987206683 0.000000000000000
365.60031171887 0.000000000000000 0.000007987108794 0.000000000000000
365.25167956985 0.000000000000000 0.000007987009967 0.000000000000000
365.01208904365 0.000000000000000 0.000007986941501 0.000000000000000
364.77249851744 0.000000000000000 0.000007986872584 0.000000000000000
364.60983514106 0.000000000000000 0.000007986825536 0.000000000000000
364.44717176469 0.000000000000000 0.000007986778278 0.000000000000000
364.33664938445 0.000000000000000 0.000007986746047 0.000000000000000
364.22612700421 0.000000000000000 0.000007986713718 0.000000000000000
364.15058817226 0.000000000000000 0.000007986691566 0.000000000000000
364.07504934032 0.000000000000000 0.000007986669367 0.000000000000000
364.02260557483 0.000000000000000 0.000007986653929 0.000000000000000
363.97016180935 0.000000000000000 0.000007986638468 0.000000000000000
363.93221904212 0.000000000000000 0.000007986627268 0.000000000000000
363.89427627490 0.000000000000000 0.000007986616057 0.000000000000000
363.86271079835 0.000000000000000 0.000007986606722 0.000000000000000
363.83114532180 0.000000000000000 0.000007986597378 0.000000000000000
363.80526921557 0.000000000000000 0.000007986589713 0.000000000000000
363.80009399432 0.000000000000000 0.000007986588179 0.000000000000000
363.79491877308 0.000000000000000 0.000007986586646 0.000000000000000
363.78974355183 0.000000000000000 0.000007986585111 0.000000000000000
363.77939310933 0.000000000000000 0.000007986582043 0.000000000000000
363.76904266684 0.000000000000000 0.000007986578973 0.000000000000000
363.75869222435 0.000000000000000 0.000007986575903 0.000000000000000
363.74834178185 0.000000000000000 0.000007986572831 0.000000000000000
363.72560511942 0.000000000000000 0.000007986566082 0.000000000000000
363.70286845699 0.000000000000000 0.000007986559328 0.000000000000000
363.68013179456 0.000000000000000 0.000007986552571 0.000000000000000
363.65739513213 0.000000000000000 0.000007986545809 0.000000000000000
363.59043166358 0.000000000000000 0.000007986525870 0.000000000000000
363.54115078983 0.000000000000000 0.000007986511173 0.000000000000000
363.49186991608 0.000000000000000 0.000007986496456 0.000000000000000
363.44258904232 0.000000000000000 0.000007986481719 0.000000000000000
363.39330816857 0.000000000000000 0.000007986466962 0.000000000000000
363.30288283619 0.000000000000000 0.000007986439832 0.000000000000000
363.21245750381 0.000000000000000 0.000007986412635 0.000000000000000
363.12203217143 0.000000000000000 0.000007986385369 0.000000000000000
363.03160683905 0.000000000000000 0.000007986358035 0.000000000000000
362.83355382014 0.000000000000000 0.000007986297928 0.000000000000000
362.63550080122 0.000000000000000 0.000007986237490 0.000000000000000
362.43744778230 0.000000000000000 0.000007986176718 0.000000000000000
362.23939476338 0.000000000000000 0.000007986115611 0.000000000000000
361.76790409798 0.000000000000000 0.000007985968774 0.000000000000000
361.29641343257 0.000000000000000 0.000007985819991 0.000000000000000
360.96782879018 0.000000000000000 0.000007985715136 0.000000000000000
360.63924414780 0.000000000000000 0.000007985609311 0.000000000000000
360.41591033166 0.000000000000000 0.000007985536824 0.000000000000000
360.19257651553 0.000000000000000 0.000007985463880 0.000000000000000
360.04107257886 0.000000000000000 0.000007985414135 0.000000000000000
359.88956864220 0.000000000000000 0.000007985364177 0.000000000000000
359.78657001971 0.000000000000000 0.000007985330092 0.000000000000000
359.68357139722 0.000000000000000 0.000007985295908 0.000000000000000
359.61303589944 0.000000000000000 0.000007985272441 0.000000000000000
359.54250040166 0.000000000000000 0.000007985248927 0.000000000000000
359.49327562631 0.000000000000000 0.000007985232490 0.000000000000000
359.44405085096 0.000000000000000 0.000007985216030 0.000000000000000
359.40790896204 0.000000000000000 0.000007985203931 0.000000000000000
359.37176707312 0.000000000000000 0.000007985191819 0.000000000000000
359.33562518420 0.000000000000000 0.000007985179695 0.000000000000000
359.29948329528 0.000000000000000 0.000007985167559 0.000000000000000
359.29473567547 0.000000000000000 0.000007985165964 0.000000000000000
359.28998805566 0.000000000000000 0.000007985164369 0.000000000000000
359.28524043585 0.000000000000000 0.000007985162773 0.000000000000000
359.27574519623 0.000000000000000 0.000007985159582 0.000000000000000
359.26624995661 0.000000000000000 0.000007985156389 0.000000000000000
359.25675471699 0.000000000000000 0.000007985153196 0.000000000000000
359.24725947738 0.000000000000000 0.000007985150002 0.000000000000000
359.22171489195 0.000000000000000 0.000007985141406 0.000000000000000
359.19617030652 0.000000000000000 0.000007985132803 0.000000000000000
359.17062572109 0.000000000000000 0.000007985124195 0.000000000000000
359.14508113566 0.000000000000000 0.000007985115580 0.000000000000000
359.08787503205 0.000000000000000 0.000007985096266 0.000000000000000
359.03066892845 0.000000000000000 0.000007985076921 0.000000000000000
358.97346282485 0.000000000000000 0.000007985057545 0.000000000000000
358.91625672124 0.000000000000000 0.000007985038137 0.000000000000000
358.84046362324 0.000000000000000 0.000007985012376 0.000000000000000
358.76467052524 0.000000000000000 0.000007984986559 0.000000000000000
358.68887742724 0.000000000000000 0.000007984960687 0.000000000000000
358.61308432923 0.000000000000000 0.000007984934759 0.000000000000000
358.44167613669 0.000000000000000 0.000007984875916 0.000000000000000
358.27026794414 0.000000000000000 0.000007984816786 0.000000000000000
358.09885975159 0.000000000000000 0.000007984757368 0.000000000000000
357.92745155904 0.000000000000000 0.000007984697658 0.000000000000000
357.52952367098 0.000000000000000 0.000007984557912 0.000000000000000
357.13159578292 0.000000000000000 0.000007984416568 0.000000000000000
356.73366789486 0.000000000000000 0.000007984273605 0.000000000000000
356.42610132160 0.000000000000000 0.000007984161983 0.000000000000000
356.11853474835 0.000000000000000 0.000007984049369 0.000000000000000
355.90788310640 0.000000000000000 0.000007983971663 0.000000000000000
355.69723146445 0.000000000000000 0.000007983893484 0.000000000000000
355.55422625631 0.000000000000000 0.000007983840140 0.000000000000000
355.41122104816 0.000000000000000 0.000007983786575 0.000000000000000
355.31392217413 0.000000000000000 0.000007983750004 0.000000000000000
355.21662330010 0.000000000000000 0.000007983713330 0.000000000000000
355.14985462823 0.000000000000000 0.000007983688104 0.000000000000000
355.08308595636 0.000000000000000 0.000007983662829 0.000000000000000
355.03624542636 0.000000000000000 0.000007983645069 0.000000000000000
354.98940489636 0.000000000000000 0.000007983627285 0.000000000000000
354.95448030267 0.000000000000000 0.000007983614010 0.000000000000000
354.91955570899 0.000000000000000 0.000007983600721 0.000000000000000
354.88463111531 0.000000000000000 0.000007983587420 0.000000000000000
354.85593358725 0.000000000000000 0.000007983576480 0.000000000000000
354.85019408164 0.000000000000000 0.000007983574291 0.000000000000000
354.84445457603 0.000000000000000 0.000007983572102 0.000000000000000
354.83871507042 0.000000000000000 0.000007983569913 0.000000000000000
354.82723605919 0.000000000000000 0.000007983565532 0.000000000000000
354.81575704797 0.000000000000000 0.000007983561151 0.000000000000000
354.80427803675 0.000000000000000 0.000007983556768 0.000000000000000
354.79279902553 0.000000000000000 0.000007983552383 0.000000000000000
354.76992031662 0.000000000000000 0.000007983543640 0.000000000000000
354.74704160772 0.000000000000000 0.000007983534892 0.000000000000000
354.72416289881 0.000000000000000 0.000007983526138 0.000000000000000
354.70128418990 0.000000000000000 0.000007983517379 0.000000000000000
354.64401062893 0.000000000000000 0.000007983495425 0.000000000000000
354.58673706795 0.000000000000000 0.000007983473436 0.000000000000000
354.52946350697 0.000000000000000 0.000007983451410 0.000000000000000
354.47218994600 0.000000000000000 0.000007983429348 0.000000000000000
354.39590863045 0.000000000000000 0.000007983399907 0.000000000000000
354.31962731490 0.000000000000000 0.000007983370401 0.000000000000000
354.24334599936 0.000000000000000 0.000007983340830 0.000000000000000
354.16706468381 0.000000000000000 0.000007983311193 0.000000000000000
353.99475595505 0.000000000000000 0.000007983244006 0.000000000000000
353.82244722629 0.000000000000000 0.000007983176481 0.000000000000000
353.65013849753 0.000000000000000 0.000007983108617 0.000000000000000
353.47782976876 0.000000000000000 0.000007983040411 0.000000000000000
353.07780487215 0.000000000000000 0.000007982880739 0.000000000000000
352.67777997554 0.000000000000000 0.000007982719187 0.000000000000000
352.27775507893 0.000000000000000 0.000007982555730 0.000000000000000
351.98229672921 0.000000000000000 0.000007982433763 0.000000000000000
351.68683837949 0.000000000000000 0.000007982310730 0.000000000000000
351.48521771507 0.000000000000000 0.000007982226157 0.000000000000000
351.28359705065 0.000000000000000 0.000007982141079 0.000000000000000
351.14674433784 0.000000000000000 0.000007982083042 0.000000000000000
351.00989162503 0.000000000000000 0.000007982024771 0.000000000000000
350.91671977943 0.000000000000000 0.000007981984963 0.000000000000000
350.82354793383 0.000000000000000 0.000007981945047 0.000000000000000
350.75949256486 0.000000000000000 0.000007981917540 0.000000000000000
350.69543719589 0.000000000000000 0.000007981889982 0.000000000000000
350.65027973013 0.000000000000000 0.000007981870523 0.000000000000000
350.60512226437 0.000000000000000 0.000007981851038 0.000000000000000
350.57093875135 0.000000000000000 0.000007981836271 0.000000000000000
350.53675523832 0.000000000000000 0.000007981821490 0.000000000000000
350.50257172529 0.000000000000000 0.000007981806694 0.000000000000000
350.47660252542 0.000000000000000 0.000007981795443 0.000000000000000
350.47140868545 0.000000000000000 0.000007981793192 0.000000000000000
350.46621484547 0.000000000000000 0.000007981790941 0.000000000000000
350.46102100550 0.000000000000000 0.000007981788689 0.000000000000000
350.45063332555 0.000000000000000 0.000007981784185 0.000000000000000
350.44024564560 0.000000000000000 0.000007981779679 0.000000000000000
350.42985796565 0.000000000000000 0.000007981775173 0.000000000000000
350.41947028570 0.000000000000000 0.000007981770664 0.000000000000000
350.39646467499 0.000000000000000 0.000007981760675 0.000000000000000
350.37345906428 0.000000000000000 0.000007981750679 0.000000000000000
350.35045345356 0.000000000000000 0.000007981740677 0.000000000000000
350.32744784285 0.000000000000000 0.000007981730668 0.000000000000000
350.26152491516 0.000000000000000 0.000007981701950 0.000000000000000
350.21153550389 0.000000000000000 0.000007981680136 0.000000000000000
350.16154609262 0.000000000000000 0.000007981658290 0.000000000000000
350.11155668134 0.000000000000000 0.000007981636411 0.000000000000000
350.06156727007 0.000000000000000 0.000007981614501 0.000000000000000
349.97031013300 0.000000000000000 0.000007981574418 0.000000000000000
349.87905299593 0.000000000000000 0.000007981534227 0.000000000000000
349.78779585886 0.000000000000000 0.000007981493926 0.000000000000000
349.69653872179 0.000000000000000 0.000007981453517 0.000000000000000
349.49681463333 0.000000000000000 0.000007981364695 0.000000000000000
349.29709054488 0.000000000000000 0.000007981275344 0.000000000000000
349.09736645642 0.000000000000000 0.000007981185456 0.000000000000000
348.89764236797 0.000000000000000 0.000007981095030 0.000000000000000
348.44677510748 0.000000000000000 0.000007980888901 0.000000000000000
348.07664800440 0.000000000000000 0.000007980717590 0.000000000000000
347.70652090132 0.000000000000000 0.000007980544361 0.000000000000000
347.45216418905 0.000000000000000 0.000007980424192 0.000000000000000
347.19780747678 0.000000000000000 0.000007980303096 0.000000000000000
347.02518317938 0.000000000000000 0.000007980220381 0.000000000000000
346.85255888198 0.000000000000000 0.000007980137233 0.000000000000000
346.73532967774 0.000000000000000 0.000007980080520 0.000000000000000
346.61810047351 0.000000000000000 0.000007980023604 0.000000000000000
346.53805068099 0.000000000000000 0.000007979984624 0.000000000000000
346.45800088848 0.000000000000000 0.000007979945549 0.000000000000000
346.40253356187 0.000000000000000 0.000007979918418 0.000000000000000
346.34706623526 0.000000000000000 0.000007979891241 0.000000000000000
346.30713760144 0.000000000000000 0.000007979871650 0.000000000000000
346.26720896763 0.000000000000000 0.000007979852035 0.000000000000000
346.23466475917 0.000000000000000 0.000007979836031 0.000000000000000
346.20212055072 0.000000000000000 0.000007979820011 0.000000000000000
346.16957634226 0.000000000000000 0.000007979803976 0.000000000000000
346.16306750057 0.000000000000000 0.000007979800767 0.000000000000000
346.15655865888 0.000000000000000 0.000007979797557 0.000000000000000
346.15004981719 0.000000000000000 0.000007979794347 0.000000000000000
346.13703213381 0.000000000000000 0.000007979787926 0.000000000000000
346.12401445042 0.000000000000000 0.000007979781501 0.000000000000000
346.11099676704 0.000000000000000 0.000007979775075 0.000000000000000
346.09797908366 0.000000000000000 0.000007979768645 0.000000000000000
346.07399144414 0.000000000000000 0.000007979756792 0.000000000000000
346.05000380463 0.000000000000000 0.000007979744931 0.000000000000000
346.02601616511 0.000000000000000 0.000007979733061 0.000000000000000
346.00202852560 0.000000000000000 0.000007979721182 0.000000000000000
345.97804088608 0.000000000000000 0.000007979709295 0.000000000000000
345.91492114073 0.000000000000000 0.000007979677975 0.000000000000000
345.85180139539 0.000000000000000 0.000007979646595 0.000000000000000
345.78868165004 0.000000000000000 0.000007979615155 0.000000000000000
345.72556190469 0.000000000000000 0.000007979583655 0.000000000000000
345.66244215934 0.000000000000000 0.000007979552094 0.000000000000000
345.55699244031 0.000000000000000 0.000007979499233 0.000000000000000
345.45154272128 0.000000000000000 0.000007979446201 0.000000000000000
345.34609300224 0.000000000000000 0.000007979392999 0.000000000000000
345.24064328321 0.000000000000000 0.000007979339625 0.000000000000000
344.99021007830 0.000000000000000 0.000007979212175 0.000000000000000
344.73977687339 0.000000000000000 0.000007979083745 0.000000000000000
344.48934366848 0.000000000000000 0.000007978954323 0.000000000000000
344.23891046357 0.000000000000000 0.000007978823902 0.000000000000000
343.83363857958 0.000000000000000 0.000007978610701 0.000000000000000
343.42836669558 0.000000000000000 0.000007978394816 0.000000000000000
343.11251679620 0.000000000000000 0.000007978224677 0.000000000000000
342.86156863630 0.000000000000000 0.000007978088307 0.000000000000000
342.66214528671 0.000000000000000 0.000007977979175 0.000000000000000
342.50321366381 0.000000000000000 0.000007977891717 0.000000000000000
342.37636160901 0.000000000000000 0.000007977821601 0.000000000000000
342.27480147714 0.000000000000000 0.000007977765265 0.000000000000000
342.19307780071 0.000000000000000 0.000007977719803 0.000000000000000
342.12672226355 0.000000000000000 0.000007977682806 0.000000000000000
342.07193691555 0.000000000000000 0.000007977652202 0.000000000000000
342.01715156755 0.000000000000000 0.000007977621546 0.000000000000000
341.96236621955 0.000000000000000 0.000007977590839 0.000000000000000
341.95541133221 0.000000000000000 0.000007977586937 0.000000000000000
341.94845644487 0.000000000000000 0.000007977583035 0.000000000000000
341.94150155752 0.000000000000000 0.000007977579131 0.000000000000000
341.93454667018 0.000000000000000 0.000007977575227 0.000000000000000
341.92063689549 0.000000000000000 0.000007977567416 0.000000000000000
341.90672712080 0.000000000000000 0.000007977559602 0.000000000000000
341.89281734612 0.000000000000000 0.000007977551784 0.000000000000000
341.87890757143 0.000000000000000 0.000007977543964 0.000000000000000
341.86499779674 0.000000000000000 0.000007977536140 0.000000000000000
341.83987070989 0.000000000000000 0.000007977521998 0.000000000000000
341.81474362304 0.000000000000000 0.000007977507846 0.000000000000000
341.78961653618 0.000000000000000 0.000007977493683 0.000000000000000
341.76448944933 0.000000000000000 0.000007977479509 0.000000000000000
341.73936236248 0.000000000000000 0.000007977465324 0.000000000000000
341.71423527562 0.000000000000000 0.000007977451128 0.000000000000000
341.65917212534 0.000000000000000 0.000007977419981 0.000000000000000
341.60410897506 0.000000000000000 0.000007977388780 0.000000000000000
341.54904582478 0.000000000000000 0.000007977357526 0.000000000000000
341.49398267449 0.000000000000000 0.000007977326218 0.000000000000000
341.43891952421 0.000000000000000 0.000007977294856 0.000000000000000
341.33501316816 0.000000000000000 0.000007977235527 0.000000000000000
341.23110681211 0.000000000000000 0.000007977176005 0.000000000000000
341.12720045606 0.000000000000000 0.000007977116288 0.000000000000000
341.02329410000 0.000000000000000 0.000007977056376 0.000000000000000
340.78253023467 0.000000000000000 0.000007976916799 0.000000000000000
340.54176636933 0.000000000000000 0.000007976776159 0.000000000000000
340.30100250399 0.000000000000000 0.000007976634447 0.000000000000000
340.06023863866 0.000000000000000 0.000007976491651 0.000000000000000
339.65814879084 0.000000000000000 0.000007976250732 0.000000000000000
339.25605894303 0.000000000000000 0.000007976006715 0.000000000000000
338.93998233976 0.000000000000000 0.000007975812691 0.000000000000000
338.68862016023 0.000000000000000 0.000007975656988 0.000000000000000
338.48874027771 0.000000000000000 0.000007975532280 0.000000000000000
338.32943227112 0.000000000000000 0.000007975432312 0.000000000000000
338.20226147229 0.000000000000000 0.000007975352143 0.000000000000000
338.10042887253 0.000000000000000 0.000007975287712 0.000000000000000
338.01846169908 0.000000000000000 0.000007975235697 0.000000000000000
337.95187399602 0.000000000000000 0.000007975193342 0.000000000000000
337.89684214110 0.000000000000000 0.000007975158269 0.000000000000000
337.84181028618 0.000000000000000 0.000007975123134 0.000000000000000
337.78677843126 0.000000000000000 0.000007975087939 0.000000000000000
337.77972622389 0.000000000000000 0.000007975083424 0.000000000000000
337.77267401652 0.000000000000000 0.000007975078908 0.000000000000000
337.76562180916 0.000000000000000 0.000007975074392 0.000000000000000
337.75856960179 0.000000000000000 0.000007975069874 0.000000000000000
337.74446518706 0.000000000000000 0.000007975060836 0.000000000000000
337.73036077232 0.000000000000000 0.000007975051795 0.000000000000000
337.71625635759 0.000000000000000 0.000007975042749 0.000000000000000
337.70215194286 0.000000000000000 0.000007975033699 0.000000000000000
337.68804752812 0.000000000000000 0.000007975024645 0.000000000000000
337.66351658422 0.000000000000000 0.000007975008890 0.000000000000000
337.63898564032 0.000000000000000 0.000007974993122 0.000000000000000
337.61445469642 0.000000000000000 0.000007974977342 0.000000000000000
337.58992375252 0.000000000000000 0.000007974961550 0.000000000000000
337.56539280862 0.000000000000000 0.000007974945745 0.000000000000000
337.51416220672 0.000000000000000 0.000007974912700 0.000000000000000
337.46293160481 0.000000000000000 0.000007974879599 0.000000000000000
337.41170100291 0.000000000000000 0.000007974846445 0.000000000000000
337.36047040101 0.000000000000000 0.000007974813236 0.000000000000000
337.30923979911 0.000000000000000 0.000007974779972 0.000000000000000
337.21754669785 0.000000000000000 0.000007974720298 0.000000000000000
337.12585359660 0.000000000000000 0.000007974660448 0.000000000000000
337.03416049534 0.000000000000000 0.000007974600420 0.000000000000000
336.94246739409 0.000000000000000 0.000007974540214 0.000000000000000
336.73247890617 0.000000000000000 0.000007974401660 0.000000000000000
336.52249041826 0.000000000000000 0.000007974262159 0.000000000000000
336.31250193035 0.000000000000000 0.000007974121702 0.000000000000000
336.10251344244 0.000000000000000 0.000007973980283 0.000000000000000
335.68871588589 0.000000000000000 0.000007973698753 0.000000000000000
335.35557626350 0.000000000000000 0.000007973469314 0.000000000000000
335.02243664111 0.000000000000000 0.000007973237354 0.000000000000000
334.79356736822 0.000000000000000 0.000007973076517 0.000000000000000
334.56469809532 0.000000000000000 0.000007972914463 0.000000000000000
334.40932922789 0.000000000000000 0.000007972803754 0.000000000000000
334.25396036047 0.000000000000000 0.000007972692475 0.000000000000000
334.14829597022 0.000000000000000 0.000007972616468 0.000000000000000
334.04263157998 0.000000000000000 0.000007972540196 0.000000000000000
333.97019622814 0.000000000000000 0.000007972487756 0.000000000000000
333.89776087631 0.000000000000000 0.000007972435190 0.000000000000000
333.84707348072 0.000000000000000 0.000007972398331 0.000000000000000
333.79638608514 0.000000000000000 0.000007972361411 0.000000000000000
333.75887548479 0.000000000000000 0.000007972334049 0.000000000000000
333.72136488444 0.000000000000000 0.000007972306654 0.000000000000000
333.68385428409 0.000000000000000 0.000007972279225 0.000000000000000
333.64634368374 0.000000000000000 0.000007972251764 0.000000000000000
333.64062829953 0.000000000000000 0.000007972247577 0.000000000000000
333.63491291531 0.000000000000000 0.000007972243389 0.000000000000000
333.62919753110 0.000000000000000 0.000007972239200 0.000000000000000
333.61776676267 0.000000000000000 0.000007972230820 0.000000000000000
333.60633599424 0.000000000000000 0.000007972222438 0.000000000000000
333.59490522582 0.000000000000000 0.000007972214052 0.000000000000000
333.58347445739 0.000000000000000 0.000007972205664 0.000000000000000
333.55941224121 0.000000000000000 0.000007972187995 0.000000000000000
333.53535002504 0.000000000000000 0.000007972170313 0.000000000000000
333.51128780886 0.000000000000000 0.000007972152617 0.000000000000000
333.48722559268 0.000000000000000 0.000007972134908 0.000000000000000
333.42349888796 0.000000000000000 0.000007972087937 0.000000000000000
333.37165445120 0.000000000000000 0.000007972049652 0.000000000000000
333.31981001443 0.000000000000000 0.000007972011302 0.000000000000000
333.26796557766 0.000000000000000 0.000007971972885 0.000000000000000
333.21612114089 0.000000000000000 0.000007971934402 0.000000000000000
333.12231327605 0.000000000000000 0.000007971864602 0.000000000000000
333.02850541121 0.000000000000000 0.000007971794583 0.000000000000000
332.93469754637 0.000000000000000 0.000007971724345 0.000000000000000
332.84088968153 0.000000000000000 0.000007971653887 0.000000000000000
332.63587358259 0.000000000000000 0.000007971499131 0.000000000000000
332.43085748365 0.000000000000000 0.000007971343308 0.000000000000000
332.22584138471 0.000000000000000 0.000007971186411 0.000000000000000
332.02082528578 0.000000000000000 0.000007971028428 0.000000000000000
331.61391090038 0.000000000000000 0.000007970711615 0.000000000000000
331.28597095305 0.000000000000000 0.000007970453102 0.000000000000000
330.95803100572 0.000000000000000 0.000007970191701 0.000000000000000
330.73271912836 0.000000000000000 0.000007970010411 0.000000000000000
330.50740725101 0.000000000000000 0.000007969827726 0.000000000000000
330.35442102585 0.000000000000000 0.000007969702882 0.000000000000000
330.20143480069 0.000000000000000 0.000007969577385 0.000000000000000
330.09734040343 0.000000000000000 0.000007969491619 0.000000000000000
329.99324600617 0.000000000000000 0.000007969405548 0.000000000000000
329.92180917486 0.000000000000000 0.000007969346303 0.000000000000000
329.85037234355 0.000000000000000 0.000007969286914 0.000000000000000
329.80025224216 0.000000000000000 0.000007969245160 0.000000000000000
329.75013214076 0.000000000000000 0.000007969203334 0.000000000000000
329.71275709060 0.000000000000000 0.000007969172098 0.000000000000000
329.67538204043 0.000000000000000 0.000007969140823 0.000000000000000
329.63800699026 0.000000000000000 0.000007969109508 0.000000000000000
329.60730688942 0.000000000000000 0.000007969083757 0.000000000000000
329.60116686925 0.000000000000000 0.000007969078604 0.000000000000000
329.59502684908 0.000000000000000 0.000007969073450 0.000000000000000
329.58888682891 0.000000000000000 0.000007969068294 0.000000000000000
329.57660678857 0.000000000000000 0.000007969057980 0.000000000000000
329.56432674824 0.000000000000000 0.000007969047662 0.000000000000000
329.55204670790 0.000000000000000 0.000007969037340 0.000000000000000
329.53976666756 0.000000000000000 0.000007969027014 0.000000000000000
329.51527403264 0.000000000000000 0.000007969006405 0.000000000000000
329.49078139771 0.000000000000000 0.000007968985780 0.000000000000000
329.46628876279 0.000000000000000 0.000007968965138 0.000000000000000
329.44179612786 0.000000000000000 0.000007968944479 0.000000000000000
329.38041092541 0.000000000000000 0.000007968892626 0.000000000000000
329.31902572295 0.000000000000000 0.000007968840665 0.000000000000000
329.25764052049 0.000000000000000 0.000007968788594 0.000000000000000
329.19625531804 0.000000000000000 0.000007968736414 0.000000000000000
329.11455422402 0.000000000000000 0.000007968666793 0.000000000000000
329.03285313000 0.000000000000000 0.000007968596977 0.000000000000000
328.95115203598 0.000000000000000 0.000007968526964 0.000000000000000
328.86945094196 0.000000000000000 0.000007968456753 0.000000000000000
328.68485748135 0.000000000000000 0.000007968297391 0.000000000000000
328.50026402074 0.000000000000000 0.000007968137008 0.000000000000000
328.31567056013 0.000000000000000 0.000007967975596 0.000000000000000
328.13107709952 0.000000000000000 0.000007967813147 0.000000000000000
327.71607578871 0.000000000000000 0.000007967444100 0.000000000000000
327.37570607712 0.000000000000000 0.000007967137408 0.000000000000000
327.03533636554 0.000000000000000 0.000007966827041 0.000000000000000
326.80147007114 0.000000000000000 0.000007966611631 0.000000000000000
326.56760377675 0.000000000000000 0.000007966394444 0.000000000000000
326.40879714547 0.000000000000000 0.000007966245940 0.000000000000000
326.24999051418 0.000000000000000 0.000007966096603 0.000000000000000
326.14195037723 0.000000000000000 0.000007965994526 0.000000000000000
326.03391024027 0.000000000000000 0.000007965892059 0.000000000000000
325.95981048056 0.000000000000000 0.000007965821555 0.000000000000000
325.88571072084 0.000000000000000 0.000007965750867 0.000000000000000
325.83381390652 0.000000000000000 0.000007965701250 0.000000000000000
325.78191709220 0.000000000000000 0.000007965651541 0.000000000000000
325.74342853643 0.000000000000000 0.000007965614617 0.000000000000000
325.70493998067 0.000000000000000 0.000007965577644 0.000000000000000
325.66645142491 0.000000000000000 0.000007965540621 0.000000000000000
325.62796286915 0.000000000000000 0.000007965503548 0.000000000000000
325.62180873193 0.000000000000000 0.000007965497616 0.000000000000000
325.61565459472 0.000000000000000 0.000007965491683 0.000000000000000
325.60950045750 0.000000000000000 0.000007965485748 0.000000000000000
325.59719218307 0.000000000000000 0.000007965473875 0.000000000000000
325.58488390865 0.000000000000000 0.000007965461997 0.000000000000000
325.57257563422 0.000000000000000 0.000007965450114 0.000000000000000
325.56026735979 0.000000000000000 0.000007965438226 0.000000000000000
325.53576626358 0.000000000000000 0.000007965414547 0.000000000000000
325.51126516737 0.000000000000000 0.000007965390848 0.000000000000000
325.48676407117 0.000000000000000 0.000007965367129 0.000000000000000
325.46226297496 0.000000000000000 0.000007965343390 0.000000000000000
325.40435860431 0.000000000000000 0.000007965287204 0.000000000000000
325.34645423366 0.000000000000000 0.000007965230904 0.000000000000000
325.28854986301 0.000000000000000 0.000007965174488 0.000000000000000
325.23064549235 0.000000000000000 0.000007965117956 0.000000000000000
325.15023728878 0.000000000000000 0.000007965039261 0.000000000000000
325.06982908520 0.000000000000000 0.000007964960341 0.000000000000000
324.98942088162 0.000000000000000 0.000007964881194 0.000000000000000
324.90901267804 0.000000000000000 0.000007964801820 0.000000000000000
324.73014453877 0.000000000000000 0.000007964624434 0.000000000000000
324.55127639950 0.000000000000000 0.000007964445909 0.000000000000000
324.37240826023 0.000000000000000 0.000007964266237 0.000000000000000
324.19354012096 0.000000000000000 0.000007964085408 0.000000000000000
323.78402597732 0.000000000000000 0.000007963666996 0.000000000000000
323.44732978177 0.000000000000000 0.000007963318323 0.000000000000000
323.11063358622 0.000000000000000 0.000007962965375 0.000000000000000
322.87925421638 0.000000000000000 0.000007962720316 0.000000000000000
322.64787484654 0.000000000000000 0.000007962473186 0.000000000000000
322.49070617211 0.000000000000000 0.000007962304127 0.000000000000000
322.33353749768 0.000000000000000 0.000007962134097 0.000000000000000
322.22655259408 0.000000000000000 0.000007962017799 0.000000000000000
322.11956769049 0.000000000000000 0.000007961901045 0.000000000000000
322.04611159116 0.000000000000000 0.000007961820618 0.000000000000000
321.97265549183 0.000000000000000 0.000007961739974 0.000000000000000
321.92108057284 0.000000000000000 0.000007961683224 0.000000000000000
321.86950565385 0.000000000000000 0.000007961626367 0.000000000000000
321.83098004324 0.000000000000000 0.000007961583827 0.000000000000000
321.79245443264 0.000000000000000 0.000007961541227 0.000000000000000
321.75392882203 0.000000000000000 0.000007961498568 0.000000000000000
321.72259666696 0.000000000000000 0.000007961463831 0.000000000000000
321.71633023595 0.000000000000000 0.000007961456879 0.000000000000000
321.71006380493 0.000000000000000 0.000007961449926 0.000000000000000
321.70379737392 0.000000000000000 0.000007961442971 0.000000000000000
321.69126451189 0.000000000000000 0.000007961429056 0.000000000000000
321.67873164986 0.000000000000000 0.000007961415135 0.000000000000000
321.66619878784 0.000000000000000 0.000007961401208 0.000000000000000
321.65366592581 0.000000000000000 0.000007961387275 0.000000000000000
321.62830571138 0.000000000000000 0.000007961359063 0.000000000000000
321.60294549696 0.000000000000000 0.000007961330825 0.000000000000000
321.57758528253 0.000000000000000 0.000007961302562 0.000000000000000
321.55222506811 0.000000000000000 0.000007961274272 0.000000000000000
321.48745572830 0.000000000000000 0.000007961201904 0.000000000000000
321.42268638848 0.000000000000000 0.000007961129365 0.000000000000000
321.35791704867 0.000000000000000 0.000007961056653 0.000000000000000
321.29314770886 0.000000000000000 0.000007960983769 0.000000000000000
321.20788508588 0.000000000000000 0.000007960887560 0.000000000000000
321.12262246290 0.000000000000000 0.000007960791048 0.000000000000000
321.03735983993 0.000000000000000 0.000007960694233 0.000000000000000
320.95209721695 0.000000000000000 0.000007960597113 0.000000000000000
320.75866430457 0.000000000000000 0.000007960375645 0.000000000000000
320.56523139219 0.000000000000000 0.000007960152588 0.000000000000000
320.37179847980 0.000000000000000 0.000007959927928 0.000000000000000
320.17836556742 0.000000000000000 0.000007959701651 0.000000000000000
319.79101475428 0.000000000000000 0.000007959243612 0.000000000000000
319.47836506026 0.000000000000000 0.000007958869057 0.000000000000000
319.16571536624 0.000000000000000 0.000007958490106 0.000000000000000
318.95077600415 0.000000000000000 0.000007958227004 0.000000000000000
318.73583664205 0.000000000000000 0.000007957961776 0.000000000000000
318.58973806754 0.000000000000000 0.000007957780271 0.000000000000000
318.44363949303 0.000000000000000 0.000007957597768 0.000000000000000
318.34403306698 0.000000000000000 0.000007957472767 0.000000000000000
318.24442664093 0.000000000000000 0.000007957347298 0.000000000000000
318.17578085462 0.000000000000000 0.000007957260555 0.000000000000000
318.10713506831 0.000000000000000 0.000007957173589 0.000000000000000
318.05848253382 0.000000000000000 0.000007957111816 0.000000000000000
318.00982999933 0.000000000000000 0.000007957049931 0.000000000000000
317.97240287896 0.000000000000000 0.000007957002248 0.000000000000000
317.93497575859 0.000000000000000 0.000007956954498 0.000000000000000
317.89754863821 0.000000000000000 0.000007956906683 0.000000000000000
317.87042337091 0.000000000000000 0.000007956871989 0.000000000000000
317.84329810360 0.000000000000000 0.000007956837260 0.000000000000000
317.81617283630 0.000000000000000 0.000007956802497 0.000000000000000
317.78904756899 0.000000000000000 0.000007956767700 0.000000000000000
317.76192230168 0.000000000000000 0.000007956732868 0.000000000000000
317.73479703438 0.000000000000000 0.000007956698002 0.000000000000000
317.70767176707 0.000000000000000 0.000007956663100 0.000000000000000
317.65342123246 0.000000000000000 0.000007956593191 0.000000000000000
317.59917069785 0.000000000000000 0.000007956523140 0.000000000000000
317.54492016324 0.000000000000000 0.000007956452947 0.000000000000000
317.49066962863 0.000000000000000 0.000007956382609 0.000000000000000
317.41192729735 0.000000000000000 0.000007956280262 0.000000000000000
317.33318496607 0.000000000000000 0.000007956177609 0.000000000000000
317.25444263479 0.000000000000000 0.000007956074651 0.000000000000000
317.17570030352 0.000000000000000 0.000007955971386 0.000000000000000
317.00412183707 0.000000000000000 0.000007955745304 0.000000000000000
316.83254337062 0.000000000000000 0.000007955517747 0.000000000000000
316.66096490416 0.000000000000000 0.000007955288704 0.000000000000000
316.48938643771 0.000000000000000 0.000007955058162 0.000000000000000
316.09565173912 0.000000000000000 0.000007954523391 0.000000000000000
315.77024091509 0.000000000000000 0.000007954075317 0.000000000000000
315.44483009106 0.000000000000000 0.000007953621635 0.000000000000000
315.22103912529 0.000000000000000 0.000007953306333 0.000000000000000
314.99724815952 0.000000000000000 0.000007952988316 0.000000000000000
314.84512495156 0.000000000000000 0.000007952770578 0.000000000000000
314.69300174360 0.000000000000000 0.000007952551565 0.000000000000000
314.58931055992 0.000000000000000 0.000007952401545 0.000000000000000
314.48561937623 0.000000000000000 0.000007952250927 0.000000000000000
314.41421376504 0.000000000000000 0.000007952146857 0.000000000000000
314.34280815384 0.000000000000000 0.000007952042501 0.000000000000000
314.29231013436 0.000000000000000 0.000007951968528 0.000000000000000
314.24181211487 0.000000000000000 0.000007951894413 0.000000000000000
314.20324877634 0.000000000000000 0.000007951837717 0.000000000000000
314.16468543782 0.000000000000000 0.000007951780939 0.000000000000000
314.12612209930 0.000000000000000 0.000007951724078 0.000000000000000
314.09762558952 0.000000000000000 0.000007951682008 0.000000000000000
314.06912907974 0.000000000000000 0.000007951639893 0.000000000000000
314.04063256996 0.000000000000000 0.000007951597734 0.000000000000000
314.01213606017 0.000000000000000 0.000007951555530 0.000000000000000
313.98363955039 0.000000000000000 0.000007951513281 0.000000000000000
313.95514304061 0.000000000000000 0.000007951470987 0.000000000000000
313.92664653083 0.000000000000000 0.000007951428647 0.000000000000000
313.86965351127 0.000000000000000 0.000007951343830 0.000000000000000
313.81266049171 0.000000000000000 0.000007951258827 0.000000000000000
313.75566747215 0.000000000000000 0.000007951173638 0.000000000000000
313.69867445259 0.000000000000000 0.000007951088262 0.000000000000000
313.61657635500 0.000000000000000 0.000007950964948 0.000000000000000
313.53447825742 0.000000000000000 0.000007950841244 0.000000000000000
313.45238015984 0.000000000000000 0.000007950717147 0.000000000000000
313.37028206225 0.000000000000000 0.000007950592656 0.000000000000000
313.19034638610 0.000000000000000 0.000007950318421 0.000000000000000
313.01041070994 0.000000000000000 0.000007950042269 0.000000000000000
312.83047503379 0.000000000000000 0.000007949764186 0.000000000000000
312.65053935763 0.000000000000000 0.000007949484154 0.000000000000000
312.27263172270 0.000000000000000 0.000007948889611 0.000000000000000
311.96533097918 0.000000000000000 0.000007948399666 0.000000000000000
311.65803023565 0.000000000000000 0.000007947903819 0.000000000000000
311.44671055628 0.000000000000000 0.000007947559379 0.000000000000000
311.23539087692 0.000000000000000 0.000007947212086 0.000000000000000
311.09167408125 0.000000000000000 0.000007946974252 0.000000000000000
310.94795728558 0.000000000000000 0.000007946735080 0.000000000000000
310.84985474152 0.000000000000000 0.000007946571045 0.000000000000000
310.75175219746 0.000000000000000 0.000007946406381 0.000000000000000
310.68394943247 0.000000000000000 0.000007946292206 0.000000000000000
310.61614666748 0.000000000000000 0.000007946177728 0.000000000000000
310.56773868705 0.000000000000000 0.000007946095812 0.000000000000000
310.51933070662 0.000000000000000 0.000007946013741 0.000000000000000
310.48115111626 0.000000000000000 0.000007945948903 0.000000000000000
310.44297152590 0.000000000000000 0.000007945883969 0.000000000000000
310.40479193554 0.000000000000000 0.000007945818941 0.000000000000000
310.39942164308 0.000000000000000 0.000007945809786 0.000000000000000
310.39405135061 0.000000000000000 0.000007945800630 0.000000000000000
310.38868105814 0.000000000000000 0.000007945791472 0.000000000000000
310.37794047321 0.000000000000000 0.000007945773150 0.000000000000000
310.36719988827 0.000000000000000 0.000007945754821 0.000000000000000
310.35645930334 0.000000000000000 0.000007945736485 0.000000000000000
310.34571871840 0.000000000000000 0.000007945718141 0.000000000000000
310.30518797798 0.000000000000000 0.000007945648851 0.000000000000000
310.27625192414 0.000000000000000 0.000007945599317 0.000000000000000
310.24731587031 0.000000000000000 0.000007945549729 0.000000000000000
310.21837981647 0.000000000000000 0.000007945500085 0.000000000000000
310.18944376264 0.000000000000000 0.000007945450386 0.000000000000000
310.13708169698 0.000000000000000 0.000007945360309 0.000000000000000
310.08471963131 0.000000000000000 0.000007945270048 0.000000000000000
310.03235756564 0.000000000000000 0.000007945179603 0.000000000000000
309.97999549998 0.000000000000000 0.000007945088972 0.000000000000000
309.89264566110 0.000000000000000 0.000007944937369 0.000000000000000
309.80529582223 0.000000000000000 0.000007944785247 0.000000000000000
309.71794598335 0.000000000000000 0.000007944632602 0.000000000000000
309.63059614448 0.000000000000000 0.000007944479433 0.000000000000000
309.44297235386 0.000000000000000 0.000007944148651 0.000000000000000
309.25534856325 0.000000000000000 0.000007943815420 0.000000000000000
309.06772477264 0.000000000000000 0.000007943479720 0.000000000000000
308.88010098202 0.000000000000000 0.000007943141530 0.000000000000000
308.51910981860 0.000000000000000 0.000007942483775 0.000000000000000
308.22949664560 0.000000000000000 0.000007941949263 0.000000000000000
307.93988347260 0.000000000000000 0.000007941408593 0.000000000000000
307.74074643547 0.000000000000000 0.000007941033224 0.000000000000000
307.54160939835 0.000000000000000 0.000007940654887 0.000000000000000
307.40610559367 0.000000000000000 0.000007940395737 0.000000000000000
307.27060178899 0.000000000000000 0.000007940135195 0.000000000000000
307.17794502288 0.000000000000000 0.000007939956232 0.000000000000000
307.08528825676 0.000000000000000 0.000007939776612 0.000000000000000
307.02095775147 0.000000000000000 0.000007939651518 0.000000000000000
306.95662724618 0.000000000000000 0.000007939526105 0.000000000000000
306.91012522711 0.000000000000000 0.000007939435251 0.000000000000000
306.86362320803 0.000000000000000 0.000007939344231 0.000000000000000
306.82513460437 0.000000000000000 0.000007939268771 0.000000000000000
306.78664600071 0.000000000000000 0.000007939193197 0.000000000000000
306.74815739705 0.000000000000000 0.000007939117512 0.000000000000000
306.74045967632 0.000000000000000 0.000007939102361 0.000000000000000
306.73276195559 0.000000000000000 0.000007939087206 0.000000000000000
306.72506423485 0.000000000000000 0.000007939072047 0.000000000000000
306.70966879339 0.000000000000000 0.000007939041715 0.000000000000000
306.69427335193 0.000000000000000 0.000007939011365 0.000000000000000
306.67887791046 0.000000000000000 0.000007938980997 0.000000000000000
306.66348246900 0.000000000000000 0.000007938950611 0.000000000000000
306.63105032235 0.000000000000000 0.000007938886541 0.000000000000000
306.59861817570 0.000000000000000 0.000007938822390 0.000000000000000
306.56618602906 0.000000000000000 0.000007938758159 0.000000000000000
306.53375388241 0.000000000000000 0.000007938693845 0.000000000000000
306.50132173576 0.000000000000000 0.000007938629449 0.000000000000000
306.42462997382 0.000000000000000 0.000007938476846 0.000000000000000
306.34793821188 0.000000000000000 0.000007938323780 0.000000000000000
306.27124644994 0.000000000000000 0.000007938170249 0.000000000000000
306.19455468800 0.000000000000000 0.000007938016251 0.000000000000000
306.11786292606 0.000000000000000 0.000007937861785 0.000000000000000
305.98301240935 0.000000000000000 0.000007937589037 0.000000000000000
305.84816189263 0.000000000000000 0.000007937314825 0.000000000000000
305.71331137592 0.000000000000000 0.000007937039142 0.000000000000000
305.57846085921 0.000000000000000 0.000007936761976 0.000000000000000
305.25766169107 0.000000000000000 0.000007936096617 0.000000000000000
304.93686252292 0.000000000000000 0.000007935422708 0.000000000000000
304.61606335478 0.000000000000000 0.000007934740133 0.000000000000000
304.37767260144 0.000000000000000 0.000007934227229 0.000000000000000
304.13928184811 0.000000000000000 0.000007933709434 0.000000000000000
303.97633164544 0.000000000000000 0.000007933352644 0.000000000000000
303.81338144277 0.000000000000000 0.000007932993529 0.000000000000000
303.70228059232 0.000000000000000 0.000007932747340 0.000000000000000
303.59117974187 0.000000000000000 0.000007932500060 0.000000000000000
303.51467522887 0.000000000000000 0.000007932329144 0.000000000000000
303.43817071586 0.000000000000000 0.000007932157707 0.000000000000000
303.38406369152 0.000000000000000 0.000007932036145 0.000000000000000
303.32995666718 0.000000000000000 0.000007931914322 0.000000000000000
303.28861800892 0.000000000000000 0.000007931821071 0.000000000000000
303.24727935066 0.000000000000000 0.000007931727668 0.000000000000000
303.20594069240 0.000000000000000 0.000007931634115 0.000000000000000
303.17544610944 0.000000000000000 0.000007931565006 0.000000000000000
303.14495152647 0.000000000000000 0.000007931495816 0.000000000000000
303.11445694350 0.000000000000000 0.000007931426544 0.000000000000000
303.08396236053 0.000000000000000 0.000007931357191 0.000000000000000
303.05346777757 0.000000000000000 0.000007931287756 0.000000000000000
303.02297319460 0.000000000000000 0.000007931218238 0.000000000000000
302.99247861163 0.000000000000000 0.000007931148637 0.000000000000000
302.93148944570 0.000000000000000 0.000007931009182 0.000000000000000
302.87050027977 0.000000000000000 0.000007930869390 0.000000000000000
302.80951111383 0.000000000000000 0.000007930729258 0.000000000000000
302.74852194790 0.000000000000000 0.000007930588786 0.000000000000000
302.66061698399 0.000000000000000 0.000007930385719 0.000000000000000
302.57271202009 0.000000000000000 0.000007930181940 0.000000000000000
302.48480705618 0.000000000000000 0.000007929977443 0.000000000000000
302.39690209228 0.000000000000000 0.000007929772228 0.000000000000000
302.20432831392 0.000000000000000 0.000007929320136 0.000000000000000
302.01175453555 0.000000000000000 0.000007928864551 0.000000000000000
301.81918075719 0.000000000000000 0.000007928405444 0.000000000000000
301.62660697883 0.000000000000000 0.000007927942786 0.000000000000000
301.28980571634 0.000000000000000 0.000007927125000 0.000000000000000
301.02383369667 0.000000000000000 0.000007926471356 0.000000000000000
300.75786167700 0.000000000000000 0.000007925810714 0.000000000000000
300.57511538063 0.000000000000000 0.000007925352699 0.000000000000000
300.39236908427 0.000000000000000 0.000007924891321 0.000000000000000
300.26791486711 0.000000000000000 0.000007924575176 0.000000000000000
300.14346064995 0.000000000000000 0.000007924257452 0.000000000000000
300.05806212378 0.000000000000000 0.000007924038518 0.000000000000000
299.97266359760 0.000000000000000 0.000007923818836 0.000000000000000
299.91279141371 0.000000000000000 0.000007923664372 0.000000000000000
299.85291922981 0.000000000000000 0.000007923509539 0.000000000000000
299.80838061601 0.000000000000000 0.000007923394120 0.000000000000000
299.76384200220 0.000000000000000 0.000007923278498 0.000000000000000
299.71930338840 0.000000000000000 0.000007923162673 0.000000000000000
299.67476477459 0.000000000000000 0.000007923046645 0.000000000000000
299.66699837003 0.000000000000000 0.000007923026392 0.000000000000000
299.65923196547 0.000000000000000 0.000007923006134 0.000000000000000
299.65146556090 0.000000000000000 0.000007922985869 0.000000000000000
299.63593275178 0.000000000000000 0.000007922945321 0.000000000000000
299.62039994265 0.000000000000000 0.000007922904748 0.000000000000000
299.60486713353 0.000000000000000 0.000007922864151 0.000000000000000
299.58933432440 0.000000000000000 0.000007922823530 0.000000000000000
299.55979422109 0.000000000000000 0.000007922746209 0.000000000000000
299.53025411777 0.000000000000000 0.000007922668798 0.000000000000000
299.50071401446 0.000000000000000 0.000007922591298 0.000000000000000
299.47117391115 0.000000000000000 0.000007922513707 0.000000000000000
299.44163380783 0.000000000000000 0.000007922436025 0.000000000000000
299.36981477978 0.000000000000000 0.000007922246780 0.000000000000000
299.29799575173 0.000000000000000 0.000007922056994 0.000000000000000
299.22617672369 0.000000000000000 0.000007921866662 0.000000000000000
299.15435769564 0.000000000000000 0.000007921675784 0.000000000000000
299.08253866759 0.000000000000000 0.000007921484357 0.000000000000000
298.95948446031 0.000000000000000 0.000007921155086 0.000000000000000
298.83643025303 0.000000000000000 0.000007920824189 0.000000000000000
298.71337604576 0.000000000000000 0.000007920491659 0.000000000000000
298.59032183848 0.000000000000000 0.000007920157485 0.000000000000000
298.30226854029 0.000000000000000 0.000007919368759 0.000000000000000
298.01421524209 0.000000000000000 0.000007918570878 0.000000000000000
297.72616194389 0.000000000000000 0.000007917763732 0.000000000000000
297.43810864569 0.000000000000000 0.000007916947217 0.000000000000000
297.23699256253 0.000000000000000 0.000007916371522 0.000000000000000
297.03587647937 0.000000000000000 0.000007915791170 0.000000000000000
296.89892369322 0.000000000000000 0.000007915393289 0.000000000000000
296.76197090708 0.000000000000000 0.000007914993220 0.000000000000000
296.66822300328 0.000000000000000 0.000007914718096 0.000000000000000
296.57447509948 0.000000000000000 0.000007914441939 0.000000000000000
296.50912194518 0.000000000000000 0.000007914248813 0.000000000000000
296.44376879088 0.000000000000000 0.000007914055183 0.000000000000000
296.39592255941 0.000000000000000 0.000007913913104 0.000000000000000
296.34807632795 0.000000000000000 0.000007913770754 0.000000000000000
296.30023009648 0.000000000000000 0.000007913628135 0.000000000000000
296.25238386501 0.000000000000000 0.000007913485249 0.000000000000000
296.24635983453 0.000000000000000 0.000007913467240 0.000000000000000
296.24033580404 0.000000000000000 0.000007913449227 0.000000000000000
296.23431177355 0.000000000000000 0.000007913431210 0.000000000000000
296.22226371257 0.000000000000000 0.000007913395163 0.000000000000000
296.21021565159 0.000000000000000 0.000007913359099 0.000000000000000
296.19816759062 0.000000000000000 0.000007913323018 0.000000000000000
296.18611952964 0.000000000000000 0.000007913286920 0.000000000000000
296.14967900861 0.000000000000000 0.000007913177637 0.000000000000000
296.11323848758 0.000000000000000 0.000007913068198 0.000000000000000
296.07679796655 0.000000000000000 0.000007912958602 0.000000000000000
296.04035744552 0.000000000000000 0.000007912848849 0.000000000000000
295.95770865860 0.000000000000000 0.000007912599335 0.000000000000000
295.89239021192 0.000000000000000 0.000007912401559 0.000000000000000
295.82707176525 0.000000000000000 0.000007912203267 0.000000000000000
295.76175331857 0.000000000000000 0.000007912004456 0.000000000000000
295.69643487190 0.000000000000000 0.000007911805127 0.000000000000000
295.57570752379 0.000000000000000 0.000007911435334 0.000000000000000
295.45498017568 0.000000000000000 0.000007911063751 0.000000000000000
295.33425282757 0.000000000000000 0.000007910690368 0.000000000000000
295.21352547946 0.000000000000000 0.000007910315175 0.000000000000000
294.94888464303 0.000000000000000 0.000007909486353 0.000000000000000
294.68424380659 0.000000000000000 0.000007908648693 0.000000000000000
294.41960297015 0.000000000000000 0.000007907802096 0.000000000000000
294.15496213371 0.000000000000000 0.000007906946463 0.000000000000000
293.94241542462 0.000000000000000 0.000007906252652 0.000000000000000
293.72986871552 0.000000000000000 0.000007905552899 0.000000000000000
293.58371348933 0.000000000000000 0.000007905068249 0.000000000000000
293.43755826314 0.000000000000000 0.000007904580748 0.000000000000000
293.33757481397 0.000000000000000 0.000007904245604 0.000000000000000
293.23759136480 0.000000000000000 0.000007903909115 0.000000000000000
293.16808432614 0.000000000000000 0.000007903674397 0.000000000000000
293.09857728748 0.000000000000000 0.000007903439026 0.000000000000000
293.04806135626 0.000000000000000 0.000007903267567 0.000000000000000
292.99754542504 0.000000000000000 0.000007903095770 0.000000000000000
292.94702949382 0.000000000000000 0.000007902923606 0.000000000000000
292.89651356260 0.000000000000000 0.000007902751101 0.000000000000000
292.88975093149 0.000000000000000 0.000007902727982 0.000000000000000
292.88298830037 0.000000000000000 0.000007902704857 0.000000000000000
292.87622566926 0.000000000000000 0.000007902681725 0.000000000000000
292.86270040703 0.000000000000000 0.000007902635444 0.000000000000000
292.84917514480 0.000000000000000 0.000007902589138 0.000000000000000
292.83564988257 0.000000000000000 0.000007902542808 0.000000000000000
292.82212462034 0.000000000000000 0.000007902496454 0.000000000000000
292.78313949201 0.000000000000000 0.000007902362705 0.000000000000000
292.75076216630 0.000000000000000 0.000007902251471 0.000000000000000
292.71838484060 0.000000000000000 0.000007902140095 0.000000000000000
292.68600751490 0.000000000000000 0.000007902028577 0.000000000000000
292.65363018919 0.000000000000000 0.000007901916914 0.000000000000000
292.59364298423 0.000000000000000 0.000007901709650 0.000000000000000
292.53365577927 0.000000000000000 0.000007901501889 0.000000000000000
292.47366857431 0.000000000000000 0.000007901293629 0.000000000000000
292.41368136935 0.000000000000000 0.000007901084868 0.000000000000000
292.31515227483 0.000000000000000 0.000007900740885 0.000000000000000
292.21662318031 0.000000000000000 0.000007900395539 0.000000000000000
292.11809408580 0.000000000000000 0.000007900048824 0.000000000000000
292.01956499128 0.000000000000000 0.000007899700734 0.000000000000000
291.80772594168 0.000000000000000 0.000007898947649 0.000000000000000
291.59588689208 0.000000000000000 0.000007898188118 0.000000000000000
291.38404784248 0.000000000000000 0.000007897422081 0.000000000000000
291.17220879289 0.000000000000000 0.000007896649479 0.000000000000000
290.87903417712 0.000000000000000 0.000007895569296 0.000000000000000
290.58585956135 0.000000000000000 0.000007894476267 0.000000000000000
290.36841932109 0.000000000000000 0.000007893657205 0.000000000000000
290.19618006756 0.000000000000000 0.000007893003288 0.000000000000000
290.05917364408 0.000000000000000 0.000007892479880 0.000000000000000
289.94898861618 0.000000000000000 0.000007892056836 0.000000000000000
289.85960118596 0.000000000000000 0.000007891712259 0.000000000000000
289.78582506679 0.000000000000000 0.000007891426927 0.000000000000000
289.71204894762 0.000000000000000 0.000007891140749 0.000000000000000
289.63827282845 0.000000000000000 0.000007890853726 0.000000000000000
289.62891600088 0.000000000000000 0.000007890817264 0.000000000000000
289.61955917331 0.000000000000000 0.000007890780788 0.000000000000000
289.61020234574 0.000000000000000 0.000007890744299 0.000000000000000
289.60084551817 0.000000000000000 0.000007890707796 0.000000000000000
289.58213186303 0.000000000000000 0.000007890634750 0.000000000000000
289.56341820789 0.000000000000000 0.000007890561650 0.000000000000000
289.54470455275 0.000000000000000 0.000007890488497 0.000000000000000
289.52599089762 0.000000000000000 0.000007890415293 0.000000000000000
289.50727724248 0.000000000000000 0.000007890342039 0.000000000000000
289.47346692766 0.000000000000000 0.000007890209538 0.000000000000000
289.43965661285 0.000000000000000 0.000007890076869 0.000000000000000
289.40584629803 0.000000000000000 0.000007889944014 0.000000000000000
289.37203598322 0.000000000000000 0.000007889810980 0.000000000000000
289.33822566840 0.000000000000000 0.000007889677765 0.000000000000000
289.30441535359 0.000000000000000 0.000007889544369 0.000000000000000
289.23038300412 0.000000000000000 0.000007889251645 0.000000000000000
289.15635065466 0.000000000000000 0.000007888958047 0.000000000000000
289.08231830519 0.000000000000000 0.000007888663570 0.000000000000000
289.00828595572 0.000000000000000 0.000007888368211 0.000000000000000
288.93425360625 0.000000000000000 0.000007888071967 0.000000000000000
288.79449100593 0.000000000000000 0.000007887510275 0.000000000000000
288.65472840561 0.000000000000000 0.000007886945395 0.000000000000000
288.51496580528 0.000000000000000 0.000007886377306 0.000000000000000
288.37520320496 0.000000000000000 0.000007885805989 0.000000000000000
288.05136082415 0.000000000000000 0.000007884469677 0.000000000000000
287.72751844334 0.000000000000000 0.000007883115668 0.000000000000000
287.49982658442 0.000000000000000 0.000007882152940 0.000000000000000
287.27213472549 0.000000000000000 0.000007881181250 0.000000000000000
287.11735758094 0.000000000000000 0.000007880515567 0.000000000000000
286.96258043640 0.000000000000000 0.000007879845675 0.000000000000000
286.85687605764 0.000000000000000 0.000007879385744 0.000000000000000
286.75117167889 0.000000000000000 0.000007878923828 0.000000000000000
286.67771115052 0.000000000000000 0.000007878601642 0.000000000000000
286.60425062215 0.000000000000000 0.000007878278493 0.000000000000000
286.55080777164 0.000000000000000 0.000007878042794 0.000000000000000
286.49736492112 0.000000000000000 0.000007877806584 0.000000000000000
286.44392207061 0.000000000000000 0.000007877569864 0.000000000000000
286.39047922010 0.000000000000000 0.000007877332636 0.000000000000000
286.35564370580 0.000000000000000 0.000007877177732 0.000000000000000
286.32080819150 0.000000000000000 0.000007877022614 0.000000000000000
286.28597267720 0.000000000000000 0.000007876867281 0.000000000000000
286.25113716290 0.000000000000000 0.000007876711732 0.000000000000000
286.21630164860 0.000000000000000 0.000007876555971 0.000000000000000
286.18146613430 0.000000000000000 0.000007876399996 0.000000000000000
286.14663062000 0.000000000000000 0.000007876243790 0.000000000000000
286.07809673074 0.000000000000000 0.000007875935832 0.000000000000000
286.00956284147 0.000000000000000 0.000007875627017 0.000000000000000
285.94102895220 0.000000000000000 0.000007875317339 0.000000000000000
285.87249506293 0.000000000000000 0.000007875006794 0.000000000000000
285.76832504092 0.000000000000000 0.000007874533105 0.000000000000000
285.66415501890 0.000000000000000 0.000007874057394 0.000000000000000
285.55998499689 0.000000000000000 0.000007873579652 0.000000000000000
285.45581497488 0.000000000000000 0.000007873099868 0.000000000000000
285.22882936025 0.000000000000000 0.000007872047301 0.000000000000000
285.00184374563 0.000000000000000 0.000007870984888 0.000000000000000
284.77485813100 0.000000000000000 0.000007869912523 0.000000000000000
284.54787251637 0.000000000000000 0.000007868830104 0.000000000000000
284.28816031860 0.000000000000000 0.000007867579156 0.000000000000000
284.02844812083 0.000000000000000 0.000007866314753 0.000000000000000
283.84907589659 0.000000000000000 0.000007865433546 0.000000000000000
283.70750353412 0.000000000000000 0.000007864733423 0.000000000000000
283.59492269158 0.000000000000000 0.000007864173749 0.000000000000000
283.50334026137 0.000000000000000 0.000007863716545 0.000000000000000
283.42745802093 0.000000000000000 0.000007863336413 0.000000000000000
283.35157578049 0.000000000000000 0.000007862955094 0.000000000000000
283.27569354005 0.000000000000000 0.000007862572590 0.000000000000000
283.26555352169 0.000000000000000 0.000007862521387 0.000000000000000
283.25541350334 0.000000000000000 0.000007862470163 0.000000000000000
283.24527348498 0.000000000000000 0.000007862418918 0.000000000000000
283.23513346663 0.000000000000000 0.000007862367653 0.000000000000000
283.21485342992 0.000000000000000 0.000007862265058 0.000000000000000
283.19457339320 0.000000000000000 0.000007862162379 0.000000000000000
283.17429335649 0.000000000000000 0.000007862059617 0.000000000000000
283.15401331978 0.000000000000000 0.000007861956771 0.000000000000000
283.13373328307 0.000000000000000 0.000007861853840 0.000000000000000
283.09573064258 0.000000000000000 0.000007861660730 0.000000000000000
283.05772800209 0.000000000000000 0.000007861467322 0.000000000000000
283.01972536160 0.000000000000000 0.000007861273612 0.000000000000000
282.98172272110 0.000000000000000 0.000007861079600 0.000000000000000
282.94372008061 0.000000000000000 0.000007860885284 0.000000000000000
282.82039138936 0.000000000000000 0.000007860252577 0.000000000000000
282.72754003162 0.000000000000000 0.000007859774094 0.000000000000000
282.63468867387 0.000000000000000 0.000007859293768 0.000000000000000
282.54183731613 0.000000000000000 0.000007858811590 0.000000000000000
282.44898595839 0.000000000000000 0.000007858327552 0.000000000000000
282.35613460065 0.000000000000000 0.000007857841644 0.000000000000000
282.17043188517 0.000000000000000 0.000007856864188 0.000000000000000
281.98472916969 0.000000000000000 0.000007855879151 0.000000000000000
281.79902645420 0.000000000000000 0.000007854886467 0.000000000000000
281.61332373872 0.000000000000000 0.000007853886067 0.000000000000000
281.34585173314 0.000000000000000 0.000007852431471 0.000000000000000
281.07837972756 0.000000000000000 0.000007850960524 0.000000000000000
280.87741264689 0.000000000000000 0.000007849844436 0.000000000000000
280.71778757806 0.000000000000000 0.000007848951229 0.000000000000000
280.59028980668 0.000000000000000 0.000007848233494 0.000000000000000
280.48712157756 0.000000000000000 0.000007847649907 0.000000000000000
280.40243110194 0.000000000000000 0.000007847168956 0.000000000000000
280.31774062631 0.000000000000000 0.000007846686300 0.000000000000000
280.25029595195 0.000000000000000 0.000007846300709 0.000000000000000
280.18285127759 0.000000000000000 0.000007845914039 0.000000000000000
280.16936234272 0.000000000000000 0.000007845836576 0.000000000000000
280.15587340785 0.000000000000000 0.000007845759070 0.000000000000000
280.14238447298 0.000000000000000 0.000007845681521 0.000000000000000
280.12889553811 0.000000000000000 0.000007845603930 0.000000000000000
280.10191766836 0.000000000000000 0.000007845448617 0.000000000000000
280.07493979862 0.000000000000000 0.000007845293132 0.000000000000000
280.04796192888 0.000000000000000 0.000007845137475 0.000000000000000
280.02098405913 0.000000000000000 0.000007844981643 0.000000000000000
279.97295894622 0.000000000000000 0.000007844703804 0.000000000000000
279.92493383332 0.000000000000000 0.000007844425409 0.000000000000000
279.87690872041 0.000000000000000 0.000007844146455 0.000000000000000
279.81849488427 0.000000000000000 0.000007843806401 0.000000000000000
279.76008104813 0.000000000000000 0.000007843465511 0.000000000000000
279.70166721200 0.000000000000000 0.000007843123784 0.000000000000000
279.64325337586 0.000000000000000 0.000007842781216 0.000000000000000
279.52720686112 0.000000000000000 0.000007842098156 0.000000000000000
279.41116034637 0.000000000000000 0.000007841411745 0.000000000000000
279.29511383163 0.000000000000000 0.000007840721964 0.000000000000000
279.17906731688 0.000000000000000 0.000007840028792 0.000000000000000
278.93572585320 0.000000000000000 0.000007838564162 0.000000000000000
278.69238438952 0.000000000000000 0.000007837084352 0.000000000000000
278.44904292583 0.000000000000000 0.000007835589181 0.000000000000000
278.20570146215 0.000000000000000 0.000007834078464 0.000000000000000
278.03054934904 0.000000000000000 0.000007832981356 0.000000000000000
277.85539723593 0.000000000000000 0.000007831876032 0.000000000000000
277.73552993776 0.000000000000000 0.000007831114820 0.000000000000000
277.61566263959 0.000000000000000 0.000007830349707 0.000000000000000
277.53255404894 0.000000000000000 0.000007829816924 0.000000000000000
277.44944545830 0.000000000000000 0.000007829282249 0.000000000000000
277.38927737709 0.000000000000000 0.000007828893979 0.000000000000000
277.32910929589 0.000000000000000 0.000007828504713 0.000000000000000
277.26894121468 0.000000000000000 0.000007828114452 0.000000000000000
277.20877313347 0.000000000000000 0.000007827723197 0.000000000000000
277.19996950005 0.000000000000000 0.000007827665867 0.000000000000000
277.19116586664 0.000000000000000 0.000007827608515 0.000000000000000
277.18236223322 0.000000000000000 0.000007827551142 0.000000000000000
277.17355859980 0.000000000000000 0.000007827493748 0.000000000000000
277.15595133296 0.000000000000000 0.000007827378897 0.000000000000000
277.13834406612 0.000000000000000 0.000007827263961 0.000000000000000
277.12073679929 0.000000000000000 0.000007827148940 0.000000000000000
277.10312953245 0.000000000000000 0.000007827033834 0.000000000000000
277.08552226561 0.000000000000000 0.000007826918643 0.000000000000000
277.04361480959 0.000000000000000 0.000007826644131 0.000000000000000
277.00170735356 0.000000000000000 0.000007826369131 0.000000000000000
276.95979989754 0.000000000000000 0.000007826093643 0.000000000000000
276.91789244151 0.000000000000000 0.000007825817662 0.000000000000000
276.87598498549 0.000000000000000 0.000007825541188 0.000000000000000
276.75932527388 0.000000000000000 0.000007824768940 0.000000000000000
276.64266556227 0.000000000000000 0.000007823992822 0.000000000000000
276.52600585067 0.000000000000000 0.000007823212809 0.000000000000000
276.40934613906 0.000000000000000 0.000007822428874 0.000000000000000
276.29268642746 0.000000000000000 0.000007821640992 0.000000000000000
276.10355550976 0.000000000000000 0.000007820355217 0.000000000000000
275.91442459206 0.000000000000000 0.000007819058903 0.000000000000000
275.72529367436 0.000000000000000 0.000007817751947 0.000000000000000
275.53616275666 0.000000000000000 0.000007816434246 0.000000000000000
275.29427181169 0.000000000000000 0.000007814733136 0.000000000000000
275.05238086672 0.000000000000000 0.000007813014066 0.000000000000000
274.87748320995 0.000000000000000 0.000007811759792 0.000000000000000
274.73854701832 0.000000000000000 0.000007810756590 0.000000000000000
274.62712496032 0.000000000000000 0.000007809947660 0.000000000000000
274.53569391586 0.000000000000000 0.000007809280930 0.000000000000000
274.44426287139 0.000000000000000 0.000007808611545 0.000000000000000
274.37185480002 0.000000000000000 0.000007808079544 0.000000000000000
274.29944672866 0.000000000000000 0.000007807545876 0.000000000000000
274.28496511438 0.000000000000000 0.000007807438943 0.000000000000000
274.27048350011 0.000000000000000 0.000007807331943 0.000000000000000
274.25600188584 0.000000000000000 0.000007807224877 0.000000000000000
274.24152027156 0.000000000000000 0.000007807117745 0.000000000000000
274.21255704302 0.000000000000000 0.000007806903281 0.000000000000000
274.18359381447 0.000000000000000 0.000007806688550 0.000000000000000
274.15463058592 0.000000000000000 0.000007806473551 0.000000000000000
274.12566735738 0.000000000000000 0.000007806258284 0.000000000000000
274.07254461858 0.000000000000000 0.000007805862750 0.000000000000000
274.01942187979 0.000000000000000 0.000007805466303 0.000000000000000
273.96629914100 0.000000000000000 0.000007805068937 0.000000000000000
273.90342608134 0.000000000000000 0.000007804597446 0.000000000000000
273.84055302168 0.000000000000000 0.000007804124657 0.000000000000000
273.77767996201 0.000000000000000 0.000007803650565 0.000000000000000
273.71480690235 0.000000000000000 0.000007803175164 0.000000000000000
273.58908286988 0.000000000000000 0.000007802220588 0.000000000000000
273.46335883741 0.000000000000000 0.000007801260724 0.000000000000000
273.33763480494 0.000000000000000 0.000007800295536 0.000000000000000
273.21191077247 0.000000000000000 0.000007799324988 0.000000000000000
272.94812538976 0.000000000000000 0.000007797271072 0.000000000000000
272.68434000706 0.000000000000000 0.000007795193069 0.000000000000000
272.47702270823 0.000000000000000 0.000007793542780 0.000000000000000
272.26970540939 0.000000000000000 0.000007791877247 0.000000000000000
272.12743003670 0.000000000000000 0.000007790725340 0.000000000000000
271.98515466401 0.000000000000000 0.000007789566126 0.000000000000000
271.88714039602 0.000000000000000 0.000007788763261 0.000000000000000
271.78912612803 0.000000000000000 0.000007787956889 0.000000000000000
271.71929432123 0.000000000000000 0.000007787380230 0.000000000000000
271.64946251443 0.000000000000000 0.000007786801779 0.000000000000000
271.59431165245 0.000000000000000 0.000007786343669 0.000000000000000
271.53916079046 0.000000000000000 0.000007785884440 0.000000000000000
271.48400992847 0.000000000000000 0.000007785424092 0.000000000000000
271.47606564387 0.000000000000000 0.000007785357688 0.000000000000000
271.46812135928 0.000000000000000 0.000007785291262 0.000000000000000
271.46017707468 0.000000000000000 0.000007785224812 0.000000000000000
271.44428850548 0.000000000000000 0.000007785091843 0.000000000000000
271.42839993628 0.000000000000000 0.000007784958783 0.000000000000000
271.41251136709 0.000000000000000 0.000007784825635 0.000000000000000
271.39662279789 0.000000000000000 0.000007784692391 0.000000000000000
271.34588310489 0.000000000000000 0.000007784266247 0.000000000000000
271.30481301183 0.000000000000000 0.000007783920616 0.000000000000000
271.26374291877 0.000000000000000 0.000007783574357 0.000000000000000
271.22267282571 0.000000000000000 0.000007783227467 0.000000000000000
271.18160273266 0.000000000000000 0.000007782879942 0.000000000000000
271.10524552811 0.000000000000000 0.000007782232135 0.000000000000000
271.02888832357 0.000000000000000 0.000007781582116 0.000000000000000
270.95253111903 0.000000000000000 0.000007780929873 0.000000000000000
270.87617391449 0.000000000000000 0.000007780275398 0.000000000000000
270.75145314047 0.000000000000000 0.000007779201558 0.000000000000000
270.62673236645 0.000000000000000 0.000007778121691 0.000000000000000
270.50201159242 0.000000000000000 0.000007777035756 0.000000000000000
270.37729081840 0.000000000000000 0.000007775943712 0.000000000000000
270.10893650700 0.000000000000000 0.000007773573111 0.000000000000000
269.84058219561 0.000000000000000 0.000007771173623 0.000000000000000
269.64964384876 0.000000000000000 0.000007769448535 0.000000000000000
269.45870550191 0.000000000000000 0.000007767708470 0.000000000000000
269.32830359403 0.000000000000000 0.000007766511404 0.000000000000000
269.19790168614 0.000000000000000 0.000007765307239 0.000000000000000
269.10742654921 0.000000000000000 0.000007764467572 0.000000000000000
269.01695141229 0.000000000000000 0.000007763624453 0.000000000000000
268.95109654037 0.000000000000000 0.000007763008586 0.000000000000000
268.88524166845 0.000000000000000 0.000007762390880 0.000000000000000
268.81938679653 0.000000000000000 0.000007761771332 0.000000000000000
268.75353192461 0.000000000000000 0.000007761149942 0.000000000000000
268.71173150578 0.000000000000000 0.000007760754570 0.000000000000000
268.66993108695 0.000000000000000 0.000007760358456 0.000000000000000
268.62813066812 0.000000000000000 0.000007759961600 0.000000000000000
268.58633024928 0.000000000000000 0.000007759563997 0.000000000000000
268.54452983045 0.000000000000000 0.000007759165645 0.000000000000000
268.50272941162 0.000000000000000 0.000007758766539 0.000000000000000
268.46092899279 0.000000000000000 0.000007758366675 0.000000000000000
268.37732815512 0.000000000000000 0.000007757564668 0.000000000000000
268.29372731746 0.000000000000000 0.000007756759601 0.000000000000000
268.21012647979 0.000000000000000 0.000007755951459 0.000000000000000
268.12652564213 0.000000000000000 0.000007755140225 0.000000000000000
268.00032723726 0.000000000000000 0.000007753909751 0.000000000000000
267.87412883238 0.000000000000000 0.000007752672147 0.000000000000000
267.74793042751 0.000000000000000 0.000007751427362 0.000000000000000
267.62173202263 0.000000000000000 0.000007750175348 0.000000000000000
267.35549880197 0.000000000000000 0.000007747510108 0.000000000000000
267.14004555182 0.000000000000000 0.000007745329181 0.000000000000000
266.92459230167 0.000000000000000 0.000007743126482 0.000000000000000
266.77661256434 0.000000000000000 0.000007741600861 0.000000000000000
266.62863282701 0.000000000000000 0.000007740064773 0.000000000000000
266.52656830800 0.000000000000000 0.000007738999164 0.000000000000000
266.42450378899 0.000000000000000 0.000007737928513 0.000000000000000
266.35138036053 0.000000000000000 0.000007737158341 0.000000000000000
266.27825693207 0.000000000000000 0.000007736385562 0.000000000000000
266.21911390076 0.000000000000000 0.000007735758619 0.000000000000000
266.15997086944 0.000000000000000 0.000007735129967 0.000000000000000
266.10082783812 0.000000000000000 0.000007734499605 0.000000000000000
266.08996596501 0.000000000000000 0.000007734383651 0.000000000000000
266.07910409190 0.000000000000000 0.000007734267639 0.000000000000000
266.06824221879 0.000000000000000 0.000007734151569 0.000000000000000
266.04651847258 0.000000000000000 0.000007733919256 0.000000000000000
266.02479472636 0.000000000000000 0.000007733686713 0.000000000000000
266.00307098014 0.000000000000000 0.000007733453938 0.000000000000000
265.98134723392 0.000000000000000 0.000007733220932 0.000000000000000
265.93984267390 0.000000000000000 0.000007732775112 0.000000000000000
265.89833811388 0.000000000000000 0.000007732328441 0.000000000000000
265.85683355387 0.000000000000000 0.000007731880914 0.000000000000000
265.81532899385 0.000000000000000 0.000007731432527 0.000000000000000
265.72050000665 0.000000000000000 0.000007730404818 0.000000000000000
265.62567101946 0.000000000000000 0.000007729372574 0.000000000000000
265.53084203226 0.000000000000000 0.000007728335768 0.000000000000000
265.43601304506 0.000000000000000 0.000007727294372 0.000000000000000
265.30127244526 0.000000000000000 0.000007725806729 0.000000000000000
265.16653184546 0.000000000000000 0.000007724309697 0.000000000000000
265.03179124567 0.000000000000000 0.000007722803204 0.000000000000000
264.89705064587 0.000000000000000 0.000007721287178 0.000000000000000
264.65459839769 0.000000000000000 0.000007718535005 0.000000000000000
264.46292940216 0.000000000000000 0.000007716337013 0.000000000000000
264.27126040663 0.000000000000000 0.000007714119124 0.000000000000000
264.13909795833 0.000000000000000 0.000007712578117 0.000000000000000
264.00693551004 0.000000000000000 0.000007711027487 0.000000000000000
263.91476845861 0.000000000000000 0.000007709940384 0.000000000000000
263.82260140718 0.000000000000000 0.000007708848550 0.000000000000000
263.75445267739 0.000000000000000 0.000007708038189 0.000000000000000
263.68630394761 0.000000000000000 0.000007707225225 0.000000000000000
263.61815521782 0.000000000000000 0.000007706409654 0.000000000000000
263.55000648803 0.000000000000000 0.000007705591475 0.000000000000000
263.53887888007 0.000000000000000 0.000007705457631 0.000000000000000
263.52775127210 0.000000000000000 0.000007705323718 0.000000000000000
263.51662366413 0.000000000000000 0.000007705189736 0.000000000000000
263.49436844819 0.000000000000000 0.000007704921562 0.000000000000000
263.47211323225 0.000000000000000 0.000007704653109 0.000000000000000
263.44985801631 0.000000000000000 0.000007704384377 0.000000000000000
263.42760280037 0.000000000000000 0.000007704115365 0.000000000000000
263.38448789209 0.000000000000000 0.000007703593411 0.000000000000000
263.34137298380 0.000000000000000 0.000007703070400 0.000000000000000
263.29825807551 0.000000000000000 0.000007702546327 0.000000000000000
263.25514316722 0.000000000000000 0.000007702021187 0.000000000000000
263.15769032184 0.000000000000000 0.000007700830261 0.000000000000000
263.06023747646 0.000000000000000 0.000007699633827 0.000000000000000
262.96278463108 0.000000000000000 0.000007698431850 0.000000000000000
262.86533178569 0.000000000000000 0.000007697224296 0.000000000000000
262.72552892088 0.000000000000000 0.000007695482172 0.000000000000000
262.58572605607 0.000000000000000 0.000007693728409 0.000000000000000
262.44592319126 0.000000000000000 0.000007691962913 0.000000000000000
262.30612032645 0.000000000000000 0.000007690185591 0.000000000000000
262.08042687031 0.000000000000000 0.000007687291140 0.000000000000000
261.85473341417 0.000000000000000 0.000007684365226 0.000000000000000
261.67836208247 0.000000000000000 0.000007682056576 0.000000000000000
261.53651490665 0.000000000000000 0.000007680185595 0.000000000000000
261.42089451367 0.000000000000000 0.000007678651087 0.000000000000000
261.30527412070 0.000000000000000 0.000007677108029 0.000000000000000
261.21673385154 0.000000000000000 0.000007675920573 0.000000000000000
261.12819358238 0.000000000000000 0.000007674728069 0.000000000000000
261.11100868282 0.000000000000000 0.000007674496029 0.000000000000000
261.09382378325 0.000000000000000 0.000007674263798 0.000000000000000
261.07663888369 0.000000000000000 0.000007674031377 0.000000000000000
261.05945398413 0.000000000000000 0.000007673798765 0.000000000000000
261.02508418501 0.000000000000000 0.000007673332969 0.000000000000000
260.99071438588 0.000000000000000 0.000007672866409 0.000000000000000
260.95634458676 0.000000000000000 0.000007672399082 0.000000000000000
260.92197478764 0.000000000000000 0.000007671930985 0.000000000000000
260.88760498851 0.000000000000000 0.000007671462116 0.000000000000000
260.83176562311 0.000000000000000 0.000007670698708 0.000000000000000
260.77592625770 0.000000000000000 0.000007669933245 0.000000000000000
260.72008689230 0.000000000000000 0.000007669165716 0.000000000000000
260.66424752689 0.000000000000000 0.000007668396114 0.000000000000000
260.60840816149 0.000000000000000 0.000007667624430 0.000000000000000
260.49138475799 0.000000000000000 0.000007666000414 0.000000000000000
260.37436135450 0.000000000000000 0.000007664367154 0.000000000000000
260.25733795100 0.000000000000000 0.000007662724582 0.000000000000000
260.14031454750 0.000000000000000 0.000007661072633 0.000000000000000
260.02329114401 0.000000000000000 0.000007659411241 0.000000000000000
259.90626774051 0.000000000000000 0.000007657740340 0.000000000000000
259.66985870293 0.000000000000000 0.000007654335532 0.000000000000000
259.43344966535 0.000000000000000 0.000007650891106 0.000000000000000
259.23295794502 0.000000000000000 0.000007647938537 0.000000000000000
259.10237171754 0.000000000000000 0.000007645999754 0.000000000000000
258.99645000570 0.000000000000000 0.000007644417998 0.000000000000000
258.89052829385 0.000000000000000 0.000007642827993 0.000000000000000
258.78460658201 0.000000000000000 0.000007641229707 0.000000000000000
258.76889934842 0.000000000000000 0.000007640991989 0.000000000000000
258.75319211482 0.000000000000000 0.000007640754089 0.000000000000000
258.73748488122 0.000000000000000 0.000007640516006 0.000000000000000
258.72177764763 0.000000000000000 0.000007640277740 0.000000000000000
258.69036318044 0.000000000000000 0.000007639800660 0.000000000000000
258.65894871325 0.000000000000000 0.000007639322847 0.000000000000000
258.62753424605 0.000000000000000 0.000007638844300 0.000000000000000
258.59611977886 0.000000000000000 0.000007638365016 0.000000000000000
258.56470531167 0.000000000000000 0.000007637884993 0.000000000000000
258.49833612276 0.000000000000000 0.000007636868412 0.000000000000000
258.43196693385 0.000000000000000 0.000007635848502 0.000000000000000
258.36559774494 0.000000000000000 0.000007634825244 0.000000000000000
258.29922855604 0.000000000000000 0.000007633798623 0.000000000000000
258.23285936713 0.000000000000000 0.000007632768622 0.000000000000000
258.11546305814 0.000000000000000 0.000007630938392 0.000000000000000
257.99806674915 0.000000000000000 0.000007629097457 0.000000000000000
257.88067044016 0.000000000000000 0.000007627245734 0.000000000000000
257.76327413117 0.000000000000000 0.000007625383144 0.000000000000000
257.64587782218 0.000000000000000 0.000007623509605 0.000000000000000
257.40599883095 0.000000000000000 0.000007619646974 0.000000000000000
257.16611983972 0.000000000000000 0.000007615737604 0.000000000000000
257.00214857668 0.000000000000000 0.000007613038073 0.000000000000000
256.87016275214 0.000000000000000 0.000007610848885 0.000000000000000
256.76173937864 0.000000000000000 0.000007609039591 0.000000000000000
256.65331600514 0.000000000000000 0.000007607220381 0.000000000000000
256.54489263164 0.000000000000000 0.000007605391207 0.000000000000000
256.52865882932 0.000000000000000 0.000007605116472 0.000000000000000
256.51242502700 0.000000000000000 0.000007604841514 0.000000000000000
256.49619122468 0.000000000000000 0.000007604566330 0.000000000000000
256.47995742236 0.000000000000000 0.000007604290922 0.000000000000000
256.44748981773 0.000000000000000 0.000007603739433 0.000000000000000
256.41502221309 0.000000000000000 0.000007603187043 0.000000000000000
256.38255460845 0.000000000000000 0.000007602633750 0.000000000000000
256.35008700381 0.000000000000000 0.000007602079553 0.000000000000000
256.31761939918 0.000000000000000 0.000007601524447 0.000000000000000
256.24027950707 0.000000000000000 0.000007600198477 0.000000000000000
256.16293961496 0.000000000000000 0.000007598867300 0.000000000000000
256.08559972286 0.000000000000000 0.000007597530885 0.000000000000000
256.00825983075 0.000000000000000 0.000007596189198 0.000000000000000
255.93091993864 0.000000000000000 0.000007594842210 0.000000000000000
255.80632746502 0.000000000000000 0.000007592661026 0.000000000000000
255.68173499140 0.000000000000000 0.000007590465888 0.000000000000000
255.55714251778 0.000000000000000 0.000007588256677 0.000000000000000
255.43255004416 0.000000000000000 0.000007586033272 0.000000000000000
255.30795757053 0.000000000000000 0.000007583795553 0.000000000000000
255.09024448696 0.000000000000000 0.000007579850638 0.000000000000000
254.91664937040 0.000000000000000 0.000007576673117 0.000000000000000
254.77500611506 0.000000000000000 0.000007574059157 0.000000000000000
254.65773541646 0.000000000000000 0.000007571880368 0.000000000000000
254.54046471786 0.000000000000000 0.000007569688237 0.000000000000000
254.42319401926 0.000000000000000 0.000007567482680 0.000000000000000
254.40697267868 0.000000000000000 0.000007567176537 0.000000000000000
254.39075133811 0.000000000000000 0.000007566870136 0.000000000000000
254.37452999753 0.000000000000000 0.000007566563477 0.000000000000000
254.35830865696 0.000000000000000 0.000007566256559 0.000000000000000
254.32586597580 0.000000000000000 0.000007565641945 0.000000000000000
254.29342329465 0.000000000000000 0.000007565026294 0.000000000000000
254.26098061350 0.000000000000000 0.000007564409602 0.000000000000000
254.22853793235 0.000000000000000 0.000007563791867 0.000000000000000
254.19609525119 0.000000000000000 0.000007563173086 0.000000000000000
254.12683889646 0.000000000000000 0.000007561848639 0.000000000000000
254.05758254172 0.000000000000000 0.000007560519376 0.000000000000000
253.98832618698 0.000000000000000 0.000007559185266 0.000000000000000
253.91906983224 0.000000000000000 0.000007557846281 0.000000000000000
253.84981347751 0.000000000000000 0.000007556502393 0.000000000000000
253.71736904290 0.000000000000000 0.000007553918617 0.000000000000000
253.58492460830 0.000000000000000 0.000007551316625 0.000000000000000
253.45248017370 0.000000000000000 0.000007548696233 0.000000000000000
253.32003573910 0.000000000000000 0.000007546057256 0.000000000000000
253.18759130449 0.000000000000000 0.000007543399507 0.000000000000000
252.98198093132 0.000000000000000 0.000007539235910 0.000000000000000
252.82215562617 0.000000000000000 0.000007535967440 0.000000000000000
252.69042269762 0.000000000000000 0.000007533252151 0.000000000000000
252.55868976907 0.000000000000000 0.000007530517401 0.000000000000000
252.42695684053 0.000000000000000 0.000007527763017 0.000000000000000
252.41044220552 0.000000000000000 0.000007527416322 0.000000000000000
252.39392757051 0.000000000000000 0.000007527069316 0.000000000000000
252.37741293550 0.000000000000000 0.000007526721998 0.000000000000000
252.36089830049 0.000000000000000 0.000007526374368 0.000000000000000
252.32786903048 0.000000000000000 0.000007525678171 0.000000000000000
252.29483976046 0.000000000000000 0.000007524980723 0.000000000000000
252.26181049044 0.000000000000000 0.000007524282020 0.000000000000000
252.22878122042 0.000000000000000 0.000007523582060 0.000000000000000
252.19575195040 0.000000000000000 0.000007522880837 0.000000000000000
252.13857206209 0.000000000000000 0.000007521663894 0.000000000000000
252.08139217378 0.000000000000000 0.000007520443135 0.000000000000000
252.02421228547 0.000000000000000 0.000007519218536 0.000000000000000
251.96703239716 0.000000000000000 0.000007517990077 0.000000000000000
251.90985250884 0.000000000000000 0.000007516757736 0.000000000000000
251.78957809884 0.000000000000000 0.000007514152822 0.000000000000000
251.66930368884 0.000000000000000 0.000007511530459 0.000000000000000
251.54902927884 0.000000000000000 0.000007508890460 0.000000000000000
251.42875486883 0.000000000000000 0.000007506232639 0.000000000000000
251.30848045883 0.000000000000000 0.000007503556809 0.000000000000000
251.10100647931 0.000000000000000 0.000007498898102 0.000000000000000
250.93514055909 0.000000000000000 0.000007495134059 0.000000000000000
250.79817372841 0.000000000000000 0.000007491998894 0.000000000000000
250.66120689774 0.000000000000000 0.000007488839047 0.000000000000000
250.52424006707 0.000000000000000 0.000007485654237 0.000000000000000
250.50679894773 0.000000000000000 0.000007485246883 0.000000000000000
250.48935782839 0.000000000000000 0.000007484839120 0.000000000000000
250.47191670905 0.000000000000000 0.000007484430946 0.000000000000000
250.45447558971 0.000000000000000 0.000007484022361 0.000000000000000
250.41959335103 0.000000000000000 0.000007483203958 0.000000000000000
250.38471111235 0.000000000000000 0.000007482383904 0.000000000000000
250.34982887367 0.000000000000000 0.000007481562196 0.000000000000000
250.31494663499 0.000000000000000 0.000007480738826 0.000000000000000
250.28006439631 0.000000000000000 0.000007479913789 0.000000000000000
250.21820485162 0.000000000000000 0.000007478446563 0.000000000000000
250.15634530692 0.000000000000000 0.000007476974035 0.000000000000000
250.09448576223 0.000000000000000 0.000007475496168 0.000000000000000
250.03262621754 0.000000000000000 0.000007474012925 0.000000000000000
249.97076667285 0.000000000000000 0.000007472524270 0.000000000000000
249.82933344356 0.000000000000000 0.000007469100144 0.000000000000000
249.68790021426 0.000000000000000 0.000007465647112 0.000000000000000
249.54646698496 0.000000000000000 0.000007462164741 0.000000000000000
249.40503375567 0.000000000000000 0.000007458652589 0.000000000000000
249.26360052637 0.000000000000000 0.000007455110205 0.000000000000000
249.09094523177 0.000000000000000 0.000007450744172 0.000000000000000
248.96027781367 0.000000000000000 0.000007447408978 0.000000000000000
248.82961039556 0.000000000000000 0.000007444046717 0.000000000000000
248.69894297746 0.000000000000000 0.000007440657017 0.000000000000000
248.67616136249 0.000000000000000 0.000007440063193 0.000000000000000
248.65337974753 0.000000000000000 0.000007439468521 0.000000000000000
248.63059813256 0.000000000000000 0.000007438873000 0.000000000000000
248.60781651759 0.000000000000000 0.000007438276628 0.000000000000000
248.56225328766 0.000000000000000 0.000007437081319 0.000000000000000
248.51669005773 0.000000000000000 0.000007435882577 0.000000000000000
248.47112682779 0.000000000000000 0.000007434680380 0.000000000000000
248.42556359786 0.000000000000000 0.000007433474707 0.000000000000000
248.33909001852 0.000000000000000 0.000007431176836 0.000000000000000
248.25261643918 0.000000000000000 0.000007428866222 0.000000000000000
248.16614285984 0.000000000000000 0.000007426542717 0.000000000000000
248.06246451413 0.000000000000000 0.000007423739752 0.000000000000000
247.95878616842 0.000000000000000 0.000007420917780 0.000000000000000
247.85510782270 0.000000000000000 0.000007418076548 0.000000000000000
247.75142947699 0.000000000000000 0.000007415215790 0.000000000000000
247.59336456891 0.000000000000000 0.000007410816168 0.000000000000000
247.43529966083 0.000000000000000 0.000007406369526 0.000000000000000
247.27723475276 0.000000000000000 0.000007401874829 0.000000000000000
247.14787042199 0.000000000000000 0.000007398159753 0.000000000000000
247.04989782682 0.000000000000000 0.000007395323925 0.000000000000000
247.03030330778 0.000000000000000 0.000007394754431 0.000000000000000
247.01070878875 0.000000000000000 0.000007394184155 0.000000000000000
246.99111426971 0.000000000000000 0.000007393613097 0.000000000000000
246.95192523165 0.000000000000000 0.000007392468621 0.000000000000000
246.91273619358 0.000000000000000 0.000007391320983 0.000000000000000
246.87354715551 0.000000000000000 0.000007390170165 0.000000000000000
246.83435811744 0.000000000000000 0.000007389016146 0.000000000000000
246.77058701015 0.000000000000000 0.000007387131349 0.000000000000000
246.70681590286 0.000000000000000 0.000007385237928 0.000000000000000
246.64304479557 0.000000000000000 0.000007383335790 0.000000000000000
246.57927368828 0.000000000000000 0.000007381424839 0.000000000000000
246.44700892819 0.000000000000000 0.000007377432916 0.000000000000000
246.31474416810 0.000000000000000 0.000007373401802 0.000000000000000
246.18247940801 0.000000000000000 0.000007369330591 0.000000000000000
246.05021464792 0.000000000000000 0.000007365218340 0.000000000000000
245.91794988783 0.000000000000000 0.000007361064062 0.000000000000000
245.81436723868 0.000000000000000 0.000007357780646 0.000000000000000
245.71078458953 0.000000000000000 0.000007354470310 0.000000000000000
245.60720194038 0.000000000000000 0.000007351132521 0.000000000000000
245.52894256263 0.000000000000000 0.000007348592197 0.000000000000000
245.51329068708 0.000000000000000 0.000007348082193 0.000000000000000
245.49763881153 0.000000000000000 0.000007347571538 0.000000000000000
245.48198693598 0.000000000000000 0.000007347060229 0.000000000000000
245.45068318489 0.000000000000000 0.000007346035646 0.000000000000000
245.41937943379 0.000000000000000 0.000007345008424 0.000000000000000
245.38807568269 0.000000000000000 0.000007343978547 0.000000000000000
245.35677193159 0.000000000000000 0.000007342945997 0.000000000000000
245.28895767771 0.000000000000000 0.000007340699898 0.000000000000000
245.22114342384 0.000000000000000 0.000007338440979 0.000000000000000
245.15332916996 0.000000000000000 0.000007336169043 0.000000000000000
245.08551491608 0.000000000000000 0.000007333883891 0.000000000000000
244.90818300494 0.000000000000000 0.000007327844301 0.000000000000000
244.76201637286 0.000000000000000 0.000007322794392 0.000000000000000
244.61584974077 0.000000000000000 0.000007317677162 0.000000000000000
244.50381966484 0.000000000000000 0.000007313707923 0.000000000000000
244.39178958892 0.000000000000000 0.000007309696490 0.000000000000000
244.27975951299 0.000000000000000 0.000007305641611 0.000000000000000
244.19222101136 0.000000000000000 0.000007302442104 0.000000000000000
244.17471331103 0.000000000000000 0.000007301798864 0.000000000000000
244.15720561070 0.000000000000000 0.000007301154499 0.000000000000000
244.13969791038 0.000000000000000 0.000007300509003 0.000000000000000
244.10468250972 0.000000000000000 0.000007299214597 0.000000000000000
244.06966710907 0.000000000000000 0.000007297915597 0.000000000000000
244.03465170841 0.000000000000000 0.000007296611957 0.000000000000000
243.99963630776 0.000000000000000 0.000007295303628 0.000000000000000
243.92832019310 0.000000000000000 0.000007292624235 0.000000000000000
243.85700407844 0.000000000000000 0.000007289924747 0.000000000000000
243.78568796378 0.000000000000000 0.000007287204711 0.000000000000000
243.71437184912 0.000000000000000 0.000007284463652 0.000000000000000
243.55888463317 0.000000000000000 0.000007278412137 0.000000000000000
243.40339741723 0.000000000000000 0.000007272252835 0.000000000000000
243.29012395333 0.000000000000000 0.000007267694453 0.000000000000000
243.17685048944 0.000000000000000 0.000007263073117 0.000000000000000
243.06357702554 0.000000000000000 0.000007258386068 0.000000000000000
242.98470367276 0.000000000000000 0.000007255082051 0.000000000000000
242.90583031997 0.000000000000000 0.000007251743640 0.000000000000000
242.82695696719 0.000000000000000 0.000007248369673 0.000000000000000
242.74808361441 0.000000000000000 0.000007244958905 0.000000000000000
242.66921026163 0.000000000000000 0.000007241510008 0.000000000000000
242.59033690884 0.000000000000000 0.000007238021559 0.000000000000000
242.51146355606 0.000000000000000 0.000007234492041 0.000000000000000
242.37903738399 0.000000000000000 0.000007228469139 0.000000000000000
242.24661121193 0.000000000000000 0.000007222317346 0.000000000000000
242.11418503986 0.000000000000000 0.000007216027056 0.000000000000000
242.01837549035 0.000000000000000 0.000007211383610 0.000000000000000
241.99921358045 0.000000000000000 0.000007210445136 0.000000000000000
241.98005167055 0.000000000000000 0.000007209503309 0.000000000000000
241.96088976065 0.000000000000000 0.000007208558088 0.000000000000000
241.92256594085 0.000000000000000 0.000007206657314 0.000000000000000
241.88424212105 0.000000000000000 0.000007204742450 0.000000000000000
241.84591830124 0.000000000000000 0.000007202813144 0.000000000000000
241.80759448144 0.000000000000000 0.000007200869020 0.000000000000000
241.73102183027 0.000000000000000 0.000007196938597 0.000000000000000
241.65444917911 0.000000000000000 0.000007192944062 0.000000000000000
241.57787652794 0.000000000000000 0.000007188881715 0.000000000000000
241.50130387677 0.000000000000000 0.000007184747476 0.000000000000000
241.38705238004 0.000000000000000 0.000007178435276 0.000000000000000
241.27280088331 0.000000000000000 0.000007171935705 0.000000000000000
241.19009814532 0.000000000000000 0.000007167102747 0.000000000000000
241.10739540733 0.000000000000000 0.000007162152209 0.000000000000000
241.02469266933 0.000000000000000 0.000007157073987 0.000000000000000
240.94198993134 0.000000000000000 0.000007151856519 0.000000000000000
240.85928719335 0.000000000000000 0.000007146486570 0.000000000000000
240.77658445536 0.000000000000000 0.000007140948999 0.000000000000000
240.69388171737 0.000000000000000 0.000007135226569 0.000000000000000
240.60650522880 0.000000000000000 0.000007128958451 0.000000000000000
240.51912874024 0.000000000000000 0.000007122437529 0.000000000000000
240.43175225167 0.000000000000000 0.000007115638983 0.000000000000000
240.34437576311 0.000000000000000 0.000007108543827 0.000000000000000
240.25699927454 0.000000000000000 0.000007101153066 0.000000000000000
240.16962278597 0.000000000000000 0.000007093518065 0.000000000000000
240.08224629741 0.000000000000000 0.000007085791262 0.000000000000000
239.99486980884 0.000000000000000 0.000007078266456 0.000000000000000
239.90749332028 0.000000000000000 0.000007071319555 0.000000000000000
239.82011683171 0.000000000000000 0.000007065225962 0.000000000000000
239.71477110940 0.000000000000000 0.000007059066428 0.000000000000000
239.60942538709 0.000000000000000 0.000007054021585 0.000000000000000
239.50407966478 0.000000000000000 0.000007049828519 0.000000000000000
239.39873394247 0.000000000000000 0.000007046277245 0.000000000000000
239.20038742452 0.000000000000000 0.000007040851577 0.000000000000000
239.00204090657 0.000000000000000 0.000007036538262 0.000000000000000
238.80369438862 0.000000000000000 0.000007032984347 0.000000000000000
238.60534787067 0.000000000000000 0.000007029977768 0.000000000000000
238.26936517543 0.000000000000000 0.000007025785814 0.000000000000000
237.93338248019 0.000000000000000 0.000007022378155 0.000000000000000
237.59739978496 0.000000000000000 0.000007019526931 0.000000000000000
237.26141708972 0.000000000000000 0.000007017088872 0.000000000000000
236.59479802790 0.000000000000000 0.000007013143216 0.000000000000000
235.92817896607 0.000000000000000 0.000007010004337 0.000000000000000
235.26155990425 0.000000000000000 0.000007007423886 0.000000000000000
234.59494084243 0.000000000000000 0.000007005249939 0.000000000000000
233.23456134788 0.000000000000000 0.000007001713055 0.000000000000000
231.87418185334 0.000000000000000 0.000006998968857 0.000000000000000
230.51380235880 0.000000000000000 0.000006996756363 0.000000000000000
229.15342286425 0.000000000000000 0.000006994921252 0.000000000000000
226.24755131295 0.000000000000000 0.000006991879413 0.000000000000000
223.34167976164 0.000000000000000 0.000006989587547 0.000000000000000
220.43580821033 0.000000000000000 0.000006987781284 0.000000000000000
217.52993665903 0.000000000000000 0.000006986309664 0.000000000000000
212.98281739460 0.000000000000000 0.000006984455471 0.000000000000000
208.43569813018 0.000000000000000 0.000006982982486 0.000000000000000
203.88857886575 0.000000000000000 0.000006981766001 0.000000000000000
199.34145960133 0.000000000000000 0.000006980726416 0.000000000000000
194.79434033690 0.000000000000000 0.000006979815083 0.000000000000000
190.24722107248 0.000000000000000 0.000006978998618 0.000000000000000
185.70010180806 0.000000000000000 0.000006978251754 0.000000000000000
181.15298254363 0.000000000000000 0.000006977556756 0.000000000000000
175.68398380361 0.000000000000000 0.000006976778493 0.000000000000000
170.21498506358 0.000000000000000 0.000006976059865 0.000000000000000
164.74598632356 0.000000000000000 0.000006975394607 0.000000000000000
159.27698758354 0.000000000000000 0.000006974772133 0.000000000000000
153.80798884351 0.000000000000000 0.000006974183855 0.000000000000000
147.47893137613 0.000000000000000 0.000006973543117 0.000000000000000
141.14987390875 0.000000000000000 0.000006972945992 0.000000000000000
134.82081644136 0.000000000000000 0.000006972392906 0.000000000000000
128.49175897398 0.000000000000000 0.000006971883592 0.000000000000000
117.85301844121 0.000000000000000 0.000006971125518 0.000000000000000
107.21427790844 0.000000000000000 0.000006970487407 0.000000000000000
96.57553737567 0.000000000000000 0.000006969961088 0.000000000000000
85.93679684290 0.000000000000000 0.000006969536272 0.000000000000000
75.29805631013 0.000000000000000 0.000006969201906 0.000000000000000
57.46580174983 0.000000000000000 0.000006968814437 0.000000000000000
39.63354718953 0.000000000000000 0.000006968601564 0.000000000000000
21.80129262923 0.000000000000000 0.000006968517103 0.000000000000000
10.00000000000 0.000000000000000 0.000006968505311 0.000000000000000


==> anc/appendix_8e-6_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000008000000000 0.000000000000000
3999.99999677590 0.000000000000000 0.000008000000000 0.000000000000000
3999.99999355181 0.000000000000000 0.000008000000000 0.000000000000000
3999.96775259985 0.000000000000000 0.000008000000000 0.000000000000000
3999.93551164790 0.000000000000000 0.000008000000000 0.000000000000000
3999.90327069594 0.000000000000000 0.000008000000000 0.000000000000000
3999.58086117637 0.000000000000000 0.000008000000000 0.000000000000000
3999.25845165681 0.000000000000000 0.000008000000000 0.000000000000000
3998.93604213724 0.000000000000000 0.000008000000000 0.000000000000000
3998.61363261768 0.000000000000000 0.000008000000000 0.000000000000000
3995.38953742202 0.000000000000000 0.000008000000000 0.000000000000000
3992.16544222636 0.000000000000000 0.000008000000000 0.000000000000000
3988.94134703071 0.000000000000000 0.000008000000000 0.000000000000000
3985.71725183505 0.000000000000000 0.000008000000000 0.000000000000000
3982.49315663939 0.000000000000000 0.000008000000000 0.000000000000000
3950.25220468282 0.000000000000000 0.000008000000000 0.000000000000000
3918.01125272625 0.000000000000000 0.000008000000000 0.000000000000000
3885.77030076968 0.000000000000000 0.000008000000000 0.000000000000000
3853.52934881311 0.000000000000000 0.000008000000000 0.000000000000000
3821.28839685654 0.000000000000000 0.000008000000000 0.000000000000000
3789.04744489997 0.000000000000000 0.000008000000000 0.000000000000000
3739.04744489997 0.000000000000000 0.000008000000000 0.000000000000000
3689.04744489997 0.000000000000000 0.000008000000000 0.000000000000000
3639.04744489997 0.000000000000000 0.000008000000000 0.000000000000000
3589.04744489997 0.000000000000000 0.000008000000000 0.000000000000000
3549.81918352184 0.000000000000000 0.000008000000000 0.000000000000000
3510.59092214370 0.000000000000000 0.000008000000000 0.000000000000000
3471.36266076557 0.000000000000000 0.000008000000000 0.000000000000000
3432.13439938744 0.000000000000000 0.000008000000000 0.000000000000000
3392.90613800930 0.000000000000000 0.000008000000000 0.000000000000000
3353.67787663117 0.000000000000000 0.000008000000000 0.000000000000000
3314.44961525304 0.000000000000000 0.000008000000000 0.000000000000000
3275.22135387490 0.000000000000000 0.000008000000000 0.000000000000000
3235.99309249677 0.000000000000000 0.000008000000000 0.000000000000000
3196.76483111864 0.000000000000000 0.000008000000000 0.000000000000000
3157.53656974050 0.000000000000000 0.000008000000000 0.000000000000000
3118.30830836237 0.000000000000000 0.000008000000000 0.000000000000000
3079.08004698423 0.000000000000000 0.000008000000000 0.000000000000000
3072.03306445324 0.000000000000000 0.000008000000000 0.000000000000000
3064.98608192224 0.000000000000000 0.000008000000000 0.000000000000000
3057.93909939124 0.000000000000000 0.000008000000000 0.000000000000000
3050.89211686024 0.000000000000000 0.000008000000000 0.000000000000000
3043.84513432924 0.000000000000000 0.000008000000000 0.000000000000000
3029.75116926724 0.000000000000000 0.000008000000000 0.000000000000000
3015.65720420524 0.000000000000000 0.000008000000000 0.000000000000000
3001.56323914324 0.000000000000000 0.000008000000000 0.000000000000000
2987.46927408124 0.000000000000000 0.000008000000000 0.000000000000000
2973.37530901924 0.000000000000000 0.000008000000000 0.000000000000000
2946.91335554865 0.000000000000000 0.000008000000000 0.000000000000000
2920.45140207807 0.000000000000000 0.000008000000000 0.000000000000000
2893.98944860748 0.000000000000000 0.000008000000000 0.000000000000000
2867.52749513690 0.000000000000000 0.000008000000000 0.000000000000000
2841.06554166631 0.000000000000000 0.000008000000000 0.000000000000000
2814.60358819573 0.000000000000000 0.000008000000000 0.000000000000000
2788.14163472514 0.000000000000000 0.000008000000000 0.000000000000000
2761.67968125456 0.000000000000000 0.000007999999999 0.000000000000000
2735.21772778397 0.000000000000000 0.000007999999999 0.000000000000000
2708.75577431339 0.000000000000000 0.000007999999999 0.000000000000000
2682.29382084280 0.000000000000000 0.000007999999999 0.000000000000000
2655.83186737222 0.000000000000000 0.000007999999999 0.000000000000000
2629.36991390163 0.000000000000000 0.000007999999999 0.000000000000000
2602.90796043105 0.000000000000000 0.000007999999999 0.000000000000000
2576.44600696046 0.000000000000000 0.000007999999999 0.000000000000000
2549.98405348987 0.000000000000000 0.000007999999999 0.000000000000000
2523.52210001929 0.000000000000000 0.000007999999999 0.000000000000000
2497.06014654870 0.000000000000000 0.000007999999999 0.000000000000000
2470.59819307812 0.000000000000000 0.000007999999998 0.000000000000000
2444.13623960753 0.000000000000000 0.000007999999998 0.000000000000000
2417.67428613695 0.000000000000000 0.000007999999998 0.000000000000000
2391.21233266636 0.000000000000000 0.000007999999998 0.000000000000000
2364.75037919578 0.000000000000000 0.000007999999998 0.000000000000000
2338.28842572519 0.000000000000000 0.000007999999997 0.000000000000000
2333.77251284631 0.000000000000000 0.000007999999997 0.000000000000000
2329.25659996742 0.000000000000000 0.000007999999997 0.000000000000000
2324.74068708853 0.000000000000000 0.000007999999997 0.000000000000000
2320.22477420965 0.000000000000000 0.000007999999997 0.000000000000000
2311.19294845187 0.000000000000000 0.000007999999997 0.000000000000000
2302.16112269410 0.000000000000000 0.000007999999997 0.000000000000000
2293.12929693633 0.000000000000000 0.000007999999997 0.000000000000000
2284.09747117856 0.000000000000000 0.000007999999997 0.000000000000000
2275.06564542079 0.000000000000000 0.000007999999997 0.000000000000000
2255.62892319326 0.000000000000000 0.000007999999996 0.000000000000000
2236.19220096573 0.000000000000000 0.000007999999996 0.000000000000000
2216.75547873821 0.000000000000000 0.000007999999996 0.000000000000000
2197.31875651068 0.000000000000000 0.000007999999995 0.000000000000000
2177.88203428315 0.000000000000000 0.000007999999995 0.000000000000000
2158.44531205563 0.000000000000000 0.000007999999995 0.000000000000000
2139.00858982810 0.000000000000000 0.000007999999994 0.000000000000000
2119.57186760057 0.000000000000000 0.000007999999994 0.000000000000000
2100.13514537305 0.000000000000000 0.000007999999993 0.000000000000000
2080.69842314552 0.000000000000000 0.000007999999993 0.000000000000000
2061.26170091799 0.000000000000000 0.000007999999992 0.000000000000000
2041.82497869047 0.000000000000000 0.000007999999991 0.000000000000000
2022.38825646294 0.000000000000000 0.000007999999990 0.000000000000000
2002.95153423542 0.000000000000000 0.000007999999990 0.000000000000000
1983.51481200789 0.000000000000000 0.000007999999989 0.000000000000000
1964.07808978036 0.000000000000000 0.000007999999987 0.000000000000000
1944.64136755284 0.000000000000000 0.000007999999986 0.000000000000000
1925.20464532531 0.000000000000000 0.000007999999985 0.000000000000000
1905.76792309779 0.000000000000000 0.000007999999984 0.000000000000000
1886.33120087026 0.000000000000000 0.000007999999982 0.000000000000000
1866.89447864273 0.000000000000000 0.000007999999980 0.000000000000000
1847.45775641521 0.000000000000000 0.000007999999978 0.000000000000000
1828.02103418768 0.000000000000000 0.000007999999976 0.000000000000000
1808.58431196015 0.000000000000000 0.000007999999974 0.000000000000000
1789.14758973263 0.000000000000000 0.000007999999971 0.000000000000000
1785.78824036992 0.000000000000000 0.000007999999971 0.000000000000000
1782.42889100721 0.000000000000000 0.000007999999970 0.000000000000000
1779.06954164450 0.000000000000000 0.000007999999970 0.000000000000000
1775.71019228179 0.000000000000000 0.000007999999969 0.000000000000000
1768.99149355638 0.000000000000000 0.000007999999968 0.000000000000000
1762.27279483096 0.000000000000000 0.000007999999967 0.000000000000000
1755.55409610554 0.000000000000000 0.000007999999966 0.000000000000000
1748.83539738012 0.000000000000000 0.000007999999965 0.000000000000000
1742.11669865471 0.000000000000000 0.000007999999964 0.000000000000000
1727.38989408906 0.000000000000000 0.000007999999961 0.000000000000000
1712.66308952342 0.000000000000000 0.000007999999958 0.000000000000000
1697.93628495778 0.000000000000000 0.000007999999954 0.000000000000000
1683.20948039213 0.000000000000000 0.000007999999950 0.000000000000000
1668.48267582649 0.000000000000000 0.000007999999946 0.000000000000000
1653.75587126085 0.000000000000000 0.000007999999942 0.000000000000000
1639.02906669520 0.000000000000000 0.000007999999937 0.000000000000000
1624.30226212956 0.000000000000000 0.000007999999932 0.000000000000000
1609.57545756392 0.000000000000000 0.000007999999926 0.000000000000000
1594.84865299827 0.000000000000000 0.000007999999920 0.000000000000000
1580.12184843263 0.000000000000000 0.000007999999913 0.000000000000000
1565.39504386699 0.000000000000000 0.000007999999906 0.000000000000000
1550.66823930134 0.000000000000000 0.000007999999898 0.000000000000000
1535.94143473570 0.000000000000000 0.000007999999888 0.000000000000000
1521.21463017006 0.000000000000000 0.000007999999879 0.000000000000000
1506.48782560441 0.000000000000000 0.000007999999868 0.000000000000000
1491.76102103877 0.000000000000000 0.000007999999856 0.000000000000000
1477.03421647313 0.000000000000000 0.000007999999842 0.000000000000000
1462.30741190748 0.000000000000000 0.000007999999828 0.000000000000000
1447.58060734184 0.000000000000000 0.000007999999812 0.000000000000000
1432.85380277620 0.000000000000000 0.000007999999794 0.000000000000000
1418.12699821055 0.000000000000000 0.000007999999774 0.000000000000000
1403.40019364491 0.000000000000000 0.000007999999752 0.000000000000000
1400.86125619633 0.000000000000000 0.000007999999748 0.000000000000000
1398.32231874775 0.000000000000000 0.000007999999744 0.000000000000000
1395.78338129918 0.000000000000000 0.000007999999740 0.000000000000000
1393.24444385060 0.000000000000000 0.000007999999736 0.000000000000000
1388.16656895344 0.000000000000000 0.000007999999727 0.000000000000000
1383.08869405629 0.000000000000000 0.000007999999719 0.000000000000000
1378.01081915913 0.000000000000000 0.000007999999709 0.000000000000000
1372.93294426198 0.000000000000000 0.000007999999700 0.000000000000000
1367.85506936482 0.000000000000000 0.000007999999690 0.000000000000000
1356.58424296500 0.000000000000000 0.000007999999666 0.000000000000000
1345.31341656518 0.000000000000000 0.000007999999641 0.000000000000000
1334.04259016536 0.000000000000000 0.000007999999613 0.000000000000000
1322.77176376553 0.000000000000000 0.000007999999583 0.000000000000000
1311.50093736571 0.000000000000000 0.000007999999551 0.000000000000000
1300.23011096589 0.000000000000000 0.000007999999515 0.000000000000000
1288.95928456607 0.000000000000000 0.000007999999477 0.000000000000000
1277.68845816624 0.000000000000000 0.000007999999435 0.000000000000000
1266.41763176642 0.000000000000000 0.000007999999389 0.000000000000000
1255.14680536660 0.000000000000000 0.000007999999339 0.000000000000000
1243.87597896678 0.000000000000000 0.000007999999285 0.000000000000000
1232.60515256695 0.000000000000000 0.000007999999226 0.000000000000000
1221.33432616713 0.000000000000000 0.000007999999161 0.000000000000000
1210.06349976731 0.000000000000000 0.000007999999090 0.000000000000000
1198.79267336748 0.000000000000000 0.000007999999013 0.000000000000000
1187.52184696766 0.000000000000000 0.000007999998928 0.000000000000000
1176.25102056784 0.000000000000000 0.000007999998835 0.000000000000000
1166.19275373601 0.000000000000000 0.000007999998744 0.000000000000000
1156.13448690419 0.000000000000000 0.000007999998645 0.000000000000000
1146.07622007236 0.000000000000000 0.000007999998538 0.000000000000000
1136.01795324053 0.000000000000000 0.000007999998422 0.000000000000000
1125.95968640871 0.000000000000000 0.000007999998295 0.000000000000000
1115.90141957688 0.000000000000000 0.000007999998156 0.000000000000000
1105.84315274506 0.000000000000000 0.000007999998006 0.000000000000000
1095.78488591323 0.000000000000000 0.000007999997841 0.000000000000000
1085.72661908140 0.000000000000000 0.000007999997661 0.000000000000000
1075.66835224958 0.000000000000000 0.000007999997465 0.000000000000000
1065.61008541775 0.000000000000000 0.000007999997250 0.000000000000000
1055.55181858593 0.000000000000000 0.000007999997015 0.000000000000000
1045.49355175410 0.000000000000000 0.000007999996758 0.000000000000000
1035.43528492227 0.000000000000000 0.000007999996476 0.000000000000000
1025.37701809045 0.000000000000000 0.000007999996167 0.000000000000000
1017.15713986427 0.000000000000000 0.000007999995892 0.000000000000000
1008.93726163809 0.000000000000000 0.000007999995595 0.000000000000000
1000.71738341190 0.000000000000000 0.000007999995274 0.000000000000000
992.49750518572 0.000000000000000 0.000007999994927 0.000000000000000
984.27762695954 0.000000000000000 0.000007999994552 0.000000000000000
976.05774873336 0.000000000000000 0.000007999994146 0.000000000000000
967.83787050718 0.000000000000000 0.000007999993707 0.000000000000000
959.61799228100 0.000000000000000 0.000007999993231 0.000000000000000
951.39811405482 0.000000000000000 0.000007999992715 0.000000000000000
943.17823582864 0.000000000000000 0.000007999992155 0.000000000000000
934.95835760246 0.000000000000000 0.000007999991548 0.000000000000000
926.73847937628 0.000000000000000 0.000007999990888 0.000000000000000
918.51860115010 0.000000000000000 0.000007999990172 0.000000000000000
910.29872292391 0.000000000000000 0.000007999989393 0.000000000000000
902.07884469773 0.000000000000000 0.000007999988546 0.000000000000000
893.85896647155 0.000000000000000 0.000007999987623 0.000000000000000
885.63908824537 0.000000000000000 0.000007999986618 0.000000000000000
877.41921001919 0.000000000000000 0.000007999985523 0.000000000000000
870.77131213115 0.000000000000000 0.000007999984566 0.000000000000000
864.12341424311 0.000000000000000 0.000007999983538 0.000000000000000
857.47551635507 0.000000000000000 0.000007999982435 0.000000000000000
850.82761846703 0.000000000000000 0.000007999981250 0.000000000000000
844.17972057899 0.000000000000000 0.000007999979977 0.000000000000000
837.53182269094 0.000000000000000 0.000007999978608 0.000000000000000
830.88392480290 0.000000000000000 0.000007999977136 0.000000000000000
824.23602691486 0.000000000000000 0.000007999975552 0.000000000000000
817.58812902682 0.000000000000000 0.000007999973848 0.000000000000000
810.94023113878 0.000000000000000 0.000007999972012 0.000000000000000
804.29233325074 0.000000000000000 0.000007999970034 0.000000000000000
797.64443536270 0.000000000000000 0.000007999967903 0.000000000000000
790.99653747466 0.000000000000000 0.000007999965604 0.000000000000000
784.34863958662 0.000000000000000 0.000007999963124 0.000000000000000
778.27724479503 0.000000000000000 0.000007999960687 0.000000000000000
772.20585000344 0.000000000000000 0.000007999958073 0.000000000000000
766.13445521186 0.000000000000000 0.000007999955269 0.000000000000000
760.06306042027 0.000000000000000 0.000007999952258 0.000000000000000
753.99166562869 0.000000000000000 0.000007999949024 0.000000000000000
747.92027083710 0.000000000000000 0.000007999945550 0.000000000000000
741.84887604551 0.000000000000000 0.000007999941816 0.000000000000000
735.77748125393 0.000000000000000 0.000007999937801 0.000000000000000
730.12554449490 0.000000000000000 0.000007999933790 0.000000000000000
724.47360773586 0.000000000000000 0.000007999929496 0.000000000000000
718.82167097683 0.000000000000000 0.000007999924897 0.000000000000000
713.16973421780 0.000000000000000 0.000007999919970 0.000000000000000
707.51779745877 0.000000000000000 0.000007999914688 0.000000000000000
701.86586069974 0.000000000000000 0.000007999909026 0.000000000000000
696.21392394071 0.000000000000000 0.000007999902952 0.000000000000000
690.56198718168 0.000000000000000 0.000007999896434 0.000000000000000
685.35174092766 0.000000000000000 0.000007999890003 0.000000000000000
680.14149467364 0.000000000000000 0.000007999883136 0.000000000000000
674.93124841962 0.000000000000000 0.000007999875801 0.000000000000000
669.72100216560 0.000000000000000 0.000007999867964 0.000000000000000
664.51075591158 0.000000000000000 0.000007999859588 0.000000000000000
659.30050965757 0.000000000000000 0.000007999850633 0.000000000000000
654.09026340355 0.000000000000000 0.000007999841055 0.000000000000000
648.88001714953 0.000000000000000 0.000007999830809 0.000000000000000
643.66977089551 0.000000000000000 0.000007999819844 0.000000000000000
638.45952464149 0.000000000000000 0.000007999808106 0.000000000000000
633.24927838747 0.000000000000000 0.000007999795537 0.000000000000000
628.03903213346 0.000000000000000 0.000007999782073 0.000000000000000
622.82878587944 0.000000000000000 0.000007999767646 0.000000000000000
617.61853962542 0.000000000000000 0.000007999752183 0.000000000000000
612.40829337140 0.000000000000000 0.000007999735603 0.000000000000000
607.19804711738 0.000000000000000 0.000007999717821 0.000000000000000
601.98780086337 0.000000000000000 0.000007999698744 0.000000000000000
596.77755460935 0.000000000000000 0.000007999678270 0.000000000000000
592.51544933188 0.000000000000000 0.000007999660407 0.000000000000000
588.25334405440 0.000000000000000 0.000007999641473 0.000000000000000
583.99123877693 0.000000000000000 0.000007999621399 0.000000000000000
579.72913349946 0.000000000000000 0.000007999600111 0.000000000000000
575.46702822199 0.000000000000000 0.000007999577533 0.000000000000000
571.20492294451 0.000000000000000 0.000007999553580 0.000000000000000
566.94281766704 0.000000000000000 0.000007999528164 0.000000000000000
562.68071238957 0.000000000000000 0.000007999501189 0.000000000000000
558.41860711210 0.000000000000000 0.000007999472554 0.000000000000000
554.15650183463 0.000000000000000 0.000007999442151 0.000000000000000
549.89439655715 0.000000000000000 0.000007999409863 0.000000000000000
544.50555440817 0.000000000000000 0.000007999366148 0.000000000000000
539.11671225918 0.000000000000000 0.000007999318948 0.000000000000000
534.86533285721 0.000000000000000 0.000007999279059 0.000000000000000
531.42229564818 0.000000000000000 0.000007999244920 0.000000000000000
529.21637486707 0.000000000000000 0.000007999222139 0.000000000000000
527.49502227673 0.000000000000000 0.000007999203849 0.000000000000000
526.14044088675 0.000000000000000 0.000007999189128 0.000000000000000
525.05626213328 0.000000000000000 0.000007999177132 0.000000000000000
524.19030610872 0.000000000000000 0.000007999167410 0.000000000000000
523.49821025272 0.000000000000000 0.000007999159547 0.000000000000000
522.94537191321 0.000000000000000 0.000007999153204 0.000000000000000
522.50362961128 0.000000000000000 0.000007999148094 0.000000000000000
522.15030513003 0.000000000000000 0.000007999143978 0.000000000000000
521.86705695517 0.000000000000000 0.000007999140658 0.000000000000000
521.63901027557 0.000000000000000 0.000007999137969 0.000000000000000
521.45396284053 0.000000000000000 0.000007999135776 0.000000000000000
521.30158857065 0.000000000000000 0.000007999133959 0.000000000000000
521.14921430077 0.000000000000000 0.000007999132129 0.000000000000000
521.02636676555 0.000000000000000 0.000007999130639 0.000000000000000
520.90351923033 0.000000000000000 0.000007999129130 0.000000000000000
520.87894972328 0.000000000000000 0.000007999128825 0.000000000000000
520.85438021624 0.000000000000000 0.000007999128519 0.000000000000000
520.82981070920 0.000000000000000 0.000007999128211 0.000000000000000
520.80524120215 0.000000000000000 0.000007999127902 0.000000000000000
520.75610218806 0.000000000000000 0.000007999127281 0.000000000000000
520.70696317397 0.000000000000000 0.000007999126654 0.000000000000000
520.65782415989 0.000000000000000 0.000007999126024 0.000000000000000
520.60868514580 0.000000000000000 0.000007999125389 0.000000000000000
520.52512605344 0.000000000000000 0.000007999124304 0.000000000000000
520.44156696108 0.000000000000000 0.000007999123212 0.000000000000000
520.35800786873 0.000000000000000 0.000007999122114 0.000000000000000
520.25194895355 0.000000000000000 0.000007999120715 0.000000000000000
520.14589003837 0.000000000000000 0.000007999119311 0.000000000000000
520.03983112319 0.000000000000000 0.000007999117901 0.000000000000000
519.93377220801 0.000000000000000 0.000007999116488 0.000000000000000
519.72494703404 0.000000000000000 0.000007999113694 0.000000000000000
519.51612186007 0.000000000000000 0.000007999110888 0.000000000000000
519.30729668611 0.000000000000000 0.000007999108069 0.000000000000000
519.09847151214 0.000000000000000 0.000007999105240 0.000000000000000
518.66105133136 0.000000000000000 0.000007999099277 0.000000000000000
518.22363115058 0.000000000000000 0.000007999093270 0.000000000000000
517.78621096980 0.000000000000000 0.000007999087217 0.000000000000000
517.34879078901 0.000000000000000 0.000007999081121 0.000000000000000
516.75545837925 0.000000000000000 0.000007999072782 0.000000000000000
516.16212596948 0.000000000000000 0.000007999064362 0.000000000000000
515.72069878291 0.000000000000000 0.000007999058045 0.000000000000000
515.37006618628 0.000000000000000 0.000007999052996 0.000000000000000
515.09055673177 0.000000000000000 0.000007999048950 0.000000000000000
514.86545835643 0.000000000000000 0.000007999045679 0.000000000000000
514.68278277563 0.000000000000000 0.000007999043016 0.000000000000000
514.53220973131 0.000000000000000 0.000007999040814 0.000000000000000
514.38163668699 0.000000000000000 0.000007999038608 0.000000000000000
514.25879061814 0.000000000000000 0.000007999036804 0.000000000000000
514.15826198724 0.000000000000000 0.000007999035325 0.000000000000000
514.13815626106 0.000000000000000 0.000007999035029 0.000000000000000
514.11805053488 0.000000000000000 0.000007999034732 0.000000000000000
514.09794480870 0.000000000000000 0.000007999034436 0.000000000000000
514.07783908252 0.000000000000000 0.000007999034140 0.000000000000000
514.03762763016 0.000000000000000 0.000007999033547 0.000000000000000
513.99741617780 0.000000000000000 0.000007999032953 0.000000000000000
513.95720472544 0.000000000000000 0.000007999032360 0.000000000000000
513.91699327308 0.000000000000000 0.000007999031765 0.000000000000000
513.87678182072 0.000000000000000 0.000007999031171 0.000000000000000
513.79478685230 0.000000000000000 0.000007999029957 0.000000000000000
513.71279188387 0.000000000000000 0.000007999028742 0.000000000000000
513.63079691545 0.000000000000000 0.000007999027526 0.000000000000000
513.54880194702 0.000000000000000 0.000007999026307 0.000000000000000
513.46680697860 0.000000000000000 0.000007999025088 0.000000000000000
513.31282411207 0.000000000000000 0.000007999022793 0.000000000000000
513.15884124554 0.000000000000000 0.000007999020492 0.000000000000000
513.00485837901 0.000000000000000 0.000007999018185 0.000000000000000
512.85087551248 0.000000000000000 0.000007999015873 0.000000000000000
512.69689264595 0.000000000000000 0.000007999013555 0.000000000000000
512.38374903411 0.000000000000000 0.000007999008824 0.000000000000000
512.07060542227 0.000000000000000 0.000007999004069 0.000000000000000
511.75746181043 0.000000000000000 0.000007998999290 0.000000000000000
511.44431819858 0.000000000000000 0.000007998994487 0.000000000000000
510.77966108576 0.000000000000000 0.000007998984213 0.000000000000000
510.23658862411 0.000000000000000 0.000007998975737 0.000000000000000
509.69351616246 0.000000000000000 0.000007998967186 0.000000000000000
509.31778568165 0.000000000000000 0.000007998961227 0.000000000000000
508.94205520084 0.000000000000000 0.000007998955231 0.000000000000000
508.68477740339 0.000000000000000 0.000007998951105 0.000000000000000
508.42749960595 0.000000000000000 0.000007998946962 0.000000000000000
508.25008094923 0.000000000000000 0.000007998944095 0.000000000000000
508.07266229250 0.000000000000000 0.000007998941220 0.000000000000000
507.94749982289 0.000000000000000 0.000007998939186 0.000000000000000
507.82233735329 0.000000000000000 0.000007998937149 0.000000000000000
507.72801669900 0.000000000000000 0.000007998935611 0.000000000000000
507.63369604471 0.000000000000000 0.000007998934070 0.000000000000000
507.53937539043 0.000000000000000 0.000007998932527 0.000000000000000
507.46552896748 0.000000000000000 0.000007998931318 0.000000000000000
507.45075968288 0.000000000000000 0.000007998931076 0.000000000000000
507.43599039829 0.000000000000000 0.000007998930834 0.000000000000000
507.42122111370 0.000000000000000 0.000007998930592 0.000000000000000
507.39168254452 0.000000000000000 0.000007998930107 0.000000000000000
507.36214397534 0.000000000000000 0.000007998929622 0.000000000000000
507.33260540616 0.000000000000000 0.000007998929137 0.000000000000000
507.30306683698 0.000000000000000 0.000007998928652 0.000000000000000
507.23992833452 0.000000000000000 0.000007998927614 0.000000000000000
507.17678983206 0.000000000000000 0.000007998926575 0.000000000000000
507.11365132960 0.000000000000000 0.000007998925535 0.000000000000000
507.05051282714 0.000000000000000 0.000007998924494 0.000000000000000
506.87594847692 0.000000000000000 0.000007998921610 0.000000000000000
506.73975185188 0.000000000000000 0.000007998919355 0.000000000000000
506.60355522683 0.000000000000000 0.000007998917094 0.000000000000000
506.46735860179 0.000000000000000 0.000007998914829 0.000000000000000
506.33116197674 0.000000000000000 0.000007998912559 0.000000000000000
506.08340287943 0.000000000000000 0.000007998908417 0.000000000000000
505.83564378211 0.000000000000000 0.000007998904259 0.000000000000000
505.58788468480 0.000000000000000 0.000007998900083 0.000000000000000
505.34012558748 0.000000000000000 0.000007998895890 0.000000000000000
504.79828621295 0.000000000000000 0.000007998886661 0.000000000000000
504.25644683841 0.000000000000000 0.000007998877352 0.000000000000000
503.71460746388 0.000000000000000 0.000007998867961 0.000000000000000
503.17276808935 0.000000000000000 0.000007998858487 0.000000000000000
502.78962383363 0.000000000000000 0.000007998851737 0.000000000000000
502.40647957791 0.000000000000000 0.000007998844946 0.000000000000000
502.14377553094 0.000000000000000 0.000007998840265 0.000000000000000
501.88107148397 0.000000000000000 0.000007998835564 0.000000000000000
501.70005082491 0.000000000000000 0.000007998832313 0.000000000000000
501.51903016585 0.000000000000000 0.000007998829052 0.000000000000000
501.39163587472 0.000000000000000 0.000007998826752 0.000000000000000
501.26424158358 0.000000000000000 0.000007998824446 0.000000000000000
501.16896135364 0.000000000000000 0.000007998822719 0.000000000000000
501.07368112369 0.000000000000000 0.000007998820989 0.000000000000000
500.97840089375 0.000000000000000 0.000007998819257 0.000000000000000
500.90050861201 0.000000000000000 0.000007998817839 0.000000000000000
500.88493015567 0.000000000000000 0.000007998817555 0.000000000000000
500.86935169932 0.000000000000000 0.000007998817271 0.000000000000000
500.85377324297 0.000000000000000 0.000007998816987 0.000000000000000
500.82261633028 0.000000000000000 0.000007998816418 0.000000000000000
500.79145941759 0.000000000000000 0.000007998815850 0.000000000000000
500.76030250489 0.000000000000000 0.000007998815281 0.000000000000000
500.72914559220 0.000000000000000 0.000007998814712 0.000000000000000
500.66637593744 0.000000000000000 0.000007998813565 0.000000000000000
500.60360628269 0.000000000000000 0.000007998812416 0.000000000000000
500.54083662794 0.000000000000000 0.000007998811266 0.000000000000000
500.47806697318 0.000000000000000 0.000007998810115 0.000000000000000
500.31822145654 0.000000000000000 0.000007998807179 0.000000000000000
500.15837593989 0.000000000000000 0.000007998804236 0.000000000000000
499.99853042325 0.000000000000000 0.000007998801284 0.000000000000000
499.83868490661 0.000000000000000 0.000007998798325 0.000000000000000
499.62795086962 0.000000000000000 0.000007998794412 0.000000000000000
499.41721683262 0.000000000000000 0.000007998790486 0.000000000000000
499.20648279563 0.000000000000000 0.000007998786546 0.000000000000000
498.99574875864 0.000000000000000 0.000007998782593 0.000000000000000
498.51803174087 0.000000000000000 0.000007998773580 0.000000000000000
498.04031472310 0.000000000000000 0.000007998764497 0.000000000000000
497.56259770533 0.000000000000000 0.000007998755342 0.000000000000000
497.08488068756 0.000000000000000 0.000007998746116 0.000000000000000
496.55875015498 0.000000000000000 0.000007998735871 0.000000000000000
496.03261962240 0.000000000000000 0.000007998725537 0.000000000000000
495.67148725764 0.000000000000000 0.000007998718392 0.000000000000000
495.38627012274 0.000000000000000 0.000007998712719 0.000000000000000
495.15971006334 0.000000000000000 0.000007998708194 0.000000000000000
494.97596830884 0.000000000000000 0.000007998704511 0.000000000000000
494.82498850758 0.000000000000000 0.000007998701477 0.000000000000000
494.67400870632 0.000000000000000 0.000007998698436 0.000000000000000
494.55390981195 0.000000000000000 0.000007998696011 0.000000000000000
494.43381091759 0.000000000000000 0.000007998693581 0.000000000000000
494.40979113872 0.000000000000000 0.000007998693094 0.000000000000000
494.38577135984 0.000000000000000 0.000007998692608 0.000000000000000
494.36175158097 0.000000000000000 0.000007998692121 0.000000000000000
494.33773180210 0.000000000000000 0.000007998691634 0.000000000000000
494.28969224435 0.000000000000000 0.000007998690659 0.000000000000000
494.24165268660 0.000000000000000 0.000007998689684 0.000000000000000
494.19361312886 0.000000000000000 0.000007998688707 0.000000000000000
494.14557357111 0.000000000000000 0.000007998687730 0.000000000000000
494.05579926297 0.000000000000000 0.000007998685902 0.000000000000000
493.96602495483 0.000000000000000 0.000007998684072 0.000000000000000
493.87625064669 0.000000000000000 0.000007998682239 0.000000000000000
493.77157665942 0.000000000000000 0.000007998680098 0.000000000000000
493.66690267215 0.000000000000000 0.000007998677953 0.000000000000000
493.56222868488 0.000000000000000 0.000007998675805 0.000000000000000
493.45755469761 0.000000000000000 0.000007998673653 0.000000000000000
493.24755791006 0.000000000000000 0.000007998669324 0.000000000000000
493.03756112252 0.000000000000000 0.000007998664980 0.000000000000000
492.82756433497 0.000000000000000 0.000007998660621 0.000000000000000
492.61756754742 0.000000000000000 0.000007998656248 0.000000000000000
492.17697998749 0.000000000000000 0.000007998647021 0.000000000000000
491.73639242755 0.000000000000000 0.000007998637728 0.000000000000000
491.29580486762 0.000000000000000 0.000007998628366 0.000000000000000
490.85521730768 0.000000000000000 0.000007998618935 0.000000000000000
490.31690090425 0.000000000000000 0.000007998607319 0.000000000000000
489.77858450082 0.000000000000000 0.000007998595599 0.000000000000000
489.39300137212 0.000000000000000 0.000007998587139 0.000000000000000
489.08755527023 0.000000000000000 0.000007998580398 0.000000000000000
488.84438275994 0.000000000000000 0.000007998575008 0.000000000000000
488.64782210938 0.000000000000000 0.000007998570635 0.000000000000000
488.48724583325 0.000000000000000 0.000007998567051 0.000000000000000
488.32666955712 0.000000000000000 0.000007998563458 0.000000000000000
488.20712688299 0.000000000000000 0.000007998560777 0.000000000000000
488.08758420886 0.000000000000000 0.000007998558091 0.000000000000000
488.06796789141 0.000000000000000 0.000007998557650 0.000000000000000
488.04835157395 0.000000000000000 0.000007998557208 0.000000000000000
488.02873525649 0.000000000000000 0.000007998556767 0.000000000000000
488.00911893904 0.000000000000000 0.000007998556325 0.000000000000000
487.96988630412 0.000000000000000 0.000007998555441 0.000000000000000
487.93065366921 0.000000000000000 0.000007998554556 0.000000000000000
487.89142103430 0.000000000000000 0.000007998553671 0.000000000000000
487.85218839938 0.000000000000000 0.000007998552786 0.000000000000000
487.81295576447 0.000000000000000 0.000007998551900 0.000000000000000
487.71880822985 0.000000000000000 0.000007998549771 0.000000000000000
487.62466069524 0.000000000000000 0.000007998547638 0.000000000000000
487.53051316062 0.000000000000000 0.000007998545503 0.000000000000000
487.43636562600 0.000000000000000 0.000007998543363 0.000000000000000
487.34221809138 0.000000000000000 0.000007998541221 0.000000000000000
487.18975395491 0.000000000000000 0.000007998537745 0.000000000000000
487.03728981843 0.000000000000000 0.000007998534259 0.000000000000000
486.88482568196 0.000000000000000 0.000007998530765 0.000000000000000
486.73236154548 0.000000000000000 0.000007998527261 0.000000000000000
486.57989740901 0.000000000000000 0.000007998523749 0.000000000000000
486.25892118002 0.000000000000000 0.000007998516326 0.000000000000000
485.93794495103 0.000000000000000 0.000007998508862 0.000000000000000
485.61696872204 0.000000000000000 0.000007998501359 0.000000000000000
485.29599249305 0.000000000000000 0.000007998493814 0.000000000000000
484.69035461502 0.000000000000000 0.000007998479468 0.000000000000000
484.20405132336 0.000000000000000 0.000007998467842 0.000000000000000
483.71774803170 0.000000000000000 0.000007998456121 0.000000000000000
483.38136672846 0.000000000000000 0.000007998447957 0.000000000000000
483.04498542523 0.000000000000000 0.000007998439746 0.000000000000000
482.81443481759 0.000000000000000 0.000007998434092 0.000000000000000
482.58388420995 0.000000000000000 0.000007998428415 0.000000000000000
482.42436799350 0.000000000000000 0.000007998424475 0.000000000000000
482.26485177704 0.000000000000000 0.000007998420524 0.000000000000000
482.15126589593 0.000000000000000 0.000007998417704 0.000000000000000
482.03768001482 0.000000000000000 0.000007998414878 0.000000000000000
481.94940473641 0.000000000000000 0.000007998412679 0.000000000000000
481.86112945801 0.000000000000000 0.000007998410476 0.000000000000000
481.77285417960 0.000000000000000 0.000007998408270 0.000000000000000
481.70995620505 0.000000000000000 0.000007998406696 0.000000000000000
481.64705823049 0.000000000000000 0.000007998405121 0.000000000000000
481.58416025594 0.000000000000000 0.000007998403544 0.000000000000000
481.52126228138 0.000000000000000 0.000007998401965 0.000000000000000
481.45836430683 0.000000000000000 0.000007998400384 0.000000000000000
481.39546633228 0.000000000000000 0.000007998398802 0.000000000000000
481.33256835772 0.000000000000000 0.000007998397218 0.000000000000000
481.20677240861 0.000000000000000 0.000007998394046 0.000000000000000
481.08097645950 0.000000000000000 0.000007998390866 0.000000000000000
480.95518051039 0.000000000000000 0.000007998387680 0.000000000000000
480.82938456129 0.000000000000000 0.000007998384487 0.000000000000000
480.64508052024 0.000000000000000 0.000007998379797 0.000000000000000
480.46077647919 0.000000000000000 0.000007998375092 0.000000000000000
480.27647243815 0.000000000000000 0.000007998370372 0.000000000000000
480.09216839710 0.000000000000000 0.000007998365637 0.000000000000000
479.69289787009 0.000000000000000 0.000007998355329 0.000000000000000
479.29362734308 0.000000000000000 0.000007998344951 0.000000000000000
478.89435681607 0.000000000000000 0.000007998334502 0.000000000000000
478.49508628906 0.000000000000000 0.000007998323982 0.000000000000000
477.94816590000 0.000000000000000 0.000007998309454 0.000000000000000
477.40124551095 0.000000000000000 0.000007998294790 0.000000000000000
476.99308440912 0.000000000000000 0.000007998283757 0.000000000000000
476.66870079872 0.000000000000000 0.000007998274933 0.000000000000000
476.40990536845 0.000000000000000 0.000007998267858 0.000000000000000
476.20124948859 0.000000000000000 0.000007998262131 0.000000000000000
476.03154496773 0.000000000000000 0.000007998257458 0.000000000000000
475.89105509123 0.000000000000000 0.000007998253579 0.000000000000000
475.75056521473 0.000000000000000 0.000007998249691 0.000000000000000
475.61007533824 0.000000000000000 0.000007998245793 0.000000000000000
475.59195078328 0.000000000000000 0.000007998245290 0.000000000000000
475.57382622832 0.000000000000000 0.000007998244786 0.000000000000000
475.55570167336 0.000000000000000 0.000007998244282 0.000000000000000
475.53757711840 0.000000000000000 0.000007998243778 0.000000000000000
475.50132800848 0.000000000000000 0.000007998242770 0.000000000000000
475.46507889856 0.000000000000000 0.000007998241761 0.000000000000000
475.42882978864 0.000000000000000 0.000007998240751 0.000000000000000
475.39258067872 0.000000000000000 0.000007998239741 0.000000000000000
475.35633156880 0.000000000000000 0.000007998238730 0.000000000000000
475.29291388371 0.000000000000000 0.000007998236960 0.000000000000000
475.22949619863 0.000000000000000 0.000007998235188 0.000000000000000
475.16607851354 0.000000000000000 0.000007998233414 0.000000000000000
475.10266082845 0.000000000000000 0.000007998231638 0.000000000000000
475.03924314337 0.000000000000000 0.000007998229860 0.000000000000000
474.90492125130 0.000000000000000 0.000007998226089 0.000000000000000
474.77059935924 0.000000000000000 0.000007998222308 0.000000000000000
474.63627746717 0.000000000000000 0.000007998218519 0.000000000000000
474.50195557511 0.000000000000000 0.000007998214721 0.000000000000000
474.36763368305 0.000000000000000 0.000007998210914 0.000000000000000
474.12836953758 0.000000000000000 0.000007998204112 0.000000000000000
473.88910539211 0.000000000000000 0.000007998197281 0.000000000000000
473.64984124664 0.000000000000000 0.000007998190422 0.000000000000000
473.41057710117 0.000000000000000 0.000007998183534 0.000000000000000
472.86104706337 0.000000000000000 0.000007998167607 0.000000000000000
472.31151702556 0.000000000000000 0.000007998151528 0.000000000000000
471.76198698775 0.000000000000000 0.000007998135295 0.000000000000000
471.36822979322 0.000000000000000 0.000007998123567 0.000000000000000
470.97447259869 0.000000000000000 0.000007998111760 0.000000000000000
470.70442182068 0.000000000000000 0.000007998103615 0.000000000000000
470.43437104267 0.000000000000000 0.000007998095432 0.000000000000000
470.24863187962 0.000000000000000 0.000007998089781 0.000000000000000
470.06289271656 0.000000000000000 0.000007998084112 0.000000000000000
469.93281466544 0.000000000000000 0.000007998080131 0.000000000000000
469.80273661431 0.000000000000000 0.000007998076141 0.000000000000000
469.70683980310 0.000000000000000 0.000007998073193 0.000000000000000
469.61094299189 0.000000000000000 0.000007998070241 0.000000000000000
469.51504618068 0.000000000000000 0.000007998067284 0.000000000000000
469.41914936946 0.000000000000000 0.000007998064321 0.000000000000000
469.40611871708 0.000000000000000 0.000007998063918 0.000000000000000
469.39308806469 0.000000000000000 0.000007998063516 0.000000000000000
469.38005741230 0.000000000000000 0.000007998063112 0.000000000000000
469.35399610752 0.000000000000000 0.000007998062306 0.000000000000000
469.32793480275 0.000000000000000 0.000007998061499 0.000000000000000
469.30187349797 0.000000000000000 0.000007998060692 0.000000000000000
469.27581219320 0.000000000000000 0.000007998059885 0.000000000000000
469.21010800708 0.000000000000000 0.000007998057847 0.000000000000000
469.14440382097 0.000000000000000 0.000007998055808 0.000000000000000
469.07869963485 0.000000000000000 0.000007998053766 0.000000000000000
469.01299544874 0.000000000000000 0.000007998051721 0.000000000000000
468.85834569397 0.000000000000000 0.000007998046900 0.000000000000000
468.70369593920 0.000000000000000 0.000007998042066 0.000000000000000
468.54904618443 0.000000000000000 0.000007998037219 0.000000000000000
468.39439642966 0.000000000000000 0.000007998032359 0.000000000000000
468.19190588863 0.000000000000000 0.000007998025975 0.000000000000000
467.98941534760 0.000000000000000 0.000007998019569 0.000000000000000
467.78692480657 0.000000000000000 0.000007998013140 0.000000000000000
467.58443426554 0.000000000000000 0.000007998006688 0.000000000000000
467.12554652265 0.000000000000000 0.000007997991981 0.000000000000000
466.66665877976 0.000000000000000 0.000007997977155 0.000000000000000
466.20777103687 0.000000000000000 0.000007997962209 0.000000000000000
465.74888329398 0.000000000000000 0.000007997947142 0.000000000000000
465.28999555109 0.000000000000000 0.000007997931953 0.000000000000000
464.96583105444 0.000000000000000 0.000007997921148 0.000000000000000
464.64166655779 0.000000000000000 0.000007997910281 0.000000000000000
464.41910043119 0.000000000000000 0.000007997902784 0.000000000000000
464.19653430459 0.000000000000000 0.000007997895258 0.000000000000000
464.04240446362 0.000000000000000 0.000007997890028 0.000000000000000
463.88827462266 0.000000000000000 0.000007997884784 0.000000000000000
463.77827322221 0.000000000000000 0.000007997881033 0.000000000000000
463.66827182177 0.000000000000000 0.000007997877274 0.000000000000000
463.58208964429 0.000000000000000 0.000007997874325 0.000000000000000
463.49590746681 0.000000000000000 0.000007997871370 0.000000000000000
463.40972528933 0.000000000000000 0.000007997868412 0.000000000000000
463.34911957577 0.000000000000000 0.000007997866328 0.000000000000000
463.28851386221 0.000000000000000 0.000007997864243 0.000000000000000
463.22790814865 0.000000000000000 0.000007997862155 0.000000000000000
463.16730243508 0.000000000000000 0.000007997860065 0.000000000000000
463.10669672152 0.000000000000000 0.000007997857973 0.000000000000000
463.04609100796 0.000000000000000 0.000007997855878 0.000000000000000
462.98548529440 0.000000000000000 0.000007997853781 0.000000000000000
462.86427386728 0.000000000000000 0.000007997849581 0.000000000000000
462.74306244016 0.000000000000000 0.000007997845372 0.000000000000000
462.62185101304 0.000000000000000 0.000007997841154 0.000000000000000
462.50063958592 0.000000000000000 0.000007997836926 0.000000000000000
462.32137125321 0.000000000000000 0.000007997830658 0.000000000000000
462.14210292050 0.000000000000000 0.000007997824369 0.000000000000000
461.96283458779 0.000000000000000 0.000007997818060 0.000000000000000
461.78356625508 0.000000000000000 0.000007997811731 0.000000000000000
461.39680361213 0.000000000000000 0.000007997798007 0.000000000000000
461.01004096917 0.000000000000000 0.000007997784188 0.000000000000000
460.62327832621 0.000000000000000 0.000007997770273 0.000000000000000
460.23651568326 0.000000000000000 0.000007997756261 0.000000000000000
459.71636351137 0.000000000000000 0.000007997737264 0.000000000000000
459.19621133949 0.000000000000000 0.000007997718088 0.000000000000000
458.81045781653 0.000000000000000 0.000007997703751 0.000000000000000
458.50397363474 0.000000000000000 0.000007997692289 0.000000000000000
458.25941778932 0.000000000000000 0.000007997683097 0.000000000000000
458.06198298577 0.000000000000000 0.000007997675647 0.000000000000000
457.90101296374 0.000000000000000 0.000007997669554 0.000000000000000
457.76708625876 0.000000000000000 0.000007997664470 0.000000000000000
457.63315955378 0.000000000000000 0.000007997659375 0.000000000000000
457.49923284880 0.000000000000000 0.000007997654267 0.000000000000000
457.48101311408 0.000000000000000 0.000007997653571 0.000000000000000
457.46279337935 0.000000000000000 0.000007997652875 0.000000000000000
457.44457364462 0.000000000000000 0.000007997652178 0.000000000000000
457.42635390989 0.000000000000000 0.000007997651482 0.000000000000000
457.38991444044 0.000000000000000 0.000007997650088 0.000000000000000
457.35347497098 0.000000000000000 0.000007997648694 0.000000000000000
457.31703550153 0.000000000000000 0.000007997647298 0.000000000000000
457.28059603207 0.000000000000000 0.000007997645902 0.000000000000000
457.24415656262 0.000000000000000 0.000007997644504 0.000000000000000
457.17374022519 0.000000000000000 0.000007997641802 0.000000000000000
457.10332388777 0.000000000000000 0.000007997639095 0.000000000000000
457.03290755034 0.000000000000000 0.000007997636386 0.000000000000000
456.96249121292 0.000000000000000 0.000007997633673 0.000000000000000
456.89207487549 0.000000000000000 0.000007997630956 0.000000000000000
456.70552095970 0.000000000000000 0.000007997623743 0.000000000000000
456.51896704391 0.000000000000000 0.000007997616505 0.000000000000000
456.33241312811 0.000000000000000 0.000007997609243 0.000000000000000
456.14585921232 0.000000000000000 0.000007997601956 0.000000000000000
455.95930529653 0.000000000000000 0.000007997594644 0.000000000000000
455.64715215630 0.000000000000000 0.000007997582355 0.000000000000000
455.33499901608 0.000000000000000 0.000007997569995 0.000000000000000
455.02284587585 0.000000000000000 0.000007997557566 0.000000000000000
454.71069273563 0.000000000000000 0.000007997545065 0.000000000000000
454.16399784586 0.000000000000000 0.000007997523001 0.000000000000000
453.61730295610 0.000000000000000 0.000007997500714 0.000000000000000
453.17907829838 0.000000000000000 0.000007997482689 0.000000000000000
452.82846045844 0.000000000000000 0.000007997468162 0.000000000000000
452.54764314464 0.000000000000000 0.000007997456460 0.000000000000000
452.32179909905 0.000000000000000 0.000007997447005 0.000000000000000
452.13892259617 0.000000000000000 0.000007997439320 0.000000000000000
451.98892704316 0.000000000000000 0.000007997432998 0.000000000000000
451.83893149015 0.000000000000000 0.000007997426658 0.000000000000000
451.72342337866 0.000000000000000 0.000007997421764 0.000000000000000
451.60791526717 0.000000000000000 0.000007997416860 0.000000000000000
451.58563354201 0.000000000000000 0.000007997415913 0.000000000000000
451.56335181686 0.000000000000000 0.000007997414966 0.000000000000000
451.54107009171 0.000000000000000 0.000007997414019 0.000000000000000
451.51878836655 0.000000000000000 0.000007997413071 0.000000000000000
451.47422491625 0.000000000000000 0.000007997411171 0.000000000000000
451.42966146594 0.000000000000000 0.000007997409271 0.000000000000000
451.38509801564 0.000000000000000 0.000007997407370 0.000000000000000
451.34053456533 0.000000000000000 0.000007997405468 0.000000000000000
451.29597111503 0.000000000000000 0.000007997403564 0.000000000000000
451.22260856459 0.000000000000000 0.000007997400426 0.000000000000000
451.14924601416 0.000000000000000 0.000007997397284 0.000000000000000
451.07588346373 0.000000000000000 0.000007997394137 0.000000000000000
451.00252091330 0.000000000000000 0.000007997390987 0.000000000000000
450.92915836286 0.000000000000000 0.000007997387832 0.000000000000000
450.78208601691 0.000000000000000 0.000007997381495 0.000000000000000
450.63501367096 0.000000000000000 0.000007997375140 0.000000000000000
450.48794132501 0.000000000000000 0.000007997368768 0.000000000000000
450.34086897906 0.000000000000000 0.000007997362379 0.000000000000000
450.19379663310 0.000000000000000 0.000007997355973 0.000000000000000
449.89098979490 0.000000000000000 0.000007997342727 0.000000000000000
449.58818295670 0.000000000000000 0.000007997329408 0.000000000000000
449.28537611850 0.000000000000000 0.000007997316014 0.000000000000000
448.98256928030 0.000000000000000 0.000007997302544 0.000000000000000
448.43531809068 0.000000000000000 0.000007997278008 0.000000000000000
447.99900471087 0.000000000000000 0.000007997258267 0.000000000000000
447.56269133105 0.000000000000000 0.000007997238364 0.000000000000000
447.26093506229 0.000000000000000 0.000007997224505 0.000000000000000
446.95917879353 0.000000000000000 0.000007997210567 0.000000000000000
446.75209924516 0.000000000000000 0.000007997200957 0.000000000000000
446.54501969680 0.000000000000000 0.000007997191309 0.000000000000000
446.40115442210 0.000000000000000 0.000007997184585 0.000000000000000
446.25728914740 0.000000000000000 0.000007997177843 0.000000000000000
446.15364903995 0.000000000000000 0.000007997172974 0.000000000000000
446.05000893250 0.000000000000000 0.000007997168096 0.000000000000000
445.96590822762 0.000000000000000 0.000007997164131 0.000000000000000
445.88180752275 0.000000000000000 0.000007997160160 0.000000000000000
445.79770681787 0.000000000000000 0.000007997156182 0.000000000000000
445.78242705566 0.000000000000000 0.000007997155459 0.000000000000000
445.76714729345 0.000000000000000 0.000007997154735 0.000000000000000
445.75186753125 0.000000000000000 0.000007997154011 0.000000000000000
445.72130800683 0.000000000000000 0.000007997152563 0.000000000000000
445.69074848241 0.000000000000000 0.000007997151115 0.000000000000000
445.66018895799 0.000000000000000 0.000007997149665 0.000000000000000
445.62962943357 0.000000000000000 0.000007997148214 0.000000000000000
445.57027015129 0.000000000000000 0.000007997145394 0.000000000000000
445.51091086901 0.000000000000000 0.000007997142571 0.000000000000000
445.45155158672 0.000000000000000 0.000007997139745 0.000000000000000
445.39219230444 0.000000000000000 0.000007997136916 0.000000000000000
445.25276247473 0.000000000000000 0.000007997130258 0.000000000000000
445.11333264502 0.000000000000000 0.000007997123583 0.000000000000000
444.97390281531 0.000000000000000 0.000007997116890 0.000000000000000
444.83447298560 0.000000000000000 0.000007997110180 0.000000000000000
444.64034341274 0.000000000000000 0.000007997100808 0.000000000000000
444.44621383989 0.000000000000000 0.000007997091402 0.000000000000000
444.25208426703 0.000000000000000 0.000007997081961 0.000000000000000
444.05795469417 0.000000000000000 0.000007997072486 0.000000000000000
443.62648410445 0.000000000000000 0.000007997051301 0.000000000000000
443.19501351472 0.000000000000000 0.000007997029944 0.000000000000000
442.76354292499 0.000000000000000 0.000007997008411 0.000000000000000
442.33207233526 0.000000000000000 0.000007996986702 0.000000000000000
441.90060174553 0.000000000000000 0.000007996964815 0.000000000000000
441.59400737146 0.000000000000000 0.000007996949153 0.000000000000000
441.28741299739 0.000000000000000 0.000007996933399 0.000000000000000
441.07665087174 0.000000000000000 0.000007996922516 0.000000000000000
440.86588874609 0.000000000000000 0.000007996911590 0.000000000000000
440.71956992908 0.000000000000000 0.000007996903978 0.000000000000000
440.57325111208 0.000000000000000 0.000007996896345 0.000000000000000
440.46810284227 0.000000000000000 0.000007996890847 0.000000000000000
440.36295457246 0.000000000000000 0.000007996885338 0.000000000000000
440.27845416385 0.000000000000000 0.000007996880903 0.000000000000000
440.19395375525 0.000000000000000 0.000007996876460 0.000000000000000
440.10945334664 0.000000000000000 0.000007996872011 0.000000000000000
440.09575616629 0.000000000000000 0.000007996871289 0.000000000000000
440.08205898593 0.000000000000000 0.000007996870567 0.000000000000000
440.06836180558 0.000000000000000 0.000007996869844 0.000000000000000
440.04096744487 0.000000000000000 0.000007996868399 0.000000000000000
440.01357308416 0.000000000000000 0.000007996866953 0.000000000000000
439.98617872345 0.000000000000000 0.000007996865507 0.000000000000000
439.95878436274 0.000000000000000 0.000007996864059 0.000000000000000
439.89571834205 0.000000000000000 0.000007996860725 0.000000000000000
439.83265232135 0.000000000000000 0.000007996857386 0.000000000000000
439.76958630066 0.000000000000000 0.000007996854043 0.000000000000000
439.70652027997 0.000000000000000 0.000007996850696 0.000000000000000
439.54047877172 0.000000000000000 0.000007996841865 0.000000000000000
439.41080901561 0.000000000000000 0.000007996834949 0.000000000000000
439.28113925950 0.000000000000000 0.000007996828016 0.000000000000000
439.15146950339 0.000000000000000 0.000007996821066 0.000000000000000
439.02179974729 0.000000000000000 0.000007996814098 0.000000000000000
438.78631580914 0.000000000000000 0.000007996801400 0.000000000000000
438.55083187099 0.000000000000000 0.000007996788645 0.000000000000000
438.31534793284 0.000000000000000 0.000007996775832 0.000000000000000
438.07986399469 0.000000000000000 0.000007996762961 0.000000000000000
437.56517044070 0.000000000000000 0.000007996734625 0.000000000000000
437.05047688671 0.000000000000000 0.000007996706006 0.000000000000000
436.62636026201 0.000000000000000 0.000007996682209 0.000000000000000
436.20224363731 0.000000000000000 0.000007996658215 0.000000000000000
435.90842815713 0.000000000000000 0.000007996641477 0.000000000000000
435.61461267696 0.000000000000000 0.000007996624644 0.000000000000000
435.41283025805 0.000000000000000 0.000007996613027 0.000000000000000
435.21104783914 0.000000000000000 0.000007996601365 0.000000000000000
435.07060329498 0.000000000000000 0.000007996593221 0.000000000000000
434.93015875082 0.000000000000000 0.000007996585055 0.000000000000000
434.82845604675 0.000000000000000 0.000007996579128 0.000000000000000
434.72675334268 0.000000000000000 0.000007996573189 0.000000000000000
434.64244714675 0.000000000000000 0.000007996568256 0.000000000000000
434.55814095081 0.000000000000000 0.000007996563316 0.000000000000000
434.47383475488 0.000000000000000 0.000007996558368 0.000000000000000
434.45697351569 0.000000000000000 0.000007996557377 0.000000000000000
434.44011227650 0.000000000000000 0.000007996556387 0.000000000000000
434.42325103732 0.000000000000000 0.000007996555395 0.000000000000000
434.38952855894 0.000000000000000 0.000007996553412 0.000000000000000
434.35580608057 0.000000000000000 0.000007996551427 0.000000000000000
434.32208360219 0.000000000000000 0.000007996549441 0.000000000000000
434.28836112382 0.000000000000000 0.000007996547454 0.000000000000000
434.21727289309 0.000000000000000 0.000007996543260 0.000000000000000
434.14618466235 0.000000000000000 0.000007996539061 0.000000000000000
434.07509643162 0.000000000000000 0.000007996534856 0.000000000000000
434.00400820088 0.000000000000000 0.000007996530645 0.000000000000000
433.93291997015 0.000000000000000 0.000007996526428 0.000000000000000
433.76454241060 0.000000000000000 0.000007996516418 0.000000000000000
433.59616485105 0.000000000000000 0.000007996506374 0.000000000000000
433.42778729150 0.000000000000000 0.000007996496297 0.000000000000000
433.25940973195 0.000000000000000 0.000007996486187 0.000000000000000
433.09103217240 0.000000000000000 0.000007996476043 0.000000000000000
432.79523668608 0.000000000000000 0.000007996458143 0.000000000000000
432.49944119976 0.000000000000000 0.000007996440138 0.000000000000000
432.20364571344 0.000000000000000 0.000007996422028 0.000000000000000
431.90785022712 0.000000000000000 0.000007996403813 0.000000000000000
431.39101954789 0.000000000000000 0.000007996371730 0.000000000000000
430.87418886867 0.000000000000000 0.000007996339318 0.000000000000000
430.46007942194 0.000000000000000 0.000007996313108 0.000000000000000
430.12862560771 0.000000000000000 0.000007996291974 0.000000000000000
429.86292581623 0.000000000000000 0.000007996274933 0.000000000000000
429.64888115222 0.000000000000000 0.000007996261139 0.000000000000000
429.47502798455 0.000000000000000 0.000007996249891 0.000000000000000
429.33159326437 0.000000000000000 0.000007996240583 0.000000000000000
429.18815854418 0.000000000000000 0.000007996231248 0.000000000000000
429.06946889621 0.000000000000000 0.000007996223504 0.000000000000000
428.97518693980 0.000000000000000 0.000007996217339 0.000000000000000
428.95633054852 0.000000000000000 0.000007996216104 0.000000000000000
428.93747415724 0.000000000000000 0.000007996214870 0.000000000000000
428.91861776596 0.000000000000000 0.000007996213634 0.000000000000000
428.88090498340 0.000000000000000 0.000007996211162 0.000000000000000
428.84319220084 0.000000000000000 0.000007996208689 0.000000000000000
428.80547941827 0.000000000000000 0.000007996206213 0.000000000000000
428.76776663571 0.000000000000000 0.000007996203736 0.000000000000000
428.70767620336 0.000000000000000 0.000007996199785 0.000000000000000
428.64758577101 0.000000000000000 0.000007996195829 0.000000000000000
428.58749533865 0.000000000000000 0.000007996191869 0.000000000000000
428.52740490630 0.000000000000000 0.000007996187903 0.000000000000000
428.40163321607 0.000000000000000 0.000007996179589 0.000000000000000
428.27586152583 0.000000000000000 0.000007996171253 0.000000000000000
428.15008983560 0.000000000000000 0.000007996162897 0.000000000000000
428.02431814536 0.000000000000000 0.000007996154520 0.000000000000000
427.83339278925 0.000000000000000 0.000007996141762 0.000000000000000
427.64246743314 0.000000000000000 0.000007996128956 0.000000000000000
427.45154207703 0.000000000000000 0.000007996116101 0.000000000000000
427.26061672092 0.000000000000000 0.000007996103197 0.000000000000000
426.84596596215 0.000000000000000 0.000007996075001 0.000000000000000
426.43131520337 0.000000000000000 0.000007996046568 0.000000000000000
426.01666444460 0.000000000000000 0.000007996017898 0.000000000000000
425.60201368582 0.000000000000000 0.000007995988988 0.000000000000000
425.18736292705 0.000000000000000 0.000007995959834 0.000000000000000
424.89745786229 0.000000000000000 0.000007995939306 0.000000000000000
424.60755279754 0.000000000000000 0.000007995918656 0.000000000000000
424.40818385657 0.000000000000000 0.000007995904385 0.000000000000000
424.20881491561 0.000000000000000 0.000007995890056 0.000000000000000
424.06980059308 0.000000000000000 0.000007995880031 0.000000000000000
423.93078627055 0.000000000000000 0.000007995869977 0.000000000000000
423.82963567243 0.000000000000000 0.000007995862644 0.000000000000000
423.72848507431 0.000000000000000 0.000007995855296 0.000000000000000
423.62733447619 0.000000000000000 0.000007995847933 0.000000000000000
423.52618387807 0.000000000000000 0.000007995840554 0.000000000000000
423.51207677222 0.000000000000000 0.000007995839524 0.000000000000000
423.49796966637 0.000000000000000 0.000007995838494 0.000000000000000
423.48386256052 0.000000000000000 0.000007995837463 0.000000000000000
423.46975545467 0.000000000000000 0.000007995836432 0.000000000000000
423.44154124297 0.000000000000000 0.000007995834369 0.000000000000000
423.41332703127 0.000000000000000 0.000007995832305 0.000000000000000
423.38511281957 0.000000000000000 0.000007995830239 0.000000000000000
423.35689860786 0.000000000000000 0.000007995828173 0.000000000000000
423.32868439616 0.000000000000000 0.000007995826105 0.000000000000000
423.26147777307 0.000000000000000 0.000007995821175 0.000000000000000
423.19427114998 0.000000000000000 0.000007995816238 0.000000000000000
423.12706452690 0.000000000000000 0.000007995811295 0.000000000000000
423.05985790381 0.000000000000000 0.000007995806345 0.000000000000000
422.99265128072 0.000000000000000 0.000007995801388 0.000000000000000
422.85166474296 0.000000000000000 0.000007995790968 0.000000000000000
422.71067820520 0.000000000000000 0.000007995780518 0.000000000000000
422.56969166743 0.000000000000000 0.000007995770037 0.000000000000000
422.42870512967 0.000000000000000 0.000007995759526 0.000000000000000
422.28771859191 0.000000000000000 0.000007995748986 0.000000000000000
422.03720893074 0.000000000000000 0.000007995730181 0.000000000000000
421.78669926956 0.000000000000000 0.000007995711280 0.000000000000000
421.53618960839 0.000000000000000 0.000007995692281 0.000000000000000
421.28567994721 0.000000000000000 0.000007995673185 0.000000000000000
420.75230498896 0.000000000000000 0.000007995632197 0.000000000000000
420.31662616731 0.000000000000000 0.000007995598381 0.000000000000000
419.88094734567 0.000000000000000 0.000007995564259 0.000000000000000
419.57950073693 0.000000000000000 0.000007995540470 0.000000000000000
419.27805412819 0.000000000000000 0.000007995516532 0.000000000000000
419.07103599488 0.000000000000000 0.000007995500006 0.000000000000000
418.86401786158 0.000000000000000 0.000007995483409 0.000000000000000
418.71993366194 0.000000000000000 0.000007995471815 0.000000000000000
418.57584946231 0.000000000000000 0.000007995460187 0.000000000000000
418.47153609024 0.000000000000000 0.000007995451747 0.000000000000000
418.36722271816 0.000000000000000 0.000007995443288 0.000000000000000
418.28085735097 0.000000000000000 0.000007995436271 0.000000000000000
418.19449198378 0.000000000000000 0.000007995429242 0.000000000000000
418.10812661658 0.000000000000000 0.000007995422200 0.000000000000000
418.09085354314 0.000000000000000 0.000007995420790 0.000000000000000
418.07358046971 0.000000000000000 0.000007995419380 0.000000000000000
418.05630739627 0.000000000000000 0.000007995417969 0.000000000000000
418.02176124939 0.000000000000000 0.000007995415146 0.000000000000000
417.98721510251 0.000000000000000 0.000007995412320 0.000000000000000
417.95266895563 0.000000000000000 0.000007995409493 0.000000000000000
417.91812280876 0.000000000000000 0.000007995406664 0.000000000000000
417.84634955596 0.000000000000000 0.000007995400780 0.000000000000000
417.77457630317 0.000000000000000 0.000007995394886 0.000000000000000
417.70280305037 0.000000000000000 0.000007995388984 0.000000000000000
417.63102979758 0.000000000000000 0.000007995383074 0.000000000000000
417.55925654478 0.000000000000000 0.000007995377154 0.000000000000000
417.38120457722 0.000000000000000 0.000007995362431 0.000000000000000
417.20315260966 0.000000000000000 0.000007995347653 0.000000000000000
417.02510064210 0.000000000000000 0.000007995332821 0.000000000000000
416.84704867454 0.000000000000000 0.000007995317933 0.000000000000000
416.66899670698 0.000000000000000 0.000007995302989 0.000000000000000
416.36194719139 0.000000000000000 0.000007995277087 0.000000000000000
416.05489767580 0.000000000000000 0.000007995251019 0.000000000000000
415.74784816020 0.000000000000000 0.000007995224781 0.000000000000000
415.44079864461 0.000000000000000 0.000007995198374 0.000000000000000
414.96744674467 0.000000000000000 0.000007995157327 0.000000000000000
414.49409484472 0.000000000000000 0.000007995115869 0.000000000000000
414.12715234782 0.000000000000000 0.000007995083443 0.000000000000000
413.83404802262 0.000000000000000 0.000007995057361 0.000000000000000
413.59897602678 0.000000000000000 0.000007995036326 0.000000000000000
413.40862261881 0.000000000000000 0.000007995019215 0.000000000000000
413.25252770343 0.000000000000000 0.000007995005132 0.000000000000000
413.09643278806 0.000000000000000 0.000007994991002 0.000000000000000
412.97626830362 0.000000000000000 0.000007994980093 0.000000000000000
412.85610381918 0.000000000000000 0.000007994969156 0.000000000000000
412.83298924894 0.000000000000000 0.000007994967049 0.000000000000000
412.80987467870 0.000000000000000 0.000007994964941 0.000000000000000
412.78676010846 0.000000000000000 0.000007994962832 0.000000000000000
412.76364553822 0.000000000000000 0.000007994960722 0.000000000000000
412.71741639774 0.000000000000000 0.000007994956499 0.000000000000000
412.67118725726 0.000000000000000 0.000007994952272 0.000000000000000
412.62495811678 0.000000000000000 0.000007994948041 0.000000000000000
412.57872897630 0.000000000000000 0.000007994943805 0.000000000000000
412.53249983582 0.000000000000000 0.000007994939566 0.000000000000000
412.45610679677 0.000000000000000 0.000007994932551 0.000000000000000
412.37971375772 0.000000000000000 0.000007994925525 0.000000000000000
412.30332071867 0.000000000000000 0.000007994918488 0.000000000000000
412.22692767962 0.000000000000000 0.000007994911439 0.000000000000000
412.15053464057 0.000000000000000 0.000007994904378 0.000000000000000
411.99760525462 0.000000000000000 0.000007994890209 0.000000000000000
411.84467586866 0.000000000000000 0.000007994875994 0.000000000000000
411.69174648271 0.000000000000000 0.000007994861733 0.000000000000000
411.53881709676 0.000000000000000 0.000007994847424 0.000000000000000
411.38588771080 0.000000000000000 0.000007994833069 0.000000000000000
411.07122786486 0.000000000000000 0.000007994803384 0.000000000000000
410.75656801892 0.000000000000000 0.000007994773497 0.000000000000000
410.44190817298 0.000000000000000 0.000007994743408 0.000000000000000
410.12724832704 0.000000000000000 0.000007994713113 0.000000000000000
409.66422613952 0.000000000000000 0.000007994668159 0.000000000000000
409.20120395200 0.000000000000000 0.000007994622753 0.000000000000000
408.84708660881 0.000000000000000 0.000007994587717 0.000000000000000
408.56444517443 0.000000000000000 0.000007994559560 0.000000000000000
408.33773743969 0.000000000000000 0.000007994536849 0.000000000000000
408.15377002213 0.000000000000000 0.000007994518337 0.000000000000000
408.00231266993 0.000000000000000 0.000007994503042 0.000000000000000
407.85085531773 0.000000000000000 0.000007994487696 0.000000000000000
407.72862737050 0.000000000000000 0.000007994475275 0.000000000000000
407.60639942326 0.000000000000000 0.000007994462820 0.000000000000000
407.58195383381 0.000000000000000 0.000007994460326 0.000000000000000
407.55750824436 0.000000000000000 0.000007994457829 0.000000000000000
407.53306265492 0.000000000000000 0.000007994455332 0.000000000000000
407.50861706547 0.000000000000000 0.000007994452833 0.000000000000000
407.45972588658 0.000000000000000 0.000007994447832 0.000000000000000
407.41083470768 0.000000000000000 0.000007994442826 0.000000000000000
407.36194352879 0.000000000000000 0.000007994437814 0.000000000000000
407.31305234989 0.000000000000000 0.000007994432797 0.000000000000000
407.23032144050 0.000000000000000 0.000007994424295 0.000000000000000
407.14759053110 0.000000000000000 0.000007994415778 0.000000000000000
407.06485962171 0.000000000000000 0.000007994407245 0.000000000000000
406.95938778951 0.000000000000000 0.000007994396345 0.000000000000000
406.85391595731 0.000000000000000 0.000007994385420 0.000000000000000
406.74844412511 0.000000000000000 0.000007994374469 0.000000000000000
406.64297229291 0.000000000000000 0.000007994363494 0.000000000000000
406.43546260929 0.000000000000000 0.000007994341825 0.000000000000000
406.22795292568 0.000000000000000 0.000007994320058 0.000000000000000
406.02044324206 0.000000000000000 0.000007994298191 0.000000000000000
405.81293355845 0.000000000000000 0.000007994276224 0.000000000000000
405.37830560273 0.000000000000000 0.000007994229887 0.000000000000000
404.94367764700 0.000000000000000 0.000007994183104 0.000000000000000
404.50904969128 0.000000000000000 0.000007994135868 0.000000000000000
404.16208567212 0.000000000000000 0.000007994097832 0.000000000000000
403.81512165297 0.000000000000000 0.000007994059502 0.000000000000000
403.57470988904 0.000000000000000 0.000007994032769 0.000000000000000
403.33429812511 0.000000000000000 0.000007994005892 0.000000000000000
403.16785986871 0.000000000000000 0.000007993987201 0.000000000000000
403.00142161231 0.000000000000000 0.000007993968440 0.000000000000000
402.88300307211 0.000000000000000 0.000007993955049 0.000000000000000
402.76458453190 0.000000000000000 0.000007993941623 0.000000000000000
402.67285576422 0.000000000000000 0.000007993931199 0.000000000000000
402.58112699653 0.000000000000000 0.000007993920753 0.000000000000000
402.48939822884 0.000000000000000 0.000007993910286 0.000000000000000
402.42361223457 0.000000000000000 0.000007993902766 0.000000000000000
402.35782624030 0.000000000000000 0.000007993895236 0.000000000000000
402.29204024603 0.000000000000000 0.000007993887694 0.000000000000000
402.22625425176 0.000000000000000 0.000007993880142 0.000000000000000
402.16046825749 0.000000000000000 0.000007993872579 0.000000000000000
402.09468226322 0.000000000000000 0.000007993865004 0.000000000000000
402.02889626895 0.000000000000000 0.000007993857419 0.000000000000000
401.89732428041 0.000000000000000 0.000007993842214 0.000000000000000
401.76575229187 0.000000000000000 0.000007993826965 0.000000000000000
401.63418030333 0.000000000000000 0.000007993811670 0.000000000000000
401.50260831479 0.000000000000000 0.000007993796331 0.000000000000000
401.31058610290 0.000000000000000 0.000007993773862 0.000000000000000
401.11856389102 0.000000000000000 0.000007993751296 0.000000000000000
400.92654167913 0.000000000000000 0.000007993728631 0.000000000000000
400.73451946724 0.000000000000000 0.000007993705869 0.000000000000000
400.31769959874 0.000000000000000 0.000007993656117 0.000000000000000
399.90087973024 0.000000000000000 0.000007993605892 0.000000000000000
399.48405986173 0.000000000000000 0.000007993555191 0.000000000000000
399.06723999323 0.000000000000000 0.000007993504006 0.000000000000000
398.77545629292 0.000000000000000 0.000007993467885 0.000000000000000
398.48367259261 0.000000000000000 0.000007993431522 0.000000000000000
398.28275916526 0.000000000000000 0.000007993406342 0.000000000000000
398.08184573792 0.000000000000000 0.000007993381047 0.000000000000000
397.94135691505 0.000000000000000 0.000007993363290 0.000000000000000
397.80086809218 0.000000000000000 0.000007993345475 0.000000000000000
397.69784891643 0.000000000000000 0.000007993332376 0.000000000000000
397.59482974068 0.000000000000000 0.000007993319245 0.000000000000000
397.49181056493 0.000000000000000 0.000007993306085 0.000000000000000
397.38879138918 0.000000000000000 0.000007993292893 0.000000000000000
397.37594622006 0.000000000000000 0.000007993291246 0.000000000000000
397.36310105094 0.000000000000000 0.000007993289599 0.000000000000000
397.35025588181 0.000000000000000 0.000007993287951 0.000000000000000
397.32456554357 0.000000000000000 0.000007993284653 0.000000000000000
397.29887520532 0.000000000000000 0.000007993281354 0.000000000000000
397.27318486707 0.000000000000000 0.000007993278053 0.000000000000000
397.24749452883 0.000000000000000 0.000007993274749 0.000000000000000
397.16590775867 0.000000000000000 0.000007993264247 0.000000000000000
397.09837732900 0.000000000000000 0.000007993255539 0.000000000000000
397.03084689933 0.000000000000000 0.000007993246817 0.000000000000000
396.96331646966 0.000000000000000 0.000007993238082 0.000000000000000
396.89578603998 0.000000000000000 0.000007993229334 0.000000000000000
396.76939852674 0.000000000000000 0.000007993212924 0.000000000000000
396.64301101350 0.000000000000000 0.000007993196466 0.000000000000000
396.51662350026 0.000000000000000 0.000007993179961 0.000000000000000
396.39023598701 0.000000000000000 0.000007993163407 0.000000000000000
396.18500765379 0.000000000000000 0.000007993136424 0.000000000000000
395.97977932057 0.000000000000000 0.000007993109313 0.000000000000000
395.77455098734 0.000000000000000 0.000007993082072 0.000000000000000
395.56932265412 0.000000000000000 0.000007993054701 0.000000000000000
395.12767460958 0.000000000000000 0.000007992995356 0.000000000000000
394.68602656505 0.000000000000000 0.000007992935396 0.000000000000000
394.24437852051 0.000000000000000 0.000007992874815 0.000000000000000
393.92480433426 0.000000000000000 0.000007992830587 0.000000000000000
393.60523014801 0.000000000000000 0.000007992786027 0.000000000000000
393.38505560594 0.000000000000000 0.000007992755131 0.000000000000000
393.16488106387 0.000000000000000 0.000007992724076 0.000000000000000
393.01174144654 0.000000000000000 0.000007992702380 0.000000000000000
392.85860182922 0.000000000000000 0.000007992680607 0.000000000000000
392.74807182837 0.000000000000000 0.000007992664842 0.000000000000000
392.63754182753 0.000000000000000 0.000007992649037 0.000000000000000
392.54724782421 0.000000000000000 0.000007992636096 0.000000000000000
392.45695382089 0.000000000000000 0.000007992623126 0.000000000000000
392.36665981758 0.000000000000000 0.000007992610130 0.000000000000000
392.34860101691 0.000000000000000 0.000007992607527 0.000000000000000
392.33054221625 0.000000000000000 0.000007992604923 0.000000000000000
392.31248341559 0.000000000000000 0.000007992602319 0.000000000000000
392.27636581426 0.000000000000000 0.000007992597106 0.000000000000000
392.24024821293 0.000000000000000 0.000007992591889 0.000000000000000
392.20413061161 0.000000000000000 0.000007992586667 0.000000000000000
392.16801301028 0.000000000000000 0.000007992581441 0.000000000000000
392.10139687473 0.000000000000000 0.000007992571791 0.000000000000000
392.03478073918 0.000000000000000 0.000007992562125 0.000000000000000
391.96816460362 0.000000000000000 0.000007992552445 0.000000000000000
391.90154846807 0.000000000000000 0.000007992542749 0.000000000000000
391.83493233252 0.000000000000000 0.000007992533038 0.000000000000000
391.66063555078 0.000000000000000 0.000007992507558 0.000000000000000
391.48633876903 0.000000000000000 0.000007992481972 0.000000000000000
391.31204198729 0.000000000000000 0.000007992456280 0.000000000000000
391.13774520555 0.000000000000000 0.000007992430481 0.000000000000000
390.96344842381 0.000000000000000 0.000007992404576 0.000000000000000
390.67180644221 0.000000000000000 0.000007992360988 0.000000000000000
390.38016446060 0.000000000000000 0.000007992317096 0.000000000000000
390.08852247900 0.000000000000000 0.000007992272897 0.000000000000000
389.79688049740 0.000000000000000 0.000007992228388 0.000000000000000
389.36431966162 0.000000000000000 0.000007992161797 0.000000000000000
388.93175882584 0.000000000000000 0.000007992094509 0.000000000000000
388.59965155175 0.000000000000000 0.000007992042370 0.000000000000000
388.33407958093 0.000000000000000 0.000007992000374 0.000000000000000
388.12042293467 0.000000000000000 0.000007991966392 0.000000000000000
387.94616780140 0.000000000000000 0.000007991938547 0.000000000000000
387.80128356276 0.000000000000000 0.000007991915305 0.000000000000000
387.65639932411 0.000000000000000 0.000007991891983 0.000000000000000
387.51151508547 0.000000000000000 0.000007991868578 0.000000000000000
387.49190613534 0.000000000000000 0.000007991865404 0.000000000000000
387.47229718521 0.000000000000000 0.000007991862229 0.000000000000000
387.45268823508 0.000000000000000 0.000007991859052 0.000000000000000
387.43307928495 0.000000000000000 0.000007991855874 0.000000000000000
387.39386138470 0.000000000000000 0.000007991849513 0.000000000000000
387.35464348444 0.000000000000000 0.000007991843146 0.000000000000000
387.31542558418 0.000000000000000 0.000007991836773 0.000000000000000
387.27620768392 0.000000000000000 0.000007991830394 0.000000000000000
387.23698978367 0.000000000000000 0.000007991824009 0.000000000000000
387.16220605090 0.000000000000000 0.000007991811817 0.000000000000000
387.08742231814 0.000000000000000 0.000007991799603 0.000000000000000
387.01263858537 0.000000000000000 0.000007991787367 0.000000000000000
386.93785485261 0.000000000000000 0.000007991775109 0.000000000000000
386.86307111984 0.000000000000000 0.000007991762828 0.000000000000000
386.63371056389 0.000000000000000 0.000007991725025 0.000000000000000
386.45471775254 0.000000000000000 0.000007991695376 0.000000000000000
386.27572494119 0.000000000000000 0.000007991665598 0.000000000000000
386.09673212984 0.000000000000000 0.000007991635688 0.000000000000000
385.91773931849 0.000000000000000 0.000007991605648 0.000000000000000
385.73874650713 0.000000000000000 0.000007991575475 0.000000000000000
385.38076088443 0.000000000000000 0.000007991514731 0.000000000000000
385.02277526173 0.000000000000000 0.000007991453450 0.000000000000000
384.66478963903 0.000000000000000 0.000007991391625 0.000000000000000
384.30680401632 0.000000000000000 0.000007991329251 0.000000000000000
384.01274892973 0.000000000000000 0.000007991277601 0.000000000000000
383.71869384315 0.000000000000000 0.000007991225573 0.000000000000000
383.51368985642 0.000000000000000 0.000007991189076 0.000000000000000
383.30868586969 0.000000000000000 0.000007991152393 0.000000000000000
383.16519853255 0.000000000000000 0.000007991126606 0.000000000000000
383.02171119542 0.000000000000000 0.000007991100727 0.000000000000000
382.91652266268 0.000000000000000 0.000007991081696 0.000000000000000
382.81133412993 0.000000000000000 0.000007991062616 0.000000000000000
382.70614559719 0.000000000000000 0.000007991043487 0.000000000000000
382.60095706444 0.000000000000000 0.000007991024307 0.000000000000000
382.53572429364 0.000000000000000 0.000007991012388 0.000000000000000
382.47049152284 0.000000000000000 0.000007991000450 0.000000000000000
382.40525875204 0.000000000000000 0.000007990988492 0.000000000000000
382.34002598125 0.000000000000000 0.000007990976516 0.000000000000000
382.27479321045 0.000000000000000 0.000007990964520 0.000000000000000
382.20956043965 0.000000000000000 0.000007990952505 0.000000000000000
382.14432766885 0.000000000000000 0.000007990940470 0.000000000000000
382.01386212725 0.000000000000000 0.000007990916341 0.000000000000000
381.88339658565 0.000000000000000 0.000007990892134 0.000000000000000
381.75293104405 0.000000000000000 0.000007990867848 0.000000000000000
381.62246550245 0.000000000000000 0.000007990843482 0.000000000000000
381.42576362985 0.000000000000000 0.000007990806595 0.000000000000000
381.22906175724 0.000000000000000 0.000007990769525 0.000000000000000
381.03235988464 0.000000000000000 0.000007990732271 0.000000000000000
380.83565801203 0.000000000000000 0.000007990694831 0.000000000000000
380.41166118133 0.000000000000000 0.000007990613494 0.000000000000000
379.98766435063 0.000000000000000 0.000007990531278 0.000000000000000
379.56366751992 0.000000000000000 0.000007990448173 0.000000000000000
379.26028683384 0.000000000000000 0.000007990388157 0.000000000000000
378.95690614775 0.000000000000000 0.000007990327675 0.000000000000000
378.74770172096 0.000000000000000 0.000007990285695 0.000000000000000
378.53849729418 0.000000000000000 0.000007990243489 0.000000000000000
378.39231961302 0.000000000000000 0.000007990213865 0.000000000000000
378.24614193186 0.000000000000000 0.000007990184130 0.000000000000000
378.13925901781 0.000000000000000 0.000007990162317 0.000000000000000
378.03237610377 0.000000000000000 0.000007990140445 0.000000000000000
377.92549318973 0.000000000000000 0.000007990118514 0.000000000000000
377.81861027569 0.000000000000000 0.000007990096523 0.000000000000000
377.74989495390 0.000000000000000 0.000007990082353 0.000000000000000
377.68117963210 0.000000000000000 0.000007990068159 0.000000000000000
377.61246431031 0.000000000000000 0.000007990053941 0.000000000000000
377.54374898851 0.000000000000000 0.000007990039697 0.000000000000000
377.47503366671 0.000000000000000 0.000007990025429 0.000000000000000
377.40631834492 0.000000000000000 0.000007990011135 0.000000000000000
377.33760302312 0.000000000000000 0.000007989996817 0.000000000000000
377.20017237953 0.000000000000000 0.000007989968104 0.000000000000000
377.06274173594 0.000000000000000 0.000007989939290 0.000000000000000
376.92531109235 0.000000000000000 0.000007989910374 0.000000000000000
376.78788044876 0.000000000000000 0.000007989881355 0.000000000000000
376.58091604040 0.000000000000000 0.000007989837459 0.000000000000000
376.37395163203 0.000000000000000 0.000007989793328 0.000000000000000
376.16698722366 0.000000000000000 0.000007989748959 0.000000000000000
375.96002281529 0.000000000000000 0.000007989704352 0.000000000000000
375.50987486346 0.000000000000000 0.000007989606499 0.000000000000000
375.05972691163 0.000000000000000 0.000007989507492 0.000000000000000
374.72349879855 0.000000000000000 0.000007989432778 0.000000000000000
374.38727068548 0.000000000000000 0.000007989357405 0.000000000000000
374.15512648510 0.000000000000000 0.000007989304976 0.000000000000000
373.92298228472 0.000000000000000 0.000007989252227 0.000000000000000
373.76168560808 0.000000000000000 0.000007989215387 0.000000000000000
373.60038893145 0.000000000000000 0.000007989178390 0.000000000000000
373.48441237286 0.000000000000000 0.000007989151691 0.000000000000000
373.36843581427 0.000000000000000 0.000007989124912 0.000000000000000
373.27514756838 0.000000000000000 0.000007989103312 0.000000000000000
373.18185932249 0.000000000000000 0.000007989081659 0.000000000000000
373.08857107661 0.000000000000000 0.000007989059953 0.000000000000000
373.07335118826 0.000000000000000 0.000007989056407 0.000000000000000
373.05813129991 0.000000000000000 0.000007989052860 0.000000000000000
373.04291141156 0.000000000000000 0.000007989049311 0.000000000000000
373.01247163487 0.000000000000000 0.000007989042208 0.000000000000000
372.98203185818 0.000000000000000 0.000007989035101 0.000000000000000
372.95159208148 0.000000000000000 0.000007989027987 0.000000000000000
372.92115230479 0.000000000000000 0.000007989020868 0.000000000000000
372.85186500223 0.000000000000000 0.000007989004643 0.000000000000000
372.78257769967 0.000000000000000 0.000007988988388 0.000000000000000
372.71329039711 0.000000000000000 0.000007988972104 0.000000000000000
372.64400309455 0.000000000000000 0.000007988955790 0.000000000000000
372.46623023443 0.000000000000000 0.000007988913797 0.000000000000000
372.32362748864 0.000000000000000 0.000007988879969 0.000000000000000
372.18102474285 0.000000000000000 0.000007988846014 0.000000000000000
372.03842199706 0.000000000000000 0.000007988811930 0.000000000000000
371.89581925127 0.000000000000000 0.000007988777716 0.000000000000000
371.63798652759 0.000000000000000 0.000007988715528 0.000000000000000
371.38015380391 0.000000000000000 0.000007988652911 0.000000000000000
371.12232108022 0.000000000000000 0.000007988589863 0.000000000000000
370.86448835654 0.000000000000000 0.000007988526379 0.000000000000000
370.43461633233 0.000000000000000 0.000007988419558 0.000000000000000
370.09617995609 0.000000000000000 0.000007988334589 0.000000000000000
369.75774357984 0.000000000000000 0.000007988248845 0.000000000000000
369.52274388303 0.000000000000000 0.000007988188847 0.000000000000000
369.28774418622 0.000000000000000 0.000007988128468 0.000000000000000
369.12440998828 0.000000000000000 0.000007988086276 0.000000000000000
368.96107579035 0.000000000000000 0.000007988043899 0.000000000000000
368.84368162543 0.000000000000000 0.000007988013326 0.000000000000000
368.72628746051 0.000000000000000 0.000007987982655 0.000000000000000
368.63203496275 0.000000000000000 0.000007987957961 0.000000000000000
368.53778246500 0.000000000000000 0.000007987933204 0.000000000000000
368.44352996724 0.000000000000000 0.000007987908385 0.000000000000000
368.42844082256 0.000000000000000 0.000007987904406 0.000000000000000
368.41335167788 0.000000000000000 0.000007987900425 0.000000000000000
368.39826253320 0.000000000000000 0.000007987896443 0.000000000000000
368.36808424384 0.000000000000000 0.000007987888473 0.000000000000000
368.33790595448 0.000000000000000 0.000007987880497 0.000000000000000
368.30772766512 0.000000000000000 0.000007987872515 0.000000000000000
368.27754937576 0.000000000000000 0.000007987864526 0.000000000000000
368.20635145026 0.000000000000000 0.000007987845653 0.000000000000000
368.13515352475 0.000000000000000 0.000007987826745 0.000000000000000
368.06395559924 0.000000000000000 0.000007987807800 0.000000000000000
367.99275767374 0.000000000000000 0.000007987788819 0.000000000000000
367.80796096365 0.000000000000000 0.000007987739382 0.000000000000000
367.66339023079 0.000000000000000 0.000007987700533 0.000000000000000
367.51881949794 0.000000000000000 0.000007987661532 0.000000000000000
367.37424876509 0.000000000000000 0.000007987622378 0.000000000000000
367.22967803224 0.000000000000000 0.000007987583069 0.000000000000000
366.96712252890 0.000000000000000 0.000007987511283 0.000000000000000
366.70456702555 0.000000000000000 0.000007987438981 0.000000000000000
366.44201152221 0.000000000000000 0.000007987366158 0.000000000000000
366.17945601887 0.000000000000000 0.000007987292810 0.000000000000000
365.75864714611 0.000000000000000 0.000007987174145 0.000000000000000
365.33783827336 0.000000000000000 0.000007987054099 0.000000000000000
365.00703867604 0.000000000000000 0.000007986958750 0.000000000000000
364.74164923320 0.000000000000000 0.000007986881623 0.000000000000000
364.52744371043 0.000000000000000 0.000007986818957 0.000000000000000
364.35224841461 0.000000000000000 0.000007986767428 0.000000000000000
364.17705311879 0.000000000000000 0.000007986715649 0.000000000000000
364.04622473010 0.000000000000000 0.000007986676820 0.000000000000000
363.91539634141 0.000000000000000 0.000007986637850 0.000000000000000
363.89370311462 0.000000000000000 0.000007986631375 0.000000000000000
363.87200988782 0.000000000000000 0.000007986624896 0.000000000000000
363.85031666103 0.000000000000000 0.000007986618413 0.000000000000000
363.82862343424 0.000000000000000 0.000007986611927 0.000000000000000
363.78523698065 0.000000000000000 0.000007986598942 0.000000000000000
363.74185052706 0.000000000000000 0.000007986585941 0.000000000000000
363.69846407348 0.000000000000000 0.000007986572926 0.000000000000000
363.65507761989 0.000000000000000 0.000007986559895 0.000000000000000
363.61169116630 0.000000000000000 0.000007986546848 0.000000000000000
363.49242800328 0.000000000000000 0.000007986510905 0.000000000000000
363.40088042373 0.000000000000000 0.000007986483234 0.000000000000000
363.30933284419 0.000000000000000 0.000007986455493 0.000000000000000
363.21778526465 0.000000000000000 0.000007986427682 0.000000000000000
363.12623768510 0.000000000000000 0.000007986399800 0.000000000000000
363.03469010556 0.000000000000000 0.000007986371847 0.000000000000000
362.85771417845 0.000000000000000 0.000007986317607 0.000000000000000
362.68073825134 0.000000000000000 0.000007986263098 0.000000000000000
362.50376232423 0.000000000000000 0.000007986208320 0.000000000000000
362.32678639712 0.000000000000000 0.000007986153271 0.000000000000000
362.14981047001 0.000000000000000 0.000007986097948 0.000000000000000
361.76479366066 0.000000000000000 0.000007985976639 0.000000000000000
361.37977685131 0.000000000000000 0.000007985854012 0.000000000000000
360.99476004195 0.000000000000000 0.000007985730050 0.000000000000000
360.70957946033 0.000000000000000 0.000007985637361 0.000000000000000
360.42439887870 0.000000000000000 0.000007985543975 0.000000000000000
360.22666671823 0.000000000000000 0.000007985478802 0.000000000000000
360.02893455776 0.000000000000000 0.000007985413199 0.000000000000000
359.88966664998 0.000000000000000 0.000007985366779 0.000000000000000
359.75039874220 0.000000000000000 0.000007985320174 0.000000000000000
359.64619698568 0.000000000000000 0.000007985285184 0.000000000000000
359.54199522916 0.000000000000000 0.000007985250091 0.000000000000000
359.43779347264 0.000000000000000 0.000007985214895 0.000000000000000
359.35265298655 0.000000000000000 0.000007985186061 0.000000000000000
359.33562488934 0.000000000000000 0.000007985180286 0.000000000000000
359.31859679212 0.000000000000000 0.000007985174508 0.000000000000000
359.30156869490 0.000000000000000 0.000007985168728 0.000000000000000
359.26751250047 0.000000000000000 0.000007985157158 0.000000000000000
359.23345630604 0.000000000000000 0.000007985145578 0.000000000000000
359.19940011160 0.000000000000000 0.000007985133986 0.000000000000000
359.16534391717 0.000000000000000 0.000007985122384 0.000000000000000
359.09665090130 0.000000000000000 0.000007985098947 0.000000000000000
359.02795788543 0.000000000000000 0.000007985075465 0.000000000000000
358.95926486956 0.000000000000000 0.000007985051938 0.000000000000000
358.89057185369 0.000000000000000 0.000007985028365 0.000000000000000
358.71526978003 0.000000000000000 0.000007984967999 0.000000000000000
358.53996770638 0.000000000000000 0.000007984907332 0.000000000000000
358.36466563272 0.000000000000000 0.000007984846360 0.000000000000000
358.18936355907 0.000000000000000 0.000007984785083 0.000000000000000
357.95854060720 0.000000000000000 0.000007984703929 0.000000000000000
357.72771765534 0.000000000000000 0.000007984622237 0.000000000000000
357.49689470347 0.000000000000000 0.000007984540002 0.000000000000000
357.26607175160 0.000000000000000 0.000007984457221 0.000000000000000
356.85141335554 0.000000000000000 0.000007984307123 0.000000000000000
356.52084337428 0.000000000000000 0.000007984186172 0.000000000000000
356.19027339303 0.000000000000000 0.000007984064062 0.000000000000000
355.96039899733 0.000000000000000 0.000007983978457 0.000000000000000
355.73052460162 0.000000000000000 0.000007983892282 0.000000000000000
355.57025462217 0.000000000000000 0.000007983831860 0.000000000000000
355.40998464272 0.000000000000000 0.000007983771157 0.000000000000000
355.29378291514 0.000000000000000 0.000007983726969 0.000000000000000
355.17758118756 0.000000000000000 0.000007983682632 0.000000000000000
355.08092002501 0.000000000000000 0.000007983645638 0.000000000000000
354.98425886246 0.000000000000000 0.000007983608540 0.000000000000000
354.90449877223 0.000000000000000 0.000007983577851 0.000000000000000
354.88854675419 0.000000000000000 0.000007983571705 0.000000000000000
354.87259473614 0.000000000000000 0.000007983565556 0.000000000000000
354.85664271810 0.000000000000000 0.000007983559404 0.000000000000000
354.82473868201 0.000000000000000 0.000007983547092 0.000000000000000
354.79283464592 0.000000000000000 0.000007983534769 0.000000000000000
354.76093060983 0.000000000000000 0.000007983522434 0.000000000000000
354.72902657374 0.000000000000000 0.000007983510089 0.000000000000000
354.65923019542 0.000000000000000 0.000007983483041 0.000000000000000
354.58943381711 0.000000000000000 0.000007983455938 0.000000000000000
354.51963743880 0.000000000000000 0.000007983428781 0.000000000000000
354.44984106049 0.000000000000000 0.000007983401569 0.000000000000000
354.24383846112 0.000000000000000 0.000007983320931 0.000000000000000
354.09262953679 0.000000000000000 0.000007983261434 0.000000000000000
353.94142061247 0.000000000000000 0.000007983201674 0.000000000000000
353.79021168814 0.000000000000000 0.000007983141649 0.000000000000000
353.63900276381 0.000000000000000 0.000007983081358 0.000000000000000
353.36147238406 0.000000000000000 0.000007982970004 0.000000000000000
353.08394200431 0.000000000000000 0.000007982857739 0.000000000000000
352.80641162456 0.000000000000000 0.000007982744556 0.000000000000000
352.52888124482 0.000000000000000 0.000007982630445 0.000000000000000
352.14897095925 0.000000000000000 0.000007982472719 0.000000000000000
351.76906067369 0.000000000000000 0.000007982313215 0.000000000000000
351.48329402847 0.000000000000000 0.000007982192052 0.000000000000000
351.25397590905 0.000000000000000 0.000007982094078 0.000000000000000
351.06785938184 0.000000000000000 0.000007982014072 0.000000000000000
350.91287596863 0.000000000000000 0.000007981947112 0.000000000000000
350.75789255541 0.000000000000000 0.000007981879845 0.000000000000000
350.60290914220 0.000000000000000 0.000007981812270 0.000000000000000
350.58162909592 0.000000000000000 0.000007981802967 0.000000000000000
350.56034904964 0.000000000000000 0.000007981793659 0.000000000000000
350.53906900336 0.000000000000000 0.000007981784345 0.000000000000000
350.51778895707 0.000000000000000 0.000007981775025 0.000000000000000
350.47522886451 0.000000000000000 0.000007981756367 0.000000000000000
350.43266877195 0.000000000000000 0.000007981737687 0.000000000000000
350.39010867938 0.000000000000000 0.000007981718983 0.000000000000000
350.34754858682 0.000000000000000 0.000007981700256 0.000000000000000
350.30498849426 0.000000000000000 0.000007981681506 0.000000000000000
350.22066637026 0.000000000000000 0.000007981644287 0.000000000000000
350.13634424627 0.000000000000000 0.000007981606976 0.000000000000000
350.05202212227 0.000000000000000 0.000007981569571 0.000000000000000
349.96769999828 0.000000000000000 0.000007981532073 0.000000000000000
349.88337787428 0.000000000000000 0.000007981494481 0.000000000000000
349.68823013454 0.000000000000000 0.000007981407118 0.000000000000000
349.49308239481 0.000000000000000 0.000007981319244 0.000000000000000
349.29793465507 0.000000000000000 0.000007981230858 0.000000000000000
349.10278691533 0.000000000000000 0.000007981141953 0.000000000000000
348.90763917559 0.000000000000000 0.000007981052527 0.000000000000000
348.56306558349 0.000000000000000 0.000007980893341 0.000000000000000
348.21849199139 0.000000000000000 0.000007980732497 0.000000000000000
347.87391839929 0.000000000000000 0.000007980569974 0.000000000000000
347.58928502616 0.000000000000000 0.000007980434441 0.000000000000000
347.30465165303 0.000000000000000 0.000007980297736 0.000000000000000
347.10548092527 0.000000000000000 0.000007980201375 0.000000000000000
346.90631019751 0.000000000000000 0.000007980104430 0.000000000000000
346.76561277588 0.000000000000000 0.000007980035593 0.000000000000000
346.62491535425 0.000000000000000 0.000007979966462 0.000000000000000
346.51885292562 0.000000000000000 0.000007979914154 0.000000000000000
346.41279049699 0.000000000000000 0.000007979861677 0.000000000000000
346.30672806836 0.000000000000000 0.000007979809032 0.000000000000000
346.22370588952 0.000000000000000 0.000007979767706 0.000000000000000
346.20710145376 0.000000000000000 0.000007979759428 0.000000000000000
346.19049701799 0.000000000000000 0.000007979751147 0.000000000000000
346.17389258222 0.000000000000000 0.000007979742861 0.000000000000000
346.14068371069 0.000000000000000 0.000007979726277 0.000000000000000
346.10747483915 0.000000000000000 0.000007979709676 0.000000000000000
346.07426596761 0.000000000000000 0.000007979693059 0.000000000000000
346.04105709608 0.000000000000000 0.000007979676425 0.000000000000000
345.97003404531 0.000000000000000 0.000007979640795 0.000000000000000
345.89901099455 0.000000000000000 0.000007979605089 0.000000000000000
345.82798794378 0.000000000000000 0.000007979569306 0.000000000000000
345.75696489302 0.000000000000000 0.000007979533446 0.000000000000000
345.56033446143 0.000000000000000 0.000007979433760 0.000000000000000
345.40710681391 0.000000000000000 0.000007979355662 0.000000000000000
345.25387916639 0.000000000000000 0.000007979277198 0.000000000000000
345.10065151887 0.000000000000000 0.000007979198364 0.000000000000000
344.94742387135 0.000000000000000 0.000007979119159 0.000000000000000
344.66864759393 0.000000000000000 0.000007978974097 0.000000000000000
344.38987131651 0.000000000000000 0.000007978827785 0.000000000000000
344.11109503909 0.000000000000000 0.000007978680209 0.000000000000000
343.83231876166 0.000000000000000 0.000007978531356 0.000000000000000
343.47245587823 0.000000000000000 0.000007978337298 0.000000000000000
343.11259299479 0.000000000000000 0.000007978141062 0.000000000000000
342.84645074745 0.000000000000000 0.000007977994514 0.000000000000000
342.63243818338 0.000000000000000 0.000007977875787 0.000000000000000
342.45775462839 0.000000000000000 0.000007977778290 0.000000000000000
342.28307107339 0.000000000000000 0.000007977680262 0.000000000000000
342.14505109798 0.000000000000000 0.000007977602432 0.000000000000000
342.00703112256 0.000000000000000 0.000007977524267 0.000000000000000
341.97942712748 0.000000000000000 0.000007977508594 0.000000000000000
341.95182313240 0.000000000000000 0.000007977492908 0.000000000000000
341.92421913731 0.000000000000000 0.000007977477208 0.000000000000000
341.89661514223 0.000000000000000 0.000007977461495 0.000000000000000
341.84140715207 0.000000000000000 0.000007977430029 0.000000000000000
341.78619916190 0.000000000000000 0.000007977398509 0.000000000000000
341.73099117173 0.000000000000000 0.000007977366936 0.000000000000000
341.67578318157 0.000000000000000 0.000007977335308 0.000000000000000
341.56594974740 0.000000000000000 0.000007977272225 0.000000000000000
341.47509521453 0.000000000000000 0.000007977219879 0.000000000000000
341.38424068167 0.000000000000000 0.000007977167384 0.000000000000000
341.29338614881 0.000000000000000 0.000007977114739 0.000000000000000
341.16560064821 0.000000000000000 0.000007977040441 0.000000000000000
341.03781514761 0.000000000000000 0.000007976965843 0.000000000000000
340.91002964701 0.000000000000000 0.000007976890945 0.000000000000000
340.78224414641 0.000000000000000 0.000007976815744 0.000000000000000
340.51422981650 0.000000000000000 0.000007976657031 0.000000000000000
340.24621548660 0.000000000000000 0.000007976496967 0.000000000000000
339.97820115669 0.000000000000000 0.000007976335538 0.000000000000000
339.71018682679 0.000000000000000 0.000007976172728 0.000000000000000
339.34569336787 0.000000000000000 0.000007975949069 0.000000000000000
338.98119990895 0.000000000000000 0.000007975722795 0.000000000000000
338.70691479023 0.000000000000000 0.000007975550774 0.000000000000000
338.48618806754 0.000000000000000 0.000007975411242 0.000000000000000
338.30607401831 0.000000000000000 0.000007975296650 0.000000000000000
338.12595996908 0.000000000000000 0.000007975181394 0.000000000000000
337.98657990314 0.000000000000000 0.000007975091747 0.000000000000000
337.84719983721 0.000000000000000 0.000007975001701 0.000000000000000
337.81932382403 0.000000000000000 0.000007974983644 0.000000000000000
337.79144781084 0.000000000000000 0.000007974965570 0.000000000000000
337.76357179765 0.000000000000000 0.000007974947481 0.000000000000000
337.73569578447 0.000000000000000 0.000007974929375 0.000000000000000
337.67994375809 0.000000000000000 0.000007974893117 0.000000000000000
337.62419173172 0.000000000000000 0.000007974856794 0.000000000000000
337.56843970535 0.000000000000000 0.000007974820406 0.000000000000000
337.51268767897 0.000000000000000 0.000007974783954 0.000000000000000
337.41058548369 0.000000000000000 0.000007974717027 0.000000000000000
337.30848328840 0.000000000000000 0.000007974649881 0.000000000000000
337.20638109311 0.000000000000000 0.000007974582514 0.000000000000000
337.08388954294 0.000000000000000 0.000007974501400 0.000000000000000
336.96139799277 0.000000000000000 0.000007974419964 0.000000000000000
336.83890644260 0.000000000000000 0.000007974338205 0.000000000000000
336.71641489243 0.000000000000000 0.000007974256120 0.000000000000000
336.47920990819 0.000000000000000 0.000007974096231 0.000000000000000
336.24200492394 0.000000000000000 0.000007973935103 0.000000000000000
336.00479993969 0.000000000000000 0.000007973772722 0.000000000000000
335.76759495545 0.000000000000000 0.000007973609079 0.000000000000000
335.39068527822 0.000000000000000 0.000007973346425 0.000000000000000
335.01377560099 0.000000000000000 0.000007973080501 0.000000000000000
334.71390538956 0.000000000000000 0.000007972866562 0.000000000000000
334.47197181037 0.000000000000000 0.000007972692408 0.000000000000000
334.27489747310 0.000000000000000 0.000007972549514 0.000000000000000
334.11101493564 0.000000000000000 0.000007972429976 0.000000000000000
333.94713239817 0.000000000000000 0.000007972309790 0.000000000000000
333.78324986070 0.000000000000000 0.000007972188952 0.000000000000000
333.76111713184 0.000000000000000 0.000007972172583 0.000000000000000
333.73898440298 0.000000000000000 0.000007972156201 0.000000000000000
333.71685167413 0.000000000000000 0.000007972139808 0.000000000000000
333.69471894527 0.000000000000000 0.000007972123403 0.000000000000000
333.65045348756 0.000000000000000 0.000007972090557 0.000000000000000
333.60618802985 0.000000000000000 0.000007972057664 0.000000000000000
333.56192257213 0.000000000000000 0.000007972024722 0.000000000000000
333.51765711442 0.000000000000000 0.000007971991733 0.000000000000000
333.47339165671 0.000000000000000 0.000007971958696 0.000000000000000
333.38939113306 0.000000000000000 0.000007971895871 0.000000000000000
333.30539060941 0.000000000000000 0.000007971832871 0.000000000000000
333.22139008576 0.000000000000000 0.000007971769695 0.000000000000000
333.13738956211 0.000000000000000 0.000007971706343 0.000000000000000
333.05338903846 0.000000000000000 0.000007971642814 0.000000000000000
332.76821981007 0.000000000000000 0.000007971425808 0.000000000000000
332.56334083384 0.000000000000000 0.000007971268619 0.000000000000000
332.35846185761 0.000000000000000 0.000007971110347 0.000000000000000
332.15358288138 0.000000000000000 0.000007970950982 0.000000000000000
331.94870390515 0.000000000000000 0.000007970790514 0.000000000000000
331.74382492891 0.000000000000000 0.000007970628933 0.000000000000000
331.33406697645 0.000000000000000 0.000007970302397 0.000000000000000
330.92430902399 0.000000000000000 0.000007969971294 0.000000000000000
330.63035813502 0.000000000000000 0.000007969730913 0.000000000000000
330.39406756475 0.000000000000000 0.000007969535932 0.000000000000000
330.20272187720 0.000000000000000 0.000007969376884 0.000000000000000
330.01137618966 0.000000000000000 0.000007969216795 0.000000000000000
329.86796767899 0.000000000000000 0.000007969096125 0.000000000000000
329.72455916832 0.000000000000000 0.000007968974865 0.000000000000000
329.70045054709 0.000000000000000 0.000007968954422 0.000000000000000
329.67634192586 0.000000000000000 0.000007968933962 0.000000000000000
329.65223330463 0.000000000000000 0.000007968913486 0.000000000000000
329.62812468341 0.000000000000000 0.000007968892992 0.000000000000000
329.57990744095 0.000000000000000 0.000007968851955 0.000000000000000
329.53169019850 0.000000000000000 0.000007968810852 0.000000000000000
329.48347295604 0.000000000000000 0.000007968769681 0.000000000000000
329.43525571359 0.000000000000000 0.000007968728442 0.000000000000000
329.38703847113 0.000000000000000 0.000007968687136 0.000000000000000
329.25466076258 0.000000000000000 0.000007968573383 0.000000000000000
329.15355600428 0.000000000000000 0.000007968486155 0.000000000000000
329.05245124599 0.000000000000000 0.000007968398624 0.000000000000000
328.95134648769 0.000000000000000 0.000007968310788 0.000000000000000
328.85024172940 0.000000000000000 0.000007968222646 0.000000000000000
328.74913697110 0.000000000000000 0.000007968134195 0.000000000000000
328.55290754070 0.000000000000000 0.000007967961642 0.000000000000000
328.35667811029 0.000000000000000 0.000007967787912 0.000000000000000
328.16044867988 0.000000000000000 0.000007967612995 0.000000000000000
327.96421924947 0.000000000000000 0.000007967436881 0.000000000000000
327.76798981907 0.000000000000000 0.000007967259560 0.000000000000000
327.34866133743 0.000000000000000 0.000007966876541 0.000000000000000
326.92933285580 0.000000000000000 0.000007966487858 0.000000000000000
326.63746379111 0.000000000000000 0.000007966213922 0.000000000000000
326.40339707135 0.000000000000000 0.000007965992196 0.000000000000000
326.21402513895 0.000000000000000 0.000007965811465 0.000000000000000
326.02465320656 0.000000000000000 0.000007965629524 0.000000000000000
325.87977102570 0.000000000000000 0.000007965489504 0.000000000000000
325.73488884485 0.000000000000000 0.000007965348770 0.000000000000000
325.70807640428 0.000000000000000 0.000007965322646 0.000000000000000
325.68126396371 0.000000000000000 0.000007965296498 0.000000000000000
325.65445152313 0.000000000000000 0.000007965270326 0.000000000000000
325.62763908256 0.000000000000000 0.000007965244129 0.000000000000000
325.57401420141 0.000000000000000 0.000007965191661 0.000000000000000
325.52038932026 0.000000000000000 0.000007965139094 0.000000000000000
325.46676443912 0.000000000000000 0.000007965086429 0.000000000000000
325.41313955797 0.000000000000000 0.000007965033664 0.000000000000000
325.35951467682 0.000000000000000 0.000007964980799 0.000000000000000
325.26517094848 0.000000000000000 0.000007964887550 0.000000000000000
325.17082722014 0.000000000000000 0.000007964793988 0.000000000000000
325.07648349180 0.000000000000000 0.000007964700113 0.000000000000000
324.98213976346 0.000000000000000 0.000007964605922 0.000000000000000
324.88779603512 0.000000000000000 0.000007964511415 0.000000000000000
324.70408410396 0.000000000000000 0.000007964326468 0.000000000000000
324.52037217281 0.000000000000000 0.000007964140304 0.000000000000000
324.33666024165 0.000000000000000 0.000007963952912 0.000000000000000
324.15294831049 0.000000000000000 0.000007963764277 0.000000000000000
323.96923637934 0.000000000000000 0.000007963574393 0.000000000000000
323.59934680753 0.000000000000000 0.000007963188241 0.000000000000000
323.22945723572 0.000000000000000 0.000007962796892 0.000000000000000
322.85956766391 0.000000000000000 0.000007962400261 0.000000000000000
322.59903054922 0.000000000000000 0.000007962117670 0.000000000000000
322.38849602487 0.000000000000000 0.000007961887349 0.000000000000000
322.21592969801 0.000000000000000 0.000007961697243 0.000000000000000
322.04336337115 0.000000000000000 0.000007961505938 0.000000000000000
321.87079704429 0.000000000000000 0.000007961313428 0.000000000000000
321.84795317602 0.000000000000000 0.000007961287854 0.000000000000000
321.82510930775 0.000000000000000 0.000007961262260 0.000000000000000
321.80226543949 0.000000000000000 0.000007961236646 0.000000000000000
321.77942157122 0.000000000000000 0.000007961211008 0.000000000000000
321.73373383468 0.000000000000000 0.000007961159664 0.000000000000000
321.68804609814 0.000000000000000 0.000007961108238 0.000000000000000
321.64235836160 0.000000000000000 0.000007961056728 0.000000000000000
321.59667062506 0.000000000000000 0.000007961005133 0.000000000000000
321.55098288852 0.000000000000000 0.000007960953452 0.000000000000000
321.46776800751 0.000000000000000 0.000007960859101 0.000000000000000
321.38455312649 0.000000000000000 0.000007960764463 0.000000000000000
321.30133824548 0.000000000000000 0.000007960669538 0.000000000000000
321.21812336446 0.000000000000000 0.000007960574322 0.000000000000000
321.13490848345 0.000000000000000 0.000007960478815 0.000000000000000
320.92707948468 0.000000000000000 0.000007960239008 0.000000000000000
320.71925048591 0.000000000000000 0.000007959997356 0.000000000000000
320.51142148715 0.000000000000000 0.000007959753843 0.000000000000000
320.30359248838 0.000000000000000 0.000007959508450 0.000000000000000
320.09576348962 0.000000000000000 0.000007959261158 0.000000000000000
319.74534325964 0.000000000000000 0.000007958839853 0.000000000000000
319.39492302966 0.000000000000000 0.000007958413014 0.000000000000000
319.13615851543 0.000000000000000 0.000007958094217 0.000000000000000
318.87739400121 0.000000000000000 0.000007957772322 0.000000000000000
318.69614630927 0.000000000000000 0.000007957544992 0.000000000000000
318.51489861733 0.000000000000000 0.000007957316113 0.000000000000000
318.38363527278 0.000000000000000 0.000007957149382 0.000000000000000
318.25237192824 0.000000000000000 0.000007956981828 0.000000000000000
318.14416724364 0.000000000000000 0.000007956843088 0.000000000000000
318.03596255905 0.000000000000000 0.000007956703785 0.000000000000000
317.92775787445 0.000000000000000 0.000007956563919 0.000000000000000
317.90611693754 0.000000000000000 0.000007956535878 0.000000000000000
317.88447600062 0.000000000000000 0.000007956507815 0.000000000000000
317.86283506370 0.000000000000000 0.000007956479729 0.000000000000000
317.81955318986 0.000000000000000 0.000007956423489 0.000000000000000
317.77627131602 0.000000000000000 0.000007956367158 0.000000000000000
317.73298944218 0.000000000000000 0.000007956310737 0.000000000000000
317.68970756834 0.000000000000000 0.000007956254224 0.000000000000000
317.60467800204 0.000000000000000 0.000007956142935 0.000000000000000
317.51964843574 0.000000000000000 0.000007956031292 0.000000000000000
317.43461886944 0.000000000000000 0.000007955919291 0.000000000000000
317.34958930314 0.000000000000000 0.000007955806931 0.000000000000000
317.26455973683 0.000000000000000 0.000007955694211 0.000000000000000
316.97714699121 0.000000000000000 0.000007955310508 0.000000000000000
316.76282402357 0.000000000000000 0.000007955021653 0.000000000000000
316.54850105593 0.000000000000000 0.000007954730441 0.000000000000000
316.33417808830 0.000000000000000 0.000007954436847 0.000000000000000
316.11985512066 0.000000000000000 0.000007954140849 0.000000000000000
315.90553215303 0.000000000000000 0.000007953842424 0.000000000000000
315.52150723682 0.000000000000000 0.000007953301562 0.000000000000000
315.21205559625 0.000000000000000 0.000007952859916 0.000000000000000
314.96026446194 0.000000000000000 0.000007952496682 0.000000000000000
314.75454533243 0.000000000000000 0.000007952197301 0.000000000000000
314.54882620293 0.000000000000000 0.000007951895551 0.000000000000000
314.39652446490 0.000000000000000 0.000007951670617 0.000000000000000
314.24422272687 0.000000000000000 0.000007951444370 0.000000000000000
314.21979973726 0.000000000000000 0.000007951407967 0.000000000000000
314.19537674764 0.000000000000000 0.000007951371530 0.000000000000000
314.17095375803 0.000000000000000 0.000007951335059 0.000000000000000
314.14653076841 0.000000000000000 0.000007951298554 0.000000000000000
314.09768478918 0.000000000000000 0.000007951225442 0.000000000000000
314.04883880995 0.000000000000000 0.000007951152195 0.000000000000000
313.99999283071 0.000000000000000 0.000007951078811 0.000000000000000
313.95114685148 0.000000000000000 0.000007951005291 0.000000000000000
313.90230087225 0.000000000000000 0.000007950931634 0.000000000000000
313.80170540607 0.000000000000000 0.000007950779507 0.000000000000000
313.70110993989 0.000000000000000 0.000007950626793 0.000000000000000
313.60051447370 0.000000000000000 0.000007950473489 0.000000000000000
313.49991900752 0.000000000000000 0.000007950319590 0.000000000000000
313.39932354134 0.000000000000000 0.000007950165093 0.000000000000000
313.19802579255 0.000000000000000 0.000007949854130 0.000000000000000
312.99672804375 0.000000000000000 0.000007949540739 0.000000000000000
312.79543029496 0.000000000000000 0.000007949224897 0.000000000000000
312.59413254617 0.000000000000000 0.000007948906582 0.000000000000000
312.39283479738 0.000000000000000 0.000007948585772 0.000000000000000
312.02071744695 0.000000000000000 0.000007947986082 0.000000000000000
311.64860009651 0.000000000000000 0.000007947377649 0.000000000000000
311.36769304173 0.000000000000000 0.000007946912475 0.000000000000000
311.13937585500 0.000000000000000 0.000007946530619 0.000000000000000
310.95192293495 0.000000000000000 0.000007946214557 0.000000000000000
310.76447001489 0.000000000000000 0.000007945896179 0.000000000000000
310.57701709484 0.000000000000000 0.000007945575470 0.000000000000000
310.45785449318 0.000000000000000 0.000007945370381 0.000000000000000
310.43700175000 0.000000000000000 0.000007945334395 0.000000000000000
310.41614900682 0.000000000000000 0.000007945298379 0.000000000000000
310.39529626363 0.000000000000000 0.000007945262334 0.000000000000000
310.35359077727 0.000000000000000 0.000007945190158 0.000000000000000
310.31188529090 0.000000000000000 0.000007945117864 0.000000000000000
310.27017980454 0.000000000000000 0.000007945045455 0.000000000000000
310.22847431817 0.000000000000000 0.000007944972928 0.000000000000000
310.14986632815 0.000000000000000 0.000007944835907 0.000000000000000
310.07125833812 0.000000000000000 0.000007944698468 0.000000000000000
309.99265034809 0.000000000000000 0.000007944560607 0.000000000000000
309.91404235806 0.000000000000000 0.000007944422323 0.000000000000000
309.73726532378 0.000000000000000 0.000007944109788 0.000000000000000
309.56048828950 0.000000000000000 0.000007943795082 0.000000000000000
309.38371125522 0.000000000000000 0.000007943478189 0.000000000000000
309.20693422094 0.000000000000000 0.000007943159088 0.000000000000000
308.95267634134 0.000000000000000 0.000007942696223 0.000000000000000
308.69841846175 0.000000000000000 0.000007942228706 0.000000000000000
308.44416058215 0.000000000000000 0.000007941756485 0.000000000000000
308.18990270255 0.000000000000000 0.000007941279508 0.000000000000000
307.90037216801 0.000000000000000 0.000007940730507 0.000000000000000
307.61084163347 0.000000000000000 0.000007940175198 0.000000000000000
307.39999322313 0.000000000000000 0.000007939766787 0.000000000000000
307.22494694867 0.000000000000000 0.000007939425135 0.000000000000000
307.04990067421 0.000000000000000 0.000007939081117 0.000000000000000
306.87485439975 0.000000000000000 0.000007938734723 0.000000000000000
306.84837703814 0.000000000000000 0.000007938682120 0.000000000000000
306.82189967652 0.000000000000000 0.000007938629463 0.000000000000000
306.79542231491 0.000000000000000 0.000007938576751 0.000000000000000
306.76894495329 0.000000000000000 0.000007938523984 0.000000000000000
306.71599023006 0.000000000000000 0.000007938418287 0.000000000000000
306.66303550683 0.000000000000000 0.000007938312371 0.000000000000000
306.61008078360 0.000000000000000 0.000007938206235 0.000000000000000
306.55712606038 0.000000000000000 0.000007938099878 0.000000000000000
306.50417133715 0.000000000000000 0.000007937993301 0.000000000000000
306.38669087951 0.000000000000000 0.000007937756064 0.000000000000000
306.26921042187 0.000000000000000 0.000007937517726 0.000000000000000
306.15172996423 0.000000000000000 0.000007937278280 0.000000000000000
306.03424950659 0.000000000000000 0.000007937037719 0.000000000000000
305.91676904895 0.000000000000000 0.000007936796037 0.000000000000000
305.71686330605 0.000000000000000 0.000007936382195 0.000000000000000
305.51695756315 0.000000000000000 0.000007935965059 0.000000000000000
305.31705182025 0.000000000000000 0.000007935544601 0.000000000000000
305.11714607735 0.000000000000000 0.000007935120791 0.000000000000000
304.91724033445 0.000000000000000 0.000007934693602 0.000000000000000
304.54756981041 0.000000000000000 0.000007933894633 0.000000000000000
304.24678820277 0.000000000000000 0.000007933235830 0.000000000000000
304.00123888586 0.000000000000000 0.000007932692127 0.000000000000000
303.79932275131 0.000000000000000 0.000007932241042 0.000000000000000
303.59740661677 0.000000000000000 0.000007931786323 0.000000000000000
303.43840328141 0.000000000000000 0.000007931425671 0.000000000000000
303.27939994605 0.000000000000000 0.000007931062741 0.000000000000000
303.24759927898 0.000000000000000 0.000007930989881 0.000000000000000
303.21579861190 0.000000000000000 0.000007930916930 0.000000000000000
303.18399794483 0.000000000000000 0.000007930843887 0.000000000000000
303.15219727776 0.000000000000000 0.000007930770753 0.000000000000000
303.08859594362 0.000000000000000 0.000007930624209 0.000000000000000
303.02499460947 0.000000000000000 0.000007930477297 0.000000000000000
302.96139327533 0.000000000000000 0.000007930330016 0.000000000000000
302.89779194119 0.000000000000000 0.000007930182365 0.000000000000000
302.78429082980 0.000000000000000 0.000007929917943 0.000000000000000
302.67078971842 0.000000000000000 0.000007929652328 0.000000000000000
302.55728860704 0.000000000000000 0.000007929385513 0.000000000000000
302.41842270520 0.000000000000000 0.000007929057427 0.000000000000000
302.27955680335 0.000000000000000 0.000007928727522 0.000000000000000
302.14069090151 0.000000000000000 0.000007928395785 0.000000000000000
302.00182499967 0.000000000000000 0.000007928062206 0.000000000000000
301.73107855166 0.000000000000000 0.000007927406489 0.000000000000000
301.46033210365 0.000000000000000 0.000007926743645 0.000000000000000
301.18958565564 0.000000000000000 0.000007926073595 0.000000000000000
300.91883920763 0.000000000000000 0.000007925396258 0.000000000000000
300.70107232745 0.000000000000000 0.000007924846122 0.000000000000000
300.48330544728 0.000000000000000 0.000007924291180 0.000000000000000
300.32654071254 0.000000000000000 0.000007923888694 0.000000000000000
300.16977597780 0.000000000000000 0.000007923483683 0.000000000000000
300.04840800815 0.000000000000000 0.000007923168380 0.000000000000000
299.92704003849 0.000000000000000 0.000007922851550 0.000000000000000
299.80567206884 0.000000000000000 0.000007922533189 0.000000000000000
299.71819008469 0.000000000000000 0.000007922302763 0.000000000000000
299.63070810055 0.000000000000000 0.000007922071539 0.000000000000000
299.54322611641 0.000000000000000 0.000007921839514 0.000000000000000
299.45574413227 0.000000000000000 0.000007921606685 0.000000000000000
299.36826214813 0.000000000000000 0.000007921373047 0.000000000000000
299.28078016399 0.000000000000000 0.000007921138595 0.000000000000000
299.19329817985 0.000000000000000 0.000007920903327 0.000000000000000
299.01833421156 0.000000000000000 0.000007920430322 0.000000000000000
298.84337024328 0.000000000000000 0.000007919954005 0.000000000000000
298.66840627500 0.000000000000000 0.000007919474350 0.000000000000000
298.49344230671 0.000000000000000 0.000007918991330 0.000000000000000
298.23875602497 0.000000000000000 0.000007918282159 0.000000000000000
297.98406974322 0.000000000000000 0.000007917565732 0.000000000000000
297.72938346148 0.000000000000000 0.000007916841974 0.000000000000000
297.47469717973 0.000000000000000 0.000007916110812 0.000000000000000
297.22001089799 0.000000000000000 0.000007915372170 0.000000000000000
297.03892044056 0.000000000000000 0.000007914842382 0.000000000000000
296.85782998313 0.000000000000000 0.000007914308750 0.000000000000000
296.72374504933 0.000000000000000 0.000007913911142 0.000000000000000
296.58966011554 0.000000000000000 0.000007913511404 0.000000000000000
296.45557518174 0.000000000000000 0.000007913109529 0.000000000000000
296.32149024794 0.000000000000000 0.000007912705510 0.000000000000000
296.30231688585 0.000000000000000 0.000007912647562 0.000000000000000
296.28314352376 0.000000000000000 0.000007912589570 0.000000000000000
296.26397016167 0.000000000000000 0.000007912531534 0.000000000000000
296.22562343749 0.000000000000000 0.000007912415330 0.000000000000000
296.18727671331 0.000000000000000 0.000007912298951 0.000000000000000
296.14892998913 0.000000000000000 0.000007912182394 0.000000000000000
296.11058326496 0.000000000000000 0.000007912065661 0.000000000000000
296.02197110987 0.000000000000000 0.000007911795233 0.000000000000000
295.93335895479 0.000000000000000 0.000007911523854 0.000000000000000
295.84474679970 0.000000000000000 0.000007911251518 0.000000000000000
295.75613464462 0.000000000000000 0.000007910978221 0.000000000000000
295.52143563357 0.000000000000000 0.000007910249683 0.000000000000000
295.33715661755 0.000000000000000 0.000007909672856 0.000000000000000
295.15287760153 0.000000000000000 0.000007909091775 0.000000000000000
294.96859858551 0.000000000000000 0.000007908506403 0.000000000000000
294.78431956949 0.000000000000000 0.000007907916691 0.000000000000000
294.45049384156 0.000000000000000 0.000007906837284 0.000000000000000
294.18235203790 0.000000000000000 0.000007905959765 0.000000000000000
293.91421023424 0.000000000000000 0.000007905072782 0.000000000000000
293.72425894698 0.000000000000000 0.000007904438661 0.000000000000000
293.53430765972 0.000000000000000 0.000007903799706 0.000000000000000
293.39469697793 0.000000000000000 0.000007903326982 0.000000000000000
293.25508629613 0.000000000000000 0.000007902851616 0.000000000000000
293.11547561434 0.000000000000000 0.000007902373596 0.000000000000000
292.97586493254 0.000000000000000 0.000007901892912 0.000000000000000
292.95805673455 0.000000000000000 0.000007901831406 0.000000000000000
292.94024853656 0.000000000000000 0.000007901769856 0.000000000000000
292.92244033857 0.000000000000000 0.000007901708263 0.000000000000000
292.88682394259 0.000000000000000 0.000007901584946 0.000000000000000
292.85120754662 0.000000000000000 0.000007901461455 0.000000000000000
292.81559115064 0.000000000000000 0.000007901337790 0.000000000000000
292.77997475466 0.000000000000000 0.000007901213950 0.000000000000000
292.67552014922 0.000000000000000 0.000007900849744 0.000000000000000
292.57106554377 0.000000000000000 0.000007900484023 0.000000000000000
292.46661093833 0.000000000000000 0.000007900116777 0.000000000000000
292.36215633288 0.000000000000000 0.000007899747996 0.000000000000000
292.13081988904 0.000000000000000 0.000007898925751 0.000000000000000
291.94137335526 0.000000000000000 0.000007898246700 0.000000000000000
291.75192682148 0.000000000000000 0.000007897562471 0.000000000000000
291.56248028770 0.000000000000000 0.000007896873022 0.000000000000000
291.37303375392 0.000000000000000 0.000007896178309 0.000000000000000
291.05444136551 0.000000000000000 0.000007894998022 0.000000000000000
290.80171416884 0.000000000000000 0.000007894050935 0.000000000000000
290.54898697216 0.000000000000000 0.000007893094175 0.000000000000000
290.36892370595 0.000000000000000 0.000007892406545 0.000000000000000
290.18886043974 0.000000000000000 0.000007891713919 0.000000000000000
290.05382013576 0.000000000000000 0.000007891191177 0.000000000000000
289.91877983177 0.000000000000000 0.000007890665593 0.000000000000000
289.78373952779 0.000000000000000 0.000007890137155 0.000000000000000
289.67510603713 0.000000000000000 0.000007889709974 0.000000000000000
289.65337933900 0.000000000000000 0.000007889624315 0.000000000000000
289.63165264087 0.000000000000000 0.000007889538581 0.000000000000000
289.60992594274 0.000000000000000 0.000007889452773 0.000000000000000
289.56647254647 0.000000000000000 0.000007889280934 0.000000000000000
289.52301915021 0.000000000000000 0.000007889108796 0.000000000000000
289.47956575395 0.000000000000000 0.000007888936360 0.000000000000000
289.43611235769 0.000000000000000 0.000007888763623 0.000000000000000
289.34669042903 0.000000000000000 0.000007888407207 0.000000000000000
289.25726850038 0.000000000000000 0.000007888049511 0.000000000000000
289.16784657173 0.000000000000000 0.000007887690528 0.000000000000000
289.07842464308 0.000000000000000 0.000007887330253 0.000000000000000
288.84454493085 0.000000000000000 0.000007886381809 0.000000000000000
288.65281113382 0.000000000000000 0.000007885597575 0.000000000000000
288.46107733679 0.000000000000000 0.000007884807244 0.000000000000000
288.26934353976 0.000000000000000 0.000007884010762 0.000000000000000
288.07760974272 0.000000000000000 0.000007883208075 0.000000000000000
287.76927076240 0.000000000000000 0.000007881904081 0.000000000000000
287.52620907123 0.000000000000000 0.000007880864602 0.000000000000000
287.28314738007 0.000000000000000 0.000007879814824 0.000000000000000
287.10900985869 0.000000000000000 0.000007879056337 0.000000000000000
286.93487233730 0.000000000000000 0.000007878292471 0.000000000000000
286.80163160934 0.000000000000000 0.000007877704348 0.000000000000000
286.66839088138 0.000000000000000 0.000007877113040 0.000000000000000
286.53515015342 0.000000000000000 0.000007876518534 0.000000000000000
286.43682962491 0.000000000000000 0.000007876077781 0.000000000000000
286.33850909640 0.000000000000000 0.000007875635275 0.000000000000000
286.24018856789 0.000000000000000 0.000007875191011 0.000000000000000
286.14186803938 0.000000000000000 0.000007874744978 0.000000000000000
286.04354751087 0.000000000000000 0.000007874297166 0.000000000000000
285.94522698236 0.000000000000000 0.000007873847565 0.000000000000000
285.84690645385 0.000000000000000 0.000007873396164 0.000000000000000
285.65026539682 0.000000000000000 0.000007872487925 0.000000000000000
285.45362433980 0.000000000000000 0.000007871572374 0.000000000000000
285.25698328278 0.000000000000000 0.000007870649442 0.000000000000000
285.06034222576 0.000000000000000 0.000007869719060 0.000000000000000
284.77695179240 0.000000000000000 0.000007868364991 0.000000000000000
284.49356135905 0.000000000000000 0.000007866995104 0.000000000000000
284.26954712181 0.000000000000000 0.000007865900910 0.000000000000000
284.04553288457 0.000000000000000 0.000007864796605 0.000000000000000
283.88309079275 0.000000000000000 0.000007863989447 0.000000000000000
283.72064870093 0.000000000000000 0.000007863176886 0.000000000000000
283.58986292198 0.000000000000000 0.000007862518724 0.000000000000000
283.45907714303 0.000000000000000 0.000007861857021 0.000000000000000
283.32829136408 0.000000000000000 0.000007861191761 0.000000000000000
283.30656484154 0.000000000000000 0.000007861080901 0.000000000000000
283.28483831900 0.000000000000000 0.000007860969942 0.000000000000000
283.26311179645 0.000000000000000 0.000007860858885 0.000000000000000
283.21965875137 0.000000000000000 0.000007860636474 0.000000000000000
283.17620570629 0.000000000000000 0.000007860413667 0.000000000000000
283.13275266121 0.000000000000000 0.000007860190463 0.000000000000000
283.08929961613 0.000000000000000 0.000007859966863 0.000000000000000
282.99368708192 0.000000000000000 0.000007859473456 0.000000000000000
282.89807454771 0.000000000000000 0.000007858978108 0.000000000000000
282.80246201350 0.000000000000000 0.000007858480810 0.000000000000000
282.70684947929 0.000000000000000 0.000007857981548 0.000000000000000
282.46959373616 0.000000000000000 0.000007856734121 0.000000000000000
282.23233799303 0.000000000000000 0.000007855474393 0.000000000000000
281.99508224990 0.000000000000000 0.000007854202218 0.000000000000000
281.75782650677 0.000000000000000 0.000007852917452 0.000000000000000
281.45529395164 0.000000000000000 0.000007851260717 0.000000000000000
281.22648309684 0.000000000000000 0.000007849993768 0.000000000000000
280.99767224204 0.000000000000000 0.000007848714680 0.000000000000000
280.83193297345 0.000000000000000 0.000007847780521 0.000000000000000
280.66619370486 0.000000000000000 0.000007846839881 0.000000000000000
280.53243448502 0.000000000000000 0.000007846075985 0.000000000000000
280.39867526518 0.000000000000000 0.000007845307817 0.000000000000000
280.26491604534 0.000000000000000 0.000007844535359 0.000000000000000
280.24195817627 0.000000000000000 0.000007844402344 0.000000000000000
280.21900030719 0.000000000000000 0.000007844269203 0.000000000000000
280.19604243812 0.000000000000000 0.000007844135934 0.000000000000000
280.15012669997 0.000000000000000 0.000007843869015 0.000000000000000
280.10421096182 0.000000000000000 0.000007843601586 0.000000000000000
280.05829522367 0.000000000000000 0.000007843333646 0.000000000000000
280.01237948552 0.000000000000000 0.000007843065193 0.000000000000000
279.91638808140 0.000000000000000 0.000007842502303 0.000000000000000
279.82039667727 0.000000000000000 0.000007841937153 0.000000000000000
279.72440527315 0.000000000000000 0.000007841369729 0.000000000000000
279.62841386902 0.000000000000000 0.000007840800019 0.000000000000000
279.36840354500 0.000000000000000 0.000007839245273 0.000000000000000
279.16261495126 0.000000000000000 0.000007838002634 0.000000000000000
278.95682635751 0.000000000000000 0.000007836749170 0.000000000000000
278.75103776376 0.000000000000000 0.000007835484767 0.000000000000000
278.54524917002 0.000000000000000 0.000007834209315 0.000000000000000
278.27404059264 0.000000000000000 0.000007832511333 0.000000000000000
278.00283201527 0.000000000000000 0.000007830793714 0.000000000000000
277.78811490434 0.000000000000000 0.000007829419773 0.000000000000000
277.57339779341 0.000000000000000 0.000007828033246 0.000000000000000
277.35868068248 0.000000000000000 0.000007826634021 0.000000000000000
277.32804587586 0.000000000000000 0.000007826433345 0.000000000000000
277.29741106924 0.000000000000000 0.000007826232409 0.000000000000000
277.26677626262 0.000000000000000 0.000007826031211 0.000000000000000
277.23614145600 0.000000000000000 0.000007825829752 0.000000000000000
277.17487184276 0.000000000000000 0.000007825426048 0.000000000000000
277.11360222952 0.000000000000000 0.000007825021294 0.000000000000000
277.05233261628 0.000000000000000 0.000007824615488 0.000000000000000
276.99106300304 0.000000000000000 0.000007824208624 0.000000000000000
276.92979338979 0.000000000000000 0.000007823800700 0.000000000000000
276.76028966066 0.000000000000000 0.000007822666609 0.000000000000000
276.62884342166 0.000000000000000 0.000007821781481 0.000000000000000
276.49739718266 0.000000000000000 0.000007820891363 0.000000000000000
276.36595094366 0.000000000000000 0.000007819996218 0.000000000000000
276.23450470467 0.000000000000000 0.000007819096011 0.000000000000000
276.10305846567 0.000000000000000 0.000007818190705 0.000000000000000
275.84940522893 0.000000000000000 0.000007816429189 0.000000000000000
275.59575199220 0.000000000000000 0.000007814648309 0.000000000000000
275.34209875546 0.000000000000000 0.000007812847818 0.000000000000000
275.08844551873 0.000000000000000 0.000007811027465 0.000000000000000
274.83479228199 0.000000000000000 0.000007809187005 0.000000000000000
274.64177132367 0.000000000000000 0.000007807772862 0.000000000000000
274.44875036534 0.000000000000000 0.000007806346841 0.000000000000000
274.41437999956 0.000000000000000 0.000007806091662 0.000000000000000
274.38000963378 0.000000000000000 0.000007805836104 0.000000000000000
274.34563926800 0.000000000000000 0.000007805580166 0.000000000000000
274.31126890222 0.000000000000000 0.000007805323846 0.000000000000000
274.24252817066 0.000000000000000 0.000007804810061 0.000000000000000
274.17378743910 0.000000000000000 0.000007804294744 0.000000000000000
274.10504670754 0.000000000000000 0.000007803777889 0.000000000000000
274.03630597598 0.000000000000000 0.000007803259491 0.000000000000000
273.96756524441 0.000000000000000 0.000007802739541 0.000000000000000
273.83566490518 0.000000000000000 0.000007801737488 0.000000000000000
273.70376456594 0.000000000000000 0.000007800729653 0.000000000000000
273.57186422670 0.000000000000000 0.000007799715990 0.000000000000000
273.43996388746 0.000000000000000 0.000007798696458 0.000000000000000
273.30806354823 0.000000000000000 0.000007797671011 0.000000000000000
273.06374122022 0.000000000000000 0.000007795755787 0.000000000000000
272.81941889222 0.000000000000000 0.000007793819863 0.000000000000000
272.57509656422 0.000000000000000 0.000007791862975 0.000000000000000
272.33077423621 0.000000000000000 0.000007789884858 0.000000000000000
272.08645190821 0.000000000000000 0.000007787885251 0.000000000000000
271.88919973773 0.000000000000000 0.000007786255028 0.000000000000000
271.69194756726 0.000000000000000 0.000007784610504 0.000000000000000
271.66127796289 0.000000000000000 0.000007784353514 0.000000000000000
271.63060835852 0.000000000000000 0.000007784096175 0.000000000000000
271.59993875415 0.000000000000000 0.000007783838486 0.000000000000000
271.56926914978 0.000000000000000 0.000007783580448 0.000000000000000
271.50792994104 0.000000000000000 0.000007783063320 0.000000000000000
271.44659073231 0.000000000000000 0.000007782544786 0.000000000000000
271.38525152357 0.000000000000000 0.000007782024843 0.000000000000000
271.32391231483 0.000000000000000 0.000007781503486 0.000000000000000
271.26257310609 0.000000000000000 0.000007780980710 0.000000000000000
271.15249469736 0.000000000000000 0.000007780038969 0.000000000000000
271.04241628862 0.000000000000000 0.000007779092607 0.000000000000000
270.93233787989 0.000000000000000 0.000007778141594 0.000000000000000
270.82225947115 0.000000000000000 0.000007777185900 0.000000000000000
270.71218106242 0.000000000000000 0.000007776225494 0.000000000000000
270.45590390816 0.000000000000000 0.000007773971126 0.000000000000000
270.19962675390 0.000000000000000 0.000007771690702 0.000000000000000
269.94334959965 0.000000000000000 0.000007769383863 0.000000000000000
269.68707244539 0.000000000000000 0.000007767050251 0.000000000000000
269.43079529114 0.000000000000000 0.000007764689512 0.000000000000000
269.22379640779 0.000000000000000 0.000007762762666 0.000000000000000
269.01679752445 0.000000000000000 0.000007760817717 0.000000000000000
268.86023657467 0.000000000000000 0.000007759334554 0.000000000000000
268.82960223991 0.000000000000000 0.000007759043115 0.000000000000000
268.79896790516 0.000000000000000 0.000007758751272 0.000000000000000
268.76833357041 0.000000000000000 0.000007758459025 0.000000000000000
268.70706490090 0.000000000000000 0.000007757873318 0.000000000000000
268.64579623140 0.000000000000000 0.000007757285987 0.000000000000000
268.58452756189 0.000000000000000 0.000007756697028 0.000000000000000
268.52325889239 0.000000000000000 0.000007756106435 0.000000000000000
268.41885622158 0.000000000000000 0.000007755096273 0.000000000000000
268.31445355077 0.000000000000000 0.000007754081316 0.000000000000000
268.21005087996 0.000000000000000 0.000007753061534 0.000000000000000
268.10564820915 0.000000000000000 0.000007752036896 0.000000000000000
267.88192991339 0.000000000000000 0.000007749824774 0.000000000000000
267.65821161763 0.000000000000000 0.000007747589937 0.000000000000000
267.43449332187 0.000000000000000 0.000007745332106 0.000000000000000
267.21077502611 0.000000000000000 0.000007743051003 0.000000000000000
266.96287816191 0.000000000000000 0.000007740495854 0.000000000000000
266.71498129771 0.000000000000000 0.000007737911419 0.000000000000000
266.46708443351 0.000000000000000 0.000007735297331 0.000000000000000
266.21918756931 0.000000000000000 0.000007732653239 0.000000000000000
266.17414774921 0.000000000000000 0.000007732169593 0.000000000000000
266.12910792911 0.000000000000000 0.000007731684944 0.000000000000000
266.08406810901 0.000000000000000 0.000007731199289 0.000000000000000
266.03902828891 0.000000000000000 0.000007730712625 0.000000000000000
265.94894864871 0.000000000000000 0.000007729736265 0.000000000000000
265.85886900851 0.000000000000000 0.000007728755841 0.000000000000000
265.76878936831 0.000000000000000 0.000007727771331 0.000000000000000
265.67870972811 0.000000000000000 0.000007726782713 0.000000000000000
265.54601598969 0.000000000000000 0.000007725318874 0.000000000000000
265.41332225126 0.000000000000000 0.000007723845999 0.000000000000000
265.28062851284 0.000000000000000 0.000007722364016 0.000000000000000
265.14793477441 0.000000000000000 0.000007720872857 0.000000000000000
264.91373485106 0.000000000000000 0.000007718218411 0.000000000000000
264.67953492772 0.000000000000000 0.000007715534792 0.000000000000000
264.44533500437 0.000000000000000 0.000007712821626 0.000000000000000
264.21113508102 0.000000000000000 0.000007710078545 0.000000000000000
263.97693515767 0.000000000000000 0.000007707305181 0.000000000000000
263.74273523432 0.000000000000000 0.000007704501180 0.000000000000000
263.70625087376 0.000000000000000 0.000007704061584 0.000000000000000
263.66976651321 0.000000000000000 0.000007703621235 0.000000000000000
263.63328215265 0.000000000000000 0.000007703180132 0.000000000000000
263.59679779210 0.000000000000000 0.000007702738273 0.000000000000000
263.52382907098 0.000000000000000 0.000007701852284 0.000000000000000
263.45086034987 0.000000000000000 0.000007700963254 0.000000000000000
263.37789162876 0.000000000000000 0.000007700071172 0.000000000000000
263.30492290765 0.000000000000000 0.000007699176024 0.000000000000000
263.23195418654 0.000000000000000 0.000007698277797 0.000000000000000
263.05473765069 0.000000000000000 0.000007696083394 0.000000000000000
262.87752111485 0.000000000000000 0.000007693870542 0.000000000000000
262.70030457900 0.000000000000000 0.000007691639044 0.000000000000000
262.52308804315 0.000000000000000 0.000007689388709 0.000000000000000
262.34587150731 0.000000000000000 0.000007687119344 0.000000000000000
262.06559891502 0.000000000000000 0.000007683490973 0.000000000000000
261.78532632274 0.000000000000000 0.000007679813778 0.000000000000000
261.56196752153 0.000000000000000 0.000007676847838 0.000000000000000
261.33860872032 0.000000000000000 0.000007673850047 0.000000000000000
261.30295192235 0.000000000000000 0.000007673368510 0.000000000000000
261.26729512439 0.000000000000000 0.000007672886151 0.000000000000000
261.23163832643 0.000000000000000 0.000007672402968 0.000000000000000
261.19598152847 0.000000000000000 0.000007671918960 0.000000000000000
261.12466793255 0.000000000000000 0.000007670948463 0.000000000000000
261.05335433663 0.000000000000000 0.000007669974647 0.000000000000000
260.98204074071 0.000000000000000 0.000007668997498 0.000000000000000
260.91072714479 0.000000000000000 0.000007668017003 0.000000000000000
260.83941354887 0.000000000000000 0.000007667033146 0.000000000000000
260.70092577159 0.000000000000000 0.000007665112882 0.000000000000000
260.56243799430 0.000000000000000 0.000007663179772 0.000000000000000
260.42395021702 0.000000000000000 0.000007661233703 0.000000000000000
260.28546243974 0.000000000000000 0.000007659274568 0.000000000000000
260.14697466245 0.000000000000000 0.000007657302255 0.000000000000000
259.83428878391 0.000000000000000 0.000007652800021 0.000000000000000
259.52160290537 0.000000000000000 0.000007648228814 0.000000000000000
259.28434230821 0.000000000000000 0.000007644713477 0.000000000000000
259.04708171105 0.000000000000000 0.000007641157178 0.000000000000000
259.01194819053 0.000000000000000 0.000007640627048 0.000000000000000
258.97681467001 0.000000000000000 0.000007640096006 0.000000000000000
258.94168114949 0.000000000000000 0.000007639564052 0.000000000000000
258.90654762897 0.000000000000000 0.000007639031182 0.000000000000000
258.83628058793 0.000000000000000 0.000007637962691 0.000000000000000
258.76601354689 0.000000000000000 0.000007636890520 0.000000000000000
258.69574650585 0.000000000000000 0.000007635814654 0.000000000000000
258.59090936841 0.000000000000000 0.000007634202584 0.000000000000000
258.48607223096 0.000000000000000 0.000007632582201 0.000000000000000
258.38123509352 0.000000000000000 0.000007630953449 0.000000000000000
258.27639795607 0.000000000000000 0.000007629316269 0.000000000000000
258.12729998375 0.000000000000000 0.000007626973267 0.000000000000000
257.97820201143 0.000000000000000 0.000007624612938 0.000000000000000
257.82910403911 0.000000000000000 0.000007622235118 0.000000000000000
257.68000606679 0.000000000000000 0.000007619839644 0.000000000000000
257.43467695696 0.000000000000000 0.000007615859223 0.000000000000000
257.18934784713 0.000000000000000 0.000007611829834 0.000000000000000
256.94401873730 0.000000000000000 0.000007607750748 0.000000000000000
256.69868962747 0.000000000000000 0.000007603621241 0.000000000000000
256.65322535237 0.000000000000000 0.000007602850368 0.000000000000000
256.60776107728 0.000000000000000 0.000007602077734 0.000000000000000
256.56229680218 0.000000000000000 0.000007601303335 0.000000000000000
256.51683252708 0.000000000000000 0.000007600527165 0.000000000000000
256.42590397689 0.000000000000000 0.000007598969495 0.000000000000000
256.33497542669 0.000000000000000 0.000007597404682 0.000000000000000
256.24404687650 0.000000000000000 0.000007595832684 0.000000000000000
256.15311832630 0.000000000000000 0.000007594253455 0.000000000000000
256.06218977611 0.000000000000000 0.000007592666950 0.000000000000000
255.90870041258 0.000000000000000 0.000007589972260 0.000000000000000
255.75521104905 0.000000000000000 0.000007587256486 0.000000000000000
255.60172168553 0.000000000000000 0.000007584519407 0.000000000000000
255.44823232200 0.000000000000000 0.000007581760805 0.000000000000000
255.29474295847 0.000000000000000 0.000007578980457 0.000000000000000
255.03627567351 0.000000000000000 0.000007574248754 0.000000000000000
254.77780838855 0.000000000000000 0.000007569453693 0.000000000000000
254.51934110359 0.000000000000000 0.000007564594206 0.000000000000000
254.46764764660 0.000000000000000 0.000007563614483 0.000000000000000
254.41595418961 0.000000000000000 0.000007562632131 0.000000000000000
254.36426073262 0.000000000000000 0.000007561647142 0.000000000000000
254.31256727563 0.000000000000000 0.000007560659505 0.000000000000000
254.20918036164 0.000000000000000 0.000007558676250 0.000000000000000
254.10579344766 0.000000000000000 0.000007556682289 0.000000000000000
254.00240653367 0.000000000000000 0.000007554677540 0.000000000000000
253.89901961969 0.000000000000000 0.000007552661917 0.000000000000000
253.73643872160 0.000000000000000 0.000007549470031 0.000000000000000
253.57385782351 0.000000000000000 0.000007546250717 0.000000000000000
253.41127692542 0.000000000000000 0.000007543003644 0.000000000000000
253.21005866971 0.000000000000000 0.000007538946019 0.000000000000000
253.00884041401 0.000000000000000 0.000007534844697 0.000000000000000
252.80762215830 0.000000000000000 0.000007530699048 0.000000000000000
252.60640390259 0.000000000000000 0.000007526508416 0.000000000000000
252.45106829508 0.000000000000000 0.000007523242165 0.000000000000000
252.42000117358 0.000000000000000 0.000007522585623 0.000000000000000
252.38893405208 0.000000000000000 0.000007521927977 0.000000000000000
252.35786693058 0.000000000000000 0.000007521269226 0.000000000000000
252.29573268757 0.000000000000000 0.000007519948396 0.000000000000000
252.23359844457 0.000000000000000 0.000007518623110 0.000000000000000
252.17146420157 0.000000000000000 0.000007517293347 0.000000000000000
252.10932995856 0.000000000000000 0.000007515959082 0.000000000000000
251.97595669552 0.000000000000000 0.000007513079732 0.000000000000000
251.84258343247 0.000000000000000 0.000007510179305 0.000000000000000
251.70921016942 0.000000000000000 0.000007507257563 0.000000000000000
251.57583690638 0.000000000000000 0.000007504314265 0.000000000000000
251.33428653500 0.000000000000000 0.000007498928035 0.000000000000000
251.09273616361 0.000000000000000 0.000007493468819 0.000000000000000
250.85118579223 0.000000000000000 0.000007487935099 0.000000000000000
250.60963542085 0.000000000000000 0.000007482325313 0.000000000000000
250.58037931922 0.000000000000000 0.000007481640626 0.000000000000000
250.55112321760 0.000000000000000 0.000007480954797 0.000000000000000
250.52186711597 0.000000000000000 0.000007480267823 0.000000000000000
250.46335491272 0.000000000000000 0.000007478890427 0.000000000000000
250.40484270946 0.000000000000000 0.000007477508412 0.000000000000000
250.34633050621 0.000000000000000 0.000007476121753 0.000000000000000
250.28781830296 0.000000000000000 0.000007474730426 0.000000000000000
250.12687052124 0.000000000000000 0.000007470879048 0.000000000000000
249.96592273953 0.000000000000000 0.000007466991590 0.000000000000000
249.80497495782 0.000000000000000 0.000007463067474 0.000000000000000
249.64402717611 0.000000000000000 0.000007459106106 0.000000000000000
249.41046808301 0.000000000000000 0.000007453290070 0.000000000000000
249.17690898991 0.000000000000000 0.000007447392377 0.000000000000000
248.94334989681 0.000000000000000 0.000007441411028 0.000000000000000
248.78074324736 0.000000000000000 0.000007437196240 0.000000000000000
248.61813659790 0.000000000000000 0.000007432939152 0.000000000000000
248.45552994845 0.000000000000000 0.000007428638988 0.000000000000000
248.29292329900 0.000000000000000 0.000007424294929 0.000000000000000
248.13031664954 0.000000000000000 0.000007419906113 0.000000000000000
247.96771000009 0.000000000000000 0.000007415471646 0.000000000000000
247.80510335063 0.000000000000000 0.000007410990599 0.000000000000000
247.58260744425 0.000000000000000 0.000007404781917 0.000000000000000
247.36011153786 0.000000000000000 0.000007398481639 0.000000000000000
247.17813715052 0.000000000000000 0.000007393258794 0.000000000000000
247.14174227305 0.000000000000000 0.000007392206516 0.000000000000000
247.10534739558 0.000000000000000 0.000007391151639 0.000000000000000
247.06895251811 0.000000000000000 0.000007390094149 0.000000000000000
246.99616276317 0.000000000000000 0.000007387971280 0.000000000000000
246.92337300823 0.000000000000000 0.000007385837795 0.000000000000000
246.85058325329 0.000000000000000 0.000007383693583 0.000000000000000
246.77779349835 0.000000000000000 0.000007381538528 0.000000000000000
246.62134790361 0.000000000000000 0.000007376869457 0.000000000000000
246.46490230887 0.000000000000000 0.000007372148528 0.000000000000000
246.30845671414 0.000000000000000 0.000007367374462 0.000000000000000
246.15201111940 0.000000000000000 0.000007362545913 0.000000000000000
245.92492817348 0.000000000000000 0.000007355437359 0.000000000000000
245.69784522757 0.000000000000000 0.000007348206442 0.000000000000000
245.65715279883 0.000000000000000 0.000007346897387 0.000000000000000
245.61646037009 0.000000000000000 0.000007345584214 0.000000000000000
245.57576794135 0.000000000000000 0.000007344266893 0.000000000000000
245.49438308386 0.000000000000000 0.000007341619695 0.000000000000000
245.41299822638 0.000000000000000 0.000007338955522 0.000000000000000
245.33161336890 0.000000000000000 0.000007336274118 0.000000000000000
245.25022851141 0.000000000000000 0.000007333575212 0.000000000000000
245.08639407942 0.000000000000000 0.000007328087857 0.000000000000000
244.92255964742 0.000000000000000 0.000007322526023 0.000000000000000
244.75872521543 0.000000000000000 0.000007316887147 0.000000000000000
244.59489078344 0.000000000000000 0.000007311168490 0.000000000000000
244.36775264737 0.000000000000000 0.000007303102708 0.000000000000000
244.32688783088 0.000000000000000 0.000007301634063 0.000000000000000
244.28602301439 0.000000000000000 0.000007300159947 0.000000000000000
244.24515819791 0.000000000000000 0.000007298680306 0.000000000000000
244.16342856493 0.000000000000000 0.000007295704247 0.000000000000000
244.08169893196 0.000000000000000 0.000007292705413 0.000000000000000
243.99996929898 0.000000000000000 0.000007289683346 0.000000000000000
243.91823966601 0.000000000000000 0.000007286637562 0.000000000000000
243.74143183159 0.000000000000000 0.000007279964946 0.000000000000000
243.56462399717 0.000000000000000 0.000007273173509 0.000000000000000
243.38781616275 0.000000000000000 0.000007266257330 0.000000000000000
243.21100832834 0.000000000000000 0.000007259209951 0.000000000000000
243.00342932708 0.000000000000000 0.000007250759040 0.000000000000000
242.79585032583 0.000000000000000 0.000007242104921 0.000000000000000
242.58827132458 0.000000000000000 0.000007233233555 0.000000000000000
242.38069232333 0.000000000000000 0.000007224129345 0.000000000000000
242.17311332208 0.000000000000000 0.000007214775063 0.000000000000000
241.96553432083 0.000000000000000 0.000007205151864 0.000000000000000
241.75795531958 0.000000000000000 0.000007195239511 0.000000000000000
241.52849843809 0.000000000000000 0.000007183920787 0.000000000000000
241.29904155661 0.000000000000000 0.000007172196107 0.000000000000000
241.06958467512 0.000000000000000 0.000007160045320 0.000000000000000
240.84012779363 0.000000000000000 0.000007147466615 0.000000000000000
240.61067091215 0.000000000000000 0.000007134498684 0.000000000000000
240.38121403066 0.000000000000000 0.000007121258651 0.000000000000000
240.15175714918 0.000000000000000 0.000007107991288 0.000000000000000
239.92230026769 0.000000000000000 0.000007095093138 0.000000000000000
239.69284338620 0.000000000000000 0.000007083040850 0.000000000000000
239.46338650472 0.000000000000000 0.000007072212476 0.000000000000000
239.23392962323 0.000000000000000 0.000007062745915 0.000000000000000
238.95049488861 0.000000000000000 0.000007052814578 0.000000000000000
238.66706015399 0.000000000000000 0.000007044509158 0.000000000000000
238.38362541938 0.000000000000000 0.000007037489290 0.000000000000000
238.10019068476 0.000000000000000 0.000007031475801 0.000000000000000
237.81675595014 0.000000000000000 0.000007026255203 0.000000000000000
237.20964130728 0.000000000000000 0.000007017037520 0.000000000000000
236.60252666442 0.000000000000000 0.000007009737333 0.000000000000000
235.99541202157 0.000000000000000 0.000007003758153 0.000000000000000
235.38829737871 0.000000000000000 0.000006998733346 0.000000000000000
234.78118273585 0.000000000000000 0.000006994426086 0.000000000000000
233.61792435538 0.000000000000000 0.000006987614106 0.000000000000000
232.45466597491 0.000000000000000 0.000006982172925 0.000000000000000
231.29140759444 0.000000000000000 0.000006977686445 0.000000000000000
230.12814921397 0.000000000000000 0.000006973898469 0.000000000000000
228.96489083350 0.000000000000000 0.000006970641473 0.000000000000000
226.42264329817 0.000000000000000 0.000006964838912 0.000000000000000
223.88039576284 0.000000000000000 0.000006960326224 0.000000000000000
221.33814822752 0.000000000000000 0.000006956687748 0.000000000000000
218.79590069219 0.000000000000000 0.000006953674041 0.000000000000000
216.25365315686 0.000000000000000 0.000006951125295 0.000000000000000
210.94155343380 0.000000000000000 0.000006946841634 0.000000000000000
205.62945371074 0.000000000000000 0.000006943534761 0.000000000000000
200.31735398768 0.000000000000000 0.000006940869394 0.000000000000000
195.00525426462 0.000000000000000 0.000006938658005 0.000000000000000
189.69315454156 0.000000000000000 0.000006936784524 0.000000000000000
184.38105481850 0.000000000000000 0.000006935165825 0.000000000000000
179.06895509544 0.000000000000000 0.000006933742251 0.000000000000000
173.75685537238 0.000000000000000 0.000006932481805 0.000000000000000
168.44475564932 0.000000000000000 0.000006931363301 0.000000000000000
163.13265592626 0.000000000000000 0.000006930361994 0.000000000000000
157.82055620320 0.000000000000000 0.000006929453345 0.000000000000000
150.15935019668 0.000000000000000 0.000006928274716 0.000000000000000
142.49814419015 0.000000000000000 0.000006927232741 0.000000000000000
134.83693818363 0.000000000000000 0.000006926315015 0.000000000000000
127.17573217711 0.000000000000000 0.000006925508566 0.000000000000000
119.51452617059 0.000000000000000 0.000006924803708 0.000000000000000
109.24716218712 0.000000000000000 0.000006924003370 0.000000000000000
98.97979820365 0.000000000000000 0.000006923349570 0.000000000000000
88.71243422018 0.000000000000000 0.000006922823246 0.000000000000000
78.44507023671 0.000000000000000 0.000006922407377 0.000000000000000
68.17770625325 0.000000000000000 0.000006922086906 0.000000000000000
50.65277569960 0.000000000000000 0.000006921722687 0.000000000000000
33.12784514596 0.000000000000000 0.000006921539612 0.000000000000000
15.60291459232 0.000000000000000 0.000006921481293 0.000000000000000
10.00000000000 0.000000000000000 0.000006921477475 0.000000000000000


==> anc/appendix_8e-6_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000008000000000 0.000000000000000
3999.97854868186 0.000000000000000 0.000008000000000 0.000000000000000
3999.95709736372 0.000000000000000 0.000008000000000 0.000000000000000
3996.97894740391 0.000000000000000 0.000008000000000 0.000000000000000
3994.00079744410 0.000000000000000 0.000008000000000 0.000000000000000
3991.02264748429 0.000000000000000 0.000008000000000 0.000000000000000
3981.08257705125 0.000000000000000 0.000008000000000 0.000000000000000
3971.14250661821 0.000000000000000 0.000008000000000 0.000000000000000
3961.20243618517 0.000000000000000 0.000008000000000 0.000000000000000
3951.26236575213 0.000000000000000 0.000008000000000 0.000000000000000
3930.68842729755 0.000000000000000 0.000008000000000 0.000000000000000
3910.11448884297 0.000000000000000 0.000008000000000 0.000000000000000
3889.54055038838 0.000000000000000 0.000008000000000 0.000000000000000
3868.96661193380 0.000000000000000 0.000008000000000 0.000000000000000
3848.39267347922 0.000000000000000 0.000008000000000 0.000000000000000
3827.81873502463 0.000000000000000 0.000008000000000 0.000000000000000
3807.24479657005 0.000000000000000 0.000008000000000 0.000000000000000
3786.67085811547 0.000000000000000 0.000008000000000 0.000000000000000
3762.22962537642 0.000000000000000 0.000008000000000 0.000000000000000
3737.78839263738 0.000000000000000 0.000008000000000 0.000000000000000
3713.34715989834 0.000000000000000 0.000008000000000 0.000000000000000
3688.90592715929 0.000000000000000 0.000008000000000 0.000000000000000
3684.33867961183 0.000000000000000 0.000008000000000 0.000000000000000
3679.77143206436 0.000000000000000 0.000008000000000 0.000000000000000
3675.20418451690 0.000000000000000 0.000008000000000 0.000000000000000
3670.63693696944 0.000000000000000 0.000008000000000 0.000000000000000
3666.06968942198 0.000000000000000 0.000008000000000 0.000000000000000
3656.93519432705 0.000000000000000 0.000008000000000 0.000000000000000
3647.80069923212 0.000000000000000 0.000008000000000 0.000000000000000
3638.66620413720 0.000000000000000 0.000008000000000 0.000000000000000
3629.53170904227 0.000000000000000 0.000008000000000 0.000000000000000
3620.39721394735 0.000000000000000 0.000008000000000 0.000000000000000
3593.75074735860 0.000000000000000 0.000008000000000 0.000000000000000
3567.10428076985 0.000000000000000 0.000008000000000 0.000000000000000
3561.77498745210 0.000000000000000 0.000008000000000 0.000000000000000
3556.44569413435 0.000000000000000 0.000008000000000 0.000000000000000
3551.11640081660 0.000000000000000 0.000008000000000 0.000000000000000
3545.78710749885 0.000000000000000 0.000008000000000 0.000000000000000
3535.12852086335 0.000000000000000 0.000008000000000 0.000000000000000
3524.46993422785 0.000000000000000 0.000008000000000 0.000000000000000
3513.81134759235 0.000000000000000 0.000008000000000 0.000000000000000
3503.15276095686 0.000000000000000 0.000008000000000 0.000000000000000
3492.49417432136 0.000000000000000 0.000008000000000 0.000000000000000
3466.09728164815 0.000000000000000 0.000008000000000 0.000000000000000
3439.70038897495 0.000000000000000 0.000008000000000 0.000000000000000
3413.30349630175 0.000000000000000 0.000008000000000 0.000000000000000
3408.73414391982 0.000000000000000 0.000008000000000 0.000000000000000
3404.16479153789 0.000000000000000 0.000008000000000 0.000000000000000
3399.59543915597 0.000000000000000 0.000008000000000 0.000000000000000
3395.02608677404 0.000000000000000 0.000008000000000 0.000000000000000
3385.88738201018 0.000000000000000 0.000008000000000 0.000000000000000
3376.74867724632 0.000000000000000 0.000008000000000 0.000000000000000
3367.60997248246 0.000000000000000 0.000008000000000 0.000000000000000
3358.47126771860 0.000000000000000 0.000008000000000 0.000000000000000
3349.33256295475 0.000000000000000 0.000008000000000 0.000000000000000
3329.25580586512 0.000000000000000 0.000008000000000 0.000000000000000
3309.17904877550 0.000000000000000 0.000008000000000 0.000000000000000
3289.10229168588 0.000000000000000 0.000008000000000 0.000000000000000
3269.02553459625 0.000000000000000 0.000008000000000 0.000000000000000
3248.94877750663 0.000000000000000 0.000008000000000 0.000000000000000
3228.87202041701 0.000000000000000 0.000008000000000 0.000000000000000
3208.79526332739 0.000000000000000 0.000008000000000 0.000000000000000
3188.71850623776 0.000000000000000 0.000008000000000 0.000000000000000
3168.64174914814 0.000000000000000 0.000008000000000 0.000000000000000
3146.92788586248 0.000000000000000 0.000008000000000 0.000000000000000
3125.21402257682 0.000000000000000 0.000008000000000 0.000000000000000
3103.50015929116 0.000000000000000 0.000008000000000 0.000000000000000
3081.78629600550 0.000000000000000 0.000008000000000 0.000000000000000
3060.07243271984 0.000000000000000 0.000008000000000 0.000000000000000
3056.54657991244 0.000000000000000 0.000008000000000 0.000000000000000
3053.02072710504 0.000000000000000 0.000008000000000 0.000000000000000
3049.49487429765 0.000000000000000 0.000008000000000 0.000000000000000
3045.96902149025 0.000000000000000 0.000008000000000 0.000000000000000
3042.44316868285 0.000000000000000 0.000008000000000 0.000000000000000
3035.39146306806 0.000000000000000 0.000008000000000 0.000000000000000
3028.33975745327 0.000000000000000 0.000008000000000 0.000000000000000
3021.28805183848 0.000000000000000 0.000008000000000 0.000000000000000
3014.23634622368 0.000000000000000 0.000008000000000 0.000000000000000
3007.18464060889 0.000000000000000 0.000008000000000 0.000000000000000
2986.48969719160 0.000000000000000 0.000008000000000 0.000000000000000
2965.79475377430 0.000000000000000 0.000008000000000 0.000000000000000
2945.09981035701 0.000000000000000 0.000008000000000 0.000000000000000
2941.70244471240 0.000000000000000 0.000008000000000 0.000000000000000
2938.30507906779 0.000000000000000 0.000008000000000 0.000000000000000
2934.90771342319 0.000000000000000 0.000008000000000 0.000000000000000
2931.51034777858 0.000000000000000 0.000008000000000 0.000000000000000
2924.71561648936 0.000000000000000 0.000008000000000 0.000000000000000
2917.92088520015 0.000000000000000 0.000008000000000 0.000000000000000
2911.12615391093 0.000000000000000 0.000008000000000 0.000000000000000
2904.33142262171 0.000000000000000 0.000008000000000 0.000000000000000
2890.05870350636 0.000000000000000 0.000008000000000 0.000000000000000
2875.78598439100 0.000000000000000 0.000008000000000 0.000000000000000
2861.51326527564 0.000000000000000 0.000008000000000 0.000000000000000
2847.24054616029 0.000000000000000 0.000008000000000 0.000000000000000
2828.70486945582 0.000000000000000 0.000008000000000 0.000000000000000
2810.16919275136 0.000000000000000 0.000008000000000 0.000000000000000
2806.97111888784 0.000000000000000 0.000007999999999 0.000000000000000
2803.77304502433 0.000000000000000 0.000007999999999 0.000000000000000
2800.57497116082 0.000000000000000 0.000007999999999 0.000000000000000
2797.37689729731 0.000000000000000 0.000007999999999 0.000000000000000
2790.98074957028 0.000000000000000 0.000007999999999 0.000000000000000
2784.58460184326 0.000000000000000 0.000007999999999 0.000000000000000
2778.18845411624 0.000000000000000 0.000007999999999 0.000000000000000
2771.79230638921 0.000000000000000 0.000007999999999 0.000000000000000
2758.11262439669 0.000000000000000 0.000007999999999 0.000000000000000
2744.43294240417 0.000000000000000 0.000007999999999 0.000000000000000
2730.75326041165 0.000000000000000 0.000007999999999 0.000000000000000
2717.07357841913 0.000000000000000 0.000007999999999 0.000000000000000
2699.59627225338 0.000000000000000 0.000007999999999 0.000000000000000
2682.11896608764 0.000000000000000 0.000007999999999 0.000000000000000
2678.98307436665 0.000000000000000 0.000007999999999 0.000000000000000
2675.84718264567 0.000000000000000 0.000007999999999 0.000000000000000
2672.71129092468 0.000000000000000 0.000007999999999 0.000000000000000
2669.57539920369 0.000000000000000 0.000007999999999 0.000000000000000
2663.30361576172 0.000000000000000 0.000007999999999 0.000000000000000
2657.03183231975 0.000000000000000 0.000007999999999 0.000000000000000
2650.76004887778 0.000000000000000 0.000007999999999 0.000000000000000
2644.48826543581 0.000000000000000 0.000007999999999 0.000000000000000
2631.36555875245 0.000000000000000 0.000007999999999 0.000000000000000
2618.24285206910 0.000000000000000 0.000007999999999 0.000000000000000
2605.12014538574 0.000000000000000 0.000007999999999 0.000000000000000
2591.99743870239 0.000000000000000 0.000007999999999 0.000000000000000
2575.33500080011 0.000000000000000 0.000007999999999 0.000000000000000
2558.67256289782 0.000000000000000 0.000007999999999 0.000000000000000
2542.01012499554 0.000000000000000 0.000007999999999 0.000000000000000
2525.34768709325 0.000000000000000 0.000007999999999 0.000000000000000
2511.78815569316 0.000000000000000 0.000007999999999 0.000000000000000
2498.22862429307 0.000000000000000 0.000007999999999 0.000000000000000
2484.66909289297 0.000000000000000 0.000007999999998 0.000000000000000
2471.10956149288 0.000000000000000 0.000007999999998 0.000000000000000
2457.55003009279 0.000000000000000 0.000007999999998 0.000000000000000
2453.96458295676 0.000000000000000 0.000007999999998 0.000000000000000
2450.37913582074 0.000000000000000 0.000007999999998 0.000000000000000
2446.79368868471 0.000000000000000 0.000007999999998 0.000000000000000
2443.20824154868 0.000000000000000 0.000007999999998 0.000000000000000
2436.03734727663 0.000000000000000 0.000007999999998 0.000000000000000
2428.86645300458 0.000000000000000 0.000007999999998 0.000000000000000
2421.69555873253 0.000000000000000 0.000007999999998 0.000000000000000
2414.52466446048 0.000000000000000 0.000007999999998 0.000000000000000
2407.35377018842 0.000000000000000 0.000007999999998 0.000000000000000
2393.46929369409 0.000000000000000 0.000007999999998 0.000000000000000
2379.58481719976 0.000000000000000 0.000007999999998 0.000000000000000
2365.70034070543 0.000000000000000 0.000007999999998 0.000000000000000
2351.81586421110 0.000000000000000 0.000007999999997 0.000000000000000
2337.93138771677 0.000000000000000 0.000007999999997 0.000000000000000
2324.04691122244 0.000000000000000 0.000007999999997 0.000000000000000
2310.16243472811 0.000000000000000 0.000007999999997 0.000000000000000
2296.27795823378 0.000000000000000 0.000007999999997 0.000000000000000
2282.39348173945 0.000000000000000 0.000007999999997 0.000000000000000
2268.50900524512 0.000000000000000 0.000007999999996 0.000000000000000
2254.62452875079 0.000000000000000 0.000007999999996 0.000000000000000
2240.74005225646 0.000000000000000 0.000007999999996 0.000000000000000
2223.50431907675 0.000000000000000 0.000007999999996 0.000000000000000
2220.47901242961 0.000000000000000 0.000007999999996 0.000000000000000
2217.45370578247 0.000000000000000 0.000007999999996 0.000000000000000
2214.42839913533 0.000000000000000 0.000007999999996 0.000000000000000
2211.40309248818 0.000000000000000 0.000007999999996 0.000000000000000
2208.37778584104 0.000000000000000 0.000007999999996 0.000000000000000
2202.32717254676 0.000000000000000 0.000007999999995 0.000000000000000
2196.27655925247 0.000000000000000 0.000007999999995 0.000000000000000
2190.22594595819 0.000000000000000 0.000007999999995 0.000000000000000
2184.17533266390 0.000000000000000 0.000007999999995 0.000000000000000
2178.12471936962 0.000000000000000 0.000007999999995 0.000000000000000
2162.58405891122 0.000000000000000 0.000007999999995 0.000000000000000
2147.04339845283 0.000000000000000 0.000007999999994 0.000000000000000
2131.50273799443 0.000000000000000 0.000007999999994 0.000000000000000
2128.58489271711 0.000000000000000 0.000007999999994 0.000000000000000
2125.66704743980 0.000000000000000 0.000007999999994 0.000000000000000
2122.74920216248 0.000000000000000 0.000007999999994 0.000000000000000
2119.83135688517 0.000000000000000 0.000007999999994 0.000000000000000
2113.99566633054 0.000000000000000 0.000007999999993 0.000000000000000
2108.15997577590 0.000000000000000 0.000007999999993 0.000000000000000
2102.32428522127 0.000000000000000 0.000007999999993 0.000000000000000
2096.48859466664 0.000000000000000 0.000007999999993 0.000000000000000
2090.65290411201 0.000000000000000 0.000007999999993 0.000000000000000
2074.58911183016 0.000000000000000 0.000007999999992 0.000000000000000
2061.43006163069 0.000000000000000 0.000007999999992 0.000000000000000
2048.27101143122 0.000000000000000 0.000007999999991 0.000000000000000
2035.11196123175 0.000000000000000 0.000007999999991 0.000000000000000
2021.95291103229 0.000000000000000 0.000007999999990 0.000000000000000
2008.79386083282 0.000000000000000 0.000007999999990 0.000000000000000
1995.63481063335 0.000000000000000 0.000007999999989 0.000000000000000
1983.82704483303 0.000000000000000 0.000007999999988 0.000000000000000
1972.01927903271 0.000000000000000 0.000007999999988 0.000000000000000
1960.21151323238 0.000000000000000 0.000007999999987 0.000000000000000
1948.40374743206 0.000000000000000 0.000007999999986 0.000000000000000
1936.59598163174 0.000000000000000 0.000007999999986 0.000000000000000
1926.07989478125 0.000000000000000 0.000007999999985 0.000000000000000
1924.22603127981 0.000000000000000 0.000007999999985 0.000000000000000
1922.37216777836 0.000000000000000 0.000007999999985 0.000000000000000
1920.51830427692 0.000000000000000 0.000007999999984 0.000000000000000
1916.81057727404 0.000000000000000 0.000007999999984 0.000000000000000
1913.10285027116 0.000000000000000 0.000007999999984 0.000000000000000
1909.39512326828 0.000000000000000 0.000007999999984 0.000000000000000
1905.68739626540 0.000000000000000 0.000007999999983 0.000000000000000
1894.15083750923 0.000000000000000 0.000007999999982 0.000000000000000
1882.61427875306 0.000000000000000 0.000007999999981 0.000000000000000
1871.07771999690 0.000000000000000 0.000007999999980 0.000000000000000
1859.54116124073 0.000000000000000 0.000007999999979 0.000000000000000
1848.00460248456 0.000000000000000 0.000007999999978 0.000000000000000
1836.46804372839 0.000000000000000 0.000007999999977 0.000000000000000
1834.65177182395 0.000000000000000 0.000007999999977 0.000000000000000
1832.83549991950 0.000000000000000 0.000007999999976 0.000000000000000
1831.01922801505 0.000000000000000 0.000007999999976 0.000000000000000
1827.38668420616 0.000000000000000 0.000007999999976 0.000000000000000
1823.75414039726 0.000000000000000 0.000007999999975 0.000000000000000
1820.12159658837 0.000000000000000 0.000007999999975 0.000000000000000
1816.48905277948 0.000000000000000 0.000007999999974 0.000000000000000
1805.74578271450 0.000000000000000 0.000007999999973 0.000000000000000
1795.00251264953 0.000000000000000 0.000007999999972 0.000000000000000
1784.25924258455 0.000000000000000 0.000007999999970 0.000000000000000
1773.51597251958 0.000000000000000 0.000007999999968 0.000000000000000
1762.77270245461 0.000000000000000 0.000007999999967 0.000000000000000
1752.02943238963 0.000000000000000 0.000007999999965 0.000000000000000
1750.28845753706 0.000000000000000 0.000007999999964 0.000000000000000
1748.54748268448 0.000000000000000 0.000007999999964 0.000000000000000
1746.80650783190 0.000000000000000 0.000007999999964 0.000000000000000
1743.32455812675 0.000000000000000 0.000007999999963 0.000000000000000
1739.84260842160 0.000000000000000 0.000007999999962 0.000000000000000
1736.36065871644 0.000000000000000 0.000007999999962 0.000000000000000
1732.87870901129 0.000000000000000 0.000007999999961 0.000000000000000
1721.50279730909 0.000000000000000 0.000007999999959 0.000000000000000
1712.09043299278 0.000000000000000 0.000007999999957 0.000000000000000
1702.67806867646 0.000000000000000 0.000007999999955 0.000000000000000
1693.26570436014 0.000000000000000 0.000007999999952 0.000000000000000
1683.85334004383 0.000000000000000 0.000007999999950 0.000000000000000
1671.10897998830 0.000000000000000 0.000007999999946 0.000000000000000
1668.59021713321 0.000000000000000 0.000007999999946 0.000000000000000
1666.07145427812 0.000000000000000 0.000007999999945 0.000000000000000
1663.55269142303 0.000000000000000 0.000007999999944 0.000000000000000
1661.03392856795 0.000000000000000 0.000007999999943 0.000000000000000
1655.99640285777 0.000000000000000 0.000007999999942 0.000000000000000
1650.95887714759 0.000000000000000 0.000007999999940 0.000000000000000
1645.92135143741 0.000000000000000 0.000007999999939 0.000000000000000
1640.88382572723 0.000000000000000 0.000007999999937 0.000000000000000
1631.95992537520 0.000000000000000 0.000007999999934 0.000000000000000
1623.03602502316 0.000000000000000 0.000007999999930 0.000000000000000
1614.11212467113 0.000000000000000 0.000007999999927 0.000000000000000
1605.18822431910 0.000000000000000 0.000007999999923 0.000000000000000
1596.26432396706 0.000000000000000 0.000007999999919 0.000000000000000
1587.99972737643 0.000000000000000 0.000007999999916 0.000000000000000
1579.73513078580 0.000000000000000 0.000007999999912 0.000000000000000
1571.47053419517 0.000000000000000 0.000007999999907 0.000000000000000
1563.20593760454 0.000000000000000 0.000007999999903 0.000000000000000
1554.94134101392 0.000000000000000 0.000007999999898 0.000000000000000
1546.67674442329 0.000000000000000 0.000007999999893 0.000000000000000
1538.41214783266 0.000000000000000 0.000007999999888 0.000000000000000
1528.84391201725 0.000000000000000 0.000007999999882 0.000000000000000
1519.27567620183 0.000000000000000 0.000007999999875 0.000000000000000
1509.70744038642 0.000000000000000 0.000007999999868 0.000000000000000
1500.13920457101 0.000000000000000 0.000007999999860 0.000000000000000
1490.57096875560 0.000000000000000 0.000007999999852 0.000000000000000
1481.00273294019 0.000000000000000 0.000007999999843 0.000000000000000
1471.43449712478 0.000000000000000 0.000007999999834 0.000000000000000
1461.86626130937 0.000000000000000 0.000007999999824 0.000000000000000
1448.64984735613 0.000000000000000 0.000007999999810 0.000000000000000
1446.62707490029 0.000000000000000 0.000007999999807 0.000000000000000
1444.60430244445 0.000000000000000 0.000007999999805 0.000000000000000
1442.58152998861 0.000000000000000 0.000007999999803 0.000000000000000
1440.55875753276 0.000000000000000 0.000007999999800 0.000000000000000
1436.51321262108 0.000000000000000 0.000007999999795 0.000000000000000
1432.46766770940 0.000000000000000 0.000007999999790 0.000000000000000
1428.42212279771 0.000000000000000 0.000007999999785 0.000000000000000
1424.37657788603 0.000000000000000 0.000007999999779 0.000000000000000
1420.33103297434 0.000000000000000 0.000007999999774 0.000000000000000
1410.50326129272 0.000000000000000 0.000007999999759 0.000000000000000
1400.67548961110 0.000000000000000 0.000007999999744 0.000000000000000
1390.84771792948 0.000000000000000 0.000007999999727 0.000000000000000
1381.01994624786 0.000000000000000 0.000007999999710 0.000000000000000
1379.05439191154 0.000000000000000 0.000007999999706 0.000000000000000
1377.08883757521 0.000000000000000 0.000007999999703 0.000000000000000
1375.12328323889 0.000000000000000 0.000007999999699 0.000000000000000
1373.15772890257 0.000000000000000 0.000007999999695 0.000000000000000
1369.22662022992 0.000000000000000 0.000007999999687 0.000000000000000
1365.29551155727 0.000000000000000 0.000007999999679 0.000000000000000
1361.36440288462 0.000000000000000 0.000007999999671 0.000000000000000
1357.43329421197 0.000000000000000 0.000007999999662 0.000000000000000
1353.50218553932 0.000000000000000 0.000007999999654 0.000000000000000
1344.46142778193 0.000000000000000 0.000007999999633 0.000000000000000
1335.42067002453 0.000000000000000 0.000007999999610 0.000000000000000
1326.37991226714 0.000000000000000 0.000007999999586 0.000000000000000
1317.33915450974 0.000000000000000 0.000007999999561 0.000000000000000
1308.29839675234 0.000000000000000 0.000007999999533 0.000000000000000
1299.25763899495 0.000000000000000 0.000007999999504 0.000000000000000
1290.21688123755 0.000000000000000 0.000007999999472 0.000000000000000
1281.17612348015 0.000000000000000 0.000007999999439 0.000000000000000
1270.54759931594 0.000000000000000 0.000007999999396 0.000000000000000
1259.91907515173 0.000000000000000 0.000007999999350 0.000000000000000
1249.29055098752 0.000000000000000 0.000007999999300 0.000000000000000
1240.47606105039 0.000000000000000 0.000007999999255 0.000000000000000
1231.66157111326 0.000000000000000 0.000007999999207 0.000000000000000
1222.84708117613 0.000000000000000 0.000007999999156 0.000000000000000
1214.03259123900 0.000000000000000 0.000007999999101 0.000000000000000
1205.21810130187 0.000000000000000 0.000007999999042 0.000000000000000
1196.40361136473 0.000000000000000 0.000007999998979 0.000000000000000
1187.58912142760 0.000000000000000 0.000007999998910 0.000000000000000
1178.77463149047 0.000000000000000 0.000007999998837 0.000000000000000
1171.52924169345 0.000000000000000 0.000007999998773 0.000000000000000
1165.50365381758 0.000000000000000 0.000007999998717 0.000000000000000
1160.63571420118 0.000000000000000 0.000007999998669 0.000000000000000
1156.68887811570 0.000000000000000 0.000007999998629 0.000000000000000
1153.50144039501 0.000000000000000 0.000007999998596 0.000000000000000
1150.93185618389 0.000000000000000 0.000007999998568 0.000000000000000
1148.86448911755 0.000000000000000 0.000007999998546 0.000000000000000
1147.20322199900 0.000000000000000 0.000007999998527 0.000000000000000
1145.86903285365 0.000000000000000 0.000007999998512 0.000000000000000
1144.79705748360 0.000000000000000 0.000007999998500 0.000000000000000
1143.93415344069 0.000000000000000 0.000007999998490 0.000000000000000
1143.23665648183 0.000000000000000 0.000007999998482 0.000000000000000
1142.66827138702 0.000000000000000 0.000007999998476 0.000000000000000
1142.19772056900 0.000000000000000 0.000007999998470 0.000000000000000
1141.72716975098 0.000000000000000 0.000007999998465 0.000000000000000
1141.25661893296 0.000000000000000 0.000007999998459 0.000000000000000
1140.95740608457 0.000000000000000 0.000007999998456 0.000000000000000
1140.90549912137 0.000000000000000 0.000007999998455 0.000000000000000
1140.85359215818 0.000000000000000 0.000007999998454 0.000000000000000
1140.80168519499 0.000000000000000 0.000007999998454 0.000000000000000
1140.69787126860 0.000000000000000 0.000007999998452 0.000000000000000
1140.59405734221 0.000000000000000 0.000007999998451 0.000000000000000
1140.49024341583 0.000000000000000 0.000007999998450 0.000000000000000
1140.38642948944 0.000000000000000 0.000007999998449 0.000000000000000
1140.18727571548 0.000000000000000 0.000007999998446 0.000000000000000
1139.98812194151 0.000000000000000 0.000007999998444 0.000000000000000
1139.78896816754 0.000000000000000 0.000007999998442 0.000000000000000
1139.58981439358 0.000000000000000 0.000007999998439 0.000000000000000
1139.13427445882 0.000000000000000 0.000007999998434 0.000000000000000
1138.67873452407 0.000000000000000 0.000007999998428 0.000000000000000
1138.22319458931 0.000000000000000 0.000007999998423 0.000000000000000
1137.76765465456 0.000000000000000 0.000007999998417 0.000000000000000
1137.12058555282 0.000000000000000 0.000007999998409 0.000000000000000
1136.47351645108 0.000000000000000 0.000007999998402 0.000000000000000
1135.82644734934 0.000000000000000 0.000007999998394 0.000000000000000
1135.17937824761 0.000000000000000 0.000007999998386 0.000000000000000
1133.75115881705 0.000000000000000 0.000007999998368 0.000000000000000
1132.32293938649 0.000000000000000 0.000007999998350 0.000000000000000
1130.89471995593 0.000000000000000 0.000007999998332 0.000000000000000
1129.46650052536 0.000000000000000 0.000007999998313 0.000000000000000
1127.15418292529 0.000000000000000 0.000007999998283 0.000000000000000
1124.84186532522 0.000000000000000 0.000007999998252 0.000000000000000
1122.99858419726 0.000000000000000 0.000007999998227 0.000000000000000
1121.51942154511 0.000000000000000 0.000007999998207 0.000000000000000
1120.33269213464 0.000000000000000 0.000007999998190 0.000000000000000
1119.37863898568 0.000000000000000 0.000007999998177 0.000000000000000
1118.60965230992 0.000000000000000 0.000007999998166 0.000000000000000
1117.98637371847 0.000000000000000 0.000007999998157 0.000000000000000
1117.47582310412 0.000000000000000 0.000007999998149 0.000000000000000
1116.96527248976 0.000000000000000 0.000007999998142 0.000000000000000
1116.58534534357 0.000000000000000 0.000007999998137 0.000000000000000
1116.20541819739 0.000000000000000 0.000007999998131 0.000000000000000
1116.14393097451 0.000000000000000 0.000007999998130 0.000000000000000
1116.08244375163 0.000000000000000 0.000007999998129 0.000000000000000
1116.02095652875 0.000000000000000 0.000007999998128 0.000000000000000
1115.95946930588 0.000000000000000 0.000007999998127 0.000000000000000
1115.83649486012 0.000000000000000 0.000007999998126 0.000000000000000
1115.71352041436 0.000000000000000 0.000007999998124 0.000000000000000
1115.59054596861 0.000000000000000 0.000007999998122 0.000000000000000
1115.46757152285 0.000000000000000 0.000007999998120 0.000000000000000
1115.34459707709 0.000000000000000 0.000007999998118 0.000000000000000
1115.08283755193 0.000000000000000 0.000007999998115 0.000000000000000
1114.82107802678 0.000000000000000 0.000007999998111 0.000000000000000
1114.55931850162 0.000000000000000 0.000007999998107 0.000000000000000
1114.29755897646 0.000000000000000 0.000007999998103 0.000000000000000
1114.03579945130 0.000000000000000 0.000007999998099 0.000000000000000
1113.54322267204 0.000000000000000 0.000007999998092 0.000000000000000
1113.05064589278 0.000000000000000 0.000007999998084 0.000000000000000
1112.55806911351 0.000000000000000 0.000007999998077 0.000000000000000
1112.06549233425 0.000000000000000 0.000007999998069 0.000000000000000
1111.57291555499 0.000000000000000 0.000007999998062 0.000000000000000
1110.61448254185 0.000000000000000 0.000007999998048 0.000000000000000
1109.65604952872 0.000000000000000 0.000007999998033 0.000000000000000
1108.69761651558 0.000000000000000 0.000007999998018 0.000000000000000
1107.73918350244 0.000000000000000 0.000007999998003 0.000000000000000
1105.50106198522 0.000000000000000 0.000007999997968 0.000000000000000
1103.26294046799 0.000000000000000 0.000007999997932 0.000000000000000
1101.40408568670 0.000000000000000 0.000007999997901 0.000000000000000
1099.54523090542 0.000000000000000 0.000007999997870 0.000000000000000
1098.24181514140 0.000000000000000 0.000007999997848 0.000000000000000
1096.93839937738 0.000000000000000 0.000007999997826 0.000000000000000
1096.03840599814 0.000000000000000 0.000007999997811 0.000000000000000
1095.13841261890 0.000000000000000 0.000007999997795 0.000000000000000
1094.51608574565 0.000000000000000 0.000007999997784 0.000000000000000
1093.89375887241 0.000000000000000 0.000007999997773 0.000000000000000
1093.45780824767 0.000000000000000 0.000007999997765 0.000000000000000
1093.02185762293 0.000000000000000 0.000007999997758 0.000000000000000
1092.70408261617 0.000000000000000 0.000007999997752 0.000000000000000
1092.38630760941 0.000000000000000 0.000007999997746 0.000000000000000
1092.06853260265 0.000000000000000 0.000007999997740 0.000000000000000
1091.75075759589 0.000000000000000 0.000007999997735 0.000000000000000
1091.70566368323 0.000000000000000 0.000007999997734 0.000000000000000
1091.66056977057 0.000000000000000 0.000007999997733 0.000000000000000
1091.61547585791 0.000000000000000 0.000007999997732 0.000000000000000
1091.57038194525 0.000000000000000 0.000007999997731 0.000000000000000
1091.48019411993 0.000000000000000 0.000007999997730 0.000000000000000
1091.39000629461 0.000000000000000 0.000007999997728 0.000000000000000
1091.29981846930 0.000000000000000 0.000007999997727 0.000000000000000
1091.20963064398 0.000000000000000 0.000007999997725 0.000000000000000
1091.11944281866 0.000000000000000 0.000007999997723 0.000000000000000
1090.91200996938 0.000000000000000 0.000007999997720 0.000000000000000
1090.70457712010 0.000000000000000 0.000007999997716 0.000000000000000
1090.49714427083 0.000000000000000 0.000007999997712 0.000000000000000
1090.28971142155 0.000000000000000 0.000007999997708 0.000000000000000
1090.08227857228 0.000000000000000 0.000007999997704 0.000000000000000
1089.65500664796 0.000000000000000 0.000007999997697 0.000000000000000
1089.22773472364 0.000000000000000 0.000007999997689 0.000000000000000
1088.80046279932 0.000000000000000 0.000007999997681 0.000000000000000
1088.37319087500 0.000000000000000 0.000007999997673 0.000000000000000
1087.94591895068 0.000000000000000 0.000007999997665 0.000000000000000
1087.18188107407 0.000000000000000 0.000007999997651 0.000000000000000
1086.41784319745 0.000000000000000 0.000007999997636 0.000000000000000
1085.65380532083 0.000000000000000 0.000007999997622 0.000000000000000
1084.88976744422 0.000000000000000 0.000007999997607 0.000000000000000
1083.13217722706 0.000000000000000 0.000007999997574 0.000000000000000
1081.37458700990 0.000000000000000 0.000007999997539 0.000000000000000
1079.61699679274 0.000000000000000 0.000007999997504 0.000000000000000
1077.85940657558 0.000000000000000 0.000007999997469 0.000000000000000
1076.10181635842 0.000000000000000 0.000007999997433 0.000000000000000
1074.75231888703 0.000000000000000 0.000007999997405 0.000000000000000
1073.40282141563 0.000000000000000 0.000007999997377 0.000000000000000
1072.46453211379 0.000000000000000 0.000007999997357 0.000000000000000
1071.52624281194 0.000000000000000 0.000007999997337 0.000000000000000
1070.87779833342 0.000000000000000 0.000007999997323 0.000000000000000
1070.22935385489 0.000000000000000 0.000007999997309 0.000000000000000
1069.77679798904 0.000000000000000 0.000007999997299 0.000000000000000
1069.32424212318 0.000000000000000 0.000007999997289 0.000000000000000
1068.99802102947 0.000000000000000 0.000007999997282 0.000000000000000
1068.67179993576 0.000000000000000 0.000007999997274 0.000000000000000
1068.41014588222 0.000000000000000 0.000007999997269 0.000000000000000
1068.14849182868 0.000000000000000 0.000007999997263 0.000000000000000
1067.88683777513 0.000000000000000 0.000007999997257 0.000000000000000
1067.84644026567 0.000000000000000 0.000007999997256 0.000000000000000
1067.80604275621 0.000000000000000 0.000007999997255 0.000000000000000
1067.76564524676 0.000000000000000 0.000007999997254 0.000000000000000
1067.68485022784 0.000000000000000 0.000007999997252 0.000000000000000
1067.60405520892 0.000000000000000 0.000007999997251 0.000000000000000
1067.52326019000 0.000000000000000 0.000007999997249 0.000000000000000
1067.44246517108 0.000000000000000 0.000007999997247 0.000000000000000
1067.23444873435 0.000000000000000 0.000007999997242 0.000000000000000
1067.02643229762 0.000000000000000 0.000007999997238 0.000000000000000
1066.81841586089 0.000000000000000 0.000007999997233 0.000000000000000
1066.61039942416 0.000000000000000 0.000007999997228 0.000000000000000
1066.13204723467 0.000000000000000 0.000007999997218 0.000000000000000
1065.65369504518 0.000000000000000 0.000007999997207 0.000000000000000
1065.17534285569 0.000000000000000 0.000007999997196 0.000000000000000
1064.69699066620 0.000000000000000 0.000007999997185 0.000000000000000
1064.06898794328 0.000000000000000 0.000007999997170 0.000000000000000
1063.44098522036 0.000000000000000 0.000007999997156 0.000000000000000
1062.81298249744 0.000000000000000 0.000007999997141 0.000000000000000
1062.18497977452 0.000000000000000 0.000007999997127 0.000000000000000
1060.76038323803 0.000000000000000 0.000007999997093 0.000000000000000
1059.33578670154 0.000000000000000 0.000007999997059 0.000000000000000
1057.91119016506 0.000000000000000 0.000007999997025 0.000000000000000
1056.48659362857 0.000000000000000 0.000007999996990 0.000000000000000
1054.39556819335 0.000000000000000 0.000007999996939 0.000000000000000
1052.30454275812 0.000000000000000 0.000007999996886 0.000000000000000
1050.68508935108 0.000000000000000 0.000007999996844 0.000000000000000
1049.38968750405 0.000000000000000 0.000007999996810 0.000000000000000
1048.35259560585 0.000000000000000 0.000007999996783 0.000000000000000
1047.51864258352 0.000000000000000 0.000007999996761 0.000000000000000
1046.84597363858 0.000000000000000 0.000007999996743 0.000000000000000
1046.29975099789 0.000000000000000 0.000007999996728 0.000000000000000
1045.85066221196 0.000000000000000 0.000007999996716 0.000000000000000
1045.40157342602 0.000000000000000 0.000007999996703 0.000000000000000
1045.05404071597 0.000000000000000 0.000007999996694 0.000000000000000
1044.70650800591 0.000000000000000 0.000007999996684 0.000000000000000
1044.63897758802 0.000000000000000 0.000007999996683 0.000000000000000
1044.57144717013 0.000000000000000 0.000007999996681 0.000000000000000
1044.50391675224 0.000000000000000 0.000007999996679 0.000000000000000
1044.43638633435 0.000000000000000 0.000007999996677 0.000000000000000
1044.30132549857 0.000000000000000 0.000007999996673 0.000000000000000
1044.16626466278 0.000000000000000 0.000007999996669 0.000000000000000
1044.03120382700 0.000000000000000 0.000007999996666 0.000000000000000
1043.89614299122 0.000000000000000 0.000007999996662 0.000000000000000
1043.76108215544 0.000000000000000 0.000007999996658 0.000000000000000
1043.53991294449 0.000000000000000 0.000007999996652 0.000000000000000
1043.31874373354 0.000000000000000 0.000007999996646 0.000000000000000
1043.09757452259 0.000000000000000 0.000007999996640 0.000000000000000
1042.87640531164 0.000000000000000 0.000007999996634 0.000000000000000
1042.65523610069 0.000000000000000 0.000007999996627 0.000000000000000
1042.21103087101 0.000000000000000 0.000007999996615 0.000000000000000
1041.76682564134 0.000000000000000 0.000007999996602 0.000000000000000
1041.32262041166 0.000000000000000 0.000007999996590 0.000000000000000
1040.87841518198 0.000000000000000 0.000007999996577 0.000000000000000
1040.43420995231 0.000000000000000 0.000007999996565 0.000000000000000
1039.51942054550 0.000000000000000 0.000007999996538 0.000000000000000
1038.60463113870 0.000000000000000 0.000007999996512 0.000000000000000
1037.68984173190 0.000000000000000 0.000007999996486 0.000000000000000
1036.77505232509 0.000000000000000 0.000007999996459 0.000000000000000
1034.64681552109 0.000000000000000 0.000007999996396 0.000000000000000
1032.51857871708 0.000000000000000 0.000007999996331 0.000000000000000
1030.81476462463 0.000000000000000 0.000007999996279 0.000000000000000
1029.11095053219 0.000000000000000 0.000007999996225 0.000000000000000
1027.92030987563 0.000000000000000 0.000007999996188 0.000000000000000
1026.72966921906 0.000000000000000 0.000007999996150 0.000000000000000
1025.90807060056 0.000000000000000 0.000007999996123 0.000000000000000
1025.08647198206 0.000000000000000 0.000007999996096 0.000000000000000
1024.51845821213 0.000000000000000 0.000007999996078 0.000000000000000
1023.95044444221 0.000000000000000 0.000007999996059 0.000000000000000
1023.55242903051 0.000000000000000 0.000007999996045 0.000000000000000
1023.15441361880 0.000000000000000 0.000007999996032 0.000000000000000
1022.86388313743 0.000000000000000 0.000007999996022 0.000000000000000
1022.57335265605 0.000000000000000 0.000007999996013 0.000000000000000
1022.28282217468 0.000000000000000 0.000007999996003 0.000000000000000
1021.99229169331 0.000000000000000 0.000007999995993 0.000000000000000
1021.94947454483 0.000000000000000 0.000007999995991 0.000000000000000
1021.90665739635 0.000000000000000 0.000007999995990 0.000000000000000
1021.86384024788 0.000000000000000 0.000007999995989 0.000000000000000
1021.82102309940 0.000000000000000 0.000007999995987 0.000000000000000
1021.73538880244 0.000000000000000 0.000007999995984 0.000000000000000
1021.64975450549 0.000000000000000 0.000007999995981 0.000000000000000
1021.56412020854 0.000000000000000 0.000007999995978 0.000000000000000
1021.47848591158 0.000000000000000 0.000007999995975 0.000000000000000
1021.39285161463 0.000000000000000 0.000007999995973 0.000000000000000
1021.19099654679 0.000000000000000 0.000007999995966 0.000000000000000
1020.98914147896 0.000000000000000 0.000007999995959 0.000000000000000
1020.78728641112 0.000000000000000 0.000007999995952 0.000000000000000
1020.58543134328 0.000000000000000 0.000007999995945 0.000000000000000
1020.38357627544 0.000000000000000 0.000007999995938 0.000000000000000
1019.87828874163 0.000000000000000 0.000007999995921 0.000000000000000
1019.37300120781 0.000000000000000 0.000007999995903 0.000000000000000
1018.86771367400 0.000000000000000 0.000007999995885 0.000000000000000
1018.36242614018 0.000000000000000 0.000007999995868 0.000000000000000
1017.85713860636 0.000000000000000 0.000007999995850 0.000000000000000
1017.01084100757 0.000000000000000 0.000007999995821 0.000000000000000
1016.16454340877 0.000000000000000 0.000007999995791 0.000000000000000
1015.31824580997 0.000000000000000 0.000007999995760 0.000000000000000
1014.47194821117 0.000000000000000 0.000007999995730 0.000000000000000
1012.44807047044 0.000000000000000 0.000007999995656 0.000000000000000
1010.42419272972 0.000000000000000 0.000007999995581 0.000000000000000
1008.40031498900 0.000000000000000 0.000007999995504 0.000000000000000
1006.98536840696 0.000000000000000 0.000007999995450 0.000000000000000
1005.57042182492 0.000000000000000 0.000007999995395 0.000000000000000
1004.59337831457 0.000000000000000 0.000007999995356 0.000000000000000
1003.61633480421 0.000000000000000 0.000007999995317 0.000000000000000
1002.94251543643 0.000000000000000 0.000007999995290 0.000000000000000
1002.26869606865 0.000000000000000 0.000007999995263 0.000000000000000
1001.80092968265 0.000000000000000 0.000007999995244 0.000000000000000
1001.33316329665 0.000000000000000 0.000007999995225 0.000000000000000
1001.00097469890 0.000000000000000 0.000007999995211 0.000000000000000
1000.66878610115 0.000000000000000 0.000007999995197 0.000000000000000
1000.41588830642 0.000000000000000 0.000007999995187 0.000000000000000
1000.16299051170 0.000000000000000 0.000007999995176 0.000000000000000
999.91009271698 0.000000000000000 0.000007999995166 0.000000000000000
999.71730633360 0.000000000000000 0.000007999995158 0.000000000000000
999.67874905693 0.000000000000000 0.000007999995156 0.000000000000000
999.64019178025 0.000000000000000 0.000007999995154 0.000000000000000
999.60163450357 0.000000000000000 0.000007999995153 0.000000000000000
999.52451995022 0.000000000000000 0.000007999995149 0.000000000000000
999.44740539687 0.000000000000000 0.000007999995146 0.000000000000000
999.37029084352 0.000000000000000 0.000007999995143 0.000000000000000
999.29317629017 0.000000000000000 0.000007999995140 0.000000000000000
999.12172642929 0.000000000000000 0.000007999995133 0.000000000000000
998.95027656842 0.000000000000000 0.000007999995125 0.000000000000000
998.77882670754 0.000000000000000 0.000007999995118 0.000000000000000
998.60737684666 0.000000000000000 0.000007999995111 0.000000000000000
998.10263523004 0.000000000000000 0.000007999995090 0.000000000000000
997.72904867805 0.000000000000000 0.000007999995074 0.000000000000000
997.35546212606 0.000000000000000 0.000007999995058 0.000000000000000
996.98187557407 0.000000000000000 0.000007999995042 0.000000000000000
996.60828902208 0.000000000000000 0.000007999995026 0.000000000000000
995.92424272751 0.000000000000000 0.000007999994996 0.000000000000000
995.24019643293 0.000000000000000 0.000007999994966 0.000000000000000
994.55615013836 0.000000000000000 0.000007999994937 0.000000000000000
993.87210384378 0.000000000000000 0.000007999994907 0.000000000000000
992.37523664450 0.000000000000000 0.000007999994841 0.000000000000000
990.87836944522 0.000000000000000 0.000007999994774 0.000000000000000
989.38150224594 0.000000000000000 0.000007999994706 0.000000000000000
987.88463504666 0.000000000000000 0.000007999994637 0.000000000000000
986.06418856206 0.000000000000000 0.000007999994552 0.000000000000000
984.24374207746 0.000000000000000 0.000007999994465 0.000000000000000
982.92342408893 0.000000000000000 0.000007999994401 0.000000000000000
981.87417748579 0.000000000000000 0.000007999994350 0.000000000000000
981.03821341497 0.000000000000000 0.000007999994308 0.000000000000000
980.36501262932 0.000000000000000 0.000007999994275 0.000000000000000
979.82045163042 0.000000000000000 0.000007999994247 0.000000000000000
979.37538610371 0.000000000000000 0.000007999994225 0.000000000000000
979.00469129707 0.000000000000000 0.000007999994206 0.000000000000000
978.63399649043 0.000000000000000 0.000007999994187 0.000000000000000
978.26330168380 0.000000000000000 0.000007999994168 0.000000000000000
978.21321183307 0.000000000000000 0.000007999994165 0.000000000000000
978.16312198235 0.000000000000000 0.000007999994163 0.000000000000000
978.11303213163 0.000000000000000 0.000007999994160 0.000000000000000
978.06294228091 0.000000000000000 0.000007999994158 0.000000000000000
977.96276257946 0.000000000000000 0.000007999994152 0.000000000000000
977.86258287802 0.000000000000000 0.000007999994147 0.000000000000000
977.76240317657 0.000000000000000 0.000007999994142 0.000000000000000
977.66222347513 0.000000000000000 0.000007999994137 0.000000000000000
977.56204377368 0.000000000000000 0.000007999994132 0.000000000000000
977.37386444493 0.000000000000000 0.000007999994122 0.000000000000000
977.18568511618 0.000000000000000 0.000007999994112 0.000000000000000
976.99750578743 0.000000000000000 0.000007999994103 0.000000000000000
976.80932645868 0.000000000000000 0.000007999994093 0.000000000000000
976.62114712992 0.000000000000000 0.000007999994083 0.000000000000000
975.90041771107 0.000000000000000 0.000007999994045 0.000000000000000
975.42892456954 0.000000000000000 0.000007999994020 0.000000000000000
974.95743142800 0.000000000000000 0.000007999993996 0.000000000000000
974.48593828647 0.000000000000000 0.000007999993971 0.000000000000000
974.01444514494 0.000000000000000 0.000007999993946 0.000000000000000
973.54295200340 0.000000000000000 0.000007999993921 0.000000000000000
972.59996572034 0.000000000000000 0.000007999993870 0.000000000000000
971.65697943727 0.000000000000000 0.000007999993819 0.000000000000000
970.71399315420 0.000000000000000 0.000007999993768 0.000000000000000
969.77100687114 0.000000000000000 0.000007999993716 0.000000000000000
967.69462883391 0.000000000000000 0.000007999993600 0.000000000000000
965.97482164076 0.000000000000000 0.000007999993503 0.000000000000000
964.25501444761 0.000000000000000 0.000007999993403 0.000000000000000
963.05071205592 0.000000000000000 0.000007999993333 0.000000000000000
961.84640966423 0.000000000000000 0.000007999993261 0.000000000000000
961.01544367561 0.000000000000000 0.000007999993211 0.000000000000000
960.18447768698 0.000000000000000 0.000007999993161 0.000000000000000
959.61100329330 0.000000000000000 0.000007999993126 0.000000000000000
959.03752889962 0.000000000000000 0.000007999993091 0.000000000000000
958.63782569424 0.000000000000000 0.000007999993066 0.000000000000000
958.23812248887 0.000000000000000 0.000007999993041 0.000000000000000
957.95075730691 0.000000000000000 0.000007999993023 0.000000000000000
957.66339212496 0.000000000000000 0.000007999993005 0.000000000000000
957.43490838859 0.000000000000000 0.000007999992991 0.000000000000000
957.20642465223 0.000000000000000 0.000007999992977 0.000000000000000
956.97794091586 0.000000000000000 0.000007999992962 0.000000000000000
956.94493323206 0.000000000000000 0.000007999992960 0.000000000000000
956.91192554826 0.000000000000000 0.000007999992958 0.000000000000000
956.87891786447 0.000000000000000 0.000007999992956 0.000000000000000
956.81290249687 0.000000000000000 0.000007999992952 0.000000000000000
956.74688712928 0.000000000000000 0.000007999992948 0.000000000000000
956.68087176169 0.000000000000000 0.000007999992943 0.000000000000000
956.61485639409 0.000000000000000 0.000007999992939 0.000000000000000
956.40036361611 0.000000000000000 0.000007999992926 0.000000000000000
956.22905036450 0.000000000000000 0.000007999992915 0.000000000000000
956.05773711290 0.000000000000000 0.000007999992904 0.000000000000000
955.88642386130 0.000000000000000 0.000007999992893 0.000000000000000
955.71511060969 0.000000000000000 0.000007999992882 0.000000000000000
955.39684932187 0.000000000000000 0.000007999992862 0.000000000000000
955.07858803406 0.000000000000000 0.000007999992841 0.000000000000000
954.76032674624 0.000000000000000 0.000007999992821 0.000000000000000
954.44206545842 0.000000000000000 0.000007999992800 0.000000000000000
953.92230524534 0.000000000000000 0.000007999992766 0.000000000000000
953.40254503226 0.000000000000000 0.000007999992733 0.000000000000000
952.88278481919 0.000000000000000 0.000007999992699 0.000000000000000
952.36302460611 0.000000000000000 0.000007999992665 0.000000000000000
951.24550951699 0.000000000000000 0.000007999992591 0.000000000000000
950.12799442788 0.000000000000000 0.000007999992517 0.000000000000000
949.01047933877 0.000000000000000 0.000007999992441 0.000000000000000
947.89296424965 0.000000000000000 0.000007999992365 0.000000000000000
945.95141041963 0.000000000000000 0.000007999992231 0.000000000000000
944.39807082718 0.000000000000000 0.000007999992122 0.000000000000000
942.84473123474 0.000000000000000 0.000007999992011 0.000000000000000
941.75839755694 0.000000000000000 0.000007999991933 0.000000000000000
940.67206387914 0.000000000000000 0.000007999991853 0.000000000000000
939.92281048307 0.000000000000000 0.000007999991798 0.000000000000000
939.17355708700 0.000000000000000 0.000007999991742 0.000000000000000
938.65598267299 0.000000000000000 0.000007999991703 0.000000000000000
938.13840825899 0.000000000000000 0.000007999991664 0.000000000000000
937.77628987864 0.000000000000000 0.000007999991636 0.000000000000000
937.41417149829 0.000000000000000 0.000007999991608 0.000000000000000
937.15082565655 0.000000000000000 0.000007999991588 0.000000000000000
936.88747981481 0.000000000000000 0.000007999991568 0.000000000000000
936.66816799457 0.000000000000000 0.000007999991551 0.000000000000000
936.44885617433 0.000000000000000 0.000007999991534 0.000000000000000
936.26689878525 0.000000000000000 0.000007999991520 0.000000000000000
936.23050730744 0.000000000000000 0.000007999991517 0.000000000000000
936.19411582962 0.000000000000000 0.000007999991514 0.000000000000000
936.15772435181 0.000000000000000 0.000007999991511 0.000000000000000
936.08494139617 0.000000000000000 0.000007999991506 0.000000000000000
936.01215844054 0.000000000000000 0.000007999991500 0.000000000000000
935.93937548491 0.000000000000000 0.000007999991494 0.000000000000000
935.86659252928 0.000000000000000 0.000007999991489 0.000000000000000
935.70774077816 0.000000000000000 0.000007999991476 0.000000000000000
935.54888902705 0.000000000000000 0.000007999991464 0.000000000000000
935.39003727593 0.000000000000000 0.000007999991452 0.000000000000000
935.23118552481 0.000000000000000 0.000007999991439 0.000000000000000
934.75850700040 0.000000000000000 0.000007999991402 0.000000000000000
934.41424590534 0.000000000000000 0.000007999991375 0.000000000000000
934.06998481029 0.000000000000000 0.000007999991348 0.000000000000000
933.72572371523 0.000000000000000 0.000007999991320 0.000000000000000
933.38146262018 0.000000000000000 0.000007999991293 0.000000000000000
932.74897175131 0.000000000000000 0.000007999991243 0.000000000000000
932.11648088245 0.000000000000000 0.000007999991192 0.000000000000000
931.48399001358 0.000000000000000 0.000007999991141 0.000000000000000
930.85149914471 0.000000000000000 0.000007999991090 0.000000000000000
929.46673528389 0.000000000000000 0.000007999990976 0.000000000000000
928.08197142307 0.000000000000000 0.000007999990861 0.000000000000000
926.69720756225 0.000000000000000 0.000007999990744 0.000000000000000
925.31244370143 0.000000000000000 0.000007999990626 0.000000000000000
923.60637509746 0.000000000000000 0.000007999990479 0.000000000000000
921.90030649350 0.000000000000000 0.000007999990328 0.000000000000000
920.65758376490 0.000000000000000 0.000007999990217 0.000000000000000
919.66985581364 0.000000000000000 0.000007999990128 0.000000000000000
918.88289265646 0.000000000000000 0.000007999990057 0.000000000000000
918.24951167905 0.000000000000000 0.000007999989998 0.000000000000000
917.73760767873 0.000000000000000 0.000007999989950 0.000000000000000
917.31988512218 0.000000000000000 0.000007999989911 0.000000000000000
916.97300726499 0.000000000000000 0.000007999989879 0.000000000000000
916.62612940780 0.000000000000000 0.000007999989846 0.000000000000000
916.27925155061 0.000000000000000 0.000007999989813 0.000000000000000
916.23381117641 0.000000000000000 0.000007999989809 0.000000000000000
916.18837080221 0.000000000000000 0.000007999989805 0.000000000000000
916.14293042801 0.000000000000000 0.000007999989800 0.000000000000000
916.09749005381 0.000000000000000 0.000007999989796 0.000000000000000
916.00660930542 0.000000000000000 0.000007999989787 0.000000000000000
915.91572855702 0.000000000000000 0.000007999989779 0.000000000000000
915.82484780862 0.000000000000000 0.000007999989770 0.000000000000000
915.73396706023 0.000000000000000 0.000007999989761 0.000000000000000
915.64308631183 0.000000000000000 0.000007999989753 0.000000000000000
915.48155764106 0.000000000000000 0.000007999989737 0.000000000000000
915.32002897030 0.000000000000000 0.000007999989722 0.000000000000000
915.15850029953 0.000000000000000 0.000007999989706 0.000000000000000
914.99697162877 0.000000000000000 0.000007999989691 0.000000000000000
914.83544295801 0.000000000000000 0.000007999989675 0.000000000000000
914.47719143652 0.000000000000000 0.000007999989641 0.000000000000000
914.11893991504 0.000000000000000 0.000007999989606 0.000000000000000
913.76068839355 0.000000000000000 0.000007999989571 0.000000000000000
913.40243687207 0.000000000000000 0.000007999989536 0.000000000000000
913.04418535058 0.000000000000000 0.000007999989501 0.000000000000000
912.41591605517 0.000000000000000 0.000007999989440 0.000000000000000
911.78764675975 0.000000000000000 0.000007999989378 0.000000000000000
911.15937746433 0.000000000000000 0.000007999989316 0.000000000000000
910.53110816892 0.000000000000000 0.000007999989254 0.000000000000000
909.07455461804 0.000000000000000 0.000007999989108 0.000000000000000
907.61800106717 0.000000000000000 0.000007999988959 0.000000000000000
906.16144751629 0.000000000000000 0.000007999988809 0.000000000000000
904.70489396542 0.000000000000000 0.000007999988656 0.000000000000000
903.24834041454 0.000000000000000 0.000007999988501 0.000000000000000
902.12549042118 0.000000000000000 0.000007999988380 0.000000000000000
901.00264042782 0.000000000000000 0.000007999988257 0.000000000000000
900.22256476979 0.000000000000000 0.000007999988171 0.000000000000000
899.44248911176 0.000000000000000 0.000007999988083 0.000000000000000
898.90419084688 0.000000000000000 0.000007999988022 0.000000000000000
898.36589258200 0.000000000000000 0.000007999987961 0.000000000000000
897.99117956528 0.000000000000000 0.000007999987918 0.000000000000000
897.61646654857 0.000000000000000 0.000007999987875 0.000000000000000
897.34792587743 0.000000000000000 0.000007999987844 0.000000000000000
897.07938520629 0.000000000000000 0.000007999987813 0.000000000000000
896.86821782069 0.000000000000000 0.000007999987789 0.000000000000000
896.65705043509 0.000000000000000 0.000007999987764 0.000000000000000
896.44588304949 0.000000000000000 0.000007999987740 0.000000000000000
896.29722793829 0.000000000000000 0.000007999987722 0.000000000000000
896.14857282708 0.000000000000000 0.000007999987705 0.000000000000000
895.99991771588 0.000000000000000 0.000007999987688 0.000000000000000
895.85126260468 0.000000000000000 0.000007999987670 0.000000000000000
895.70260749347 0.000000000000000 0.000007999987653 0.000000000000000
895.55395238227 0.000000000000000 0.000007999987635 0.000000000000000
895.40529727106 0.000000000000000 0.000007999987618 0.000000000000000
895.10798704865 0.000000000000000 0.000007999987583 0.000000000000000
894.81067682625 0.000000000000000 0.000007999987548 0.000000000000000
894.51336660384 0.000000000000000 0.000007999987513 0.000000000000000
894.21605638143 0.000000000000000 0.000007999987477 0.000000000000000
893.77633539000 0.000000000000000 0.000007999987425 0.000000000000000
893.33661439857 0.000000000000000 0.000007999987372 0.000000000000000
892.89689340714 0.000000000000000 0.000007999987319 0.000000000000000
892.45717241571 0.000000000000000 0.000007999987266 0.000000000000000
891.50934168483 0.000000000000000 0.000007999987152 0.000000000000000
890.56151095396 0.000000000000000 0.000007999987037 0.000000000000000
889.61368022309 0.000000000000000 0.000007999986920 0.000000000000000
888.66584949222 0.000000000000000 0.000007999986802 0.000000000000000
886.77623676305 0.000000000000000 0.000007999986564 0.000000000000000
885.23266572534 0.000000000000000 0.000007999986366 0.000000000000000
883.68909468764 0.000000000000000 0.000007999986165 0.000000000000000
882.60899341857 0.000000000000000 0.000007999986022 0.000000000000000
881.52889214951 0.000000000000000 0.000007999985878 0.000000000000000
880.78418219341 0.000000000000000 0.000007999985777 0.000000000000000
880.03947223730 0.000000000000000 0.000007999985676 0.000000000000000
879.52585810629 0.000000000000000 0.000007999985605 0.000000000000000
879.01224397528 0.000000000000000 0.000007999985534 0.000000000000000
878.65448868975 0.000000000000000 0.000007999985484 0.000000000000000
878.29673340423 0.000000000000000 0.000007999985434 0.000000000000000
878.03974430555 0.000000000000000 0.000007999985397 0.000000000000000
877.78275520687 0.000000000000000 0.000007999985361 0.000000000000000
877.57885349890 0.000000000000000 0.000007999985332 0.000000000000000
877.37495179093 0.000000000000000 0.000007999985303 0.000000000000000
877.17105008297 0.000000000000000 0.000007999985274 0.000000000000000
877.14197529616 0.000000000000000 0.000007999985270 0.000000000000000
877.11290050936 0.000000000000000 0.000007999985266 0.000000000000000
877.08382572255 0.000000000000000 0.000007999985262 0.000000000000000
877.02567614895 0.000000000000000 0.000007999985254 0.000000000000000
876.96752657534 0.000000000000000 0.000007999985245 0.000000000000000
876.90937700173 0.000000000000000 0.000007999985237 0.000000000000000
876.85122742812 0.000000000000000 0.000007999985229 0.000000000000000
876.64745235337 0.000000000000000 0.000007999985199 0.000000000000000
876.49361698134 0.000000000000000 0.000007999985177 0.000000000000000
876.33978160932 0.000000000000000 0.000007999985155 0.000000000000000
876.18594623730 0.000000000000000 0.000007999985133 0.000000000000000
876.03211086528 0.000000000000000 0.000007999985111 0.000000000000000
875.74964485707 0.000000000000000 0.000007999985070 0.000000000000000
875.46717884887 0.000000000000000 0.000007999985029 0.000000000000000
875.18471284067 0.000000000000000 0.000007999984988 0.000000000000000
874.90224683247 0.000000000000000 0.000007999984947 0.000000000000000
874.43687981889 0.000000000000000 0.000007999984879 0.000000000000000
873.97151280531 0.000000000000000 0.000007999984811 0.000000000000000
873.50614579173 0.000000000000000 0.000007999984743 0.000000000000000
873.04077877816 0.000000000000000 0.000007999984675 0.000000000000000
872.04087345044 0.000000000000000 0.000007999984527 0.000000000000000
871.04096812273 0.000000000000000 0.000007999984378 0.000000000000000
870.04106279502 0.000000000000000 0.000007999984227 0.000000000000000
869.04115746730 0.000000000000000 0.000007999984075 0.000000000000000
867.25613573892 0.000000000000000 0.000007999983798 0.000000000000000
865.82243494281 0.000000000000000 0.000007999983572 0.000000000000000
864.38873414670 0.000000000000000 0.000007999983343 0.000000000000000
863.38650846958 0.000000000000000 0.000007999983181 0.000000000000000
862.38428279245 0.000000000000000 0.000007999983017 0.000000000000000
861.69351209490 0.000000000000000 0.000007999982902 0.000000000000000
861.00274139735 0.000000000000000 0.000007999982786 0.000000000000000
860.52609555391 0.000000000000000 0.000007999982705 0.000000000000000
860.04944971048 0.000000000000000 0.000007999982624 0.000000000000000
859.71671502396 0.000000000000000 0.000007999982567 0.000000000000000
859.38398033745 0.000000000000000 0.000007999982509 0.000000000000000
859.14336333425 0.000000000000000 0.000007999982468 0.000000000000000
858.90274633104 0.000000000000000 0.000007999982426 0.000000000000000
858.70679622090 0.000000000000000 0.000007999982393 0.000000000000000
858.51084611075 0.000000000000000 0.000007999982359 0.000000000000000
858.31489600061 0.000000000000000 0.000007999982324 0.000000000000000
858.27887149090 0.000000000000000 0.000007999982318 0.000000000000000
858.24284698119 0.000000000000000 0.000007999982312 0.000000000000000
858.20682247148 0.000000000000000 0.000007999982306 0.000000000000000
858.13477345207 0.000000000000000 0.000007999982293 0.000000000000000
858.06272443265 0.000000000000000 0.000007999982281 0.000000000000000
857.99067541323 0.000000000000000 0.000007999982268 0.000000000000000
857.91862639381 0.000000000000000 0.000007999982255 0.000000000000000
857.78025774127 0.000000000000000 0.000007999982231 0.000000000000000
857.64188908873 0.000000000000000 0.000007999982207 0.000000000000000
857.50352043618 0.000000000000000 0.000007999982183 0.000000000000000
857.36515178364 0.000000000000000 0.000007999982158 0.000000000000000
857.04469521700 0.000000000000000 0.000007999982102 0.000000000000000
856.72423865036 0.000000000000000 0.000007999982045 0.000000000000000
856.40378208372 0.000000000000000 0.000007999981988 0.000000000000000
856.08332551708 0.000000000000000 0.000007999981931 0.000000000000000
855.63256183380 0.000000000000000 0.000007999981851 0.000000000000000
855.18179815052 0.000000000000000 0.000007999981770 0.000000000000000
854.73103446724 0.000000000000000 0.000007999981689 0.000000000000000
854.28027078397 0.000000000000000 0.000007999981607 0.000000000000000
853.28213670635 0.000000000000000 0.000007999981427 0.000000000000000
852.28400262874 0.000000000000000 0.000007999981245 0.000000000000000
851.28586855113 0.000000000000000 0.000007999981061 0.000000000000000
850.28773447352 0.000000000000000 0.000007999980875 0.000000000000000
848.55778483245 0.000000000000000 0.000007999980548 0.000000000000000
847.17512195691 0.000000000000000 0.000007999980282 0.000000000000000
845.79245908138 0.000000000000000 0.000007999980012 0.000000000000000
844.82636706492 0.000000000000000 0.000007999979821 0.000000000000000
843.86027504847 0.000000000000000 0.000007999979628 0.000000000000000
843.19456577307 0.000000000000000 0.000007999979493 0.000000000000000
842.52885649768 0.000000000000000 0.000007999979357 0.000000000000000
842.06952104271 0.000000000000000 0.000007999979262 0.000000000000000
841.61018558774 0.000000000000000 0.000007999979167 0.000000000000000
841.28943670287 0.000000000000000 0.000007999979100 0.000000000000000
840.96868781801 0.000000000000000 0.000007999979032 0.000000000000000
840.73646746639 0.000000000000000 0.000007999978984 0.000000000000000
840.50424711478 0.000000000000000 0.000007999978935 0.000000000000000
840.31417807456 0.000000000000000 0.000007999978895 0.000000000000000
840.12410903433 0.000000000000000 0.000007999978854 0.000000000000000
839.93403999411 0.000000000000000 0.000007999978814 0.000000000000000
839.89607379175 0.000000000000000 0.000007999978806 0.000000000000000
839.85810758940 0.000000000000000 0.000007999978798 0.000000000000000
839.82014138704 0.000000000000000 0.000007999978790 0.000000000000000
839.74420898233 0.000000000000000 0.000007999978774 0.000000000000000
839.66827657761 0.000000000000000 0.000007999978757 0.000000000000000
839.59234417290 0.000000000000000 0.000007999978741 0.000000000000000
839.51641176819 0.000000000000000 0.000007999978725 0.000000000000000
839.37730665386 0.000000000000000 0.000007999978695 0.000000000000000
839.23820153954 0.000000000000000 0.000007999978666 0.000000000000000
839.09909642521 0.000000000000000 0.000007999978636 0.000000000000000
838.95999131088 0.000000000000000 0.000007999978606 0.000000000000000
838.82088619656 0.000000000000000 0.000007999978576 0.000000000000000
838.46988535092 0.000000000000000 0.000007999978500 0.000000000000000
838.11888450529 0.000000000000000 0.000007999978424 0.000000000000000
837.76788365965 0.000000000000000 0.000007999978348 0.000000000000000
837.41688281402 0.000000000000000 0.000007999978272 0.000000000000000
837.06588196838 0.000000000000000 0.000007999978195 0.000000000000000
836.47154134413 0.000000000000000 0.000007999978066 0.000000000000000
835.87720071987 0.000000000000000 0.000007999977937 0.000000000000000
835.28286009562 0.000000000000000 0.000007999977806 0.000000000000000
834.68851947137 0.000000000000000 0.000007999977674 0.000000000000000
833.28954559848 0.000000000000000 0.000007999977361 0.000000000000000
831.89057172560 0.000000000000000 0.000007999977044 0.000000000000000
830.49159785271 0.000000000000000 0.000007999976721 0.000000000000000
829.09262397983 0.000000000000000 0.000007999976393 0.000000000000000
827.94442960651 0.000000000000000 0.000007999976120 0.000000000000000
826.79623523319 0.000000000000000 0.000007999975844 0.000000000000000
825.99473610195 0.000000000000000 0.000007999975649 0.000000000000000
825.19323697071 0.000000000000000 0.000007999975453 0.000000000000000
824.64092771613 0.000000000000000 0.000007999975315 0.000000000000000
824.08861846155 0.000000000000000 0.000007999975176 0.000000000000000
823.70627490329 0.000000000000000 0.000007999975079 0.000000000000000
823.32393134504 0.000000000000000 0.000007999974982 0.000000000000000
823.05407313307 0.000000000000000 0.000007999974913 0.000000000000000
822.78421492110 0.000000000000000 0.000007999974843 0.000000000000000
822.58237681669 0.000000000000000 0.000007999974792 0.000000000000000
822.38053871227 0.000000000000000 0.000007999974740 0.000000000000000
822.17870060786 0.000000000000000 0.000007999974688 0.000000000000000
821.97686250345 0.000000000000000 0.000007999974635 0.000000000000000
821.94112734926 0.000000000000000 0.000007999974626 0.000000000000000
821.90539219507 0.000000000000000 0.000007999974617 0.000000000000000
821.86965704088 0.000000000000000 0.000007999974608 0.000000000000000
821.79818673251 0.000000000000000 0.000007999974589 0.000000000000000
821.72671642413 0.000000000000000 0.000007999974570 0.000000000000000
821.65524611576 0.000000000000000 0.000007999974552 0.000000000000000
821.58377580738 0.000000000000000 0.000007999974533 0.000000000000000
821.44778929558 0.000000000000000 0.000007999974498 0.000000000000000
821.31180278379 0.000000000000000 0.000007999974462 0.000000000000000
821.17581627199 0.000000000000000 0.000007999974427 0.000000000000000
821.03982976019 0.000000000000000 0.000007999974391 0.000000000000000
820.90384324839 0.000000000000000 0.000007999974356 0.000000000000000
820.56421533215 0.000000000000000 0.000007999974267 0.000000000000000
820.22458741591 0.000000000000000 0.000007999974177 0.000000000000000
819.88495949967 0.000000000000000 0.000007999974087 0.000000000000000
819.54533158343 0.000000000000000 0.000007999973997 0.000000000000000
819.20570366719 0.000000000000000 0.000007999973906 0.000000000000000
818.62934660054 0.000000000000000 0.000007999973752 0.000000000000000
818.05298953389 0.000000000000000 0.000007999973597 0.000000000000000
817.47663246724 0.000000000000000 0.000007999973443 0.000000000000000
816.90027540059 0.000000000000000 0.000007999973288 0.000000000000000
815.54441856413 0.000000000000000 0.000007999972919 0.000000000000000
814.18856172768 0.000000000000000 0.000007999972544 0.000000000000000
812.83270489122 0.000000000000000 0.000007999972164 0.000000000000000
811.47684805477 0.000000000000000 0.000007999971778 0.000000000000000
810.12099121832 0.000000000000000 0.000007999971386 0.000000000000000
809.18647110483 0.000000000000000 0.000007999971112 0.000000000000000
808.25195099135 0.000000000000000 0.000007999970836 0.000000000000000
807.60885720620 0.000000000000000 0.000007999970644 0.000000000000000
806.96576342106 0.000000000000000 0.000007999970449 0.000000000000000
806.52236449671 0.000000000000000 0.000007999970313 0.000000000000000
806.07896557237 0.000000000000000 0.000007999970176 0.000000000000000
805.76980263115 0.000000000000000 0.000007999970080 0.000000000000000
805.46063968994 0.000000000000000 0.000007999969984 0.000000000000000
805.23765134424 0.000000000000000 0.000007999969914 0.000000000000000
805.01466299854 0.000000000000000 0.000007999969844 0.000000000000000
804.83477562297 0.000000000000000 0.000007999969788 0.000000000000000
804.65488824740 0.000000000000000 0.000007999969731 0.000000000000000
804.47500087183 0.000000000000000 0.000007999969675 0.000000000000000
804.44544118577 0.000000000000000 0.000007999969665 0.000000000000000
804.41588149970 0.000000000000000 0.000007999969656 0.000000000000000
804.38632181364 0.000000000000000 0.000007999969647 0.000000000000000
804.32720244152 0.000000000000000 0.000007999969628 0.000000000000000
804.26808306939 0.000000000000000 0.000007999969609 0.000000000000000
804.20896369727 0.000000000000000 0.000007999969591 0.000000000000000
804.14984432514 0.000000000000000 0.000007999969572 0.000000000000000
804.01648539745 0.000000000000000 0.000007999969530 0.000000000000000
803.88312646977 0.000000000000000 0.000007999969488 0.000000000000000
803.74976754208 0.000000000000000 0.000007999969445 0.000000000000000
803.61640861439 0.000000000000000 0.000007999969403 0.000000000000000
803.27717232844 0.000000000000000 0.000007999969295 0.000000000000000
803.00204946021 0.000000000000000 0.000007999969207 0.000000000000000
802.72692659198 0.000000000000000 0.000007999969118 0.000000000000000
802.45180372375 0.000000000000000 0.000007999969030 0.000000000000000
802.17668085552 0.000000000000000 0.000007999968941 0.000000000000000
801.68026359999 0.000000000000000 0.000007999968780 0.000000000000000
801.18384634446 0.000000000000000 0.000007999968619 0.000000000000000
800.68742908893 0.000000000000000 0.000007999968459 0.000000000000000
800.19101183340 0.000000000000000 0.000007999968297 0.000000000000000
799.10743327171 0.000000000000000 0.000007999967942 0.000000000000000
798.02385471002 0.000000000000000 0.000007999967583 0.000000000000000
796.94027614834 0.000000000000000 0.000007999967219 0.000000000000000
795.85669758665 0.000000000000000 0.000007999966850 0.000000000000000
794.33636838591 0.000000000000000 0.000007999966325 0.000000000000000
792.81603918517 0.000000000000000 0.000007999965791 0.000000000000000
791.65846764649 0.000000000000000 0.000007999965378 0.000000000000000
790.73506106279 0.000000000000000 0.000007999965045 0.000000000000000
789.99754265584 0.000000000000000 0.000007999964776 0.000000000000000
789.40521528853 0.000000000000000 0.000007999964557 0.000000000000000
788.92814464359 0.000000000000000 0.000007999964378 0.000000000000000
788.54144559133 0.000000000000000 0.000007999964232 0.000000000000000
788.22438326369 0.000000000000000 0.000007999964112 0.000000000000000
787.90732093605 0.000000000000000 0.000007999963992 0.000000000000000
787.66769269377 0.000000000000000 0.000007999963900 0.000000000000000
787.42806445148 0.000000000000000 0.000007999963809 0.000000000000000
787.38686744818 0.000000000000000 0.000007999963793 0.000000000000000
787.34567044488 0.000000000000000 0.000007999963777 0.000000000000000
787.30447344158 0.000000000000000 0.000007999963761 0.000000000000000
787.26327643828 0.000000000000000 0.000007999963745 0.000000000000000
787.18088243168 0.000000000000000 0.000007999963714 0.000000000000000
787.09848842508 0.000000000000000 0.000007999963682 0.000000000000000
787.01609441848 0.000000000000000 0.000007999963650 0.000000000000000
786.93370041188 0.000000000000000 0.000007999963619 0.000000000000000
786.85130640528 0.000000000000000 0.000007999963587 0.000000000000000
786.65844638066 0.000000000000000 0.000007999963513 0.000000000000000
786.46558635605 0.000000000000000 0.000007999963438 0.000000000000000
786.27272633144 0.000000000000000 0.000007999963363 0.000000000000000
786.07986630682 0.000000000000000 0.000007999963288 0.000000000000000
785.88700628221 0.000000000000000 0.000007999963213 0.000000000000000
785.57710403576 0.000000000000000 0.000007999963092 0.000000000000000
785.26720178931 0.000000000000000 0.000007999962971 0.000000000000000
784.95729954285 0.000000000000000 0.000007999962849 0.000000000000000
784.64739729640 0.000000000000000 0.000007999962727 0.000000000000000
784.33749504995 0.000000000000000 0.000007999962604 0.000000000000000
783.66967936527 0.000000000000000 0.000007999962340 0.000000000000000
783.00186368059 0.000000000000000 0.000007999962077 0.000000000000000
782.33404799591 0.000000000000000 0.000007999961811 0.000000000000000
781.66623231123 0.000000000000000 0.000007999961543 0.000000000000000
780.11032005670 0.000000000000000 0.000007999960912 0.000000000000000
778.55440780217 0.000000000000000 0.000007999960269 0.000000000000000
777.27826608191 0.000000000000000 0.000007999959733 0.000000000000000
776.00212436165 0.000000000000000 0.000007999959189 0.000000000000000
775.11046899458 0.000000000000000 0.000007999958804 0.000000000000000
774.21881362751 0.000000000000000 0.000007999958412 0.000000000000000
773.60485881226 0.000000000000000 0.000007999958137 0.000000000000000
772.99090399701 0.000000000000000 0.000007999957860 0.000000000000000
772.56778406896 0.000000000000000 0.000007999957668 0.000000000000000
772.14466414092 0.000000000000000 0.000007999957475 0.000000000000000
771.84988841993 0.000000000000000 0.000007999957340 0.000000000000000
771.55511269893 0.000000000000000 0.000007999957205 0.000000000000000
771.34290072962 0.000000000000000 0.000007999957107 0.000000000000000
771.13068876031 0.000000000000000 0.000007999957009 0.000000000000000
770.96062718524 0.000000000000000 0.000007999956930 0.000000000000000
770.79056561017 0.000000000000000 0.000007999956851 0.000000000000000
770.62050403510 0.000000000000000 0.000007999956772 0.000000000000000
770.59422657434 0.000000000000000 0.000007999956760 0.000000000000000
770.56794911357 0.000000000000000 0.000007999956748 0.000000000000000
770.54167165281 0.000000000000000 0.000007999956735 0.000000000000000
770.48911673129 0.000000000000000 0.000007999956711 0.000000000000000
770.43656180976 0.000000000000000 0.000007999956686 0.000000000000000
770.38400688823 0.000000000000000 0.000007999956662 0.000000000000000
770.33145196671 0.000000000000000 0.000007999956637 0.000000000000000
770.19673484134 0.000000000000000 0.000007999956574 0.000000000000000
770.06201771596 0.000000000000000 0.000007999956511 0.000000000000000
769.92730059059 0.000000000000000 0.000007999956448 0.000000000000000
769.79258346522 0.000000000000000 0.000007999956385 0.000000000000000
769.48155871795 0.000000000000000 0.000007999956239 0.000000000000000
769.22247023708 0.000000000000000 0.000007999956116 0.000000000000000
768.96338175622 0.000000000000000 0.000007999955994 0.000000000000000
768.70429327535 0.000000000000000 0.000007999955870 0.000000000000000
768.44520479448 0.000000000000000 0.000007999955747 0.000000000000000
767.97743651591 0.000000000000000 0.000007999955523 0.000000000000000
767.50966823733 0.000000000000000 0.000007999955298 0.000000000000000
767.04189995875 0.000000000000000 0.000007999955073 0.000000000000000
766.57413168018 0.000000000000000 0.000007999954850 0.000000000000000
765.55322124893 0.000000000000000 0.000007999954359 0.000000000000000
764.53231081769 0.000000000000000 0.000007999953861 0.000000000000000
763.51140038645 0.000000000000000 0.000007999953358 0.000000000000000
762.49048995521 0.000000000000000 0.000007999952848 0.000000000000000
761.02809841459 0.000000000000000 0.000007999952107 0.000000000000000
759.56570687396 0.000000000000000 0.000007999951353 0.000000000000000
758.44532610972 0.000000000000000 0.000007999950767 0.000000000000000
757.55118541618 0.000000000000000 0.000007999950293 0.000000000000000
756.83687794582 0.000000000000000 0.000007999949911 0.000000000000000
756.26341389297 0.000000000000000 0.000007999949600 0.000000000000000
755.80181049814 0.000000000000000 0.000007999949344 0.000000000000000
755.42804561567 0.000000000000000 0.000007999949137 0.000000000000000
755.12217039270 0.000000000000000 0.000007999948967 0.000000000000000
754.81629516973 0.000000000000000 0.000007999948795 0.000000000000000
754.58924006023 0.000000000000000 0.000007999948668 0.000000000000000
754.36218495072 0.000000000000000 0.000007999948540 0.000000000000000
754.32558093265 0.000000000000000 0.000007999948519 0.000000000000000
754.28897691458 0.000000000000000 0.000007999948499 0.000000000000000
754.25237289651 0.000000000000000 0.000007999948478 0.000000000000000
754.21576887844 0.000000000000000 0.000007999948457 0.000000000000000
754.14256084230 0.000000000000000 0.000007999948416 0.000000000000000
754.06935280615 0.000000000000000 0.000007999948375 0.000000000000000
753.99614477001 0.000000000000000 0.000007999948333 0.000000000000000
753.92293673387 0.000000000000000 0.000007999948292 0.000000000000000
753.84972869773 0.000000000000000 0.000007999948250 0.000000000000000
753.69603078974 0.000000000000000 0.000007999948163 0.000000000000000
753.54233288175 0.000000000000000 0.000007999948076 0.000000000000000
753.38863497376 0.000000000000000 0.000007999947988 0.000000000000000
753.23493706576 0.000000000000000 0.000007999947900 0.000000000000000
753.08123915777 0.000000000000000 0.000007999947813 0.000000000000000
752.78510143922 0.000000000000000 0.000007999947643 0.000000000000000
752.48896372067 0.000000000000000 0.000007999947472 0.000000000000000
752.19282600212 0.000000000000000 0.000007999947301 0.000000000000000
751.89668828357 0.000000000000000 0.000007999947130 0.000000000000000
751.60055056502 0.000000000000000 0.000007999946958 0.000000000000000
751.03101882747 0.000000000000000 0.000007999946625 0.000000000000000
750.46148708992 0.000000000000000 0.000007999946290 0.000000000000000
749.89195535236 0.000000000000000 0.000007999945952 0.000000000000000
749.32242361481 0.000000000000000 0.000007999945613 0.000000000000000
747.99052985317 0.000000000000000 0.000007999944809 0.000000000000000
746.65863609152 0.000000000000000 0.000007999943993 0.000000000000000
745.32674232988 0.000000000000000 0.000007999943163 0.000000000000000
743.99484856824 0.000000000000000 0.000007999942327 0.000000000000000
743.05673405714 0.000000000000000 0.000007999941738 0.000000000000000
742.11861954603 0.000000000000000 0.000007999941136 0.000000000000000
741.47231369134 0.000000000000000 0.000007999940716 0.000000000000000
740.82600783664 0.000000000000000 0.000007999940295 0.000000000000000
740.38125419390 0.000000000000000 0.000007999939999 0.000000000000000
739.93650055115 0.000000000000000 0.000007999939702 0.000000000000000
739.62815526359 0.000000000000000 0.000007999939495 0.000000000000000
739.31980997603 0.000000000000000 0.000007999939287 0.000000000000000
739.10082094936 0.000000000000000 0.000007999939140 0.000000000000000
738.88183192268 0.000000000000000 0.000007999938991 0.000000000000000
738.71449628592 0.000000000000000 0.000007999938877 0.000000000000000
738.54716064915 0.000000000000000 0.000007999938764 0.000000000000000
738.37982501239 0.000000000000000 0.000007999938650 0.000000000000000
738.25452551664 0.000000000000000 0.000007999938564 0.000000000000000
738.12922602089 0.000000000000000 0.000007999938478 0.000000000000000
738.00392652514 0.000000000000000 0.000007999938392 0.000000000000000
737.87862702939 0.000000000000000 0.000007999938306 0.000000000000000
737.75332753364 0.000000000000000 0.000007999938220 0.000000000000000
737.62802803789 0.000000000000000 0.000007999938134 0.000000000000000
737.50272854214 0.000000000000000 0.000007999938048 0.000000000000000
737.25212955065 0.000000000000000 0.000007999937875 0.000000000000000
737.00153055915 0.000000000000000 0.000007999937701 0.000000000000000
736.75093156765 0.000000000000000 0.000007999937527 0.000000000000000
736.50033257615 0.000000000000000 0.000007999937352 0.000000000000000
736.14080935748 0.000000000000000 0.000007999937100 0.000000000000000
735.78128613882 0.000000000000000 0.000007999936848 0.000000000000000
735.42176292016 0.000000000000000 0.000007999936594 0.000000000000000
735.06223970149 0.000000000000000 0.000007999936339 0.000000000000000
734.27242783721 0.000000000000000 0.000007999935775 0.000000000000000
733.48261597293 0.000000000000000 0.000007999935206 0.000000000000000
732.69280410864 0.000000000000000 0.000007999934631 0.000000000000000
731.90299224436 0.000000000000000 0.000007999934056 0.000000000000000
730.38084681599 0.000000000000000 0.000007999932947 0.000000000000000
729.14508201603 0.000000000000000 0.000007999932030 0.000000000000000
727.90931721606 0.000000000000000 0.000007999931100 0.000000000000000
727.04633560360 0.000000000000000 0.000007999930444 0.000000000000000
726.18335399115 0.000000000000000 0.000007999929773 0.000000000000000
725.58943886239 0.000000000000000 0.000007999929301 0.000000000000000
724.99552373363 0.000000000000000 0.000007999928825 0.000000000000000
724.58669376732 0.000000000000000 0.000007999928496 0.000000000000000
724.17786380100 0.000000000000000 0.000007999928165 0.000000000000000
723.89384610144 0.000000000000000 0.000007999927935 0.000000000000000
723.60982840188 0.000000000000000 0.000007999927703 0.000000000000000
723.40686027586 0.000000000000000 0.000007999927537 0.000000000000000
723.20389214984 0.000000000000000 0.000007999927370 0.000000000000000
723.04543412878 0.000000000000000 0.000007999927240 0.000000000000000
722.88697610772 0.000000000000000 0.000007999927110 0.000000000000000
722.72851808665 0.000000000000000 0.000007999926979 0.000000000000000
722.61589674761 0.000000000000000 0.000007999926886 0.000000000000000
722.50327540858 0.000000000000000 0.000007999926793 0.000000000000000
722.39065406954 0.000000000000000 0.000007999926699 0.000000000000000
722.27803273050 0.000000000000000 0.000007999926606 0.000000000000000
722.16541139147 0.000000000000000 0.000007999926512 0.000000000000000
722.05279005243 0.000000000000000 0.000007999926419 0.000000000000000
721.94016871339 0.000000000000000 0.000007999926325 0.000000000000000
721.71492603532 0.000000000000000 0.000007999926137 0.000000000000000
721.48968335725 0.000000000000000 0.000007999925948 0.000000000000000
721.26444067917 0.000000000000000 0.000007999925759 0.000000000000000
721.03919800110 0.000000000000000 0.000007999925570 0.000000000000000
720.70850330519 0.000000000000000 0.000007999925290 0.000000000000000
720.37780860928 0.000000000000000 0.000007999925010 0.000000000000000
720.04711391338 0.000000000000000 0.000007999924731 0.000000000000000
719.71641921747 0.000000000000000 0.000007999924455 0.000000000000000
719.00124542281 0.000000000000000 0.000007999923856 0.000000000000000
718.28607162815 0.000000000000000 0.000007999923250 0.000000000000000
717.57089783349 0.000000000000000 0.000007999922638 0.000000000000000
716.85572403883 0.000000000000000 0.000007999922021 0.000000000000000
715.32208858447 0.000000000000000 0.000007999920680 0.000000000000000
714.05811571537 0.000000000000000 0.000007999919556 0.000000000000000
712.79414284627 0.000000000000000 0.000007999918414 0.000000000000000
711.91122186141 0.000000000000000 0.000007999917606 0.000000000000000
711.02830087655 0.000000000000000 0.000007999916789 0.000000000000000
710.42067837067 0.000000000000000 0.000007999916222 0.000000000000000
709.81305586480 0.000000000000000 0.000007999915644 0.000000000000000
709.39508512857 0.000000000000000 0.000007999915238 0.000000000000000
708.97711439233 0.000000000000000 0.000007999914830 0.000000000000000
708.68737646503 0.000000000000000 0.000007999914546 0.000000000000000
708.39763853774 0.000000000000000 0.000007999914261 0.000000000000000
708.19181298537 0.000000000000000 0.000007999914058 0.000000000000000
707.98598743301 0.000000000000000 0.000007999913854 0.000000000000000
707.82849004029 0.000000000000000 0.000007999913698 0.000000000000000
707.67099264757 0.000000000000000 0.000007999913541 0.000000000000000
707.51349525485 0.000000000000000 0.000007999913384 0.000000000000000
707.39617465182 0.000000000000000 0.000007999913267 0.000000000000000
707.27885404879 0.000000000000000 0.000007999913150 0.000000000000000
707.16153344577 0.000000000000000 0.000007999913033 0.000000000000000
707.04421284274 0.000000000000000 0.000007999912915 0.000000000000000
706.92689223971 0.000000000000000 0.000007999912798 0.000000000000000
706.80957163669 0.000000000000000 0.000007999912680 0.000000000000000
706.69225103366 0.000000000000000 0.000007999912562 0.000000000000000
706.45760982761 0.000000000000000 0.000007999912325 0.000000000000000
706.22296862156 0.000000000000000 0.000007999912088 0.000000000000000
705.98832741550 0.000000000000000 0.000007999911850 0.000000000000000
705.75368620945 0.000000000000000 0.000007999911611 0.000000000000000
705.41655718494 0.000000000000000 0.000007999911267 0.000000000000000
705.07942816042 0.000000000000000 0.000007999910922 0.000000000000000
704.74229913591 0.000000000000000 0.000007999910574 0.000000000000000
704.40517011140 0.000000000000000 0.000007999910226 0.000000000000000
703.66562006035 0.000000000000000 0.000007999909465 0.000000000000000
702.92607000931 0.000000000000000 0.000007999908710 0.000000000000000
702.18651995826 0.000000000000000 0.000007999907946 0.000000000000000
701.44696990721 0.000000000000000 0.000007999907176 0.000000000000000
699.98029722131 0.000000000000000 0.000007999905627 0.000000000000000
698.78488398641 0.000000000000000 0.000007999904344 0.000000000000000
697.58947075150 0.000000000000000 0.000007999903041 0.000000000000000
696.75489811754 0.000000000000000 0.000007999902120 0.000000000000000
695.92032548357 0.000000000000000 0.000007999901189 0.000000000000000
695.34617748432 0.000000000000000 0.000007999900536 0.000000000000000
694.77202948506 0.000000000000000 0.000007999899865 0.000000000000000
694.37704807760 0.000000000000000 0.000007999899402 0.000000000000000
693.98206667013 0.000000000000000 0.000007999898937 0.000000000000000
693.70800627794 0.000000000000000 0.000007999898613 0.000000000000000
693.43394588576 0.000000000000000 0.000007999898287 0.000000000000000
693.23867034615 0.000000000000000 0.000007999898055 0.000000000000000
693.04339480655 0.000000000000000 0.000007999897822 0.000000000000000
692.89240788321 0.000000000000000 0.000007999897641 0.000000000000000
692.74142095987 0.000000000000000 0.000007999897460 0.000000000000000
692.59043403653 0.000000000000000 0.000007999897279 0.000000000000000
692.48109259271 0.000000000000000 0.000007999897148 0.000000000000000
692.37175114890 0.000000000000000 0.000007999897016 0.000000000000000
692.26240970508 0.000000000000000 0.000007999896884 0.000000000000000
692.15306826127 0.000000000000000 0.000007999896752 0.000000000000000
692.04372681746 0.000000000000000 0.000007999896620 0.000000000000000
691.93438537364 0.000000000000000 0.000007999896487 0.000000000000000
691.82504392983 0.000000000000000 0.000007999896355 0.000000000000000
691.60636104220 0.000000000000000 0.000007999896089 0.000000000000000
691.38767815458 0.000000000000000 0.000007999895822 0.000000000000000
691.16899526695 0.000000000000000 0.000007999895555 0.000000000000000
690.95031237932 0.000000000000000 0.000007999895287 0.000000000000000
690.63268876785 0.000000000000000 0.000007999894897 0.000000000000000
690.31506515639 0.000000000000000 0.000007999894505 0.000000000000000
689.99744154492 0.000000000000000 0.000007999894111 0.000000000000000
689.67981793346 0.000000000000000 0.000007999893716 0.000000000000000
688.98887697210 0.000000000000000 0.000007999892850 0.000000000000000
688.29793601075 0.000000000000000 0.000007999891988 0.000000000000000
687.60699504939 0.000000000000000 0.000007999891134 0.000000000000000
686.91605408804 0.000000000000000 0.000007999890272 0.000000000000000
685.45647817192 0.000000000000000 0.000007999888424 0.000000000000000
684.25635724393 0.000000000000000 0.000007999886880 0.000000000000000
683.05623631593 0.000000000000000 0.000007999885312 0.000000000000000
682.21834434866 0.000000000000000 0.000007999884203 0.000000000000000
681.38045238138 0.000000000000000 0.000007999883083 0.000000000000000
680.80408471106 0.000000000000000 0.000007999882305 0.000000000000000
680.22771704074 0.000000000000000 0.000007999881511 0.000000000000000
679.83140771529 0.000000000000000 0.000007999880951 0.000000000000000
679.43509838984 0.000000000000000 0.000007999880390 0.000000000000000
679.16049331099 0.000000000000000 0.000007999879999 0.000000000000000
678.88588823213 0.000000000000000 0.000007999879606 0.000000000000000
678.69093404798 0.000000000000000 0.000007999879327 0.000000000000000
678.49597986382 0.000000000000000 0.000007999879047 0.000000000000000
678.34702486716 0.000000000000000 0.000007999878832 0.000000000000000
678.19806987051 0.000000000000000 0.000007999878618 0.000000000000000
678.04911487385 0.000000000000000 0.000007999878402 0.000000000000000
677.93769445741 0.000000000000000 0.000007999878241 0.000000000000000
677.82627404097 0.000000000000000 0.000007999878080 0.000000000000000
677.71485362453 0.000000000000000 0.000007999877918 0.000000000000000
677.60343320810 0.000000000000000 0.000007999877756 0.000000000000000
677.49201279166 0.000000000000000 0.000007999877594 0.000000000000000
677.38059237522 0.000000000000000 0.000007999877431 0.000000000000000
677.26917195878 0.000000000000000 0.000007999877268 0.000000000000000
677.04633112590 0.000000000000000 0.000007999876942 0.000000000000000
676.82349029302 0.000000000000000 0.000007999876615 0.000000000000000
676.60064946015 0.000000000000000 0.000007999876287 0.000000000000000
676.37780862727 0.000000000000000 0.000007999875959 0.000000000000000
676.05801381530 0.000000000000000 0.000007999875485 0.000000000000000
675.73821900334 0.000000000000000 0.000007999875009 0.000000000000000
675.41842419137 0.000000000000000 0.000007999874532 0.000000000000000
675.09862937940 0.000000000000000 0.000007999874059 0.000000000000000
674.39620922699 0.000000000000000 0.000007999873034 0.000000000000000
673.69378907458 0.000000000000000 0.000007999871998 0.000000000000000
672.99136892216 0.000000000000000 0.000007999870952 0.000000000000000
672.28894876975 0.000000000000000 0.000007999869898 0.000000000000000
670.88368691595 0.000000000000000 0.000007999867759 0.000000000000000
669.73725094204 0.000000000000000 0.000007999865986 0.000000000000000
668.59081496812 0.000000000000000 0.000007999864186 0.000000000000000
667.79079558748 0.000000000000000 0.000007999862915 0.000000000000000
666.99077620683 0.000000000000000 0.000007999861630 0.000000000000000
666.44064559135 0.000000000000000 0.000007999860726 0.000000000000000
665.89051497587 0.000000000000000 0.000007999859796 0.000000000000000
665.51225754287 0.000000000000000 0.000007999859154 0.000000000000000
665.13400010986 0.000000000000000 0.000007999858509 0.000000000000000
664.87176641797 0.000000000000000 0.000007999858060 0.000000000000000
664.60953272608 0.000000000000000 0.000007999857610 0.000000000000000
664.42302172372 0.000000000000000 0.000007999857288 0.000000000000000
664.23651072135 0.000000000000000 0.000007999856966 0.000000000000000
664.09309667975 0.000000000000000 0.000007999856718 0.000000000000000
663.94968263815 0.000000000000000 0.000007999856469 0.000000000000000
663.80626859655 0.000000000000000 0.000007999856220 0.000000000000000
663.70103724658 0.000000000000000 0.000007999856037 0.000000000000000
663.59580589661 0.000000000000000 0.000007999855853 0.000000000000000
663.49057454664 0.000000000000000 0.000007999855670 0.000000000000000
663.38534319667 0.000000000000000 0.000007999855486 0.000000000000000
663.28011184670 0.000000000000000 0.000007999855302 0.000000000000000
663.17488049673 0.000000000000000 0.000007999855117 0.000000000000000
663.06964914676 0.000000000000000 0.000007999854933 0.000000000000000
662.85918644682 0.000000000000000 0.000007999854562 0.000000000000000
662.64872374688 0.000000000000000 0.000007999854191 0.000000000000000
662.43826104694 0.000000000000000 0.000007999853819 0.000000000000000
662.22779834699 0.000000000000000 0.000007999853446 0.000000000000000
661.92385380602 0.000000000000000 0.000007999852905 0.000000000000000
661.61990926505 0.000000000000000 0.000007999852363 0.000000000000000
661.31596472408 0.000000000000000 0.000007999851818 0.000000000000000
661.01202018310 0.000000000000000 0.000007999851270 0.000000000000000
660.34815765926 0.000000000000000 0.000007999850085 0.000000000000000
659.68429513541 0.000000000000000 0.000007999848917 0.000000000000000
659.02043261157 0.000000000000000 0.000007999847736 0.000000000000000
658.35657008772 0.000000000000000 0.000007999846544 0.000000000000000
656.96429089821 0.000000000000000 0.000007999843973 0.000000000000000
655.82101712022 0.000000000000000 0.000007999841777 0.000000000000000
654.67774334222 0.000000000000000 0.000007999839553 0.000000000000000
653.87995564027 0.000000000000000 0.000007999837981 0.000000000000000
653.08216793831 0.000000000000000 0.000007999836392 0.000000000000000
652.53364463290 0.000000000000000 0.000007999835290 0.000000000000000
651.98512132749 0.000000000000000 0.000007999834180 0.000000000000000
651.60812493348 0.000000000000000 0.000007999833412 0.000000000000000
651.23112853948 0.000000000000000 0.000007999832641 0.000000000000000
650.97004414566 0.000000000000000 0.000007999832104 0.000000000000000
650.70895975184 0.000000000000000 0.000007999831566 0.000000000000000
650.52377144003 0.000000000000000 0.000007999831183 0.000000000000000
650.33858312822 0.000000000000000 0.000007999830799 0.000000000000000
650.19742841956 0.000000000000000 0.000007999830506 0.000000000000000
650.05627371090 0.000000000000000 0.000007999830212 0.000000000000000
649.91511900224 0.000000000000000 0.000007999829918 0.000000000000000
649.80874292089 0.000000000000000 0.000007999829696 0.000000000000000
649.70236683954 0.000000000000000 0.000007999829473 0.000000000000000
649.59599075819 0.000000000000000 0.000007999829250 0.000000000000000
649.48961467684 0.000000000000000 0.000007999829027 0.000000000000000
649.38323859549 0.000000000000000 0.000007999828804 0.000000000000000
649.27686251414 0.000000000000000 0.000007999828580 0.000000000000000
649.17048643279 0.000000000000000 0.000007999828356 0.000000000000000
648.95773427009 0.000000000000000 0.000007999827907 0.000000000000000
648.74498210739 0.000000000000000 0.000007999827456 0.000000000000000
648.53222994469 0.000000000000000 0.000007999827005 0.000000000000000
648.31947778199 0.000000000000000 0.000007999826552 0.000000000000000
648.01474084249 0.000000000000000 0.000007999825901 0.000000000000000
647.71000390299 0.000000000000000 0.000007999825247 0.000000000000000
647.40526696349 0.000000000000000 0.000007999824591 0.000000000000000
647.10053002399 0.000000000000000 0.000007999823932 0.000000000000000
646.42970465509 0.000000000000000 0.000007999822473 0.000000000000000
645.75887928619 0.000000000000000 0.000007999821000 0.000000000000000
645.08805391729 0.000000000000000 0.000007999819514 0.000000000000000
644.41722854839 0.000000000000000 0.000007999818014 0.000000000000000
643.07359469054 0.000000000000000 0.000007999814970 0.000000000000000
641.97759766292 0.000000000000000 0.000007999812447 0.000000000000000
640.88160063530 0.000000000000000 0.000007999809927 0.000000000000000
640.11713878311 0.000000000000000 0.000007999808193 0.000000000000000
639.35267693092 0.000000000000000 0.000007999806436 0.000000000000000
638.82722734212 0.000000000000000 0.000007999805198 0.000000000000000
638.30177775332 0.000000000000000 0.000007999803918 0.000000000000000
637.94065444416 0.000000000000000 0.000007999803037 0.000000000000000
637.57953113501 0.000000000000000 0.000007999802151 0.000000000000000
637.32933128550 0.000000000000000 0.000007999801534 0.000000000000000
637.07913143600 0.000000000000000 0.000007999800915 0.000000000000000
636.90139038769 0.000000000000000 0.000007999800475 0.000000000000000
636.72364933937 0.000000000000000 0.000007999800033 0.000000000000000
636.58744460288 0.000000000000000 0.000007999799694 0.000000000000000
636.45123986640 0.000000000000000 0.000007999799354 0.000000000000000
636.31503512991 0.000000000000000 0.000007999799013 0.000000000000000
636.21418555985 0.000000000000000 0.000007999798761 0.000000000000000
636.11333598979 0.000000000000000 0.000007999798508 0.000000000000000
636.01248641973 0.000000000000000 0.000007999798255 0.000000000000000
635.91163684966 0.000000000000000 0.000007999798001 0.000000000000000
635.81078727960 0.000000000000000 0.000007999797748 0.000000000000000
635.70993770954 0.000000000000000 0.000007999797493 0.000000000000000
635.60908813948 0.000000000000000 0.000007999797239 0.000000000000000
635.40738899936 0.000000000000000 0.000007999796729 0.000000000000000
635.20568985923 0.000000000000000 0.000007999796217 0.000000000000000
635.00399071911 0.000000000000000 0.000007999795704 0.000000000000000
634.80229157899 0.000000000000000 0.000007999795190 0.000000000000000
634.51194380126 0.000000000000000 0.000007999794447 0.000000000000000
634.22159602354 0.000000000000000 0.000007999793702 0.000000000000000
633.93124824581 0.000000000000000 0.000007999792953 0.000000000000000
633.64090046809 0.000000000000000 0.000007999792201 0.000000000000000
633.00498832005 0.000000000000000 0.000007999790545 0.000000000000000
632.36907617201 0.000000000000000 0.000007999788874 0.000000000000000
631.73316402397 0.000000000000000 0.000007999787190 0.000000000000000
631.09725187593 0.000000000000000 0.000007999785490 0.000000000000000
629.76748760625 0.000000000000000 0.000007999781889 0.000000000000000
628.67634697596 0.000000000000000 0.000007999778937 0.000000000000000
627.58520634568 0.000000000000000 0.000007999776027 0.000000000000000
626.82418923864 0.000000000000000 0.000007999773964 0.000000000000000
626.06317213160 0.000000000000000 0.000007999771842 0.000000000000000
625.54017315466 0.000000000000000 0.000007999770330 0.000000000000000
625.01717417773 0.000000000000000 0.000007999768811 0.000000000000000
624.65787951282 0.000000000000000 0.000007999767761 0.000000000000000
624.29858484790 0.000000000000000 0.000007999766706 0.000000000000000
624.04989395761 0.000000000000000 0.000007999765973 0.000000000000000
623.80120306732 0.000000000000000 0.000007999765237 0.000000000000000
623.62496990346 0.000000000000000 0.000007999764714 0.000000000000000
623.44873673960 0.000000000000000 0.000007999764190 0.000000000000000
623.31474119817 0.000000000000000 0.000007999763791 0.000000000000000
623.18074565674 0.000000000000000 0.000007999763391 0.000000000000000
623.04675011531 0.000000000000000 0.000007999762990 0.000000000000000
622.94492036356 0.000000000000000 0.000007999762685 0.000000000000000
622.92455441321 0.000000000000000 0.000007999762624 0.000000000000000
622.90418846286 0.000000000000000 0.000007999762563 0.000000000000000
622.88382251251 0.000000000000000 0.000007999762502 0.000000000000000
622.84309061182 0.000000000000000 0.000007999762380 0.000000000000000
622.80235871112 0.000000000000000 0.000007999762257 0.000000000000000
622.76162681042 0.000000000000000 0.000007999762135 0.000000000000000
622.72089490972 0.000000000000000 0.000007999762013 0.000000000000000
622.63022273236 0.000000000000000 0.000007999761740 0.000000000000000
622.53955055500 0.000000000000000 0.000007999761467 0.000000000000000
622.44887837764 0.000000000000000 0.000007999761193 0.000000000000000
622.35820620028 0.000000000000000 0.000007999760919 0.000000000000000
622.09300868783 0.000000000000000 0.000007999760116 0.000000000000000
621.89549948400 0.000000000000000 0.000007999759517 0.000000000000000
621.69799028017 0.000000000000000 0.000007999758915 0.000000000000000
621.50048107635 0.000000000000000 0.000007999758312 0.000000000000000
621.30297187252 0.000000000000000 0.000007999757707 0.000000000000000
620.94162424473 0.000000000000000 0.000007999756597 0.000000000000000
620.58027661695 0.000000000000000 0.000007999755481 0.000000000000000
620.21892898916 0.000000000000000 0.000007999754359 0.000000000000000
619.85758136137 0.000000000000000 0.000007999753232 0.000000000000000
619.06680686967 0.000000000000000 0.000007999750746 0.000000000000000
618.27603237797 0.000000000000000 0.000007999748233 0.000000000000000
617.48525788627 0.000000000000000 0.000007999745693 0.000000000000000
616.69448339456 0.000000000000000 0.000007999743124 0.000000000000000
615.51296340718 0.000000000000000 0.000007999739235 0.000000000000000
614.33144341979 0.000000000000000 0.000007999735282 0.000000000000000
613.41679669645 0.000000000000000 0.000007999732177 0.000000000000000
612.68676030739 0.000000000000000 0.000007999729671 0.000000000000000
612.10374635448 0.000000000000000 0.000007999727651 0.000000000000000
611.63637106419 0.000000000000000 0.000007999726020 0.000000000000000
611.26090502219 0.000000000000000 0.000007999724702 0.000000000000000
610.95782728031 0.000000000000000 0.000007999723633 0.000000000000000
610.71108176172 0.000000000000000 0.000007999722760 0.000000000000000
610.50685477733 0.000000000000000 0.000007999722035 0.000000000000000
610.30262779294 0.000000000000000 0.000007999721307 0.000000000000000
610.09840080855 0.000000000000000 0.000007999720578 0.000000000000000
610.07231839864 0.000000000000000 0.000007999720485 0.000000000000000
610.04623598872 0.000000000000000 0.000007999720391 0.000000000000000
610.02015357881 0.000000000000000 0.000007999720298 0.000000000000000
609.99407116889 0.000000000000000 0.000007999720205 0.000000000000000
609.94190634906 0.000000000000000 0.000007999720018 0.000000000000000
609.88974152923 0.000000000000000 0.000007999719831 0.000000000000000
609.83757670939 0.000000000000000 0.000007999719644 0.000000000000000
609.78541188956 0.000000000000000 0.000007999719456 0.000000000000000
609.73324706973 0.000000000000000 0.000007999719269 0.000000000000000
609.63888481427 0.000000000000000 0.000007999718930 0.000000000000000
609.54452255881 0.000000000000000 0.000007999718590 0.000000000000000
609.45016030335 0.000000000000000 0.000007999718250 0.000000000000000
609.35579804790 0.000000000000000 0.000007999717909 0.000000000000000
609.26143579244 0.000000000000000 0.000007999717568 0.000000000000000
609.16707353698 0.000000000000000 0.000007999717226 0.000000000000000
608.95969762521 0.000000000000000 0.000007999716474 0.000000000000000
608.75232171343 0.000000000000000 0.000007999715720 0.000000000000000
608.54494580166 0.000000000000000 0.000007999714963 0.000000000000000
608.33756988988 0.000000000000000 0.000007999714204 0.000000000000000
608.13019397811 0.000000000000000 0.000007999713443 0.000000000000000
607.73967653954 0.000000000000000 0.000007999712004 0.000000000000000
607.34915910097 0.000000000000000 0.000007999710558 0.000000000000000
606.95864166240 0.000000000000000 0.000007999709103 0.000000000000000
606.56812422383 0.000000000000000 0.000007999707641 0.000000000000000
605.66339076133 0.000000000000000 0.000007999704222 0.000000000000000
604.75865729882 0.000000000000000 0.000007999700760 0.000000000000000
603.85392383632 0.000000000000000 0.000007999697252 0.000000000000000
602.94919037382 0.000000000000000 0.000007999693700 0.000000000000000
601.88486987676 0.000000000000000 0.000007999689466 0.000000000000000
600.82054937971 0.000000000000000 0.000007999685168 0.000000000000000
600.06368005521 0.000000000000000 0.000007999682072 0.000000000000000
599.46462222801 0.000000000000000 0.000007999679599 0.000000000000000
598.98927630260 0.000000000000000 0.000007999677621 0.000000000000000
598.60762850344 0.000000000000000 0.000007999676024 0.000000000000000
598.30017069730 0.000000000000000 0.000007999674731 0.000000000000000
598.05039151343 0.000000000000000 0.000007999673677 0.000000000000000
597.84453946871 0.000000000000000 0.000007999672805 0.000000000000000
597.63868742399 0.000000000000000 0.000007999671931 0.000000000000000
597.47263043433 0.000000000000000 0.000007999671223 0.000000000000000
597.30657344467 0.000000000000000 0.000007999670515 0.000000000000000
597.27336204673 0.000000000000000 0.000007999670373 0.000000000000000
597.24015064880 0.000000000000000 0.000007999670231 0.000000000000000
597.20693925087 0.000000000000000 0.000007999670088 0.000000000000000
597.17372785293 0.000000000000000 0.000007999669946 0.000000000000000
597.10730505707 0.000000000000000 0.000007999669662 0.000000000000000
597.04088226120 0.000000000000000 0.000007999669377 0.000000000000000
596.97445946534 0.000000000000000 0.000007999669092 0.000000000000000
596.90803666947 0.000000000000000 0.000007999668807 0.000000000000000
596.79366607711 0.000000000000000 0.000007999668315 0.000000000000000
596.67929548474 0.000000000000000 0.000007999667822 0.000000000000000
596.56492489237 0.000000000000000 0.000007999667329 0.000000000000000
596.42123876746 0.000000000000000 0.000007999666708 0.000000000000000
596.27755264255 0.000000000000000 0.000007999666085 0.000000000000000
596.13386651763 0.000000000000000 0.000007999665462 0.000000000000000
595.99018039272 0.000000000000000 0.000007999664837 0.000000000000000
595.70682194548 0.000000000000000 0.000007999663601 0.000000000000000
595.42346349823 0.000000000000000 0.000007999662360 0.000000000000000
595.14010505099 0.000000000000000 0.000007999661114 0.000000000000000
594.85674660374 0.000000000000000 0.000007999659863 0.000000000000000
594.26321154477 0.000000000000000 0.000007999657227 0.000000000000000
593.66967648580 0.000000000000000 0.000007999654569 0.000000000000000
593.07614142682 0.000000000000000 0.000007999651888 0.000000000000000
592.48260636785 0.000000000000000 0.000007999649185 0.000000000000000
591.24184341935 0.000000000000000 0.000007999643460 0.000000000000000
590.22434266135 0.000000000000000 0.000007999638689 0.000000000000000
589.20684190336 0.000000000000000 0.000007999633850 0.000000000000000
588.49777559932 0.000000000000000 0.000007999630520 0.000000000000000
587.78870929527 0.000000000000000 0.000007999627293 0.000000000000000
587.30176608550 0.000000000000000 0.000007999624986 0.000000000000000
586.81482287573 0.000000000000000 0.000007999622569 0.000000000000000
586.48051779431 0.000000000000000 0.000007999620909 0.000000000000000
586.14621271288 0.000000000000000 0.000007999619240 0.000000000000000
585.91498720172 0.000000000000000 0.000007999618081 0.000000000000000
585.68376169055 0.000000000000000 0.000007999616918 0.000000000000000
585.52009108474 0.000000000000000 0.000007999616093 0.000000000000000
585.35642047893 0.000000000000000 0.000007999615266 0.000000000000000
585.23232782782 0.000000000000000 0.000007999614637 0.000000000000000
585.10823517671 0.000000000000000 0.000007999614008 0.000000000000000
584.98414252560 0.000000000000000 0.000007999613377 0.000000000000000
584.88888768322 0.000000000000000 0.000007999612892 0.000000000000000
584.86983671474 0.000000000000000 0.000007999612795 0.000000000000000
584.85078574626 0.000000000000000 0.000007999612698 0.000000000000000
584.83173477779 0.000000000000000 0.000007999612601 0.000000000000000
584.79363284084 0.000000000000000 0.000007999612407 0.000000000000000
584.75553090388 0.000000000000000 0.000007999612212 0.000000000000000
584.71742896693 0.000000000000000 0.000007999612018 0.000000000000000
584.67932702998 0.000000000000000 0.000007999611823 0.000000000000000
584.59558902922 0.000000000000000 0.000007999611395 0.000000000000000
584.51185102846 0.000000000000000 0.000007999610967 0.000000000000000
584.42811302770 0.000000000000000 0.000007999610537 0.000000000000000
584.34437502694 0.000000000000000 0.000007999610108 0.000000000000000
584.10294410014 0.000000000000000 0.000007999608866 0.000000000000000
583.92112033660 0.000000000000000 0.000007999607929 0.000000000000000
583.73929657305 0.000000000000000 0.000007999606988 0.000000000000000
583.55747280951 0.000000000000000 0.000007999606046 0.000000000000000
583.37564904596 0.000000000000000 0.000007999605101 0.000000000000000
583.04344814546 0.000000000000000 0.000007999603367 0.000000000000000
582.71124724496 0.000000000000000 0.000007999601626 0.000000000000000
582.37904634446 0.000000000000000 0.000007999599876 0.000000000000000
582.04684544396 0.000000000000000 0.000007999598118 0.000000000000000
581.31998302877 0.000000000000000 0.000007999594243 0.000000000000000
580.59312061358 0.000000000000000 0.000007999590427 0.000000000000000
579.86625819839 0.000000000000000 0.000007999586630 0.000000000000000
579.13939578320 0.000000000000000 0.000007999582611 0.000000000000000
578.02618465195 0.000000000000000 0.000007999576340 0.000000000000000
576.91297352071 0.000000000000000 0.000007999570012 0.000000000000000
576.04557396995 0.000000000000000 0.000007999565032 0.000000000000000
575.35298934471 0.000000000000000 0.000007999561007 0.000000000000000
574.79981170093 0.000000000000000 0.000007999557763 0.000000000000000
574.35654928140 0.000000000000000 0.000007999555146 0.000000000000000
574.00065868400 0.000000000000000 0.000007999553032 0.000000000000000
573.71364385859 0.000000000000000 0.000007999551319 0.000000000000000
573.48032256197 0.000000000000000 0.000007999549921 0.000000000000000
573.28773383881 0.000000000000000 0.000007999548764 0.000000000000000
573.09514511565 0.000000000000000 0.000007999547604 0.000000000000000
572.93650569012 0.000000000000000 0.000007999546645 0.000000000000000
572.80887270668 0.000000000000000 0.000007999545873 0.000000000000000
572.78334611000 0.000000000000000 0.000007999545718 0.000000000000000
572.75781951331 0.000000000000000 0.000007999545563 0.000000000000000
572.73229291662 0.000000000000000 0.000007999545409 0.000000000000000
572.68123972325 0.000000000000000 0.000007999545099 0.000000000000000
572.63018652987 0.000000000000000 0.000007999544789 0.000000000000000
572.57913333649 0.000000000000000 0.000007999544479 0.000000000000000
572.52808014312 0.000000000000000 0.000007999544168 0.000000000000000
572.44744879384 0.000000000000000 0.000007999543678 0.000000000000000
572.36681744457 0.000000000000000 0.000007999543186 0.000000000000000
572.28618609529 0.000000000000000 0.000007999542694 0.000000000000000
572.20555474601 0.000000000000000 0.000007999542202 0.000000000000000
572.03709912314 0.000000000000000 0.000007999541171 0.000000000000000
571.86864350027 0.000000000000000 0.000007999540138 0.000000000000000
571.70018787739 0.000000000000000 0.000007999539102 0.000000000000000
571.53173225452 0.000000000000000 0.000007999538064 0.000000000000000
571.27568995114 0.000000000000000 0.000007999536481 0.000000000000000
571.01964764776 0.000000000000000 0.000007999534892 0.000000000000000
570.76360534438 0.000000000000000 0.000007999533297 0.000000000000000
570.50756304100 0.000000000000000 0.000007999531696 0.000000000000000
569.95174021780 0.000000000000000 0.000007999528200 0.000000000000000
569.39591739459 0.000000000000000 0.000007999524778 0.000000000000000
568.84009457138 0.000000000000000 0.000007999521490 0.000000000000000
568.28427174818 0.000000000000000 0.000007999518157 0.000000000000000
567.08598574695 0.000000000000000 0.000007999510883 0.000000000000000
566.09949750748 0.000000000000000 0.000007999504609 0.000000000000000
565.11300926801 0.000000000000000 0.000007999497935 0.000000000000000
564.42587865445 0.000000000000000 0.000007999493258 0.000000000000000
563.73874804090 0.000000000000000 0.000007999488531 0.000000000000000
563.26707676522 0.000000000000000 0.000007999485259 0.000000000000000
562.79540548955 0.000000000000000 0.000007999481964 0.000000000000000
562.47176463300 0.000000000000000 0.000007999479690 0.000000000000000
562.14812377645 0.000000000000000 0.000007999477405 0.000000000000000
561.92448167124 0.000000000000000 0.000007999475820 0.000000000000000
561.70083956604 0.000000000000000 0.000007999474230 0.000000000000000
561.54285399443 0.000000000000000 0.000007999473103 0.000000000000000
561.38486842282 0.000000000000000 0.000007999471974 0.000000000000000
561.26578385654 0.000000000000000 0.000007999471121 0.000000000000000
561.14669929027 0.000000000000000 0.000007999470266 0.000000000000000
561.02761472399 0.000000000000000 0.000007999469410 0.000000000000000
560.93378839104 0.000000000000000 0.000007999468735 0.000000000000000
560.91502312445 0.000000000000000 0.000007999468600 0.000000000000000
560.89625785786 0.000000000000000 0.000007999468464 0.000000000000000
560.87749259127 0.000000000000000 0.000007999468329 0.000000000000000
560.83996205809 0.000000000000000 0.000007999468058 0.000000000000000
560.80243152491 0.000000000000000 0.000007999467788 0.000000000000000
560.76490099173 0.000000000000000 0.000007999467517 0.000000000000000
560.72737045855 0.000000000000000 0.000007999467246 0.000000000000000
560.64764706511 0.000000000000000 0.000007999466669 0.000000000000000
560.56792367167 0.000000000000000 0.000007999466092 0.000000000000000
560.48820027824 0.000000000000000 0.000007999465514 0.000000000000000
560.40847688480 0.000000000000000 0.000007999464936 0.000000000000000
560.18912066455 0.000000000000000 0.000007999463341 0.000000000000000
560.01730947212 0.000000000000000 0.000007999462088 0.000000000000000
559.84549827968 0.000000000000000 0.000007999460832 0.000000000000000
559.67368708725 0.000000000000000 0.000007999459573 0.000000000000000
559.50187589482 0.000000000000000 0.000007999458310 0.000000000000000
559.18950475553 0.000000000000000 0.000007999456007 0.000000000000000
558.87713361625 0.000000000000000 0.000007999453693 0.000000000000000
558.56476247696 0.000000000000000 0.000007999451368 0.000000000000000
558.25239133767 0.000000000000000 0.000007999449033 0.000000000000000
557.56941122733 0.000000000000000 0.000007999444054 0.000000000000000
556.88643111699 0.000000000000000 0.000007999439288 0.000000000000000
556.20345100665 0.000000000000000 0.000007999434274 0.000000000000000
555.52047089631 0.000000000000000 0.000007999428938 0.000000000000000
554.44745715157 0.000000000000000 0.000007999420426 0.000000000000000
553.37444340683 0.000000000000000 0.000007999412088 0.000000000000000
552.53273101025 0.000000000000000 0.000007999405686 0.000000000000000
551.86032598140 0.000000000000000 0.000007999400089 0.000000000000000
551.32311834644 0.000000000000000 0.000007999395667 0.000000000000000
550.89278264320 0.000000000000000 0.000007999392077 0.000000000000000
550.54740379591 0.000000000000000 0.000007999389184 0.000000000000000
550.26904726837 0.000000000000000 0.000007999386840 0.000000000000000
550.04300492202 0.000000000000000 0.000007999384930 0.000000000000000
549.85678838302 0.000000000000000 0.000007999383352 0.000000000000000
549.67057184401 0.000000000000000 0.000007999381769 0.000000000000000
549.52090237998 0.000000000000000 0.000007999380494 0.000000000000000
549.37123291594 0.000000000000000 0.000007999379215 0.000000000000000
549.34129902314 0.000000000000000 0.000007999378959 0.000000000000000
549.31136513033 0.000000000000000 0.000007999378703 0.000000000000000
549.28143123752 0.000000000000000 0.000007999378447 0.000000000000000
549.25149734472 0.000000000000000 0.000007999378191 0.000000000000000
549.19162955910 0.000000000000000 0.000007999377678 0.000000000000000
549.13176177349 0.000000000000000 0.000007999377164 0.000000000000000
549.07189398788 0.000000000000000 0.000007999376650 0.000000000000000
549.01202620226 0.000000000000000 0.000007999376136 0.000000000000000
548.90690689399 0.000000000000000 0.000007999375232 0.000000000000000
548.80178758571 0.000000000000000 0.000007999374326 0.000000000000000
548.69666827744 0.000000000000000 0.000007999373419 0.000000000000000
548.56691847930 0.000000000000000 0.000007999372297 0.000000000000000
548.43716868116 0.000000000000000 0.000007999371174 0.000000000000000
548.30741888301 0.000000000000000 0.000007999370048 0.000000000000000
548.17766908487 0.000000000000000 0.000007999368919 0.000000000000000
547.92089104312 0.000000000000000 0.000007999366680 0.000000000000000
547.66411300137 0.000000000000000 0.000007999364433 0.000000000000000
547.40733495961 0.000000000000000 0.000007999362176 0.000000000000000
547.15055691786 0.000000000000000 0.000007999359911 0.000000000000000
546.61250688380 0.000000000000000 0.000007999355136 0.000000000000000
546.07445684974 0.000000000000000 0.000007999350323 0.000000000000000
545.53640681568 0.000000000000000 0.000007999345643 0.000000000000000
544.99835678161 0.000000000000000 0.000007999341027 0.000000000000000
543.86004312385 0.000000000000000 0.000007999330564 0.000000000000000
542.92574255597 0.000000000000000 0.000007999321825 0.000000000000000
541.99144198808 0.000000000000000 0.000007999312964 0.000000000000000
541.34109054063 0.000000000000000 0.000007999306721 0.000000000000000
540.69073909317 0.000000000000000 0.000007999300417 0.000000000000000
540.24454433876 0.000000000000000 0.000007999296056 0.000000000000000
539.79834958436 0.000000000000000 0.000007999291665 0.000000000000000
539.49228386870 0.000000000000000 0.000007999288636 0.000000000000000
539.18621815305 0.000000000000000 0.000007999285592 0.000000000000000
538.97472515976 0.000000000000000 0.000007999283481 0.000000000000000
538.76323216647 0.000000000000000 0.000007999281363 0.000000000000000
538.61374935364 0.000000000000000 0.000007999279862 0.000000000000000
538.46426654081 0.000000000000000 0.000007999278358 0.000000000000000
538.35134169877 0.000000000000000 0.000007999277219 0.000000000000000
538.23841685673 0.000000000000000 0.000007999276078 0.000000000000000
538.12549201469 0.000000000000000 0.000007999274936 0.000000000000000
538.03756155098 0.000000000000000 0.000007999274045 0.000000000000000
538.01997545824 0.000000000000000 0.000007999273866 0.000000000000000
538.00238936550 0.000000000000000 0.000007999273688 0.000000000000000
537.98480327276 0.000000000000000 0.000007999273509 0.000000000000000
537.94963108728 0.000000000000000 0.000007999273152 0.000000000000000
537.91445890180 0.000000000000000 0.000007999272795 0.000000000000000
537.87928671632 0.000000000000000 0.000007999272438 0.000000000000000
537.84411453083 0.000000000000000 0.000007999272080 0.000000000000000
537.76825367534 0.000000000000000 0.000007999271308 0.000000000000000
537.69239281984 0.000000000000000 0.000007999270535 0.000000000000000
537.61653196434 0.000000000000000 0.000007999269761 0.000000000000000
537.54067110884 0.000000000000000 0.000007999268987 0.000000000000000
537.32746793758 0.000000000000000 0.000007999266805 0.000000000000000
537.16347774475 0.000000000000000 0.000007999265122 0.000000000000000
536.99948755192 0.000000000000000 0.000007999263434 0.000000000000000
536.83549735908 0.000000000000000 0.000007999261743 0.000000000000000
536.67150716625 0.000000000000000 0.000007999260047 0.000000000000000
536.37268030978 0.000000000000000 0.000007999256946 0.000000000000000
536.07385345331 0.000000000000000 0.000007999253831 0.000000000000000
535.77502659684 0.000000000000000 0.000007999250702 0.000000000000000
535.47619974037 0.000000000000000 0.000007999247558 0.000000000000000
534.82259735196 0.000000000000000 0.000007999240632 0.000000000000000
534.16899496355 0.000000000000000 0.000007999233637 0.000000000000000
533.51539257513 0.000000000000000 0.000007999226572 0.000000000000000
532.86179018672 0.000000000000000 0.000007999219435 0.000000000000000
531.83633749840 0.000000000000000 0.000007999208093 0.000000000000000
530.81088481008 0.000000000000000 0.000007999196572 0.000000000000000
530.00732631271 0.000000000000000 0.000007999187415 0.000000000000000
529.36559187627 0.000000000000000 0.000007999180021 0.000000000000000
528.85303454618 0.000000000000000 0.000007999174063 0.000000000000000
528.44251397466 0.000000000000000 0.000007999169256 0.000000000000000
528.11308906210 0.000000000000000 0.000007999165377 0.000000000000000
527.84761982417 0.000000000000000 0.000007999162237 0.000000000000000
527.63205940946 0.000000000000000 0.000007999159678 0.000000000000000
527.45448261966 0.000000000000000 0.000007999157563 0.000000000000000
527.27690582986 0.000000000000000 0.000007999155442 0.000000000000000
527.13407698492 0.000000000000000 0.000007999153732 0.000000000000000
526.99124813997 0.000000000000000 0.000007999152019 0.000000000000000
526.96268237098 0.000000000000000 0.000007999151676 0.000000000000000
526.93411660200 0.000000000000000 0.000007999151332 0.000000000000000
526.90555083301 0.000000000000000 0.000007999150989 0.000000000000000
526.87698506402 0.000000000000000 0.000007999150645 0.000000000000000
526.81985352604 0.000000000000000 0.000007999149958 0.000000000000000
526.76272198806 0.000000000000000 0.000007999149269 0.000000000000000
526.70559045008 0.000000000000000 0.000007999148580 0.000000000000000
526.64845891210 0.000000000000000 0.000007999147891 0.000000000000000
526.54878169513 0.000000000000000 0.000007999146686 0.000000000000000
526.44910447815 0.000000000000000 0.000007999145480 0.000000000000000
526.34942726117 0.000000000000000 0.000007999144272 0.000000000000000
526.22569991936 0.000000000000000 0.000007999142770 0.000000000000000
526.10197257754 0.000000000000000 0.000007999141264 0.000000000000000
525.97824523573 0.000000000000000 0.000007999139756 0.000000000000000
525.85451789392 0.000000000000000 0.000007999138246 0.000000000000000
525.60993319011 0.000000000000000 0.000007999135250 0.000000000000000
525.36534848630 0.000000000000000 0.000007999132244 0.000000000000000
525.12076378250 0.000000000000000 0.000007999129226 0.000000000000000
524.87617907869 0.000000000000000 0.000007999126196 0.000000000000000
524.36372281808 0.000000000000000 0.000007999119811 0.000000000000000
523.85126655748 0.000000000000000 0.000007999113375 0.000000000000000
523.33881029687 0.000000000000000 0.000007999106888 0.000000000000000
522.82635403626 0.000000000000000 0.000007999100349 0.000000000000000
521.73611526762 0.000000000000000 0.000007999086261 0.000000000000000
520.84094254362 0.000000000000000 0.000007999074514 0.000000000000000
519.94576981962 0.000000000000000 0.000007999062601 0.000000000000000
519.32301213159 0.000000000000000 0.000007999054215 0.000000000000000
518.70025444356 0.000000000000000 0.000007999045746 0.000000000000000
518.27318961088 0.000000000000000 0.000007999039891 0.000000000000000
517.84612477819 0.000000000000000 0.000007999033996 0.000000000000000
517.55328711176 0.000000000000000 0.000007999029931 0.000000000000000
517.26044944534 0.000000000000000 0.000007999025847 0.000000000000000
517.05815494651 0.000000000000000 0.000007999023015 0.000000000000000
516.85586044768 0.000000000000000 0.000007999020174 0.000000000000000
516.71291392011 0.000000000000000 0.000007999018161 0.000000000000000
516.56996739255 0.000000000000000 0.000007999016143 0.000000000000000
516.46200990289 0.000000000000000 0.000007999014617 0.000000000000000
516.35405241323 0.000000000000000 0.000007999013087 0.000000000000000
516.24609492356 0.000000000000000 0.000007999011555 0.000000000000000
516.16199696996 0.000000000000000 0.000007999010360 0.000000000000000
516.14517737924 0.000000000000000 0.000007999010121 0.000000000000000
516.12835778852 0.000000000000000 0.000007999009882 0.000000000000000
516.11153819780 0.000000000000000 0.000007999009642 0.000000000000000
516.07789901636 0.000000000000000 0.000007999009164 0.000000000000000
516.04425983491 0.000000000000000 0.000007999008684 0.000000000000000
516.01062065347 0.000000000000000 0.000007999008205 0.000000000000000
515.97698147203 0.000000000000000 0.000007999007725 0.000000000000000
515.90448497274 0.000000000000000 0.000007999006691 0.000000000000000
515.83198847345 0.000000000000000 0.000007999005655 0.000000000000000
515.75949197416 0.000000000000000 0.000007999004618 0.000000000000000
515.68699547487 0.000000000000000 0.000007999003580 0.000000000000000
515.48357937261 0.000000000000000 0.000007999000661 0.000000000000000
515.32689455756 0.000000000000000 0.000007998998407 0.000000000000000
515.17020974250 0.000000000000000 0.000007998996146 0.000000000000000
515.01352492745 0.000000000000000 0.000007998993880 0.000000000000000
514.85684011239 0.000000000000000 0.000007998991609 0.000000000000000
514.57137412751 0.000000000000000 0.000007998987456 0.000000000000000
514.28590814263 0.000000000000000 0.000007998983284 0.000000000000000
514.00044215775 0.000000000000000 0.000007998979094 0.000000000000000
513.71497617287 0.000000000000000 0.000007998974884 0.000000000000000
513.09060225635 0.000000000000000 0.000007998965610 0.000000000000000
512.46622833984 0.000000000000000 0.000007998956244 0.000000000000000
511.84185442332 0.000000000000000 0.000007998946785 0.000000000000000
511.21748050681 0.000000000000000 0.000007998937232 0.000000000000000
510.23667164163 0.000000000000000 0.000007998922032 0.000000000000000
509.25586277645 0.000000000000000 0.000007998906593 0.000000000000000
508.48752630920 0.000000000000000 0.000007998894329 0.000000000000000
507.87406065149 0.000000000000000 0.000007998884428 0.000000000000000
507.38417970471 0.000000000000000 0.000007998876451 0.000000000000000
506.99188166877 0.000000000000000 0.000007998870019 0.000000000000000
506.67711439694 0.000000000000000 0.000007998864828 0.000000000000000
506.42347145399 0.000000000000000 0.000007998860626 0.000000000000000
506.21750999175 0.000000000000000 0.000007998857201 0.000000000000000
506.04781500579 0.000000000000000 0.000007998854371 0.000000000000000
505.87812001984 0.000000000000000 0.000007998851534 0.000000000000000
505.74123156004 0.000000000000000 0.000007998849239 0.000000000000000
505.60434310024 0.000000000000000 0.000007998846939 0.000000000000000
505.57696540828 0.000000000000000 0.000007998846479 0.000000000000000
505.54958771632 0.000000000000000 0.000007998846018 0.000000000000000
505.52221002436 0.000000000000000 0.000007998845557 0.000000000000000
505.49483233240 0.000000000000000 0.000007998845096 0.000000000000000
505.44007694848 0.000000000000000 0.000007998844173 0.000000000000000
505.38532156456 0.000000000000000 0.000007998843249 0.000000000000000
505.33056618064 0.000000000000000 0.000007998842325 0.000000000000000
505.27581079672 0.000000000000000 0.000007998841399 0.000000000000000
505.18210037011 0.000000000000000 0.000007998839814 0.000000000000000
505.08838994350 0.000000000000000 0.000007998838226 0.000000000000000
504.99467951690 0.000000000000000 0.000007998836636 0.000000000000000
504.87634933282 0.000000000000000 0.000007998834624 0.000000000000000
504.75801914874 0.000000000000000 0.000007998832609 0.000000000000000
504.63968896466 0.000000000000000 0.000007998830589 0.000000000000000
504.52135878059 0.000000000000000 0.000007998828566 0.000000000000000
504.28819863853 0.000000000000000 0.000007998824569 0.000000000000000
504.05503849648 0.000000000000000 0.000007998820556 0.000000000000000
503.82187835443 0.000000000000000 0.000007998816529 0.000000000000000
503.58871821238 0.000000000000000 0.000007998812486 0.000000000000000
503.10033983021 0.000000000000000 0.000007998803969 0.000000000000000
502.61196144804 0.000000000000000 0.000007998795384 0.000000000000000
502.12358306587 0.000000000000000 0.000007998786731 0.000000000000000
501.63520468370 0.000000000000000 0.000007998778010 0.000000000000000
500.59125744107 0.000000000000000 0.000007998759134 0.000000000000000
499.73386629490 0.000000000000000 0.000007998744245 0.000000000000000
498.87647514874 0.000000000000000 0.000007998729649 0.000000000000000
498.28036859430 0.000000000000000 0.000007998718310 0.000000000000000
497.68426203986 0.000000000000000 0.000007998706969 0.000000000000000
497.27564492424 0.000000000000000 0.000007998699131 0.000000000000000
496.86702780863 0.000000000000000 0.000007998691241 0.000000000000000
496.58692075255 0.000000000000000 0.000007998685802 0.000000000000000
496.30681369647 0.000000000000000 0.000007998680337 0.000000000000000
496.11333495618 0.000000000000000 0.000007998676548 0.000000000000000
495.91985621588 0.000000000000000 0.000007998672747 0.000000000000000
495.78311157645 0.000000000000000 0.000007998670054 0.000000000000000
495.64636693702 0.000000000000000 0.000007998667354 0.000000000000000
495.54297989220 0.000000000000000 0.000007998665309 0.000000000000000
495.43959284738 0.000000000000000 0.000007998663260 0.000000000000000
495.33620580255 0.000000000000000 0.000007998661208 0.000000000000000
495.25613581591 0.000000000000000 0.000007998659616 0.000000000000000
495.24012181858 0.000000000000000 0.000007998659298 0.000000000000000
495.22410782125 0.000000000000000 0.000007998658979 0.000000000000000
495.20809382392 0.000000000000000 0.000007998658660 0.000000000000000
495.17606582927 0.000000000000000 0.000007998658023 0.000000000000000
495.14403783461 0.000000000000000 0.000007998657385 0.000000000000000
495.11200983995 0.000000000000000 0.000007998656746 0.000000000000000
495.07998184530 0.000000000000000 0.000007998656108 0.000000000000000
495.01045178135 0.000000000000000 0.000007998654720 0.000000000000000
494.94092171740 0.000000000000000 0.000007998653331 0.000000000000000
494.87139165345 0.000000000000000 0.000007998651940 0.000000000000000
494.80186158950 0.000000000000000 0.000007998650547 0.000000000000000
494.60492450027 0.000000000000000 0.000007998646594 0.000000000000000
494.45441240916 0.000000000000000 0.000007998643565 0.000000000000000
494.30390031806 0.000000000000000 0.000007998640528 0.000000000000000
494.15338822695 0.000000000000000 0.000007998637483 0.000000000000000
494.00287613585 0.000000000000000 0.000007998634431 0.000000000000000
493.72838566802 0.000000000000000 0.000007998628846 0.000000000000000
493.45389520019 0.000000000000000 0.000007998623235 0.000000000000000
493.17940473237 0.000000000000000 0.000007998617600 0.000000000000000
492.90491426454 0.000000000000000 0.000007998611938 0.000000000000000
492.30444682863 0.000000000000000 0.000007998599463 0.000000000000000
491.70397939272 0.000000000000000 0.000007998586863 0.000000000000000
491.10351195681 0.000000000000000 0.000007998574139 0.000000000000000
490.50304452089 0.000000000000000 0.000007998561287 0.000000000000000
489.56794874450 0.000000000000000 0.000007998541016 0.000000000000000
488.63285296810 0.000000000000000 0.000007998520429 0.000000000000000
487.90264495722 0.000000000000000 0.000007998504128 0.000000000000000
487.31992355856 0.000000000000000 0.000007998490976 0.000000000000000
486.85476430529 0.000000000000000 0.000007998480386 0.000000000000000
486.48229062421 0.000000000000000 0.000007998471847 0.000000000000000
486.18341774494 0.000000000000000 0.000007998464956 0.000000000000000
485.94252421956 0.000000000000000 0.000007998459377 0.000000000000000
485.74680605714 0.000000000000000 0.000007998454827 0.000000000000000
485.58535827277 0.000000000000000 0.000007998451063 0.000000000000000
485.42391048840 0.000000000000000 0.000007998447289 0.000000000000000
485.29149232742 0.000000000000000 0.000007998444186 0.000000000000000
485.18414989950 0.000000000000000 0.000007998441666 0.000000000000000
485.16268141391 0.000000000000000 0.000007998441161 0.000000000000000
485.14121292833 0.000000000000000 0.000007998440656 0.000000000000000
485.11974444274 0.000000000000000 0.000007998440151 0.000000000000000
485.09827595716 0.000000000000000 0.000007998439646 0.000000000000000
485.05533898599 0.000000000000000 0.000007998438635 0.000000000000000
485.01240201482 0.000000000000000 0.000007998437623 0.000000000000000
484.96946504365 0.000000000000000 0.000007998436611 0.000000000000000
484.92652807248 0.000000000000000 0.000007998435598 0.000000000000000
484.88359110132 0.000000000000000 0.000007998434584 0.000000000000000
484.79506649467 0.000000000000000 0.000007998432492 0.000000000000000
484.70654188803 0.000000000000000 0.000007998430396 0.000000000000000
484.61801728139 0.000000000000000 0.000007998428298 0.000000000000000
484.52949267475 0.000000000000000 0.000007998426196 0.000000000000000
484.44096806811 0.000000000000000 0.000007998424091 0.000000000000000
484.27511790956 0.000000000000000 0.000007998420139 0.000000000000000
484.10926775100 0.000000000000000 0.000007998416176 0.000000000000000
483.94341759245 0.000000000000000 0.000007998412202 0.000000000000000
483.77756743390 0.000000000000000 0.000007998408217 0.000000000000000
483.61171727535 0.000000000000000 0.000007998404221 0.000000000000000
483.27459574438 0.000000000000000 0.000007998396064 0.000000000000000
482.93747421341 0.000000000000000 0.000007998387860 0.000000000000000
482.60035268244 0.000000000000000 0.000007998379609 0.000000000000000
482.26323115148 0.000000000000000 0.000007998371312 0.000000000000000
481.47908539121 0.000000000000000 0.000007998351828 0.000000000000000
480.69493963095 0.000000000000000 0.000007998332084 0.000000000000000
479.91079387069 0.000000000000000 0.000007998312076 0.000000000000000
479.12664811043 0.000000000000000 0.000007998291800 0.000000000000000
478.50015459819 0.000000000000000 0.000007998275405 0.000000000000000
477.87366108596 0.000000000000000 0.000007998258834 0.000000000000000
477.43968281224 0.000000000000000 0.000007998247251 0.000000000000000
477.00570453852 0.000000000000000 0.000007998235582 0.000000000000000
476.70826601203 0.000000000000000 0.000007998227534 0.000000000000000
476.41082748553 0.000000000000000 0.000007998219445 0.000000000000000
476.20599993135 0.000000000000000 0.000007998213851 0.000000000000000
476.00117237717 0.000000000000000 0.000007998208237 0.000000000000000
475.85761039560 0.000000000000000 0.000007998204290 0.000000000000000
475.71404841403 0.000000000000000 0.000007998200334 0.000000000000000
475.60822515677 0.000000000000000 0.000007998197411 0.000000000000000
475.50240189951 0.000000000000000 0.000007998194484 0.000000000000000
475.39657864225 0.000000000000000 0.000007998191551 0.000000000000000
475.29075538498 0.000000000000000 0.000007998188612 0.000000000000000
475.27661710205 0.000000000000000 0.000007998188219 0.000000000000000
475.26247881912 0.000000000000000 0.000007998187826 0.000000000000000
475.24834053620 0.000000000000000 0.000007998187433 0.000000000000000
475.22006397034 0.000000000000000 0.000007998186646 0.000000000000000
475.19178740448 0.000000000000000 0.000007998185859 0.000000000000000
475.16351083862 0.000000000000000 0.000007998185072 0.000000000000000
475.13523427276 0.000000000000000 0.000007998184284 0.000000000000000
475.06120152679 0.000000000000000 0.000007998182220 0.000000000000000
474.98716878081 0.000000000000000 0.000007998180153 0.000000000000000
474.91313603483 0.000000000000000 0.000007998178084 0.000000000000000
474.83910328886 0.000000000000000 0.000007998176012 0.000000000000000
474.67051772934 0.000000000000000 0.000007998171284 0.000000000000000
474.50193216982 0.000000000000000 0.000007998166542 0.000000000000000
474.33334661030 0.000000000000000 0.000007998161786 0.000000000000000
474.16476105078 0.000000000000000 0.000007998157017 0.000000000000000
473.94217492771 0.000000000000000 0.000007998150698 0.000000000000000
473.71958880464 0.000000000000000 0.000007998144356 0.000000000000000
473.49700268157 0.000000000000000 0.000007998137989 0.000000000000000
473.27441655850 0.000000000000000 0.000007998131597 0.000000000000000
472.77118504598 0.000000000000000 0.000007998117056 0.000000000000000
472.26795353347 0.000000000000000 0.000007998102388 0.000000000000000
471.76472202095 0.000000000000000 0.000007998087592 0.000000000000000
471.26149050843 0.000000000000000 0.000007998072666 0.000000000000000
470.32030375257 0.000000000000000 0.000007998044398 0.000000000000000
469.56267323592 0.000000000000000 0.000007998021305 0.000000000000000
468.80504271927 0.000000000000000 0.000007997997905 0.000000000000000
468.27899712432 0.000000000000000 0.000007997981474 0.000000000000000
467.75295152936 0.000000000000000 0.000007997964892 0.000000000000000
467.39261288779 0.000000000000000 0.000007997953444 0.000000000000000
467.03227424622 0.000000000000000 0.000007997941924 0.000000000000000
466.78515534622 0.000000000000000 0.000007997933982 0.000000000000000
466.53803644621 0.000000000000000 0.000007997926005 0.000000000000000
466.36690190949 0.000000000000000 0.000007997920461 0.000000000000000
466.19576737277 0.000000000000000 0.000007997914899 0.000000000000000
466.07386201658 0.000000000000000 0.000007997910928 0.000000000000000
465.95195666040 0.000000000000000 0.000007997906948 0.000000000000000
465.85730823259 0.000000000000000 0.000007997903851 0.000000000000000
465.76265980479 0.000000000000000 0.000007997900750 0.000000000000000
465.66801137699 0.000000000000000 0.000007997897644 0.000000000000000
465.60033458869 0.000000000000000 0.000007997895420 0.000000000000000
465.53265780039 0.000000000000000 0.000007997893193 0.000000000000000
465.46498101209 0.000000000000000 0.000007997890963 0.000000000000000
465.39730422379 0.000000000000000 0.000007997888731 0.000000000000000
465.32962743549 0.000000000000000 0.000007997886496 0.000000000000000
465.26195064719 0.000000000000000 0.000007997884259 0.000000000000000
465.19427385889 0.000000000000000 0.000007997882019 0.000000000000000
465.05892028229 0.000000000000000 0.000007997877531 0.000000000000000
464.92356670569 0.000000000000000 0.000007997873032 0.000000000000000
464.78821312909 0.000000000000000 0.000007997868522 0.000000000000000
464.65285955249 0.000000000000000 0.000007997864002 0.000000000000000
464.45495705832 0.000000000000000 0.000007997857373 0.000000000000000
464.25705456415 0.000000000000000 0.000007997850721 0.000000000000000
464.05915206998 0.000000000000000 0.000007997844046 0.000000000000000
463.86124957581 0.000000000000000 0.000007997837347 0.000000000000000
463.43217423843 0.000000000000000 0.000007997822743 0.000000000000000
463.00309890106 0.000000000000000 0.000007997808027 0.000000000000000
462.57402356368 0.000000000000000 0.000007997793199 0.000000000000000
462.14494822631 0.000000000000000 0.000007997778258 0.000000000000000
461.17407075364 0.000000000000000 0.000007997744025 0.000000000000000
460.37127502483 0.000000000000000 0.000007997715267 0.000000000000000
459.56847929602 0.000000000000000 0.000007997686094 0.000000000000000
459.01090833105 0.000000000000000 0.000007997665584 0.000000000000000
458.45333736609 0.000000000000000 0.000007997644867 0.000000000000000
458.07143103007 0.000000000000000 0.000007997630557 0.000000000000000
457.68952469404 0.000000000000000 0.000007997616148 0.000000000000000
457.42786842356 0.000000000000000 0.000007997606219 0.000000000000000
457.16621215308 0.000000000000000 0.000007997596242 0.000000000000000
456.98553604868 0.000000000000000 0.000007997589326 0.000000000000000
456.80485994427 0.000000000000000 0.000007997582387 0.000000000000000
456.67716684026 0.000000000000000 0.000007997577470 0.000000000000000
456.54947373624 0.000000000000000 0.000007997572541 0.000000000000000
456.45286133036 0.000000000000000 0.000007997568804 0.000000000000000
456.35624892448 0.000000000000000 0.000007997565060 0.000000000000000
456.25963651860 0.000000000000000 0.000007997561311 0.000000000000000
456.18514474381 0.000000000000000 0.000007997558415 0.000000000000000
456.17024638886 0.000000000000000 0.000007997557835 0.000000000000000
456.15534803390 0.000000000000000 0.000007997557256 0.000000000000000
456.14044967894 0.000000000000000 0.000007997556676 0.000000000000000
456.11065296903 0.000000000000000 0.000007997555515 0.000000000000000
456.08085625911 0.000000000000000 0.000007997554354 0.000000000000000
456.05105954920 0.000000000000000 0.000007997553193 0.000000000000000
456.02126283928 0.000000000000000 0.000007997552031 0.000000000000000
455.95623355364 0.000000000000000 0.000007997549492 0.000000000000000
455.89120426800 0.000000000000000 0.000007997546951 0.000000000000000
455.82617498236 0.000000000000000 0.000007997544407 0.000000000000000
455.76114569672 0.000000000000000 0.000007997541859 0.000000000000000
455.57586416024 0.000000000000000 0.000007997534585 0.000000000000000
455.43493255100 0.000000000000000 0.000007997529036 0.000000000000000
455.29400094176 0.000000000000000 0.000007997523472 0.000000000000000
455.15306933253 0.000000000000000 0.000007997517894 0.000000000000000
455.01213772329 0.000000000000000 0.000007997512302 0.000000000000000
454.75496423593 0.000000000000000 0.000007997502061 0.000000000000000
454.49779074857 0.000000000000000 0.000007997491771 0.000000000000000
454.24061726121 0.000000000000000 0.000007997481434 0.000000000000000
453.98344377385 0.000000000000000 0.000007997471047 0.000000000000000
453.42079156404 0.000000000000000 0.000007997448154 0.000000000000000
452.85813935423 0.000000000000000 0.000007997425023 0.000000000000000
452.29548714442 0.000000000000000 0.000007997401654 0.000000000000000
451.73283493460 0.000000000000000 0.000007997378042 0.000000000000000
450.88883795430 0.000000000000000 0.000007997342163 0.000000000000000
450.04484097399 0.000000000000000 0.000007997305722 0.000000000000000
449.39391616031 0.000000000000000 0.000007997277227 0.000000000000000
448.87529348715 0.000000000000000 0.000007997254277 0.000000000000000
448.46172927068 0.000000000000000 0.000007997235817 0.000000000000000
448.13051924949 0.000000000000000 0.000007997220930 0.000000000000000
447.86459519003 0.000000000000000 0.000007997208912 0.000000000000000
447.64994139863 0.000000000000000 0.000007997199167 0.000000000000000
447.47503196287 0.000000000000000 0.000007997191198 0.000000000000000
447.32988780289 0.000000000000000 0.000007997184565 0.000000000000000
447.18474364291 0.000000000000000 0.000007997177915 0.000000000000000
447.03959948293 0.000000000000000 0.000007997171246 0.000000000000000
447.02047467752 0.000000000000000 0.000007997170366 0.000000000000000
447.00134987212 0.000000000000000 0.000007997169486 0.000000000000000
446.98222506671 0.000000000000000 0.000007997168605 0.000000000000000
446.96310026130 0.000000000000000 0.000007997167724 0.000000000000000
446.92485065049 0.000000000000000 0.000007997165962 0.000000000000000
446.88660103967 0.000000000000000 0.000007997164198 0.000000000000000
446.84835142886 0.000000000000000 0.000007997162432 0.000000000000000
446.81010181804 0.000000000000000 0.000007997160666 0.000000000000000
446.77185220723 0.000000000000000 0.000007997158898 0.000000000000000
446.70278892321 0.000000000000000 0.000007997155703 0.000000000000000
446.63372563919 0.000000000000000 0.000007997152504 0.000000000000000
446.56466235517 0.000000000000000 0.000007997149301 0.000000000000000
446.49559907115 0.000000000000000 0.000007997146094 0.000000000000000
446.42653578714 0.000000000000000 0.000007997142882 0.000000000000000
446.26181678918 0.000000000000000 0.000007997135206 0.000000000000000
446.09709779122 0.000000000000000 0.000007997127507 0.000000000000000
445.93237879326 0.000000000000000 0.000007997119783 0.000000000000000
445.76765979530 0.000000000000000 0.000007997112036 0.000000000000000
445.60294079734 0.000000000000000 0.000007997104265 0.000000000000000
445.32092153557 0.000000000000000 0.000007997090905 0.000000000000000
445.03890227381 0.000000000000000 0.000007997077473 0.000000000000000
444.75688301205 0.000000000000000 0.000007997063970 0.000000000000000
444.47486375029 0.000000000000000 0.000007997050396 0.000000000000000
443.81130363831 0.000000000000000 0.000007997018171 0.000000000000000
443.14774352632 0.000000000000000 0.000007996985541 0.000000000000000
442.48418341434 0.000000000000000 0.000007996952499 0.000000000000000
441.82062330236 0.000000000000000 0.000007996919039 0.000000000000000
441.07468805939 0.000000000000000 0.000007996880919 0.000000000000000
440.32875281643 0.000000000000000 0.000007996842254 0.000000000000000
439.81110919919 0.000000000000000 0.000007996815097 0.000000000000000
439.40274236548 0.000000000000000 0.000007996793483 0.000000000000000
439.07956616960 0.000000000000000 0.000007996776257 0.000000000000000
438.82000583203 0.000000000000000 0.000007996762345 0.000000000000000
438.61059983925 0.000000000000000 0.000007996751071 0.000000000000000
438.43981260402 0.000000000000000 0.000007996741842 0.000000000000000
438.29785960214 0.000000000000000 0.000007996734148 0.000000000000000
438.15590660026 0.000000000000000 0.000007996726434 0.000000000000000
438.01395359838 0.000000000000000 0.000007996718698 0.000000000000000
437.99489804283 0.000000000000000 0.000007996717658 0.000000000000000
437.97584248728 0.000000000000000 0.000007996716618 0.000000000000000
437.95678693173 0.000000000000000 0.000007996715577 0.000000000000000
437.93773137619 0.000000000000000 0.000007996714536 0.000000000000000
437.89962026509 0.000000000000000 0.000007996712452 0.000000000000000
437.86150915399 0.000000000000000 0.000007996710368 0.000000000000000
437.82339804289 0.000000000000000 0.000007996708281 0.000000000000000
437.78528693179 0.000000000000000 0.000007996706193 0.000000000000000
437.74717582069 0.000000000000000 0.000007996704104 0.000000000000000
437.67588983474 0.000000000000000 0.000007996700192 0.000000000000000
437.60460384878 0.000000000000000 0.000007996696274 0.000000000000000
437.53331786283 0.000000000000000 0.000007996692351 0.000000000000000
437.46203187687 0.000000000000000 0.000007996688423 0.000000000000000
437.39074589092 0.000000000000000 0.000007996684489 0.000000000000000
437.14611958803 0.000000000000000 0.000007996670950 0.000000000000000
436.97008881686 0.000000000000000 0.000007996661167 0.000000000000000
436.79405804568 0.000000000000000 0.000007996651351 0.000000000000000
436.61802727450 0.000000000000000 0.000007996641502 0.000000000000000
436.44199650333 0.000000000000000 0.000007996631619 0.000000000000000
436.26596573215 0.000000000000000 0.000007996621703 0.000000000000000
435.91390418979 0.000000000000000 0.000007996601768 0.000000000000000
435.56184264744 0.000000000000000 0.000007996581697 0.000000000000000
435.20978110509 0.000000000000000 0.000007996561488 0.000000000000000
434.85771956273 0.000000000000000 0.000007996541140 0.000000000000000
433.98446119453 0.000000000000000 0.000007996490063 0.000000000000000
433.11120282633 0.000000000000000 0.000007996438108 0.000000000000000
432.46128069458 0.000000000000000 0.000007996398859 0.000000000000000
431.81135856283 0.000000000000000 0.000007996359106 0.000000000000000
431.36375644579 0.000000000000000 0.000007996331431 0.000000000000000
430.91615432876 0.000000000000000 0.000007996303510 0.000000000000000
430.60983606289 0.000000000000000 0.000007996284259 0.000000000000000
430.30351779702 0.000000000000000 0.000007996264892 0.000000000000000
430.09313857443 0.000000000000000 0.000007996251522 0.000000000000000
429.88275935184 0.000000000000000 0.000007996238097 0.000000000000000
429.73625412630 0.000000000000000 0.000007996228714 0.000000000000000
429.58974890076 0.000000000000000 0.000007996219305 0.000000000000000
429.48366724455 0.000000000000000 0.000007996212474 0.000000000000000
429.37758558834 0.000000000000000 0.000007996205629 0.000000000000000
429.28987976467 0.000000000000000 0.000007996199959 0.000000000000000
429.20217394101 0.000000000000000 0.000007996194280 0.000000000000000
429.11446811735 0.000000000000000 0.000007996188590 0.000000000000000
429.09692695262 0.000000000000000 0.000007996187451 0.000000000000000
429.07938578789 0.000000000000000 0.000007996186311 0.000000000000000
429.06184462316 0.000000000000000 0.000007996185172 0.000000000000000
429.02676229369 0.000000000000000 0.000007996182891 0.000000000000000
428.99167996423 0.000000000000000 0.000007996180608 0.000000000000000
428.95659763476 0.000000000000000 0.000007996178324 0.000000000000000
428.92151530530 0.000000000000000 0.000007996176039 0.000000000000000
428.85014335655 0.000000000000000 0.000007996171384 0.000000000000000
428.77877140780 0.000000000000000 0.000007996166723 0.000000000000000
428.70739945905 0.000000000000000 0.000007996162055 0.000000000000000
428.63602751031 0.000000000000000 0.000007996157380 0.000000000000000
428.56465556156 0.000000000000000 0.000007996152699 0.000000000000000
428.37075085244 0.000000000000000 0.000007996139948 0.000000000000000
428.17684614331 0.000000000000000 0.000007996127147 0.000000000000000
427.98294143419 0.000000000000000 0.000007996114297 0.000000000000000
427.78903672507 0.000000000000000 0.000007996101397 0.000000000000000
427.59513201595 0.000000000000000 0.000007996088447 0.000000000000000
427.27203529126 0.000000000000000 0.000007996066757 0.000000000000000
426.94893856657 0.000000000000000 0.000007996044926 0.000000000000000
426.62584184188 0.000000000000000 0.000007996022953 0.000000000000000
426.30274511719 0.000000000000000 0.000007996000836 0.000000000000000
425.52131307621 0.000000000000000 0.000007995946748 0.000000000000000
424.73988103522 0.000000000000000 0.000007995891800 0.000000000000000
423.95844899424 0.000000000000000 0.000007995835975 0.000000000000000
423.39171078457 0.000000000000000 0.000007995794930 0.000000000000000
422.82497257491 0.000000000000000 0.000007995753408 0.000000000000000
422.43567128939 0.000000000000000 0.000007995724606 0.000000000000000
422.04637000387 0.000000000000000 0.000007995695574 0.000000000000000
421.77982221241 0.000000000000000 0.000007995675563 0.000000000000000
421.51327442096 0.000000000000000 0.000007995655442 0.000000000000000
421.32961633353 0.000000000000000 0.000007995641514 0.000000000000000
421.14595824610 0.000000000000000 0.000007995627533 0.000000000000000
421.01686201177 0.000000000000000 0.000007995617675 0.000000000000000
420.88776577744 0.000000000000000 0.000007995607790 0.000000000000000
420.79168144038 0.000000000000000 0.000007995600416 0.000000000000000
420.69559710331 0.000000000000000 0.000007995593027 0.000000000000000
420.59951276625 0.000000000000000 0.000007995585624 0.000000000000000
420.50342842918 0.000000000000000 0.000007995578206 0.000000000000000
420.48758240616 0.000000000000000 0.000007995576981 0.000000000000000
420.47173638314 0.000000000000000 0.000007995575756 0.000000000000000
420.45589036012 0.000000000000000 0.000007995574531 0.000000000000000
420.42419831408 0.000000000000000 0.000007995572079 0.000000000000000
420.39250626804 0.000000000000000 0.000007995569625 0.000000000000000
420.36081422200 0.000000000000000 0.000007995567170 0.000000000000000
420.32912217596 0.000000000000000 0.000007995564713 0.000000000000000
420.26786172673 0.000000000000000 0.000007995559959 0.000000000000000
420.20660127751 0.000000000000000 0.000007995555200 0.000000000000000
420.14534082828 0.000000000000000 0.000007995550434 0.000000000000000
420.08408037905 0.000000000000000 0.000007995545663 0.000000000000000
419.94529680487 0.000000000000000 0.000007995534831 0.000000000000000
419.80651323070 0.000000000000000 0.000007995523968 0.000000000000000
419.66772965652 0.000000000000000 0.000007995513074 0.000000000000000
419.52894608234 0.000000000000000 0.000007995502149 0.000000000000000
419.33023058744 0.000000000000000 0.000007995486451 0.000000000000000
419.13151509254 0.000000000000000 0.000007995470689 0.000000000000000
418.93279959764 0.000000000000000 0.000007995454861 0.000000000000000
418.73408410274 0.000000000000000 0.000007995438968 0.000000000000000
418.29634160156 0.000000000000000 0.000007995403726 0.000000000000000
417.85859910037 0.000000000000000 0.000007995368162 0.000000000000000
417.42085659919 0.000000000000000 0.000007995332271 0.000000000000000
416.98311409800 0.000000000000000 0.000007995296051 0.000000000000000
416.16145345989 0.000000000000000 0.000007995227161 0.000000000000000
415.50050324017 0.000000000000000 0.000007995170876 0.000000000000000
414.83955302046 0.000000000000000 0.000007995113801 0.000000000000000
414.38131633914 0.000000000000000 0.000007995073761 0.000000000000000
413.92307965782 0.000000000000000 0.000007995033330 0.000000000000000
413.60939568682 0.000000000000000 0.000007995005426 0.000000000000000
413.29571171582 0.000000000000000 0.000007994977335 0.000000000000000
413.08042963134 0.000000000000000 0.000007994957948 0.000000000000000
412.86514754687 0.000000000000000 0.000007994938472 0.000000000000000
412.71553347678 0.000000000000000 0.000007994924883 0.000000000000000
412.56591940670 0.000000000000000 0.000007994911252 0.000000000000000
412.45819574351 0.000000000000000 0.000007994901410 0.000000000000000
412.35047208033 0.000000000000000 0.000007994891546 0.000000000000000
412.26340784530 0.000000000000000 0.000007994883557 0.000000000000000
412.17634361028 0.000000000000000 0.000007994875553 0.000000000000000
412.08927937525 0.000000000000000 0.000007994867535 0.000000000000000
412.07434068805 0.000000000000000 0.000007994866158 0.000000000000000
412.05940200085 0.000000000000000 0.000007994864780 0.000000000000000
412.04446331365 0.000000000000000 0.000007994863402 0.000000000000000
412.01458593925 0.000000000000000 0.000007994860644 0.000000000000000
411.98470856485 0.000000000000000 0.000007994857885 0.000000000000000
411.95483119045 0.000000000000000 0.000007994855124 0.000000000000000
411.92495381604 0.000000000000000 0.000007994852361 0.000000000000000
411.86227762634 0.000000000000000 0.000007994846559 0.000000000000000
411.79960143663 0.000000000000000 0.000007994840750 0.000000000000000
411.73692524692 0.000000000000000 0.000007994834933 0.000000000000000
411.67424905722 0.000000000000000 0.000007994829109 0.000000000000000
411.50204457242 0.000000000000000 0.000007994813065 0.000000000000000
411.36757344091 0.000000000000000 0.000007994800496 0.000000000000000
411.23310230941 0.000000000000000 0.000007994787891 0.000000000000000
411.09863117791 0.000000000000000 0.000007994775249 0.000000000000000
410.96416004640 0.000000000000000 0.000007994762571 0.000000000000000
410.71942494573 0.000000000000000 0.000007994739402 0.000000000000000
410.47468984505 0.000000000000000 0.000007994716111 0.000000000000000
410.22995474438 0.000000000000000 0.000007994692697 0.000000000000000
409.98521964370 0.000000000000000 0.000007994669159 0.000000000000000
409.45000199715 0.000000000000000 0.000007994617248 0.000000000000000
408.91478435059 0.000000000000000 0.000007994564731 0.000000000000000
408.37956670404 0.000000000000000 0.000007994511599 0.000000000000000
407.84434905749 0.000000000000000 0.000007994457845 0.000000000000000
407.11688314132 0.000000000000000 0.000007994383768 0.000000000000000
406.38941722515 0.000000000000000 0.000007994308500 0.000000000000000
405.84670111063 0.000000000000000 0.000007994251558 0.000000000000000
405.41575382468 0.000000000000000 0.000007994205856 0.000000000000000
405.07279829130 0.000000000000000 0.000007994169173 0.000000000000000
404.79773501902 0.000000000000000 0.000007994139550 0.000000000000000
404.57625366591 0.000000000000000 0.000007994115566 0.000000000000000
404.39642967183 0.000000000000000 0.000007994096006 0.000000000000000
404.24826033188 0.000000000000000 0.000007994079831 0.000000000000000
404.10009099192 0.000000000000000 0.000007994063603 0.000000000000000
403.97997948863 0.000000000000000 0.000007994050408 0.000000000000000
403.88014334136 0.000000000000000 0.000007994039415 0.000000000000000
403.86017611191 0.000000000000000 0.000007994037213 0.000000000000000
403.84020888246 0.000000000000000 0.000007994035011 0.000000000000000
403.82024165300 0.000000000000000 0.000007994032807 0.000000000000000
403.80027442355 0.000000000000000 0.000007994030603 0.000000000000000
403.76033996464 0.000000000000000 0.000007994026191 0.000000000000000
403.72040550574 0.000000000000000 0.000007994021775 0.000000000000000
403.68047104683 0.000000000000000 0.000007994017356 0.000000000000000
403.64053658793 0.000000000000000 0.000007994012932 0.000000000000000
403.60060212902 0.000000000000000 0.000007994008505 0.000000000000000
403.52051425681 0.000000000000000 0.000007993999614 0.000000000000000
403.44042638460 0.000000000000000 0.000007993990708 0.000000000000000
403.36033851240 0.000000000000000 0.000007993981786 0.000000000000000
403.28025064019 0.000000000000000 0.000007993972848 0.000000000000000
403.20016276798 0.000000000000000 0.000007993963894 0.000000000000000
403.04924202195 0.000000000000000 0.000007993946977 0.000000000000000
402.89832127591 0.000000000000000 0.000007993930003 0.000000000000000
402.74740052988 0.000000000000000 0.000007993912972 0.000000000000000
402.59647978385 0.000000000000000 0.000007993895883 0.000000000000000
402.44555903782 0.000000000000000 0.000007993878737 0.000000000000000
402.13849485087 0.000000000000000 0.000007993843671 0.000000000000000
401.83143066391 0.000000000000000 0.000007993808362 0.000000000000000
401.52436647696 0.000000000000000 0.000007993772809 0.000000000000000
401.21730229000 0.000000000000000 0.000007993737009 0.000000000000000
400.50307363670 0.000000000000000 0.000007993652771 0.000000000000000
399.78884498340 0.000000000000000 0.000007993567160 0.000000000000000
399.07461633010 0.000000000000000 0.000007993480147 0.000000000000000
398.53772196942 0.000000000000000 0.000007993413798 0.000000000000000
398.00082760873 0.000000000000000 0.000007993346628 0.000000000000000
397.63110259736 0.000000000000000 0.000007993299889 0.000000000000000
397.26137758600 0.000000000000000 0.000007993252752 0.000000000000000
397.00810189803 0.000000000000000 0.000007993220228 0.000000000000000
396.75482621007 0.000000000000000 0.000007993187514 0.000000000000000
396.58006720182 0.000000000000000 0.000007993164829 0.000000000000000
396.40530819357 0.000000000000000 0.000007993142053 0.000000000000000
396.28197905254 0.000000000000000 0.000007993125924 0.000000000000000
396.15864991151 0.000000000000000 0.000007993109750 0.000000000000000
396.06571793623 0.000000000000000 0.000007993097531 0.000000000000000
395.97278596095 0.000000000000000 0.000007993085286 0.000000000000000
395.87985398567 0.000000000000000 0.000007993073016 0.000000000000000
395.80690578151 0.000000000000000 0.000007993063365 0.000000000000000
395.79231614068 0.000000000000000 0.000007993061433 0.000000000000000
395.77772649985 0.000000000000000 0.000007993059500 0.000000000000000
395.76313685902 0.000000000000000 0.000007993057567 0.000000000000000
395.73395757735 0.000000000000000 0.000007993053699 0.000000000000000
395.70477829569 0.000000000000000 0.000007993049827 0.000000000000000
395.67559901402 0.000000000000000 0.000007993045954 0.000000000000000
395.64641973236 0.000000000000000 0.000007993042077 0.000000000000000
395.58421990874 0.000000000000000 0.000007993033806 0.000000000000000
395.52202008511 0.000000000000000 0.000007993025523 0.000000000000000
395.45982026149 0.000000000000000 0.000007993017228 0.000000000000000
395.39762043786 0.000000000000000 0.000007993008921 0.000000000000000
395.22606230886 0.000000000000000 0.000007992985947 0.000000000000000
395.09194570048 0.000000000000000 0.000007992967923 0.000000000000000
394.95782909210 0.000000000000000 0.000007992949842 0.000000000000000
394.82371248372 0.000000000000000 0.000007992931706 0.000000000000000
394.68959587534 0.000000000000000 0.000007992913512 0.000000000000000
394.44568869442 0.000000000000000 0.000007992880278 0.000000000000000
394.20178151350 0.000000000000000 0.000007992846855 0.000000000000000
393.95787433257 0.000000000000000 0.000007992813240 0.000000000000000
393.71396715165 0.000000000000000 0.000007992779432 0.000000000000000
393.18060481001 0.000000000000000 0.000007992704825 0.000000000000000
392.64724246838 0.000000000000000 0.000007992629274 0.000000000000000
392.11388012674 0.000000000000000 0.000007992552765 0.000000000000000
391.58051778511 0.000000000000000 0.000007992475283 0.000000000000000
390.90361687446 0.000000000000000 0.000007992375524 0.000000000000000
390.22671596381 0.000000000000000 0.000007992274139 0.000000000000000
389.73404556684 0.000000000000000 0.000007992199309 0.000000000000000
389.34364944235 0.000000000000000 0.000007992139381 0.000000000000000
389.03334313801 0.000000000000000 0.000007992091344 0.000000000000000
388.78405121985 0.000000000000000 0.000007992052491 0.000000000000000
388.58273291896 0.000000000000000 0.000007992020944 0.000000000000000
388.41834026226 0.000000000000000 0.000007991995070 0.000000000000000
388.25394760555 0.000000000000000 0.000007991969093 0.000000000000000
388.13320350852 0.000000000000000 0.000007991949948 0.000000000000000
388.01245941148 0.000000000000000 0.000007991930747 0.000000000000000
387.99347761856 0.000000000000000 0.000007991927723 0.000000000000000
387.97449582564 0.000000000000000 0.000007991924698 0.000000000000000
387.95551403271 0.000000000000000 0.000007991921672 0.000000000000000
387.93653223979 0.000000000000000 0.000007991918644 0.000000000000000
387.89856865394 0.000000000000000 0.000007991912585 0.000000000000000
387.86060506809 0.000000000000000 0.000007991906520 0.000000000000000
387.82264148225 0.000000000000000 0.000007991900450 0.000000000000000
387.78467789640 0.000000000000000 0.000007991894374 0.000000000000000
387.74671431055 0.000000000000000 0.000007991888292 0.000000000000000
387.67368004348 0.000000000000000 0.000007991876577 0.000000000000000
387.60064577640 0.000000000000000 0.000007991864842 0.000000000000000
387.52761150932 0.000000000000000 0.000007991853086 0.000000000000000
387.45457724225 0.000000000000000 0.000007991841309 0.000000000000000
387.38154297517 0.000000000000000 0.000007991829511 0.000000000000000
387.19503527683 0.000000000000000 0.000007991799289 0.000000000000000
387.00852757849 0.000000000000000 0.000007991768929 0.000000000000000
386.82201988014 0.000000000000000 0.000007991738430 0.000000000000000
386.63551218180 0.000000000000000 0.000007991707793 0.000000000000000
386.44900448346 0.000000000000000 0.000007991677016 0.000000000000000
386.13246961921 0.000000000000000 0.000007991624460 0.000000000000000
385.81593475497 0.000000000000000 0.000007991571495 0.000000000000000
385.49939989073 0.000000000000000 0.000007991518116 0.000000000000000
385.18286502648 0.000000000000000 0.000007991464320 0.000000000000000
384.42095919063 0.000000000000000 0.000007991333097 0.000000000000000
383.65905335479 0.000000000000000 0.000007991199375 0.000000000000000
383.10127202342 0.000000000000000 0.000007991099859 0.000000000000000
382.54349069205 0.000000000000000 0.000007990998949 0.000000000000000
382.16009486719 0.000000000000000 0.000007990928767 0.000000000000000
381.77669904234 0.000000000000000 0.000007990857906 0.000000000000000
381.51414475797 0.000000000000000 0.000007990808984 0.000000000000000
381.25159047359 0.000000000000000 0.000007990759738 0.000000000000000
381.07058803945 0.000000000000000 0.000007990725598 0.000000000000000
380.88958560531 0.000000000000000 0.000007990691301 0.000000000000000
380.76217174983 0.000000000000000 0.000007990667065 0.000000000000000
380.63475789435 0.000000000000000 0.000007990642751 0.000000000000000
380.53950779516 0.000000000000000 0.000007990624523 0.000000000000000
380.44425769598 0.000000000000000 0.000007990606252 0.000000000000000
380.34900759679 0.000000000000000 0.000007990587937 0.000000000000000
380.27062876799 0.000000000000000 0.000007990572833 0.000000000000000
380.25495300222 0.000000000000000 0.000007990569809 0.000000000000000
380.23927723646 0.000000000000000 0.000007990566783 0.000000000000000
380.22360147070 0.000000000000000 0.000007990563757 0.000000000000000
380.19224993918 0.000000000000000 0.000007990557700 0.000000000000000
380.16089840765 0.000000000000000 0.000007990551638 0.000000000000000
380.12954687613 0.000000000000000 0.000007990545572 0.000000000000000
380.09819534461 0.000000000000000 0.000007990539501 0.000000000000000
380.03556192555 0.000000000000000 0.000007990527358 0.000000000000000
379.97292850650 0.000000000000000 0.000007990515197 0.000000000000000
379.91029508744 0.000000000000000 0.000007990503016 0.000000000000000
379.84766166839 0.000000000000000 0.000007990490815 0.000000000000000
379.68972967002 0.000000000000000 0.000007990459967 0.000000000000000
379.53179767164 0.000000000000000 0.000007990428994 0.000000000000000
379.37386567326 0.000000000000000 0.000007990397897 0.000000000000000
379.21593367489 0.000000000000000 0.000007990366674 0.000000000000000
379.00652936865 0.000000000000000 0.000007990325082 0.000000000000000
378.79712506241 0.000000000000000 0.000007990283266 0.000000000000000
378.58772075617 0.000000000000000 0.000007990241226 0.000000000000000
378.37831644993 0.000000000000000 0.000007990198960 0.000000000000000
377.90468046844 0.000000000000000 0.000007990102521 0.000000000000000
377.43104448695 0.000000000000000 0.000007990004900 0.000000000000000
376.95740850545 0.000000000000000 0.000007989906079 0.000000000000000
376.48377252396 0.000000000000000 0.000007989806041 0.000000000000000
375.81056719300 0.000000000000000 0.000007989661719 0.000000000000000
375.13736186204 0.000000000000000 0.000007989514846 0.000000000000000
374.62775845363 0.000000000000000 0.000007989401936 0.000000000000000
374.22240135127 0.000000000000000 0.000007989311041 0.000000000000000
373.89923332119 0.000000000000000 0.000007989237880 0.000000000000000
373.63971849017 0.000000000000000 0.000007989178677 0.000000000000000
373.43027661629 0.000000000000000 0.000007989130602 0.000000000000000
373.25954026984 0.000000000000000 0.000007989091214 0.000000000000000
373.11774096364 0.000000000000000 0.000007989058368 0.000000000000000
372.97594165744 0.000000000000000 0.000007989025398 0.000000000000000
372.83414235124 0.000000000000000 0.000007988992306 0.000000000000000
372.81527696857 0.000000000000000 0.000007988987894 0.000000000000000
372.79641158591 0.000000000000000 0.000007988983480 0.000000000000000
372.77754620325 0.000000000000000 0.000007988979064 0.000000000000000
372.75868082058 0.000000000000000 0.000007988974645 0.000000000000000
372.72095005526 0.000000000000000 0.000007988965802 0.000000000000000
372.68321928993 0.000000000000000 0.000007988956950 0.000000000000000
372.64548852461 0.000000000000000 0.000007988948089 0.000000000000000
372.60775775928 0.000000000000000 0.000007988939220 0.000000000000000
372.57002699395 0.000000000000000 0.000007988930342 0.000000000000000
372.50068819943 0.000000000000000 0.000007988914004 0.000000000000000
372.43134940490 0.000000000000000 0.000007988897636 0.000000000000000
372.36201061037 0.000000000000000 0.000007988881238 0.000000000000000
372.29267181585 0.000000000000000 0.000007988864810 0.000000000000000
372.22333302132 0.000000000000000 0.000007988848352 0.000000000000000
372.03859292172 0.000000000000000 0.000007988804356 0.000000000000000
371.85385282212 0.000000000000000 0.000007988760144 0.000000000000000
371.66911272252 0.000000000000000 0.000007988715714 0.000000000000000
371.48437262292 0.000000000000000 0.000007988671065 0.000000000000000
371.29963252332 0.000000000000000 0.000007988626196 0.000000000000000
370.99457787515 0.000000000000000 0.000007988551620 0.000000000000000
370.68952322697 0.000000000000000 0.000007988476434 0.000000000000000
370.38446857880 0.000000000000000 0.000007988400630 0.000000000000000
370.07941393062 0.000000000000000 0.000007988324204 0.000000000000000
369.34671243453 0.000000000000000 0.000007988138056 0.000000000000000
368.61401093844 0.000000000000000 0.000007987948190 0.000000000000000
368.08879449849 0.000000000000000 0.000007987809752 0.000000000000000
367.56357805854 0.000000000000000 0.000007987669324 0.000000000000000
367.20315169292 0.000000000000000 0.000007987571787 0.000000000000000
366.84272532730 0.000000000000000 0.000007987473286 0.000000000000000
366.59571859953 0.000000000000000 0.000007987405218 0.000000000000000
366.34871187176 0.000000000000000 0.000007987336689 0.000000000000000
366.17794424708 0.000000000000000 0.000007987289039 0.000000000000000
366.00717662240 0.000000000000000 0.000007987241166 0.000000000000000
365.88602106527 0.000000000000000 0.000007987207065 0.000000000000000
365.76486550814 0.000000000000000 0.000007987172851 0.000000000000000
365.67200151509 0.000000000000000 0.000007987146549 0.000000000000000
365.57913752203 0.000000000000000 0.000007987120180 0.000000000000000
365.48627352897 0.000000000000000 0.000007987093745 0.000000000000000
365.41789665174 0.000000000000000 0.000007987074238 0.000000000000000
365.34951977452 0.000000000000000 0.000007987054694 0.000000000000000
365.28114289729 0.000000000000000 0.000007987035115 0.000000000000000
365.21276602006 0.000000000000000 0.000007987015499 0.000000000000000
365.14438914284 0.000000000000000 0.000007986995846 0.000000000000000
365.07601226561 0.000000000000000 0.000007986976157 0.000000000000000
365.00763538839 0.000000000000000 0.000007986956431 0.000000000000000
364.87088163394 0.000000000000000 0.000007986916868 0.000000000000000
364.73412787948 0.000000000000000 0.000007986877156 0.000000000000000
364.59737412503 0.000000000000000 0.000007986837293 0.000000000000000
364.46062037058 0.000000000000000 0.000007986797280 0.000000000000000
364.26338785788 0.000000000000000 0.000007986739303 0.000000000000000
364.06615534518 0.000000000000000 0.000007986681009 0.000000000000000
363.86892283248 0.000000000000000 0.000007986622395 0.000000000000000
363.67169031977 0.000000000000000 0.000007986563459 0.000000000000000
363.24019412602 0.000000000000000 0.000007986433387 0.000000000000000
362.80869793227 0.000000000000000 0.000007986301741 0.000000000000000
362.37720173852 0.000000000000000 0.000007986168496 0.000000000000000
361.94570554477 0.000000000000000 0.000007986033631 0.000000000000000
361.29100293713 0.000000000000000 0.000007985825852 0.000000000000000
360.63630032949 0.000000000000000 0.000007985614203 0.000000000000000
360.13070618023 0.000000000000000 0.000007985448054 0.000000000000000
359.72769372864 0.000000000000000 0.000007985313899 0.000000000000000
359.40583875987 0.000000000000000 0.000007985205651 0.000000000000000
359.14725510037 0.000000000000000 0.000007985117962 0.000000000000000
358.93836173108 0.000000000000000 0.000007985046650 0.000000000000000
358.76779365481 0.000000000000000 0.000007984988107 0.000000000000000
358.62565503960 0.000000000000000 0.000007984939103 0.000000000000000
358.48351642439 0.000000000000000 0.000007984889901 0.000000000000000
358.34137780919 0.000000000000000 0.000007984840501 0.000000000000000
358.32172548736 0.000000000000000 0.000007984833655 0.000000000000000
358.30207316553 0.000000000000000 0.000007984826805 0.000000000000000
358.28242084370 0.000000000000000 0.000007984819952 0.000000000000000
358.26276852187 0.000000000000000 0.000007984813095 0.000000000000000
358.22346387821 0.000000000000000 0.000007984799369 0.000000000000000
358.18415923455 0.000000000000000 0.000007984785628 0.000000000000000
358.14485459089 0.000000000000000 0.000007984771872 0.000000000000000
358.10554994723 0.000000000000000 0.000007984758101 0.000000000000000
358.06624530358 0.000000000000000 0.000007984744314 0.000000000000000
357.98705611306 0.000000000000000 0.000007984716491 0.000000000000000
357.90786692254 0.000000000000000 0.000007984688606 0.000000000000000
357.82867773202 0.000000000000000 0.000007984660657 0.000000000000000
357.74948854150 0.000000000000000 0.000007984632645 0.000000000000000
357.67029935098 0.000000000000000 0.000007984604570 0.000000000000000
357.49731698807 0.000000000000000 0.000007984543021 0.000000000000000
357.32433462516 0.000000000000000 0.000007984481165 0.000000000000000
357.15135226225 0.000000000000000 0.000007984419001 0.000000000000000
356.97836989934 0.000000000000000 0.000007984356527 0.000000000000000
356.80538753643 0.000000000000000 0.000007984293741 0.000000000000000
356.49213016328 0.000000000000000 0.000007984179240 0.000000000000000
356.17887279014 0.000000000000000 0.000007984063698 0.000000000000000
355.86561541699 0.000000000000000 0.000007983947104 0.000000000000000
355.55235804385 0.000000000000000 0.000007983829446 0.000000000000000
354.84728861737 0.000000000000000 0.000007983560673 0.000000000000000
354.26615048505 0.000000000000000 0.000007983334953 0.000000000000000
353.68501235272 0.000000000000000 0.000007983105364 0.000000000000000
353.28253331954 0.000000000000000 0.000007982944049 0.000000000000000
352.88005428637 0.000000000000000 0.000007982780816 0.000000000000000
352.60432384485 0.000000000000000 0.000007982667867 0.000000000000000
352.32859340333 0.000000000000000 0.000007982553996 0.000000000000000
352.13854316293 0.000000000000000 0.000007982474969 0.000000000000000
351.94849292253 0.000000000000000 0.000007982395497 0.000000000000000
351.81475517896 0.000000000000000 0.000007982339305 0.000000000000000
351.68101743539 0.000000000000000 0.000007982282891 0.000000000000000
351.58111003552 0.000000000000000 0.000007982240602 0.000000000000000
351.48120263566 0.000000000000000 0.000007982198188 0.000000000000000
351.38129523579 0.000000000000000 0.000007982155650 0.000000000000000
351.29877325108 0.000000000000000 0.000007982120420 0.000000000000000
351.28226885413 0.000000000000000 0.000007982113364 0.000000000000000
351.26576445719 0.000000000000000 0.000007982106305 0.000000000000000
351.24926006025 0.000000000000000 0.000007982099242 0.000000000000000
351.21625126636 0.000000000000000 0.000007982085106 0.000000000000000
351.18324247248 0.000000000000000 0.000007982070956 0.000000000000000
351.15023367860 0.000000000000000 0.000007982056793 0.000000000000000
351.11722488471 0.000000000000000 0.000007982042616 0.000000000000000
351.05165420630 0.000000000000000 0.000007982014413 0.000000000000000
350.98608352788 0.000000000000000 0.000007981986157 0.000000000000000
350.92051284947 0.000000000000000 0.000007981957845 0.000000000000000
350.85494217106 0.000000000000000 0.000007981929479 0.000000000000000
350.69085490704 0.000000000000000 0.000007981858253 0.000000000000000
350.52676764302 0.000000000000000 0.000007981786680 0.000000000000000
350.36268037899 0.000000000000000 0.000007981714756 0.000000000000000
350.19859311497 0.000000000000000 0.000007981642481 0.000000000000000
349.98004550550 0.000000000000000 0.000007981545666 0.000000000000000
349.76149789602 0.000000000000000 0.000007981448218 0.000000000000000
349.54295028655 0.000000000000000 0.000007981350131 0.000000000000000
349.32440267707 0.000000000000000 0.000007981251400 0.000000000000000
348.83089915224 0.000000000000000 0.000007981026059 0.000000000000000
348.33739562742 0.000000000000000 0.000007980797415 0.000000000000000
347.84389210259 0.000000000000000 0.000007980565382 0.000000000000000
347.35038857777 0.000000000000000 0.000007980329737 0.000000000000000
346.78963946162 0.000000000000000 0.000007980057673 0.000000000000000
346.22889034548 0.000000000000000 0.000007979780929 0.000000000000000
345.83834100692 0.000000000000000 0.000007979585370 0.000000000000000
345.52946518439 0.000000000000000 0.000007979429043 0.000000000000000
345.28380826604 0.000000000000000 0.000007979303653 0.000000000000000
345.08467788654 0.000000000000000 0.000007979201315 0.000000000000000
344.92121104002 0.000000000000000 0.000007979116837 0.000000000000000
344.75774419351 0.000000000000000 0.000007979031934 0.000000000000000
344.62954511265 0.000000000000000 0.000007978965051 0.000000000000000
344.50134603178 0.000000000000000 0.000007978897906 0.000000000000000
344.47570621561 0.000000000000000 0.000007978884446 0.000000000000000
344.45006639943 0.000000000000000 0.000007978870975 0.000000000000000
344.42442658326 0.000000000000000 0.000007978857493 0.000000000000000
344.39878676709 0.000000000000000 0.000007978844002 0.000000000000000
344.34750713474 0.000000000000000 0.000007978816986 0.000000000000000
344.29622750239 0.000000000000000 0.000007978789929 0.000000000000000
344.24494787005 0.000000000000000 0.000007978762830 0.000000000000000
344.19366823770 0.000000000000000 0.000007978735688 0.000000000000000
344.10211114855 0.000000000000000 0.000007978687121 0.000000000000000
344.01055405940 0.000000000000000 0.000007978638418 0.000000000000000
343.91899697024 0.000000000000000 0.000007978589578 0.000000000000000
343.80701072358 0.000000000000000 0.000007978529652 0.000000000000000
343.69502447691 0.000000000000000 0.000007978469518 0.000000000000000
343.58303823024 0.000000000000000 0.000007978409176 0.000000000000000
343.47105198357 0.000000000000000 0.000007978348624 0.000000000000000
343.25312601360 0.000000000000000 0.000007978230184 0.000000000000000
343.03520004362 0.000000000000000 0.000007978110940 0.000000000000000
342.81727407364 0.000000000000000 0.000007977990883 0.000000000000000
342.59934810367 0.000000000000000 0.000007977870009 0.000000000000000
342.14253853622 0.000000000000000 0.000007977613948 0.000000000000000
341.68572896876 0.000000000000000 0.000007977354195 0.000000000000000
341.22891940131 0.000000000000000 0.000007977090686 0.000000000000000
340.77210983386 0.000000000000000 0.000007976823352 0.000000000000000
340.21066462679 0.000000000000000 0.000007976489447 0.000000000000000
339.64921941971 0.000000000000000 0.000007976149534 0.000000000000000
339.24564753024 0.000000000000000 0.000007975901418 0.000000000000000
338.92560822114 0.000000000000000 0.000007975702371 0.000000000000000
338.67044707337 0.000000000000000 0.000007975542207 0.000000000000000
338.46378417632 0.000000000000000 0.000007975411521 0.000000000000000
338.29434901268 0.000000000000000 0.000007975303729 0.000000000000000
338.12491384904 0.000000000000000 0.000007975195349 0.000000000000000
337.99426629915 0.000000000000000 0.000007975111377 0.000000000000000
337.86361874926 0.000000000000000 0.000007975027054 0.000000000000000
337.83824633835 0.000000000000000 0.000007975010638 0.000000000000000
337.81287392744 0.000000000000000 0.000007974994208 0.000000000000000
337.78750151652 0.000000000000000 0.000007974977765 0.000000000000000
337.76212910561 0.000000000000000 0.000007974961308 0.000000000000000
337.71138428379 0.000000000000000 0.000007974928356 0.000000000000000
337.66063946197 0.000000000000000 0.000007974895350 0.000000000000000
337.60989464014 0.000000000000000 0.000007974862291 0.000000000000000
337.55914981832 0.000000000000000 0.000007974829178 0.000000000000000
337.50840499649 0.000000000000000 0.000007974796012 0.000000000000000
337.42553674296 0.000000000000000 0.000007974741734 0.000000000000000
337.34266848943 0.000000000000000 0.000007974687311 0.000000000000000
337.25980023590 0.000000000000000 0.000007974632743 0.000000000000000
337.17693198237 0.000000000000000 0.000007974578028 0.000000000000000
337.09406372883 0.000000000000000 0.000007974523167 0.000000000000000
336.92547526599 0.000000000000000 0.000007974411100 0.000000000000000
336.75688680315 0.000000000000000 0.000007974298419 0.000000000000000
336.58829834030 0.000000000000000 0.000007974185119 0.000000000000000
336.41970987746 0.000000000000000 0.000007974071196 0.000000000000000
336.25112141462 0.000000000000000 0.000007973956644 0.000000000000000
336.08253295177 0.000000000000000 0.000007973841460 0.000000000000000
335.71718025770 0.000000000000000 0.000007973589652 0.000000000000000
335.35182756363 0.000000000000000 0.000007973334809 0.000000000000000
334.98647486955 0.000000000000000 0.000007973076886 0.000000000000000
334.62112217548 0.000000000000000 0.000007972815835 0.000000000000000
334.25576948141 0.000000000000000 0.000007972551612 0.000000000000000
333.63503874558 0.000000000000000 0.000007972095286 0.000000000000000
333.14492400162 0.000000000000000 0.000007971728256 0.000000000000000
332.75064123596 0.000000000000000 0.000007971428594 0.000000000000000
332.43500150360 0.000000000000000 0.000007971185830 0.000000000000000
332.18077066316 0.000000000000000 0.000007970988416 0.000000000000000
331.97462020950 0.000000000000000 0.000007970827093 0.000000000000000
331.80509521147 0.000000000000000 0.000007970693589 0.000000000000000
331.63557021344 0.000000000000000 0.000007970559320 0.000000000000000
331.50160133547 0.000000000000000 0.000007970452670 0.000000000000000
331.36763245751 0.000000000000000 0.000007970345539 0.000000000000000
331.34083868191 0.000000000000000 0.000007970324055 0.000000000000000
331.31404490632 0.000000000000000 0.000007970302552 0.000000000000000
331.28725113073 0.000000000000000 0.000007970281029 0.000000000000000
331.26045735514 0.000000000000000 0.000007970259488 0.000000000000000
331.20686980395 0.000000000000000 0.000007970216346 0.000000000000000
331.15328225276 0.000000000000000 0.000007970173128 0.000000000000000
331.09969470158 0.000000000000000 0.000007970129832 0.000000000000000
331.04610715039 0.000000000000000 0.000007970086458 0.000000000000000
330.93824023533 0.000000000000000 0.000007969998912 0.000000000000000
330.84993255068 0.000000000000000 0.000007969927007 0.000000000000000
330.76162486602 0.000000000000000 0.000007969854886 0.000000000000000
330.67331718136 0.000000000000000 0.000007969782545 0.000000000000000
330.54911964214 0.000000000000000 0.000007969680434 0.000000000000000
330.42492210292 0.000000000000000 0.000007969577891 0.000000000000000
330.30072456369 0.000000000000000 0.000007969474912 0.000000000000000
330.17652702447 0.000000000000000 0.000007969371496 0.000000000000000
329.91593882255 0.000000000000000 0.000007969153077 0.000000000000000
329.65535062063 0.000000000000000 0.000007968932697 0.000000000000000
329.39476241872 0.000000000000000 0.000007968710335 0.000000000000000
329.13417421680 0.000000000000000 0.000007968485967 0.000000000000000
328.58140620691 0.000000000000000 0.000007968003289 0.000000000000000
328.02863819702 0.000000000000000 0.000007967511266 0.000000000000000
327.47587018714 0.000000000000000 0.000007967009672 0.000000000000000
327.06483214143 0.000000000000000 0.000007966630344 0.000000000000000
326.65379409571 0.000000000000000 0.000007966245500 0.000000000000000
326.37044216107 0.000000000000000 0.000007965976941 0.000000000000000
326.08709022642 0.000000000000000 0.000007965705680 0.000000000000000
325.89123774101 0.000000000000000 0.000007965516590 0.000000000000000
325.69538525560 0.000000000000000 0.000007965326182 0.000000000000000
325.55674397597 0.000000000000000 0.000007965190593 0.000000000000000
325.41810269635 0.000000000000000 0.000007965054336 0.000000000000000
325.31269250540 0.000000000000000 0.000007964950289 0.000000000000000
325.20728231445 0.000000000000000 0.000007964845852 0.000000000000000
325.10187212350 0.000000000000000 0.000007964741025 0.000000000000000
325.02211820241 0.000000000000000 0.000007964661453 0.000000000000000
325.00616741820 0.000000000000000 0.000007964645512 0.000000000000000
324.99021663398 0.000000000000000 0.000007964629561 0.000000000000000
324.97426584976 0.000000000000000 0.000007964613602 0.000000000000000
324.94236428133 0.000000000000000 0.000007964581657 0.000000000000000
324.91046271290 0.000000000000000 0.000007964549676 0.000000000000000
324.87856114446 0.000000000000000 0.000007964517659 0.000000000000000
324.84665957603 0.000000000000000 0.000007964485605 0.000000000000000
324.77535417131 0.000000000000000 0.000007964413830 0.000000000000000
324.70404876659 0.000000000000000 0.000007964341874 0.000000000000000
324.63274336187 0.000000000000000 0.000007964269735 0.000000000000000
324.56143795715 0.000000000000000 0.000007964197413 0.000000000000000
324.35293083703 0.000000000000000 0.000007963984872 0.000000000000000
324.19749039775 0.000000000000000 0.000007963825388 0.000000000000000
324.04204995847 0.000000000000000 0.000007963665011 0.000000000000000
323.88660951919 0.000000000000000 0.000007963503735 0.000000000000000
323.73116907992 0.000000000000000 0.000007963341553 0.000000000000000
323.44683860988 0.000000000000000 0.000007963042523 0.000000000000000
323.16250813984 0.000000000000000 0.000007962740399 0.000000000000000
322.87817766980 0.000000000000000 0.000007962435142 0.000000000000000
322.59384719976 0.000000000000000 0.000007962126709 0.000000000000000
321.97246652472 0.000000000000000 0.000007961441404 0.000000000000000
321.46245619683 0.000000000000000 0.000007960867146 0.000000000000000
320.95244586894 0.000000000000000 0.000007960282005 0.000000000000000
320.59881511388 0.000000000000000 0.000007959869761 0.000000000000000
320.24518435881 0.000000000000000 0.000007959452081 0.000000000000000
320.00182461446 0.000000000000000 0.000007959161444 0.000000000000000
319.75846487011 0.000000000000000 0.000007958868164 0.000000000000000
319.58874251552 0.000000000000000 0.000007958662048 0.000000000000000
319.41902016092 0.000000000000000 0.000007958454625 0.000000000000000
319.29583756893 0.000000000000000 0.000007958303257 0.000000000000000
319.17265497695 0.000000000000000 0.000007958151192 0.000000000000000
319.07003937874 0.000000000000000 0.000007958023982 0.000000000000000
318.96742378053 0.000000000000000 0.000007957896287 0.000000000000000
318.88288600293 0.000000000000000 0.000007957790723 0.000000000000000
318.86597844741 0.000000000000000 0.000007957769570 0.000000000000000
318.84907089189 0.000000000000000 0.000007957748404 0.000000000000000
318.83216333637 0.000000000000000 0.000007957727225 0.000000000000000
318.79834822533 0.000000000000000 0.000007957684827 0.000000000000000
318.76453311429 0.000000000000000 0.000007957642376 0.000000000000000
318.73071800325 0.000000000000000 0.000007957599872 0.000000000000000
318.69690289221 0.000000000000000 0.000007957557315 0.000000000000000
318.62274051384 0.000000000000000 0.000007957463793 0.000000000000000
318.54857813547 0.000000000000000 0.000007957370012 0.000000000000000
318.47441575710 0.000000000000000 0.000007957275972 0.000000000000000
318.40025337873 0.000000000000000 0.000007957181672 0.000000000000000
318.17924204465 0.000000000000000 0.000007956899087 0.000000000000000
318.01835281672 0.000000000000000 0.000007956691894 0.000000000000000
317.85746358878 0.000000000000000 0.000007956483443 0.000000000000000
317.69657436084 0.000000000000000 0.000007956273724 0.000000000000000
317.53568513290 0.000000000000000 0.000007956062728 0.000000000000000
317.24006029137 0.000000000000000 0.000007955671673 0.000000000000000
316.94443544984 0.000000000000000 0.000007955276215 0.000000000000000
316.64881060831 0.000000000000000 0.000007954876296 0.000000000000000
316.35318576678 0.000000000000000 0.000007954471856 0.000000000000000
315.76708678721 0.000000000000000 0.000007953656423 0.000000000000000
315.29231772425 0.000000000000000 0.000007952982361 0.000000000000000
314.81754866129 0.000000000000000 0.000007952295922 0.000000000000000
314.48787892780 0.000000000000000 0.000007951811856 0.000000000000000
314.15820919431 0.000000000000000 0.000007951321611 0.000000000000000
313.93062052842 0.000000000000000 0.000007950979517 0.000000000000000
313.70303186253 0.000000000000000 0.000007950634408 0.000000000000000
313.54309685393 0.000000000000000 0.000007950390068 0.000000000000000
313.38316184534 0.000000000000000 0.000007950144214 0.000000000000000
313.26459826011 0.000000000000000 0.000007949960976 0.000000000000000
313.14603467488 0.000000000000000 0.000007949776898 0.000000000000000
313.02747108965 0.000000000000000 0.000007949591978 0.000000000000000
312.90890750442 0.000000000000000 0.000007949406213 0.000000000000000
312.89159414416 0.000000000000000 0.000007949379016 0.000000000000000
312.87428078390 0.000000000000000 0.000007949351801 0.000000000000000
312.85696742364 0.000000000000000 0.000007949324568 0.000000000000000
312.82234070311 0.000000000000000 0.000007949270048 0.000000000000000
312.78771398259 0.000000000000000 0.000007949215455 0.000000000000000
312.75308726206 0.000000000000000 0.000007949160790 0.000000000000000
312.71846054154 0.000000000000000 0.000007949106052 0.000000000000000
312.64067426344 0.000000000000000 0.000007948982822 0.000000000000000
312.56288798534 0.000000000000000 0.000007948859224 0.000000000000000
312.48510170725 0.000000000000000 0.000007948735255 0.000000000000000
312.40731542915 0.000000000000000 0.000007948610912 0.000000000000000
312.21048150442 0.000000000000000 0.000007948294593 0.000000000000000
312.04793580992 0.000000000000000 0.000007948031550 0.000000000000000
311.88539011543 0.000000000000000 0.000007947766840 0.000000000000000
311.72284442093 0.000000000000000 0.000007947500451 0.000000000000000
311.56029872644 0.000000000000000 0.000007947232371 0.000000000000000
311.26808194960 0.000000000000000 0.000007946746136 0.000000000000000
310.97586517276 0.000000000000000 0.000007946254323 0.000000000000000
310.68364839592 0.000000000000000 0.000007945756860 0.000000000000000
310.39143161908 0.000000000000000 0.000007945253675 0.000000000000000
309.82758137621 0.000000000000000 0.000007944266304 0.000000000000000
309.37249091890 0.000000000000000 0.000007943453289 0.000000000000000
308.91740046159 0.000000000000000 0.000007942625590 0.000000000000000
308.60102861358 0.000000000000000 0.000007942041383 0.000000000000000
308.28465676558 0.000000000000000 0.000007941449845 0.000000000000000
308.06562043144 0.000000000000000 0.000007941035955 0.000000000000000
307.84658409730 0.000000000000000 0.000007940618473 0.000000000000000
307.69154066428 0.000000000000000 0.000007940320772 0.000000000000000
307.53649723127 0.000000000000000 0.000007940021245 0.000000000000000
307.41902756346 0.000000000000000 0.000007939793084 0.000000000000000
307.30155789566 0.000000000000000 0.000007939563865 0.000000000000000
307.18408822786 0.000000000000000 0.000007939333585 0.000000000000000
307.09351985201 0.000000000000000 0.000007939155315 0.000000000000000
307.07540617685 0.000000000000000 0.000007939119585 0.000000000000000
307.05729250168 0.000000000000000 0.000007939083830 0.000000000000000
307.03917882651 0.000000000000000 0.000007939048049 0.000000000000000
307.00295147617 0.000000000000000 0.000007938976412 0.000000000000000
306.96672412584 0.000000000000000 0.000007938904673 0.000000000000000
306.93049677550 0.000000000000000 0.000007938832833 0.000000000000000
306.89426942516 0.000000000000000 0.000007938760890 0.000000000000000
306.81503393212 0.000000000000000 0.000007938603184 0.000000000000000
306.73579843907 0.000000000000000 0.000007938444986 0.000000000000000
306.65656294602 0.000000000000000 0.000007938286294 0.000000000000000
306.57732745298 0.000000000000000 0.000007938127105 0.000000000000000
306.34960642458 0.000000000000000 0.000007937666819 0.000000000000000
306.17770131804 0.000000000000000 0.000007937316594 0.000000000000000
306.00579621150 0.000000000000000 0.000007936963976 0.000000000000000
305.83389110496 0.000000000000000 0.000007936608946 0.000000000000000
305.66198599843 0.000000000000000 0.000007936251486 0.000000000000000
305.34801120919 0.000000000000000 0.000007935592273 0.000000000000000
305.03403641996 0.000000000000000 0.000007934924784 0.000000000000000
304.72006163073 0.000000000000000 0.000007934248906 0.000000000000000
304.40608684150 0.000000000000000 0.000007933564527 0.000000000000000
303.88666930258 0.000000000000000 0.000007932413377 0.000000000000000
303.47750620272 0.000000000000000 0.000007931489641 0.000000000000000
303.06834310285 0.000000000000000 0.000007930550706 0.000000000000000
302.78349698909 0.000000000000000 0.000007929887939 0.000000000000000
302.49865087532 0.000000000000000 0.000007929217595 0.000000000000000
302.30017485049 0.000000000000000 0.000007928745985 0.000000000000000
302.10169882566 0.000000000000000 0.000007928270625 0.000000000000000
301.95863441387 0.000000000000000 0.000007927925637 0.000000000000000
301.81557000209 0.000000000000000 0.000007927578677 0.000000000000000
301.69999782527 0.000000000000000 0.000007927296944 0.000000000000000
301.58442564845 0.000000000000000 0.000007927013915 0.000000000000000
301.46885347162 0.000000000000000 0.000007926729585 0.000000000000000
301.44938874876 0.000000000000000 0.000007926681570 0.000000000000000
301.42992402589 0.000000000000000 0.000007926633518 0.000000000000000
301.41045930302 0.000000000000000 0.000007926585429 0.000000000000000
301.37152985728 0.000000000000000 0.000007926489140 0.000000000000000
301.33260041155 0.000000000000000 0.000007926392703 0.000000000000000
301.29367096581 0.000000000000000 0.000007926296118 0.000000000000000
301.25474152008 0.000000000000000 0.000007926199384 0.000000000000000
301.17057388901 0.000000000000000 0.000007925989730 0.000000000000000
301.08640625794 0.000000000000000 0.000007925779375 0.000000000000000
301.00223862688 0.000000000000000 0.000007925568315 0.000000000000000
300.91807099581 0.000000000000000 0.000007925356548 0.000000000000000
300.71021647598 0.000000000000000 0.000007924830531 0.000000000000000
300.50236195615 0.000000000000000 0.000007924300132 0.000000000000000
300.29450743632 0.000000000000000 0.000007923765313 0.000000000000000
300.08665291649 0.000000000000000 0.000007923226032 0.000000000000000
299.81272265556 0.000000000000000 0.000007922508437 0.000000000000000
299.53879239463 0.000000000000000 0.000007921782936 0.000000000000000
299.26486213371 0.000000000000000 0.000007921049441 0.000000000000000
298.99093187278 0.000000000000000 0.000007920307861 0.000000000000000
298.47187654414 0.000000000000000 0.000007918880190 0.000000000000000
298.05407096250 0.000000000000000 0.000007917709268 0.000000000000000
297.63626538086 0.000000000000000 0.000007916518606 0.000000000000000
297.34521731111 0.000000000000000 0.000007915677339 0.000000000000000
297.05416924135 0.000000000000000 0.000007914826223 0.000000000000000
296.85114857245 0.000000000000000 0.000007914226636 0.000000000000000
296.64812790354 0.000000000000000 0.000007913622165 0.000000000000000
296.50122565208 0.000000000000000 0.000007913181715 0.000000000000000
296.35432340062 0.000000000000000 0.000007912738675 0.000000000000000
296.23367791766 0.000000000000000 0.000007912372878 0.000000000000000
296.11303243470 0.000000000000000 0.000007912005321 0.000000000000000
295.99238695174 0.000000000000000 0.000007911636000 0.000000000000000
295.96825785515 0.000000000000000 0.000007911561924 0.000000000000000
295.94412875856 0.000000000000000 0.000007911487777 0.000000000000000
295.91999966196 0.000000000000000 0.000007911413559 0.000000000000000
295.87174146878 0.000000000000000 0.000007911264911 0.000000000000000
295.82348327560 0.000000000000000 0.000007911115978 0.000000000000000
295.77522508241 0.000000000000000 0.000007910966761 0.000000000000000
295.72696688923 0.000000000000000 0.000007910817259 0.000000000000000
295.63527307682 0.000000000000000 0.000007910532405 0.000000000000000
295.54357926441 0.000000000000000 0.000007910246511 0.000000000000000
295.45188545201 0.000000000000000 0.000007909959571 0.000000000000000
295.36019163960 0.000000000000000 0.000007909671582 0.000000000000000
295.26849782719 0.000000000000000 0.000007909382537 0.000000000000000
294.99514082707 0.000000000000000 0.000007908514531 0.000000000000000
294.72178382694 0.000000000000000 0.000007907636992 0.000000000000000
294.44842682681 0.000000000000000 0.000007906749807 0.000000000000000
294.17506982669 0.000000000000000 0.000007905852862 0.000000000000000
293.90171282656 0.000000000000000 0.000007904946047 0.000000000000000
293.46324509492 0.000000000000000 0.000007903470608 0.000000000000000
293.02477736328 0.000000000000000 0.000007901969011 0.000000000000000
292.58630963163 0.000000000000000 0.000007900440776 0.000000000000000
292.25867335010 0.000000000000000 0.000007899281153 0.000000000000000
291.93103706858 0.000000000000000 0.000007898106179 0.000000000000000
291.70226695679 0.000000000000000 0.000007897276549 0.000000000000000
291.47349684500 0.000000000000000 0.000007896439264 0.000000000000000
291.30974018573 0.000000000000000 0.000007895835184 0.000000000000000
291.14598352645 0.000000000000000 0.000007895227122 0.000000000000000
291.01696656406 0.000000000000000 0.000007894745235 0.000000000000000
290.88794960166 0.000000000000000 0.000007894260852 0.000000000000000
290.75893263926 0.000000000000000 0.000007893773963 0.000000000000000
290.66871244004 0.000000000000000 0.000007893431994 0.000000000000000
290.57849224083 0.000000000000000 0.000007893088793 0.000000000000000
290.48827204161 0.000000000000000 0.000007892744357 0.000000000000000
290.39805184239 0.000000000000000 0.000007892398677 0.000000000000000
290.30783164317 0.000000000000000 0.000007892051749 0.000000000000000
290.21761144395 0.000000000000000 0.000007891703565 0.000000000000000
290.12739124473 0.000000000000000 0.000007891354118 0.000000000000000
289.94695084629 0.000000000000000 0.000007890651413 0.000000000000000
289.76651044786 0.000000000000000 0.000007889943589 0.000000000000000
289.58607004942 0.000000000000000 0.000007889230601 0.000000000000000
289.40562965098 0.000000000000000 0.000007888512408 0.000000000000000
289.13736918960 0.000000000000000 0.000007887434958 0.000000000000000
288.86910872822 0.000000000000000 0.000007886345771 0.000000000000000
288.60084826683 0.000000000000000 0.000007885244707 0.000000000000000
288.33258780545 0.000000000000000 0.000007884131626 0.000000000000000
287.85096709451 0.000000000000000 0.000007882102653 0.000000000000000
287.46662226721 0.000000000000000 0.000007880454810 0.000000000000000
287.08227743992 0.000000000000000 0.000007878781048 0.000000000000000
286.81369091885 0.000000000000000 0.000007877595777 0.000000000000000
286.54510439778 0.000000000000000 0.000007876397486 0.000000000000000
286.35529484212 0.000000000000000 0.000007875542723 0.000000000000000
286.16548528646 0.000000000000000 0.000007874681330 0.000000000000000
286.02221911271 0.000000000000000 0.000007874026738 0.000000000000000
285.87895293896 0.000000000000000 0.000007873368320 0.000000000000000
285.73568676521 0.000000000000000 0.000007872706058 0.000000000000000
285.62414468881 0.000000000000000 0.000007872187771 0.000000000000000
285.60183627353 0.000000000000000 0.000007872083832 0.000000000000000
285.57952785825 0.000000000000000 0.000007871979799 0.000000000000000
285.55721944297 0.000000000000000 0.000007871875672 0.000000000000000
285.51260261241 0.000000000000000 0.000007871667136 0.000000000000000
285.46798578185 0.000000000000000 0.000007871458222 0.000000000000000
285.42336895129 0.000000000000000 0.000007871248930 0.000000000000000
285.37875212073 0.000000000000000 0.000007871039260 0.000000000000000
285.28263114420 0.000000000000000 0.000007870586261 0.000000000000000
285.18651016767 0.000000000000000 0.000007870131488 0.000000000000000
285.09038919113 0.000000000000000 0.000007869674932 0.000000000000000
284.99426821460 0.000000000000000 0.000007869216582 0.000000000000000
284.72527188413 0.000000000000000 0.000007867924271 0.000000000000000
284.51757261513 0.000000000000000 0.000007866916661 0.000000000000000
284.30987334614 0.000000000000000 0.000007865900433 0.000000000000000
284.10217407714 0.000000000000000 0.000007864875502 0.000000000000000
283.89447480815 0.000000000000000 0.000007863841782 0.000000000000000
283.51617128805 0.000000000000000 0.000007861936105 0.000000000000000
283.13786776795 0.000000000000000 0.000007860000471 0.000000000000000
282.75956424785 0.000000000000000 0.000007858034352 0.000000000000000
282.38126072775 0.000000000000000 0.000007856037211 0.000000000000000
282.08103153986 0.000000000000000 0.000007854429801 0.000000000000000
281.78080235196 0.000000000000000 0.000007852802235 0.000000000000000
281.56794084019 0.000000000000000 0.000007851635932 0.000000000000000
281.35507932842 0.000000000000000 0.000007850459259 0.000000000000000
281.19728776773 0.000000000000000 0.000007849580255 0.000000000000000
281.03949620703 0.000000000000000 0.000007848695462 0.000000000000000
280.88170464634 0.000000000000000 0.000007847804843 0.000000000000000
280.72391308565 0.000000000000000 0.000007846908364 0.000000000000000
280.70042242262 0.000000000000000 0.000007846774401 0.000000000000000
280.67693175959 0.000000000000000 0.000007846640308 0.000000000000000
280.65344109656 0.000000000000000 0.000007846506083 0.000000000000000
280.60645977050 0.000000000000000 0.000007846237242 0.000000000000000
280.55947844445 0.000000000000000 0.000007845967876 0.000000000000000
280.51249711839 0.000000000000000 0.000007845697984 0.000000000000000
280.46551579233 0.000000000000000 0.000007845427565 0.000000000000000
280.36322328815 0.000000000000000 0.000007844836950 0.000000000000000
280.26093078397 0.000000000000000 0.000007844243815 0.000000000000000
280.15863827979 0.000000000000000 0.000007843648142 0.000000000000000
280.05634577561 0.000000000000000 0.000007843049917 0.000000000000000
279.75437103494 0.000000000000000 0.000007841268888 0.000000000000000
279.53311158504 0.000000000000000 0.000007839949508 0.000000000000000
279.31185213514 0.000000000000000 0.000007838617792 0.000000000000000
279.09059268524 0.000000000000000 0.000007837273604 0.000000000000000
278.86933323534 0.000000000000000 0.000007835916809 0.000000000000000
278.46304767466 0.000000000000000 0.000007833392114 0.000000000000000
278.05676211398 0.000000000000000 0.000007830823581 0.000000000000000
277.65047655330 0.000000000000000 0.000007828210330 0.000000000000000
277.34997728797 0.000000000000000 0.000007826248210 0.000000000000000
277.04947802265 0.000000000000000 0.000007824260772 0.000000000000000
276.83653197490 0.000000000000000 0.000007822836863 0.000000000000000
276.62358592716 0.000000000000000 0.000007821399924 0.000000000000000
276.46302198869 0.000000000000000 0.000007820307758 0.000000000000000
276.30245805022 0.000000000000000 0.000007819208056 0.000000000000000
276.14189411174 0.000000000000000 0.000007818100766 0.000000000000000
276.01688669061 0.000000000000000 0.000007817233400 0.000000000000000
275.99188520638 0.000000000000000 0.000007817059369 0.000000000000000
275.96688372215 0.000000000000000 0.000007816885152 0.000000000000000
275.94188223793 0.000000000000000 0.000007816710749 0.000000000000000
275.89187926947 0.000000000000000 0.000007816361382 0.000000000000000
275.84187630102 0.000000000000000 0.000007816011267 0.000000000000000
275.79187333256 0.000000000000000 0.000007815660402 0.000000000000000
275.74187036411 0.000000000000000 0.000007815308785 0.000000000000000
275.63432752322 0.000000000000000 0.000007814549991 0.000000000000000
275.52678468232 0.000000000000000 0.000007813787686 0.000000000000000
275.41924184143 0.000000000000000 0.000007813021843 0.000000000000000
275.31169900053 0.000000000000000 0.000007812252443 0.000000000000000
275.01242911367 0.000000000000000 0.000007810092445 0.000000000000000
274.78016984617 0.000000000000000 0.000007808396700 0.000000000000000
274.54791057866 0.000000000000000 0.000007806683772 0.000000000000000
274.31565131116 0.000000000000000 0.000007804953452 0.000000000000000
274.08339204365 0.000000000000000 0.000007803205529 0.000000000000000
273.66059769864 0.000000000000000 0.000007799977801 0.000000000000000
273.23780335363 0.000000000000000 0.000007796689732 0.000000000000000
272.92147393773 0.000000000000000 0.000007794189386 0.000000000000000
272.60514452183 0.000000000000000 0.000007791653960 0.000000000000000
272.38077510383 0.000000000000000 0.000007789834032 0.000000000000000
272.15640568582 0.000000000000000 0.000007787995968 0.000000000000000
271.98683648546 0.000000000000000 0.000007786594680 0.000000000000000
271.81726728510 0.000000000000000 0.000007785182835 0.000000000000000
271.64769808474 0.000000000000000 0.000007783760350 0.000000000000000
271.51745292052 0.000000000000000 0.000007782660475 0.000000000000000
271.49140388767 0.000000000000000 0.000007782439738 0.000000000000000
271.46535485483 0.000000000000000 0.000007782218747 0.000000000000000
271.43930582199 0.000000000000000 0.000007781997500 0.000000000000000
271.38720775630 0.000000000000000 0.000007781554241 0.000000000000000
271.33510969061 0.000000000000000 0.000007781109959 0.000000000000000
271.28301162492 0.000000000000000 0.000007780664651 0.000000000000000
271.23091355924 0.000000000000000 0.000007780218313 0.000000000000000
271.11699948602 0.000000000000000 0.000007779238779 0.000000000000000
271.00308541279 0.000000000000000 0.000007778254274 0.000000000000000
270.88917133957 0.000000000000000 0.000007777264764 0.000000000000000
270.77525726635 0.000000000000000 0.000007776270216 0.000000000000000
270.45216032045 0.000000000000000 0.000007773421657 0.000000000000000
270.20527835941 0.000000000000000 0.000007771217087 0.000000000000000
269.95839639838 0.000000000000000 0.000007768987944 0.000000000000000
269.71151443735 0.000000000000000 0.000007766733904 0.000000000000000
269.46463247631 0.000000000000000 0.000007764454640 0.000000000000000
269.04663162865 0.000000000000000 0.000007760537135 0.000000000000000
268.71503036459 0.000000000000000 0.000007757376187 0.000000000000000
268.38342910052 0.000000000000000 0.000007754167294 0.000000000000000
268.14681325952 0.000000000000000 0.000007751847802 0.000000000000000
267.91019741851 0.000000000000000 0.000007749503173 0.000000000000000
267.73082179700 0.000000000000000 0.000007747708802 0.000000000000000
267.55144617549 0.000000000000000 0.000007745899682 0.000000000000000
267.37207055398 0.000000000000000 0.000007744075686 0.000000000000000
267.23628335740 0.000000000000000 0.000007742684956 0.000000000000000
267.20912591809 0.000000000000000 0.000007742405774 0.000000000000000
267.18196847878 0.000000000000000 0.000007742126245 0.000000000000000
267.15481103946 0.000000000000000 0.000007741846370 0.000000000000000
267.10049616083 0.000000000000000 0.000007741285578 0.000000000000000
267.04618128220 0.000000000000000 0.000007740723393 0.000000000000000
266.99186640357 0.000000000000000 0.000007740159810 0.000000000000000
266.93755152494 0.000000000000000 0.000007739594826 0.000000000000000
266.81675936549 0.000000000000000 0.000007738333299 0.000000000000000
266.69596720603 0.000000000000000 0.000007737064768 0.000000000000000
266.57517504657 0.000000000000000 0.000007735789183 0.000000000000000
266.45438288712 0.000000000000000 0.000007734506492 0.000000000000000
266.10720484841 0.000000000000000 0.000007730779812 0.000000000000000
265.84447350136 0.000000000000000 0.000007727919607 0.000000000000000
265.58174215431 0.000000000000000 0.000007725024393 0.000000000000000
265.31901080726 0.000000000000000 0.000007722093668 0.000000000000000
265.05627946021 0.000000000000000 0.000007719126923 0.000000000000000
264.67724669903 0.000000000000000 0.000007714782406 0.000000000000000
264.29821393784 0.000000000000000 0.000007710360288 0.000000000000000
263.99401727798 0.000000000000000 0.000007706754068 0.000000000000000
263.68982061812 0.000000000000000 0.000007703096019 0.000000000000000
263.38562395826 0.000000000000000 0.000007699385320 0.000000000000000
263.34735244230 0.000000000000000 0.000007698914701 0.000000000000000
263.30908092633 0.000000000000000 0.000007698443235 0.000000000000000
263.27080941036 0.000000000000000 0.000007697970919 0.000000000000000
263.23253789440 0.000000000000000 0.000007697497753 0.000000000000000
263.15599486247 0.000000000000000 0.000007696548862 0.000000000000000
263.07945183054 0.000000000000000 0.000007695596549 0.000000000000000
263.00290879860 0.000000000000000 0.000007694640800 0.000000000000000
262.92636576667 0.000000000000000 0.000007693681601 0.000000000000000
262.84982273474 0.000000000000000 0.000007692718936 0.000000000000000
262.71391711906 0.000000000000000 0.000007691001090 0.000000000000000
262.57801150338 0.000000000000000 0.000007689272177 0.000000000000000
262.44210588769 0.000000000000000 0.000007687532106 0.000000000000000
262.30620027201 0.000000000000000 0.000007685780785 0.000000000000000
262.17029465633 0.000000000000000 0.000007684018126 0.000000000000000
262.03438904064 0.000000000000000 0.000007682244040 0.000000000000000
261.73023450229 0.000000000000000 0.000007678231799 0.000000000000000
261.42607996394 0.000000000000000 0.000007674160867 0.000000000000000
261.12192542559 0.000000000000000 0.000007670030225 0.000000000000000
260.81777088724 0.000000000000000 0.000007665838841 0.000000000000000
260.51361634889 0.000000000000000 0.000007661585665 0.000000000000000
260.16735432929 0.000000000000000 0.000007656667101 0.000000000000000
259.89767800459 0.000000000000000 0.000007652778967 0.000000000000000
259.62800167988 0.000000000000000 0.000007648839703 0.000000000000000
259.42868365349 0.000000000000000 0.000007645894891 0.000000000000000
259.39140415842 0.000000000000000 0.000007645340937 0.000000000000000
259.35412466335 0.000000000000000 0.000007644785979 0.000000000000000
259.31684516828 0.000000000000000 0.000007644230016 0.000000000000000
259.24228617814 0.000000000000000 0.000007643115064 0.000000000000000
259.16772718800 0.000000000000000 0.000007641996061 0.000000000000000
259.09316819786 0.000000000000000 0.000007640872992 0.000000000000000
259.01860920772 0.000000000000000 0.000007639745838 0.000000000000000
258.88230382624 0.000000000000000 0.000007637674601 0.000000000000000
258.74599844477 0.000000000000000 0.000007635589526 0.000000000000000
258.60969306330 0.000000000000000 0.000007633490494 0.000000000000000
258.47338768182 0.000000000000000 0.000007631377386 0.000000000000000
258.16675060165 0.000000000000000 0.000007626571599 0.000000000000000
257.86011352148 0.000000000000000 0.000007621692606 0.000000000000000
257.55347644130 0.000000000000000 0.000007616739028 0.000000000000000
257.24683936113 0.000000000000000 0.000007611709457 0.000000000000000
256.90815399192 0.000000000000000 0.000007606064169 0.000000000000000
256.56946862270 0.000000000000000 0.000007600322441 0.000000000000000
256.23078325348 0.000000000000000 0.000007594482254 0.000000000000000
255.89209788427 0.000000000000000 0.000007588541566 0.000000000000000
255.82877258035 0.000000000000000 0.000007587419494 0.000000000000000
255.76544727644 0.000000000000000 0.000007586293823 0.000000000000000
255.70212197253 0.000000000000000 0.000007585164538 0.000000000000000
255.63879666861 0.000000000000000 0.000007584031625 0.000000000000000
255.51214606078 0.000000000000000 0.000007581754852 0.000000000000000
255.38549545296 0.000000000000000 0.000007579463382 0.000000000000000
255.25884484513 0.000000000000000 0.000007577157085 0.000000000000000
255.13219423730 0.000000000000000 0.000007574835831 0.000000000000000
254.94136081726 0.000000000000000 0.000007571309695 0.000000000000000
254.75052739722 0.000000000000000 0.000007567748848 0.000000000000000
254.55969397719 0.000000000000000 0.000007564152833 0.000000000000000
254.36886055715 0.000000000000000 0.000007560521182 0.000000000000000
254.04705089505 0.000000000000000 0.000007554314958 0.000000000000000
253.72524123295 0.000000000000000 0.000007548003728 0.000000000000000
253.46384452657 0.000000000000000 0.000007542798361 0.000000000000000
253.20244782018 0.000000000000000 0.000007537520808 0.000000000000000
252.94105111380 0.000000000000000 0.000007532169714 0.000000000000000
252.67965440742 0.000000000000000 0.000007526743690 0.000000000000000
252.50904255578 0.000000000000000 0.000007523161071 0.000000000000000
252.33843070413 0.000000000000000 0.000007519545511 0.000000000000000
252.16781885249 0.000000000000000 0.000007515896577 0.000000000000000
251.99720700084 0.000000000000000 0.000007512213813 0.000000000000000
251.82659514920 0.000000000000000 0.000007508496746 0.000000000000000
251.65598329755 0.000000000000000 0.000007504744892 0.000000000000000
251.48537144590 0.000000000000000 0.000007500957756 0.000000000000000
251.15545752400 0.000000000000000 0.000007493532562 0.000000000000000
250.82554360209 0.000000000000000 0.000007485969762 0.000000000000000
250.49562968018 0.000000000000000 0.000007478265378 0.000000000000000
250.24621762820 0.000000000000000 0.000007472344413 0.000000000000000
249.99680557621 0.000000000000000 0.000007466338242 0.000000000000000
249.74739352423 0.000000000000000 0.000007460244888 0.000000000000000
249.57418837101 0.000000000000000 0.000007455960954 0.000000000000000
249.40098321779 0.000000000000000 0.000007451633254 0.000000000000000
249.22777806456 0.000000000000000 0.000007447261026 0.000000000000000
249.05457291134 0.000000000000000 0.000007442843468 0.000000000000000
248.88136775812 0.000000000000000 0.000007438379742 0.000000000000000
248.70816260490 0.000000000000000 0.000007433868978 0.000000000000000
248.53495745168 0.000000000000000 0.000007429310274 0.000000000000000
248.18978825581 0.000000000000000 0.000007420078795 0.000000000000000
247.84461905994 0.000000000000000 0.000007410645320 0.000000000000000
247.57776557594 0.000000000000000 0.000007403208417 0.000000000000000
247.31091209194 0.000000000000000 0.000007395641484 0.000000000000000
247.04405860794 0.000000000000000 0.000007387939992 0.000000000000000
246.99827365126 0.000000000000000 0.000007386604749 0.000000000000000
246.95248869458 0.000000000000000 0.000007385265377 0.000000000000000
246.90670373790 0.000000000000000 0.000007383921850 0.000000000000000
246.81513382454 0.000000000000000 0.000007381222232 0.000000000000000
246.72356391118 0.000000000000000 0.000007378505666 0.000000000000000
246.63199399782 0.000000000000000 0.000007375771931 0.000000000000000
246.54042408446 0.000000000000000 0.000007373020799 0.000000000000000
246.35510321682 0.000000000000000 0.000007367398784 0.000000000000000
246.16978234917 0.000000000000000 0.000007361702470 0.000000000000000
245.98446148153 0.000000000000000 0.000007355929676 0.000000000000000
245.79914061388 0.000000000000000 0.000007350078094 0.000000000000000
245.49193401355 0.000000000000000 0.000007340197672 0.000000000000000
245.18472741322 0.000000000000000 0.000007330081822 0.000000000000000
244.87752081289 0.000000000000000 0.000007319717078 0.000000000000000
244.66865808059 0.000000000000000 0.000007312520636 0.000000000000000
244.45979534828 0.000000000000000 0.000007305197033 0.000000000000000
244.25093261598 0.000000000000000 0.000007297740623 0.000000000000000
244.04206988367 0.000000000000000 0.000007290145261 0.000000000000000
243.83320715137 0.000000000000000 0.000007282404261 0.000000000000000
243.62434441906 0.000000000000000 0.000007274510354 0.000000000000000
243.41548168675 0.000000000000000 0.000007266455640 0.000000000000000
243.10053740610 0.000000000000000 0.000007253986580 0.000000000000000
242.85543457345 0.000000000000000 0.000007243995356 0.000000000000000
242.61033174081 0.000000000000000 0.000007233734123 0.000000000000000
242.36522890816 0.000000000000000 0.000007223184570 0.000000000000000
242.12012607552 0.000000000000000 0.000007212327379 0.000000000000000
241.87502324288 0.000000000000000 0.000007201143066 0.000000000000000
241.62992041023 0.000000000000000 0.000007189613709 0.000000000000000
241.38481757759 0.000000000000000 0.000007177726236 0.000000000000000
241.13971474495 0.000000000000000 0.000007165478499 0.000000000000000
240.89461191230 0.000000000000000 0.000007152889953 0.000000000000000
240.64950907966 0.000000000000000 0.000007140019074 0.000000000000000
240.40440624702 0.000000000000000 0.000007126987854 0.000000000000000
240.15930341437 0.000000000000000 0.000007114006219 0.000000000000000
239.91420058173 0.000000000000000 0.000007101374569 0.000000000000000
239.60145079467 0.000000000000000 0.000007086300485 0.000000000000000
239.28870100761 0.000000000000000 0.000007072900097 0.000000000000000
238.97595122055 0.000000000000000 0.000007061365269 0.000000000000000
238.66320143349 0.000000000000000 0.000007051559648 0.000000000000000
238.29207614894 0.000000000000000 0.000007041789085 0.000000000000000
237.92095086439 0.000000000000000 0.000007033615968 0.000000000000000
237.54982557984 0.000000000000000 0.000007026673432 0.000000000000000
237.17870029529 0.000000000000000 0.000007020688913 0.000000000000000
236.41285626880 0.000000000000000 0.000007010600986 0.000000000000000
235.64701224232 0.000000000000000 0.000007002622169 0.000000000000000
234.88116821584 0.000000000000000 0.000006996099842 0.000000000000000
234.11532418936 0.000000000000000 0.000006990633259 0.000000000000000
232.79803240658 0.000000000000000 0.000006983011556 0.000000000000000
231.48074062380 0.000000000000000 0.000006976938759 0.000000000000000
230.16344884101 0.000000000000000 0.000006971951608 0.000000000000000
228.84615705823 0.000000000000000 0.000006967761069 0.000000000000000
226.20461421220 0.000000000000000 0.000006961084677 0.000000000000000
223.56307136616 0.000000000000000 0.000006955944000 0.000000000000000
220.92152852012 0.000000000000000 0.000006951845086 0.000000000000000
218.27998567409 0.000000000000000 0.000006948490114 0.000000000000000
212.88770488901 0.000000000000000 0.000006943247435 0.000000000000000
207.49542410394 0.000000000000000 0.000006939355935 0.000000000000000
202.10314331887 0.000000000000000 0.000006936319708 0.000000000000000
196.71086253380 0.000000000000000 0.000006933861498 0.000000000000000
191.31858174873 0.000000000000000 0.000006931811426 0.000000000000000
185.92630096366 0.000000000000000 0.000006930054975 0.000000000000000
180.53402017859 0.000000000000000 0.000006928514330 0.000000000000000
174.46157011077 0.000000000000000 0.000006926988682 0.000000000000000
168.38912004295 0.000000000000000 0.000006925655105 0.000000000000000
162.31666997513 0.000000000000000 0.000006924477522 0.000000000000000
156.24421990731 0.000000000000000 0.000006923415950 0.000000000000000
147.50606793997 0.000000000000000 0.000006922039800 0.000000000000000
138.76791597263 0.000000000000000 0.000006920807116 0.000000000000000
130.02976400529 0.000000000000000 0.000006919709158 0.000000000000000
121.29161203795 0.000000000000000 0.000006918749588 0.000000000000000
112.55346007061 0.000000000000000 0.000006917926294 0.000000000000000
103.81530810327 0.000000000000000 0.000006917233663 0.000000000000000
95.07715613593 0.000000000000000 0.000006916663024 0.000000000000000
82.74587240855 0.000000000000000 0.000006916044053 0.000000000000000
70.41458868117 0.000000000000000 0.000006915609808 0.000000000000000
58.08330495379 0.000000000000000 0.000006915320219 0.000000000000000
45.75202122641 0.000000000000000 0.000006915137167 0.000000000000000
33.42073749904 0.000000000000000 0.000006915030927 0.000000000000000
17.65953521546 0.000000000000000 0.000006914973958 0.000000000000000
10.00000000000 0.000000000000000 0.000006914967711 0.000000000000000


==> anc/appendix_8e-6_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 8.000E-06
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.010000 0.001445616867207 0.000577326879591 0.000578328253438
0.010975 0.001412746257872 0.000567222337815 0.000567594562756
0.012045 0.001379938214640 0.000556713653528 0.000557663069675
0.013219 0.001344965938971 0.000546971918338 0.000547940751719
0.014508 0.001314043954879 0.000538347032157 0.000538035665288
0.015923 0.001284201416652 0.000528139674531 0.000527866540756
0.017475 0.001250140988609 0.000518733088922 0.000518421568015
0.019179 0.001225570190641 0.000509818352123 0.000509331440016
0.021049 0.001193160747560 0.000499645289532 0.000499868984600
0.023101 0.001162147519247 0.000490883522357 0.000490302486895
0.025354 0.001136449285894 0.000482674893211 0.000481687656250
0.027826 0.001107821259810 0.000472959483013 0.000472210974548
0.030539 0.001082370827660 0.000463483366792 0.000463731571525
0.033516 0.001054369492041 0.000454509493704 0.000454616897381
0.036784 0.001030377377156 0.000446499351389 0.000446536390006
0.040370 0.001005032191476 0.000437055080554 0.000437484578325
0.044306 0.000979242783470 0.000428897778838 0.000428257523305
0.048626 0.000955558243984 0.000420273234204 0.000419534751176
0.053367 0.000932219752636 0.000411320605197 0.000410860248446
0.058570 0.000909891512746 0.000402655413459 0.000402306383515
0.064281 0.000886870462769 0.000393829685167 0.000394418077229
0.070548 0.000864994360368 0.000385593329765 0.000385272261883
0.077426 0.000843494874063 0.000377412453880 0.000377747773107
0.084975 0.000822526930379 0.000369200418524 0.000368613039957
0.093260 0.000801951503935 0.000360109578693 0.000360532373163
0.102353 0.000781860676956 0.000351864121371 0.000352108499858
0.112332 0.000762140785852 0.000343496336973 0.000344561869833
0.123285 0.000742878206587 0.000335242686982 0.000335671066061
0.135305 0.000723443012041 0.000326936118923 0.000326819630082
0.148497 0.000706243816882 0.000318336431854 0.000318497787977
0.162975 0.000687879006155 0.000309697763338 0.000309896388330
0.178865 0.000669155728556 0.000301580622589 0.000301119268888
0.196304 0.000652034054843 0.000292254133821 0.000292973667918
0.215443 0.000634826480924 0.000284067041926 0.000284046074637
0.236449 0.000618854905201 0.000275344770574 0.000275307343572
0.259502 0.000601557480158 0.000267114453744 0.000266292993590
0.284804 0.000586183900831 0.000258123487209 0.000258099264380
0.312572 0.000569536274167 0.000250359916064 0.000250081323886
0.343047 0.000554609784331 0.000242824743692 0.000242427258641
0.376494 0.000538554879815 0.000235438315620 0.000235092034563
0.413201 0.000524025415663 0.000227643088478 0.000227598475810
0.453488 0.000508575724271 0.000219659997107 0.000220313356643
0.497702 0.000494202463712 0.000211831189027 0.000212266737014
0.546228 0.000479429030536 0.000203713868352 0.000203733785880
0.599484 0.000466077534894 0.000194678688666 0.000195093175554
0.657933 0.000452490836650 0.000185274399603 0.000185665428243
0.722081 0.000438109831706 0.000175839323269 0.000176270436687
0.792483 0.000423304250993 0.000165999299845 0.000166454899721
0.869749 0.000409502395309 0.000156205017092 0.000156432314891
0.954548 0.000396347852439 0.000146299598445 0.000146961027826
1.047616 0.000382433699339 0.000136681362150 0.000137062254130
1.149757 0.000369923019051 0.000127228201873 0.000127788947046
1.261857 0.000355953221560 0.000118119193449 0.000118371601391
1.384886 0.000343644665378 0.000109252818450 0.000109397339433
1.519911 0.000329908199441 0.000100422435672 0.000100582794101
1.668101 0.000316743902443 0.000091966660108 0.000092100790218
1.830738 0.000302561751923 0.000083726664772 0.000083886340743
2.009233 0.000289087749247 0.000075906051958 0.000075964055037
2.205131 0.000274955780509 0.000068268370418 0.000068331819067
2.420128 0.000261914440391 0.000060872768922 0.000060958205457
2.656088 0.000248587551631 0.000053923630051 0.000054003227569
2.915053 0.000236531979753 0.000047320794659 0.000047418829681
3.199267 0.000224674991954 0.000041161531420 0.000041208126440
3.511192 0.000212241320341 0.000035431948703 0.000035435579141
3.853529 0.000198860423492 0.000030163447730 0.000030072227699
4.229243 0.000184841694279 0.000025366624069 0.000025203520761
4.641589 0.000169101513003 0.000021067748572 0.000020810927036
5.094138 0.000153362870592 0.000017282147549 0.000016859181300
5.590810 0.000137830195802 0.000014045087486 0.000013358008296
6.135907 0.000122982378851 0.000011459422190 0.000010358000246
6.734151 0.000108683398305 0.000009512768361 0.000008030894097
7.390722 0.000095038217764 0.000008020804305 0.000006588610533
8.111308 0.000082137069257 0.000006711811927 0.000005675224984
8.902151 0.000069682030014 0.000005465167026 0.000004662792173
9.770100 0.000058092266268 0.000004306351094 0.000003559555506
10.722672 0.000047516350105 0.000003316377405 0.000002704947954
11.768120 0.000037943401864 0.000002565609582 0.000002199134587
12.915497 0.000029519532137 0.000002052991630 0.000001892817756
14.174742 0.000022310044214 0.000001720212530 0.000001741296350
15.556761 0.000016411500056 0.000001339636690 0.000001925970362
17.073526 0.000012003222035 0.000000439713841 0.000000261790914
18.738174 0.000009041748956 0.000000154204117 0.000000076955495
20.565123 0.000006795812261 0.000000076030088 0.000000039550871
22.570197 0.000004820729201 0.000000043645951 0.000000024043585
24.770764 0.000003220703862 0.000000026890582 0.000000015633629
27.185882 0.000002171456289 0.000000017166959 0.000000010474785
29.836472 0.000001543143630 0.000000011156691 0.000000007105643
32.745492 0.000000475356060 0.000000007304081 0.000000004831479
35.938137 0.000000114543007 0.000000004783556 0.000000003271273
39.442061 0.000000045536849 0.000000003117151 0.000000002194998
43.287613 0.000000021576676 0.000000002013313 0.000000001454118
47.508102 0.000000010898095 0.000000001283736 0.000000000948091
52.140083 0.000000005603000 0.000000000805700 0.000000000606727
57.223677 0.000000002857025 0.000000000496282 0.000000000380153
62.802914 0.000000001419174 0.000000000299231 0.000000000232676
68.926121 0.000000000677193 0.000000000176160 0.000000000138811
75.646333 0.000000000306813 0.000000000101016 0.000000000080546
83.021757 0.000000000130626 0.000000000056289 0.000000000045362
91.116276 0.000000000051759 0.000000000030405 0.000000000024742
100.000000 0.000000000018908 0.000000000015881 0.000000000013042


==> anc/fig_1_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000001000000000 0.000000000000000
3999.99960209158 0.000000000000000 0.000001000000000 0.000000000000000
3999.99920418316 0.000000000000000 0.000001000000000 0.000000000000000
3998.06383607759 0.000000000000000 0.000001000000000 0.000000000000000
3996.12846797202 0.000000000000000 0.000001000000000 0.000000000000000
3994.19309986645 0.000000000000000 0.000001000000000 0.000000000000000
3974.83941881072 0.000000000000000 0.000001000000000 0.000000000000000
3955.48573775499 0.000000000000000 0.000001000000000 0.000000000000000
3936.13205669927 0.000000000000000 0.000001000000000 0.000000000000000
3916.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3866.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3816.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3766.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3716.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3666.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3616.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3566.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3516.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3466.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3416.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3366.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3316.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3266.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3216.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3166.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3116.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3066.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
3016.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2966.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2916.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2866.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2816.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2766.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2716.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2666.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2616.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2566.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2516.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2466.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2416.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2366.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2316.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2266.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2216.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2166.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2116.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2066.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
2016.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
1966.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
1916.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
1866.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
1816.77837564354 0.000000000000000 0.000001000000000 0.000000000000000
1766.77837564354 0.000000000000000 0.000000999999999 0.000000000000000
1716.77837564354 0.000000000000000 0.000000999999999 0.000000000000000
1666.77837564354 0.000000000000000 0.000000999999999 0.000000000000000
1616.77837564354 0.000000000000000 0.000000999999999 0.000000000000000
1566.77837564354 0.000000000000000 0.000000999999998 0.000000000000000
1516.77837564354 0.000000000000000 0.000000999999997 0.000000000000000
1466.77837564354 0.000000000000000 0.000000999999996 0.000000000000000
1416.77837564354 0.000000000000000 0.000000999999994 0.000000000000000
1366.77837564354 0.000000000000000 0.000000999999990 0.000000000000000
1326.08189849450 0.000000000000000 0.000000999999986 0.000000000000000
1285.38542134546 0.000000000000000 0.000000999999979 0.000000000000000
1244.68894419642 0.000000000000000 0.000000999999968 0.000000000000000
1203.99246704738 0.000000000000000 0.000000999999949 0.000000000000000
1163.29598989834 0.000000000000000 0.000000999999917 0.000000000000000
1122.59951274930 0.000000000000000 0.000000999999863 0.000000000000000
1115.19671632881 0.000000000000000 0.000000999999849 0.000000000000000
1107.79391990832 0.000000000000000 0.000000999999835 0.000000000000000
1100.39112348783 0.000000000000000 0.000000999999819 0.000000000000000
1092.98832706733 0.000000000000000 0.000000999999801 0.000000000000000
1085.58553064684 0.000000000000000 0.000000999999782 0.000000000000000
1070.77993780586 0.000000000000000 0.000000999999738 0.000000000000000
1055.97434496487 0.000000000000000 0.000000999999687 0.000000000000000
1041.16875212389 0.000000000000000 0.000000999999628 0.000000000000000
1026.36315928290 0.000000000000000 0.000000999999561 0.000000000000000
1011.55756644192 0.000000000000000 0.000000999999485 0.000000000000000
984.02593377024 0.000000000000000 0.000000999999322 0.000000000000000
956.49430109857 0.000000000000000 0.000000999999128 0.000000000000000
928.96266842689 0.000000000000000 0.000000999998901 0.000000000000000
901.43103575522 0.000000000000000 0.000000999998636 0.000000000000000
873.89940308354 0.000000000000000 0.000000999998325 0.000000000000000
839.71880514920 0.000000000000000 0.000000999997856 0.000000000000000
805.53820721486 0.000000000000000 0.000000999997262 0.000000000000000
771.35760928052 0.000000000000000 0.000000999996494 0.000000000000000
737.17701134618 0.000000000000000 0.000000999995475 0.000000000000000
702.99641341185 0.000000000000000 0.000000999994091 0.000000000000000
668.81581547751 0.000000000000000 0.000000999992163 0.000000000000000
641.36982957581 0.000000000000000 0.000000999990040 0.000000000000000
613.92384367411 0.000000000000000 0.000000999987173 0.000000000000000
586.47785777241 0.000000000000000 0.000000999983243 0.000000000000000
559.03187187071 0.000000000000000 0.000000999977772 0.000000000000000
536.62450861607 0.000000000000000 0.000000999971675 0.000000000000000
514.21714536143 0.000000000000000 0.000000999963511 0.000000000000000
491.80978210679 0.000000000000000 0.000000999952472 0.000000000000000
469.40241885216 0.000000000000000 0.000000999937408 0.000000000000000
450.96803176660 0.000000000000000 0.000000999920858 0.000000000000000
432.53364468104 0.000000000000000 0.000000999899214 0.000000000000000
414.09925759548 0.000000000000000 0.000000999870776 0.000000000000000
395.66487050992 0.000000000000000 0.000000999833269 0.000000000000000
380.46722576248 0.000000000000000 0.000000999793395 0.000000000000000
365.26958101503 0.000000000000000 0.000000999743061 0.000000000000000
350.07193626759 0.000000000000000 0.000000999679593 0.000000000000000
334.87429152015 0.000000000000000 0.000000999599894 0.000000000000000
322.81174126724 0.000000000000000 0.000000999522299 0.000000000000000
310.74919101433 0.000000000000000 0.000000999428428 0.000000000000000
298.68664076142 0.000000000000000 0.000000999314808 0.000000000000000
286.62409050851 0.000000000000000 0.000000999179943 0.000000000000000
274.56154025560 0.000000000000000 0.000000999023486 0.000000000000000
264.77931038469 0.000000000000000 0.000000998878845 0.000000000000000
254.99708051378 0.000000000000000 0.000000998715572 0.000000000000000
245.21485064288 0.000000000000000 0.000000998532279 0.000000000000000
235.43262077197 0.000000000000000 0.000000998328376 0.000000000000000
227.38139354335 0.000000000000000 0.000000998143796 0.000000000000000
219.33016631473 0.000000000000000 0.000000997940998 0.000000000000000
213.23841801371 0.000000000000000 0.000000997771728 0.000000000000000
207.14666971268 0.000000000000000 0.000000997583346 0.000000000000000
202.29902735855 0.000000000000000 0.000000997415062 0.000000000000000
197.45138500441 0.000000000000000 0.000000997226100 0.000000000000000
193.46840988178 0.000000000000000 0.000000997052304 0.000000000000000
189.48543475915 0.000000000000000 0.000000996859369 0.000000000000000
185.50245963652 0.000000000000000 0.000000996645911 0.000000000000000
181.51948451388 0.000000000000000 0.000000996412175 0.000000000000000
177.53650939125 0.000000000000000 0.000000996160695 0.000000000000000
172.65047354759 0.000000000000000 0.000000995834372 0.000000000000000
167.76443770393 0.000000000000000 0.000000995495203 0.000000000000000
162.87840186028 0.000000000000000 0.000000995146900 0.000000000000000
157.99236601662 0.000000000000000 0.000000994790801 0.000000000000000
153.10633017296 0.000000000000000 0.000000994428881 0.000000000000000
147.08406507901 0.000000000000000 0.000000993980447 0.000000000000000
141.06179998506 0.000000000000000 0.000000993537161 0.000000000000000
135.03953489110 0.000000000000000 0.000000993105673 0.000000000000000
129.01726979715 0.000000000000000 0.000000992691130 0.000000000000000
122.99500470320 0.000000000000000 0.000000992298062 0.000000000000000
111.55907330538 0.000000000000000 0.000000991622355 0.000000000000000
100.12314190756 0.000000000000000 0.000000991048818 0.000000000000000
88.68721050974 0.000000000000000 0.000000990578748 0.000000000000000
77.25127911192 0.000000000000000 0.000000990206909 0.000000000000000
65.81534771411 0.000000000000000 0.000000989924422 0.000000000000000
47.81130541849 0.000000000000000 0.000000989635268 0.000000000000000
29.80726312288 0.000000000000000 0.000000989497429 0.000000000000000
11.80322082726 0.000000000000000 0.000000989460515 0.000000000000000
10.00000000000 0.000000000000000 0.000000989459789 0.000000000000000


==> anc/fig_1_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000001000000000 0.000000000000000
3999.99993244892 0.000000000000000 0.000001000000000 0.000000000000000
3999.99986489784 0.000000000000000 0.000001000000000 0.000000000000000
3999.32435411452 0.000000000000000 0.000001000000000 0.000000000000000
3998.64884333120 0.000000000000000 0.000001000000000 0.000000000000000
3997.97333254787 0.000000000000000 0.000001000000000 0.000000000000000
3991.21822471464 0.000000000000000 0.000001000000000 0.000000000000000
3984.46311688141 0.000000000000000 0.000001000000000 0.000000000000000
3977.70800904818 0.000000000000000 0.000001000000000 0.000000000000000
3970.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3920.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3870.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3820.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3770.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3720.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3670.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3620.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3570.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3520.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3470.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3420.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3370.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3320.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3270.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3220.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3170.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3120.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3070.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
3020.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2970.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2920.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2870.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2820.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2770.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2720.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2670.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2620.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2570.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2520.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2470.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2420.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2370.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2320.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2270.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2220.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2170.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2120.95290121495 0.000000000000000 0.000001000000000 0.000000000000000
2070.95290121495 0.000000000000000 0.000000999999999 0.000000000000000
2020.95290121495 0.000000000000000 0.000000999999999 0.000000000000000
1970.95290121495 0.000000000000000 0.000000999999999 0.000000000000000
1920.95290121495 0.000000000000000 0.000000999999999 0.000000000000000
1870.95290121495 0.000000000000000 0.000000999999998 0.000000000000000
1820.95290121495 0.000000000000000 0.000000999999998 0.000000000000000
1770.95290121495 0.000000000000000 0.000000999999997 0.000000000000000
1720.95290121495 0.000000000000000 0.000000999999996 0.000000000000000
1670.95290121495 0.000000000000000 0.000000999999995 0.000000000000000
1620.95290121495 0.000000000000000 0.000000999999993 0.000000000000000
1570.95290121495 0.000000000000000 0.000000999999991 0.000000000000000
1520.95290121495 0.000000000000000 0.000000999999987 0.000000000000000
1470.95290121495 0.000000000000000 0.000000999999981 0.000000000000000
1420.95290121495 0.000000000000000 0.000000999999973 0.000000000000000
1370.95290121495 0.000000000000000 0.000000999999959 0.000000000000000
1320.95290121495 0.000000000000000 0.000000999999938 0.000000000000000
1270.95290121495 0.000000000000000 0.000000999999902 0.000000000000000
1229.69664089160 0.000000000000000 0.000000999999853 0.000000000000000
1188.44038056826 0.000000000000000 0.000000999999774 0.000000000000000
1147.18412024491 0.000000000000000 0.000000999999645 0.000000000000000
1105.92785992157 0.000000000000000 0.000000999999433 0.000000000000000
1064.67159959823 0.000000000000000 0.000000999999095 0.000000000000000
1023.41533927488 0.000000000000000 0.000000999998587 0.000000000000000
989.35230219963 0.000000000000000 0.000000999998018 0.000000000000000
955.28926512438 0.000000000000000 0.000000999997298 0.000000000000000
921.22622804913 0.000000000000000 0.000000999996407 0.000000000000000
887.16319097388 0.000000000000000 0.000000999995308 0.000000000000000
853.10015389863 0.000000000000000 0.000000999993937 0.000000000000000
819.03711682338 0.000000000000000 0.000000999992194 0.000000000000000
779.00310983883 0.000000000000000 0.000000999989467 0.000000000000000
738.96910285428 0.000000000000000 0.000000999985648 0.000000000000000
698.93509586973 0.000000000000000 0.000000999980139 0.000000000000000
658.90108888518 0.000000000000000 0.000000999971955 0.000000000000000
625.89272350539 0.000000000000000 0.000000999962065 0.000000000000000
592.88435812560 0.000000000000000 0.000000999947772 0.000000000000000
559.87599274580 0.000000000000000 0.000000999926730 0.000000000000000
526.86762736601 0.000000000000000 0.000000999895183 0.000000000000000
500.83640102895 0.000000000000000 0.000000999859034 0.000000000000000
474.80517469189 0.000000000000000 0.000000999808075 0.000000000000000
448.77394835483 0.000000000000000 0.000000999735565 0.000000000000000
427.12381010446 0.000000000000000 0.000000999651817 0.000000000000000
405.47367185409 0.000000000000000 0.000000999538272 0.000000000000000
383.82353360372 0.000000000000000 0.000000999383885 0.000000000000000
362.17339535335 0.000000000000000 0.000000999173585 0.000000000000000
344.45940208763 0.000000000000000 0.000000998946704 0.000000000000000
326.74540882190 0.000000000000000 0.000000998657264 0.000000000000000
312.42748055043 0.000000000000000 0.000000998364136 0.000000000000000
298.10955227896 0.000000000000000 0.000000998003347 0.000000000000000
283.79162400749 0.000000000000000 0.000000997570904 0.000000000000000
269.47369573602 0.000000000000000 0.000000997068460 0.000000000000000
255.15576746455 0.000000000000000 0.000000996484639 0.000000000000000
240.83783919308 0.000000000000000 0.000000995810445 0.000000000000000
230.15370418328 0.000000000000000 0.000000995250462 0.000000000000000
219.46956917349 0.000000000000000 0.000000994633082 0.000000000000000
217.86682178664 0.000000000000000 0.000000994534432 0.000000000000000
216.26407439980 0.000000000000000 0.000000994433875 0.000000000000000
214.66132701295 0.000000000000000 0.000000994331270 0.000000000000000
213.05857962611 0.000000000000000 0.000000994226440 0.000000000000000
211.45583223927 0.000000000000000 0.000000994119193 0.000000000000000
208.25033746558 0.000000000000000 0.000000993896608 0.000000000000000
205.04484269189 0.000000000000000 0.000000993661838 0.000000000000000
201.83934791820 0.000000000000000 0.000000993413291 0.000000000000000
198.63385314451 0.000000000000000 0.000000993149509 0.000000000000000
195.42835837082 0.000000000000000 0.000000992869292 0.000000000000000
191.32071874537 0.000000000000000 0.000000992485011 0.000000000000000
187.21307911992 0.000000000000000 0.000000992072475 0.000000000000000
183.10543949448 0.000000000000000 0.000000991634152 0.000000000000000
178.99779986903 0.000000000000000 0.000000991175823 0.000000000000000
174.89016024358 0.000000000000000 0.000000990706149 0.000000000000000
169.51457682537 0.000000000000000 0.000000990087753 0.000000000000000
164.13899340716 0.000000000000000 0.000000989474557 0.000000000000000
158.76340998895 0.000000000000000 0.000000988869338 0.000000000000000
153.38782657074 0.000000000000000 0.000000988273892 0.000000000000000
148.01224315253 0.000000000000000 0.000000987693376 0.000000000000000
141.54527010060 0.000000000000000 0.000000987023213 0.000000000000000
135.07829704867 0.000000000000000 0.000000986390628 0.000000000000000
128.61132399674 0.000000000000000 0.000000985799947 0.000000000000000
122.14435094481 0.000000000000000 0.000000985254734 0.000000000000000
115.67737789288 0.000000000000000 0.000000984756992 0.000000000000000
109.21040484094 0.000000000000000 0.000000984306959 0.000000000000000
97.12764012023 0.000000000000000 0.000000983590509 0.000000000000000
85.04487539953 0.000000000000000 0.000000983025305 0.000000000000000
72.96211067882 0.000000000000000 0.000000982595105 0.000000000000000
60.87934595811 0.000000000000000 0.000000982282248 0.000000000000000
48.79658123740 0.000000000000000 0.000000982069081 0.000000000000000
36.71381651669 0.000000000000000 0.000000981938555 0.000000000000000
12.53787461674 0.000000000000000 0.000000981850442 0.000000000000000
10.00000000000 0.000000000000000 0.000000981849151 0.000000000000000


==> anc/fig_1_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000001000000000 0.000000000000000
3999.99996809086 0.000000000000000 0.000001000000000 0.000000000000000
3999.99993618173 0.000000000000000 0.000001000000000 0.000000000000000
3999.68084481169 0.000000000000000 0.000001000000000 0.000000000000000
3999.36175344165 0.000000000000000 0.000001000000000 0.000000000000000
3999.04266207161 0.000000000000000 0.000001000000000 0.000000000000000
3995.85174837120 0.000000000000000 0.000001000000000 0.000000000000000
3992.66083467080 0.000000000000000 0.000001000000000 0.000000000000000
3989.46992097040 0.000000000000000 0.000001000000000 0.000000000000000
3986.27900727000 0.000000000000000 0.000001000000000 0.000000000000000
3971.23987497427 0.000000000000000 0.000001000000000 0.000000000000000
3956.20074267854 0.000000000000000 0.000001000000000 0.000000000000000
3941.16161038282 0.000000000000000 0.000001000000000 0.000000000000000
3926.12247808709 0.000000000000000 0.000001000000000 0.000000000000000
3911.08334579136 0.000000000000000 0.000001000000000 0.000000000000000
3881.17409308282 0.000000000000000 0.000001000000000 0.000000000000000
3851.26484037428 0.000000000000000 0.000001000000000 0.000000000000000
3821.35558766575 0.000000000000000 0.000001000000000 0.000000000000000
3791.44633495721 0.000000000000000 0.000001000000000 0.000000000000000
3761.53708224867 0.000000000000000 0.000001000000000 0.000000000000000
3734.30846298512 0.000000000000000 0.000001000000000 0.000000000000000
3707.07984372156 0.000000000000000 0.000001000000000 0.000000000000000
3679.85122445801 0.000000000000000 0.000001000000000 0.000000000000000
3652.62260519446 0.000000000000000 0.000001000000000 0.000000000000000
3625.39398593091 0.000000000000000 0.000001000000000 0.000000000000000
3598.16536666735 0.000000000000000 0.000001000000000 0.000000000000000
3570.93674740380 0.000000000000000 0.000001000000000 0.000000000000000
3543.70812814025 0.000000000000000 0.000001000000000 0.000000000000000
3516.47950887670 0.000000000000000 0.000001000000000 0.000000000000000
3489.25088961314 0.000000000000000 0.000001000000000 0.000000000000000
3462.02227034959 0.000000000000000 0.000001000000000 0.000000000000000
3434.79365108604 0.000000000000000 0.000001000000000 0.000000000000000
3407.56503182249 0.000000000000000 0.000001000000000 0.000000000000000
3380.33641255893 0.000000000000000 0.000001000000000 0.000000000000000
3353.10779329538 0.000000000000000 0.000001000000000 0.000000000000000
3325.87917403183 0.000000000000000 0.000001000000000 0.000000000000000
3298.65055476828 0.000000000000000 0.000001000000000 0.000000000000000
3271.42193550472 0.000000000000000 0.000001000000000 0.000000000000000
3244.19331624117 0.000000000000000 0.000001000000000 0.000000000000000
3216.96469697762 0.000000000000000 0.000001000000000 0.000000000000000
3189.73607771407 0.000000000000000 0.000001000000000 0.000000000000000
3162.50745845051 0.000000000000000 0.000001000000000 0.000000000000000
3135.27883918696 0.000000000000000 0.000001000000000 0.000000000000000
3108.05021992341 0.000000000000000 0.000001000000000 0.000000000000000
3080.82160065986 0.000000000000000 0.000001000000000 0.000000000000000
3053.59298139630 0.000000000000000 0.000001000000000 0.000000000000000
3022.89961783856 0.000000000000000 0.000001000000000 0.000000000000000
2996.68397194427 0.000000000000000 0.000001000000000 0.000000000000000
2970.46832604998 0.000000000000000 0.000001000000000 0.000000000000000
2944.25268015569 0.000000000000000 0.000001000000000 0.000000000000000
2921.78580801153 0.000000000000000 0.000001000000000 0.000000000000000
2899.31893586738 0.000000000000000 0.000001000000000 0.000000000000000
2876.85206372322 0.000000000000000 0.000001000000000 0.000000000000000
2854.38519157906 0.000000000000000 0.000001000000000 0.000000000000000
2837.34955071632 0.000000000000000 0.000001000000000 0.000000000000000
2820.31390985358 0.000000000000000 0.000000999999999 0.000000000000000
2803.27826899083 0.000000000000000 0.000000999999999 0.000000000000000
2786.24262812809 0.000000000000000 0.000000999999999 0.000000000000000
2766.38656777338 0.000000000000000 0.000000999999999 0.000000000000000
2746.53050741867 0.000000000000000 0.000000999999999 0.000000000000000
2726.67444706396 0.000000000000000 0.000000999999999 0.000000000000000
2710.14457185484 0.000000000000000 0.000000999999999 0.000000000000000
2693.61469664571 0.000000000000000 0.000000999999999 0.000000000000000
2677.08482143659 0.000000000000000 0.000000999999999 0.000000000000000
2660.55494622747 0.000000000000000 0.000000999999999 0.000000000000000
2640.46989037082 0.000000000000000 0.000000999999999 0.000000000000000
2620.38483451417 0.000000000000000 0.000000999999999 0.000000000000000
2600.29977865752 0.000000000000000 0.000000999999999 0.000000000000000
2583.85659491333 0.000000000000000 0.000000999999999 0.000000000000000
2567.41341116914 0.000000000000000 0.000000999999999 0.000000000000000
2550.97022742494 0.000000000000000 0.000000999999999 0.000000000000000
2534.52704368075 0.000000000000000 0.000000999999999 0.000000000000000
2515.14097455598 0.000000000000000 0.000000999999998 0.000000000000000
2495.75490543121 0.000000000000000 0.000000999999998 0.000000000000000
2476.36883630644 0.000000000000000 0.000000999999998 0.000000000000000
2460.31985697375 0.000000000000000 0.000000999999998 0.000000000000000
2444.27087764107 0.000000000000000 0.000000999999998 0.000000000000000
2428.22189830839 0.000000000000000 0.000000999999998 0.000000000000000
2412.17291897571 0.000000000000000 0.000000999999998 0.000000000000000
2393.52894184792 0.000000000000000 0.000000999999998 0.000000000000000
2374.88496472013 0.000000000000000 0.000000999999997 0.000000000000000
2356.24098759235 0.000000000000000 0.000000999999997 0.000000000000000
2340.75614969819 0.000000000000000 0.000000999999997 0.000000000000000
2325.27131180403 0.000000000000000 0.000000999999997 0.000000000000000
2309.78647390987 0.000000000000000 0.000000999999997 0.000000000000000
2294.30163601572 0.000000000000000 0.000000999999996 0.000000000000000
2276.38782522712 0.000000000000000 0.000000999999996 0.000000000000000
2258.47401443852 0.000000000000000 0.000000999999996 0.000000000000000
2240.56020364992 0.000000000000000 0.000000999999996 0.000000000000000
2225.66397191678 0.000000000000000 0.000000999999995 0.000000000000000
2210.76774018364 0.000000000000000 0.000000999999995 0.000000000000000
2195.87150845050 0.000000000000000 0.000000999999995 0.000000000000000
2180.97527671736 0.000000000000000 0.000000999999994 0.000000000000000
2163.73463475897 0.000000000000000 0.000000999999994 0.000000000000000
2146.49399280059 0.000000000000000 0.000000999999993 0.000000000000000
2129.25335084221 0.000000000000000 0.000000999999993 0.000000000000000
2114.90794554673 0.000000000000000 0.000000999999992 0.000000000000000
2100.56254025125 0.000000000000000 0.000000999999992 0.000000000000000
2086.21713495577 0.000000000000000 0.000000999999991 0.000000000000000
2071.87172966029 0.000000000000000 0.000000999999991 0.000000000000000
2055.23831768401 0.000000000000000 0.000000999999990 0.000000000000000
2038.60490570772 0.000000000000000 0.000000999999989 0.000000000000000
2021.97149373143 0.000000000000000 0.000000999999989 0.000000000000000
2008.13231880846 0.000000000000000 0.000000999999988 0.000000000000000
1994.29314388549 0.000000000000000 0.000000999999987 0.000000000000000
1982.83249718699 0.000000000000000 0.000000999999986 0.000000000000000
1971.37185048848 0.000000000000000 0.000000999999986 0.000000000000000
1962.94601206908 0.000000000000000 0.000000999999985 0.000000000000000
1954.52017364968 0.000000000000000 0.000000999999984 0.000000000000000
1948.27478380571 0.000000000000000 0.000000999999984 0.000000000000000
1942.02939396173 0.000000000000000 0.000000999999983 0.000000000000000
1937.05438559905 0.000000000000000 0.000000999999983 0.000000000000000
1932.07937723637 0.000000000000000 0.000000999999983 0.000000000000000
1927.10436887370 0.000000000000000 0.000000999999982 0.000000000000000
1923.38746078155 0.000000000000000 0.000000999999982 0.000000000000000
1919.67055268940 0.000000000000000 0.000000999999981 0.000000000000000
1915.95364459726 0.000000000000000 0.000000999999981 0.000000000000000
1912.23673650511 0.000000000000000 0.000000999999981 0.000000000000000
1908.51982841296 0.000000000000000 0.000000999999980 0.000000000000000
1904.80292032082 0.000000000000000 0.000000999999980 0.000000000000000
1901.08601222867 0.000000000000000 0.000000999999980 0.000000000000000
1895.99152959999 0.000000000000000 0.000000999999979 0.000000000000000
1890.89704697131 0.000000000000000 0.000000999999979 0.000000000000000
1885.80256434263 0.000000000000000 0.000000999999978 0.000000000000000
1882.11873141286 0.000000000000000 0.000000999999978 0.000000000000000
1878.43489848308 0.000000000000000 0.000000999999977 0.000000000000000
1874.75106555331 0.000000000000000 0.000000999999977 0.000000000000000
1871.06723262353 0.000000000000000 0.000000999999976 0.000000000000000
1867.38339969376 0.000000000000000 0.000000999999976 0.000000000000000
1863.69956676398 0.000000000000000 0.000000999999975 0.000000000000000
1860.01573383421 0.000000000000000 0.000000999999975 0.000000000000000
1855.03956024018 0.000000000000000 0.000000999999974 0.000000000000000
1850.06338664615 0.000000000000000 0.000000999999973 0.000000000000000
1845.08721305212 0.000000000000000 0.000000999999973 0.000000000000000
1841.54697564545 0.000000000000000 0.000000999999972 0.000000000000000
1838.00673823878 0.000000000000000 0.000000999999972 0.000000000000000
1834.46650083211 0.000000000000000 0.000000999999971 0.000000000000000
1830.92626342544 0.000000000000000 0.000000999999971 0.000000000000000
1827.38602601877 0.000000000000000 0.000000999999970 0.000000000000000
1823.84578861209 0.000000000000000 0.000000999999969 0.000000000000000
1820.30555120542 0.000000000000000 0.000000999999969 0.000000000000000
1815.43003196399 0.000000000000000 0.000000999999968 0.000000000000000
1810.55451272255 0.000000000000000 0.000000999999967 0.000000000000000
1805.67899348111 0.000000000000000 0.000000999999966 0.000000000000000
1802.21783622750 0.000000000000000 0.000000999999966 0.000000000000000
1798.75667897388 0.000000000000000 0.000000999999965 0.000000000000000
1795.29552172026 0.000000000000000 0.000000999999964 0.000000000000000
1791.83436446664 0.000000000000000 0.000000999999964 0.000000000000000
1788.37320721303 0.000000000000000 0.000000999999963 0.000000000000000
1784.91204995941 0.000000000000000 0.000000999999962 0.000000000000000
1781.45089270579 0.000000000000000 0.000000999999961 0.000000000000000
1776.67490677481 0.000000000000000 0.000000999999960 0.000000000000000
1771.89892084384 0.000000000000000 0.000000999999959 0.000000000000000
1767.12293491286 0.000000000000000 0.000000999999958 0.000000000000000
1763.75755890570 0.000000000000000 0.000000999999958 0.000000000000000
1760.39218289854 0.000000000000000 0.000000999999957 0.000000000000000
1757.02680689138 0.000000000000000 0.000000999999956 0.000000000000000
1753.66143088422 0.000000000000000 0.000000999999955 0.000000000000000
1750.29605487706 0.000000000000000 0.000000999999954 0.000000000000000
1746.93067886990 0.000000000000000 0.000000999999953 0.000000000000000
1743.56530286274 0.000000000000000 0.000000999999952 0.000000000000000
1738.88715246254 0.000000000000000 0.000000999999951 0.000000000000000
1734.20900206234 0.000000000000000 0.000000999999950 0.000000000000000
1729.53085166214 0.000000000000000 0.000000999999949 0.000000000000000
1726.25320928997 0.000000000000000 0.000000999999948 0.000000000000000
1722.97556691781 0.000000000000000 0.000000999999947 0.000000000000000
1719.69792454564 0.000000000000000 0.000000999999946 0.000000000000000
1716.42028217347 0.000000000000000 0.000000999999945 0.000000000000000
1713.14263980130 0.000000000000000 0.000000999999944 0.000000000000000
1709.86499742913 0.000000000000000 0.000000999999943 0.000000000000000
1706.58735505696 0.000000000000000 0.000000999999941 0.000000000000000
1702.00465551299 0.000000000000000 0.000000999999940 0.000000000000000
1697.42195596901 0.000000000000000 0.000000999999938 0.000000000000000
1692.83925642503 0.000000000000000 0.000000999999937 0.000000000000000
1692.15687444422 0.000000000000000 0.000000999999936 0.000000000000000
1691.47449246340 0.000000000000000 0.000000999999936 0.000000000000000
1690.79211048259 0.000000000000000 0.000000999999936 0.000000000000000
1689.42734652096 0.000000000000000 0.000000999999935 0.000000000000000
1688.06258255932 0.000000000000000 0.000000999999935 0.000000000000000
1686.69781859769 0.000000000000000 0.000000999999934 0.000000000000000
1685.33305463606 0.000000000000000 0.000000999999934 0.000000000000000
1681.19120099107 0.000000000000000 0.000000999999932 0.000000000000000
1677.04934734608 0.000000000000000 0.000000999999931 0.000000000000000
1672.90749370108 0.000000000000000 0.000000999999929 0.000000000000000
1668.76564005609 0.000000000000000 0.000000999999927 0.000000000000000
1664.62378641110 0.000000000000000 0.000000999999925 0.000000000000000
1660.48193276610 0.000000000000000 0.000000999999924 0.000000000000000
1656.34007912111 0.000000000000000 0.000000999999922 0.000000000000000
1655.51170839211 0.000000000000000 0.000000999999921 0.000000000000000
1654.68333766311 0.000000000000000 0.000000999999921 0.000000000000000
1653.85496693412 0.000000000000000 0.000000999999920 0.000000000000000
1652.19822547612 0.000000000000000 0.000000999999920 0.000000000000000
1650.54148401812 0.000000000000000 0.000000999999919 0.000000000000000
1648.88474256012 0.000000000000000 0.000000999999918 0.000000000000000
1647.22800110213 0.000000000000000 0.000000999999917 0.000000000000000
1644.00456816087 0.000000000000000 0.000000999999916 0.000000000000000
1640.78113521961 0.000000000000000 0.000000999999914 0.000000000000000
1637.55770227836 0.000000000000000 0.000000999999912 0.000000000000000
1634.33426933710 0.000000000000000 0.000000999999911 0.000000000000000
1629.96824630744 0.000000000000000 0.000000999999908 0.000000000000000
1625.60222327778 0.000000000000000 0.000000999999906 0.000000000000000
1622.02902950670 0.000000000000000 0.000000999999904 0.000000000000000
1618.45583573563 0.000000000000000 0.000000999999902 0.000000000000000
1614.88264196455 0.000000000000000 0.000000999999900 0.000000000000000
1611.30944819348 0.000000000000000 0.000000999999897 0.000000000000000
1607.73625442241 0.000000000000000 0.000000999999895 0.000000000000000
1604.16306065133 0.000000000000000 0.000000999999893 0.000000000000000
1600.58986688026 0.000000000000000 0.000000999999891 0.000000000000000
1596.22730448625 0.000000000000000 0.000000999999888 0.000000000000000
1591.86474209224 0.000000000000000 0.000000999999884 0.000000000000000
1588.38247531528 0.000000000000000 0.000000999999882 0.000000000000000
1584.90020853833 0.000000000000000 0.000000999999879 0.000000000000000
1581.41794176137 0.000000000000000 0.000000999999877 0.000000000000000
1577.93567498442 0.000000000000000 0.000000999999874 0.000000000000000
1574.45340820746 0.000000000000000 0.000000999999871 0.000000000000000
1570.97114143050 0.000000000000000 0.000000999999869 0.000000000000000
1567.48887465355 0.000000000000000 0.000000999999866 0.000000000000000
1563.18008721965 0.000000000000000 0.000000999999862 0.000000000000000
1558.87129978576 0.000000000000000 0.000000999999858 0.000000000000000
1555.51407019613 0.000000000000000 0.000000999999855 0.000000000000000
1552.15684060650 0.000000000000000 0.000000999999852 0.000000000000000
1548.79961101687 0.000000000000000 0.000000999999849 0.000000000000000
1545.44238142724 0.000000000000000 0.000000999999846 0.000000000000000
1542.08515183761 0.000000000000000 0.000000999999842 0.000000000000000
1538.72792224798 0.000000000000000 0.000000999999839 0.000000000000000
1535.37069265835 0.000000000000000 0.000000999999835 0.000000000000000
1531.10546016714 0.000000000000000 0.000000999999831 0.000000000000000
1526.84022767593 0.000000000000000 0.000000999999826 0.000000000000000
1523.57495461980 0.000000000000000 0.000000999999822 0.000000000000000
1520.30968156367 0.000000000000000 0.000000999999818 0.000000000000000
1517.04440850754 0.000000000000000 0.000000999999815 0.000000000000000
1513.77913545140 0.000000000000000 0.000000999999811 0.000000000000000
1510.51386239527 0.000000000000000 0.000000999999807 0.000000000000000
1507.24858933914 0.000000000000000 0.000000999999802 0.000000000000000
1503.98331628301 0.000000000000000 0.000000999999798 0.000000000000000
1499.74874483512 0.000000000000000 0.000000999999792 0.000000000000000
1495.51417338723 0.000000000000000 0.000000999999786 0.000000000000000
1492.35352124014 0.000000000000000 0.000000999999782 0.000000000000000
1489.19286909306 0.000000000000000 0.000000999999777 0.000000000000000
1486.03221694597 0.000000000000000 0.000000999999773 0.000000000000000
1482.87156479889 0.000000000000000 0.000000999999768 0.000000000000000
1479.71091265180 0.000000000000000 0.000000999999763 0.000000000000000
1476.55026050471 0.000000000000000 0.000000999999758 0.000000000000000
1473.38960835763 0.000000000000000 0.000000999999752 0.000000000000000
1469.17087869863 0.000000000000000 0.000000999999745 0.000000000000000
1464.95214903962 0.000000000000000 0.000000999999738 0.000000000000000
1464.31230057833 0.000000000000000 0.000000999999737 0.000000000000000
1463.67245211705 0.000000000000000 0.000000999999736 0.000000000000000
1463.03260365576 0.000000000000000 0.000000999999734 0.000000000000000
1461.75290673318 0.000000000000000 0.000000999999732 0.000000000000000
1460.47320981061 0.000000000000000 0.000000999999730 0.000000000000000
1459.19351288803 0.000000000000000 0.000000999999727 0.000000000000000
1457.91381596545 0.000000000000000 0.000000999999725 0.000000000000000
1453.33766098925 0.000000000000000 0.000000999999716 0.000000000000000
1449.94968453875 0.000000000000000 0.000000999999709 0.000000000000000
1446.56170808824 0.000000000000000 0.000000999999703 0.000000000000000
1443.17373163774 0.000000000000000 0.000000999999695 0.000000000000000
1439.78575518724 0.000000000000000 0.000000999999688 0.000000000000000
1434.75804657195 0.000000000000000 0.000000999999677 0.000000000000000
1434.03197022587 0.000000000000000 0.000000999999675 0.000000000000000
1433.30589387979 0.000000000000000 0.000000999999674 0.000000000000000
1432.57981753370 0.000000000000000 0.000000999999672 0.000000000000000
1431.12766484154 0.000000000000000 0.000000999999669 0.000000000000000
1429.67551214937 0.000000000000000 0.000000999999665 0.000000000000000
1428.22335945721 0.000000000000000 0.000000999999662 0.000000000000000
1426.77120676504 0.000000000000000 0.000000999999658 0.000000000000000
1423.56968007046 0.000000000000000 0.000000999999651 0.000000000000000
1420.36815337588 0.000000000000000 0.000000999999643 0.000000000000000
1417.16662668130 0.000000000000000 0.000000999999634 0.000000000000000
1413.96509998672 0.000000000000000 0.000000999999626 0.000000000000000
1409.61954569623 0.000000000000000 0.000000999999614 0.000000000000000
1406.19368109068 0.000000000000000 0.000000999999605 0.000000000000000
1402.76781648512 0.000000000000000 0.000000999999595 0.000000000000000
1399.34195187957 0.000000000000000 0.000000999999585 0.000000000000000
1395.91608727402 0.000000000000000 0.000000999999574 0.000000000000000
1392.49022266846 0.000000000000000 0.000000999999563 0.000000000000000
1389.06435806291 0.000000000000000 0.000000999999552 0.000000000000000
1385.63849345736 0.000000000000000 0.000000999999541 0.000000000000000
1381.12861542868 0.000000000000000 0.000000999999525 0.000000000000000
1377.91982094401 0.000000000000000 0.000000999999514 0.000000000000000
1374.71102645934 0.000000000000000 0.000000999999502 0.000000000000000
1371.50223197467 0.000000000000000 0.000000999999490 0.000000000000000
1368.29343749001 0.000000000000000 0.000000999999478 0.000000000000000
1365.08464300534 0.000000000000000 0.000000999999465 0.000000000000000
1361.87584852067 0.000000000000000 0.000000999999452 0.000000000000000
1358.66705403600 0.000000000000000 0.000000999999439 0.000000000000000
1353.88284048251 0.000000000000000 0.000000999999418 0.000000000000000
1353.25195897742 0.000000000000000 0.000000999999415 0.000000000000000
1352.62107747233 0.000000000000000 0.000000999999412 0.000000000000000
1351.99019596723 0.000000000000000 0.000000999999409 0.000000000000000
1350.72843295705 0.000000000000000 0.000000999999404 0.000000000000000
1349.46666994686 0.000000000000000 0.000000999999398 0.000000000000000
1348.20490693667 0.000000000000000 0.000000999999392 0.000000000000000
1346.94314392649 0.000000000000000 0.000000999999386 0.000000000000000
1342.28981252927 0.000000000000000 0.000000999999364 0.000000000000000
1338.86721249092 0.000000000000000 0.000000999999347 0.000000000000000
1335.44461245257 0.000000000000000 0.000000999999329 0.000000000000000
1332.02201241422 0.000000000000000 0.000000999999311 0.000000000000000
1328.59941237587 0.000000000000000 0.000000999999292 0.000000000000000
1327.89797176219 0.000000000000000 0.000000999999288 0.000000000000000
1327.19653114851 0.000000000000000 0.000000999999285 0.000000000000000
1326.49509053482 0.000000000000000 0.000000999999281 0.000000000000000
1325.09220930746 0.000000000000000 0.000000999999273 0.000000000000000
1323.68932808009 0.000000000000000 0.000000999999265 0.000000000000000
1322.28644685272 0.000000000000000 0.000000999999256 0.000000000000000
1320.88356562536 0.000000000000000 0.000000999999248 0.000000000000000
1316.65683358656 0.000000000000000 0.000000999999222 0.000000000000000
1313.23973403959 0.000000000000000 0.000000999999201 0.000000000000000
1309.82263449261 0.000000000000000 0.000000999999179 0.000000000000000
1306.40553494564 0.000000000000000 0.000000999999156 0.000000000000000
1302.98843539866 0.000000000000000 0.000000999999132 0.000000000000000
1299.57133585168 0.000000000000000 0.000000999999108 0.000000000000000
1296.15423630471 0.000000000000000 0.000000999999083 0.000000000000000
1292.73713675773 0.000000000000000 0.000000999999057 0.000000000000000
1288.61209183019 0.000000000000000 0.000000999999024 0.000000000000000
1284.48704690265 0.000000000000000 0.000000999998990 0.000000000000000
1280.36200197510 0.000000000000000 0.000000999998955 0.000000000000000
1277.11703862414 0.000000000000000 0.000000999998926 0.000000000000000
1273.87207527317 0.000000000000000 0.000000999998896 0.000000000000000
1270.62711192221 0.000000000000000 0.000000999998866 0.000000000000000
1267.38214857125 0.000000000000000 0.000000999998834 0.000000000000000
1264.13718522028 0.000000000000000 0.000000999998801 0.000000000000000
1260.89222186932 0.000000000000000 0.000000999998767 0.000000000000000
1257.64725851835 0.000000000000000 0.000000999998732 0.000000000000000
1256.93972854174 0.000000000000000 0.000000999998725 0.000000000000000
1256.23219856513 0.000000000000000 0.000000999998717 0.000000000000000
1255.52466858852 0.000000000000000 0.000000999998709 0.000000000000000
1254.10960863530 0.000000000000000 0.000000999998693 0.000000000000000
1252.69454868207 0.000000000000000 0.000000999998677 0.000000000000000
1251.27948872885 0.000000000000000 0.000000999998660 0.000000000000000
1248.17509226361 0.000000000000000 0.000000999998623 0.000000000000000
1245.07069579836 0.000000000000000 0.000000999998585 0.000000000000000
1241.96629933312 0.000000000000000 0.000000999998546 0.000000000000000
1238.86190286788 0.000000000000000 0.000000999998505 0.000000000000000
1234.66529168797 0.000000000000000 0.000000999998448 0.000000000000000
1233.94337406084 0.000000000000000 0.000000999998438 0.000000000000000
1233.22145643371 0.000000000000000 0.000000999998428 0.000000000000000
1232.49953880657 0.000000000000000 0.000000999998417 0.000000000000000
1231.05570355231 0.000000000000000 0.000000999998397 0.000000000000000
1229.61186829805 0.000000000000000 0.000000999998376 0.000000000000000
1228.16803304379 0.000000000000000 0.000000999998354 0.000000000000000
1226.72419778953 0.000000000000000 0.000000999998332 0.000000000000000
1222.62398677272 0.000000000000000 0.000000999998269 0.000000000000000
1218.52377575592 0.000000000000000 0.000000999998202 0.000000000000000
1214.42356473911 0.000000000000000 0.000000999998132 0.000000000000000
1210.32335372231 0.000000000000000 0.000000999998059 0.000000000000000
1206.22314270550 0.000000000000000 0.000000999997983 0.000000000000000
1202.12293168870 0.000000000000000 0.000000999997902 0.000000000000000
1198.02272067189 0.000000000000000 0.000000999997818 0.000000000000000
1193.92250965509 0.000000000000000 0.000000999997730 0.000000000000000
1189.82229863828 0.000000000000000 0.000000999997637 0.000000000000000
1185.72208762148 0.000000000000000 0.000000999997539 0.000000000000000
1180.58017892134 0.000000000000000 0.000000999997410 0.000000000000000
1179.71468986457 0.000000000000000 0.000000999997387 0.000000000000000
1178.84920080780 0.000000000000000 0.000000999997364 0.000000000000000
1177.98371175103 0.000000000000000 0.000000999997341 0.000000000000000
1177.11822269427 0.000000000000000 0.000000999997318 0.000000000000000
1175.38724458073 0.000000000000000 0.000000999997270 0.000000000000000
1173.65626646719 0.000000000000000 0.000000999997222 0.000000000000000
1171.92528835366 0.000000000000000 0.000000999997172 0.000000000000000
1170.19431024012 0.000000000000000 0.000000999997121 0.000000000000000
1165.92215939087 0.000000000000000 0.000000999996991 0.000000000000000
1161.65000854162 0.000000000000000 0.000000999996853 0.000000000000000
1157.37785769237 0.000000000000000 0.000000999996708 0.000000000000000
1153.10570684312 0.000000000000000 0.000000999996553 0.000000000000000
1148.83355599386 0.000000000000000 0.000000999996389 0.000000000000000
1143.62000541915 0.000000000000000 0.000000999996176 0.000000000000000
1138.40645484444 0.000000000000000 0.000000999995946 0.000000000000000
1133.19290426973 0.000000000000000 0.000000999995699 0.000000000000000
1127.97935369502 0.000000000000000 0.000000999995432 0.000000000000000
1122.76580312031 0.000000000000000 0.000000999995145 0.000000000000000
1117.55225254560 0.000000000000000 0.000000999994836 0.000000000000000
1112.33870197089 0.000000000000000 0.000000999994504 0.000000000000000
1107.12515139618 0.000000000000000 0.000000999994149 0.000000000000000
1101.91160082147 0.000000000000000 0.000000999993773 0.000000000000000
1096.69805024676 0.000000000000000 0.000000999993380 0.000000000000000
1091.48449967205 0.000000000000000 0.000000999992976 0.000000000000000
1085.30922384038 0.000000000000000 0.000000999992497 0.000000000000000
1079.13394800872 0.000000000000000 0.000000999992034 0.000000000000000
1072.95867217705 0.000000000000000 0.000000999991602 0.000000000000000
1066.78339634538 0.000000000000000 0.000000999991208 0.000000000000000
1060.60812051371 0.000000000000000 0.000000999990855 0.000000000000000
1052.06580310128 0.000000000000000 0.000000999990426 0.000000000000000
1043.52348568885 0.000000000000000 0.000000999990053 0.000000000000000
1034.98116827642 0.000000000000000 0.000000999989723 0.000000000000000
1026.43885086399 0.000000000000000 0.000000999989425 0.000000000000000
1017.89653345156 0.000000000000000 0.000000999989152 0.000000000000000
1001.04115240563 0.000000000000000 0.000000999988661 0.000000000000000
984.18577135971 0.000000000000000 0.000000999988210 0.000000000000000
967.33039031378 0.000000000000000 0.000000999987778 0.000000000000000
950.47500926785 0.000000000000000 0.000000999987351 0.000000000000000
933.61962822193 0.000000000000000 0.000000999986917 0.000000000000000
899.73568804368 0.000000000000000 0.000000999985987 0.000000000000000
865.85174786543 0.000000000000000 0.000000999984921 0.000000000000000
831.96780768718 0.000000000000000 0.000000999983637 0.000000000000000
798.08386750894 0.000000000000000 0.000000999982027 0.000000000000000
764.19992733069 0.000000000000000 0.000000999979939 0.000000000000000
730.31598715244 0.000000000000000 0.000000999977147 0.000000000000000
696.43204697419 0.000000000000000 0.000000999973310 0.000000000000000
662.54810679595 0.000000000000000 0.000000999967902 0.000000000000000
628.66416661770 0.000000000000000 0.000000999960089 0.000000000000000
601.66941654427 0.000000000000000 0.000000999951276 0.000000000000000
574.67466647084 0.000000000000000 0.000000999939055 0.000000000000000
547.67991639741 0.000000000000000 0.000000999921860 0.000000000000000
520.68516632398 0.000000000000000 0.000000999897318 0.000000000000000
498.53402270366 0.000000000000000 0.000000999869209 0.000000000000000
476.38287908334 0.000000000000000 0.000000999830800 0.000000000000000
454.23173546301 0.000000000000000 0.000000999777884 0.000000000000000
432.08059184269 0.000000000000000 0.000000999704443 0.000000000000000
413.73407799657 0.000000000000000 0.000000999622058 0.000000000000000
395.38756415046 0.000000000000000 0.000000999513023 0.000000000000000
377.04105030434 0.000000000000000 0.000000999368244 0.000000000000000
358.69453645822 0.000000000000000 0.000000999175791 0.000000000000000
340.34802261211 0.000000000000000 0.000000998921486 0.000000000000000
326.25064750912 0.000000000000000 0.000000998673144 0.000000000000000
312.15327240614 0.000000000000000 0.000000998364183 0.000000000000000
298.05589730315 0.000000000000000 0.000000997977158 0.000000000000000
283.95852220017 0.000000000000000 0.000000997501503 0.000000000000000
269.86114709719 0.000000000000000 0.000000996932555 0.000000000000000
255.76377199420 0.000000000000000 0.000000996259244 0.000000000000000
241.66639689122 0.000000000000000 0.000000995480898 0.000000000000000
227.56902178823 0.000000000000000 0.000000994619364 0.000000000000000
217.59686245202 0.000000000000000 0.000000993964320 0.000000000000000
209.45060561320 0.000000000000000 0.000000993388336 0.000000000000000
201.30434877437 0.000000000000000 0.000000992751713 0.000000000000000
194.88193281069 0.000000000000000 0.000000992188372 0.000000000000000
188.45951684701 0.000000000000000 0.000000991558544 0.000000000000000
182.03710088332 0.000000000000000 0.000000990860781 0.000000000000000
175.61468491964 0.000000000000000 0.000000990114818 0.000000000000000
169.19226895596 0.000000000000000 0.000000989355148 0.000000000000000
161.83207322063 0.000000000000000 0.000000988492617 0.000000000000000
154.47187748530 0.000000000000000 0.000000987640351 0.000000000000000
147.11168174998 0.000000000000000 0.000000986798965 0.000000000000000
139.75148601465 0.000000000000000 0.000000985977962 0.000000000000000
132.39129027932 0.000000000000000 0.000000985191290 0.000000000000000
123.57910953084 0.000000000000000 0.000000984318333 0.000000000000000
114.76692878236 0.000000000000000 0.000000983537136 0.000000000000000
105.95474803388 0.000000000000000 0.000000982857926 0.000000000000000
97.14256728540 0.000000000000000 0.000000982283954 0.000000000000000
88.33038653692 0.000000000000000 0.000000981812360 0.000000000000000
79.51820578844 0.000000000000000 0.000000981435975 0.000000000000000
64.03267746553 0.000000000000000 0.000000980972085 0.000000000000000
48.54714914261 0.000000000000000 0.000000980700477 0.000000000000000
33.06162081969 0.000000000000000 0.000000980558584 0.000000000000000
17.57609249677 0.000000000000000 0.000000980503735 0.000000000000000
10.00000000000 0.000000000000000 0.000000980497607 0.000000000000000


==> anc/fig_1_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 1.000E-06
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.010000 0.000304340663579 0.000035679996943 0.000014969954781
0.010975 0.000296762782243 0.000027613292396 0.000011088070208
0.012045 0.000289445616791 0.000022193896115 0.000008683329067
0.013219 0.000282296292580 0.000018366626302 0.000007065526290
0.014508 0.000275297793684 0.000015548700076 0.000005911064422
0.015923 0.000268451127219 0.000013402271520 0.000005049693258
0.017475 0.000261998998561 0.000011721639368 0.000004384404343
0.019179 0.000255221037279 0.000010375864605 0.000003856248471
0.021049 0.000248855323947 0.000009278326411 0.000003427524598
0.023101 0.000242609390484 0.000008369804921 0.000003073030841
0.025354 0.000236495113619 0.000007608624024 0.000002775369328
0.027826 0.000230541456812 0.000006964641612 0.000002522262834
0.030539 0.000224842913325 0.000006415437852 0.000002304659507
0.033516 0.000219476358493 0.000005943815653 0.000002115817982
0.036784 0.000213673040092 0.000005536109086 0.000001950505473
0.040370 0.000208373649330 0.000005180996157 0.000001804714935
0.044306 0.000203110572671 0.000004868626686 0.000001675280898
0.048626 0.000198209608231 0.000004589946104 0.000001559789794
0.053367 0.000193254650791 0.000004336292652 0.000001456246028
0.058570 0.000188359152238 0.000004101267654 0.000001362997787
0.064281 0.000183666284259 0.000003881954254 0.000001278653583
0.070548 0.000179277447802 0.000003676804985 0.000001202096567
0.077426 0.000175052691610 0.000003484944939 0.000001132389854
0.084975 0.000170961101598 0.000003306086418 0.000001068726858
0.093260 0.000167298336944 0.000003140453483 0.000001010421573
0.102353 0.000163868737609 0.000002987833374 0.000000956884507
0.112332 0.000160850860171 0.000002846917858 0.000000907625156
0.123285 0.000158383990990 0.000002716022846 0.000000862196073
0.135305 0.000156698382176 0.000002593298647 0.000000820213294
0.148497 0.000156050486141 0.000002477012865 0.000000781330183
0.162975 0.000157069511403 0.000002366342852 0.000000745254396
0.178865 0.000160530042929 0.000002261031844 0.000000711711554
0.196304 0.000167880925568 0.000002160962521 0.000000680468257
0.215443 0.000178036673414 0.000002065913972 0.000000651311541
0.236449 0.000157381845805 0.000001975425513 0.000000624049962
0.259502 0.000081013675182 0.000001888952711 0.000000598502984
0.284804 0.000041529736976 0.000001806069966 0.000000574510970
0.312572 0.000025669733270 0.000001726530665 0.000000551931851
0.343047 0.000017969525493 0.000001650124323 0.000000530628730
0.376494 0.000013588394500 0.000001576619112 0.000000510470782
0.413201 0.000010805210420 0.000001505778030 0.000000491338740
0.453488 0.000008895728179 0.000001437409636 0.000000473137428
0.497702 0.000007511128307 0.000001371351731 0.000000455775325
0.546228 0.000006464219753 0.000001307454980 0.000000439155567
0.599484 0.000005646030154 0.000001245578096 0.000000423178942
0.657933 0.000004990837647 0.000001185601557 0.000000407762978
0.722081 0.000004454945517 0.000001127420266 0.000000392834764
0.792483 0.000004007578930 0.000001070928264 0.000000378328961
0.869749 0.000003629599586 0.000001016038082 0.000000364182299
0.954548 0.000003306411455 0.000000962678941 0.000000350327973
1.047616 0.000003026871419 0.000000910776280 0.000000336706219
1.149757 0.000002783118547 0.000000860272927 0.000000323294608
1.261857 0.000002568749249 0.000000811121641 0.000000310088893
1.384886 0.000002378765939 0.000000763285607 0.000000297036259
1.519911 0.000002209302722 0.000000716725437 0.000000284047309
1.668101 0.000002057170093 0.000000671433424 0.000000271067951
1.830738 0.000001919745894 0.000000627391364 0.000000258087661
2.009233 0.000001794809962 0.000000584602466 0.000000245112296
2.205131 0.000001680595136 0.000000543077882 0.000000232157019
2.420128 0.000001575492578 0.000000502842464 0.000000219237886
2.656088 0.000001478152790 0.000000463928179 0.000000206368965
2.915053 0.000001387427474 0.000000426378910 0.000000193559925
3.199267 0.000001302261195 0.000000390246393 0.000000180819959
3.511192 0.000001221823853 0.000000355588389 0.000000168184145
3.853529 0.000001145363311 0.000000322466788 0.000000155720974
4.229243 0.000001072201063 0.000000290946175 0.000000143501963
4.641589 0.000001001840904 0.000000261090648 0.000000131580517
5.094138 0.000000933879005 0.000000232956862 0.000000119995866
5.590810 0.000000867916541 0.000000206594112 0.000000108788761
6.135907 0.000000803693546 0.000000182043019 0.000000098010412
6.734151 0.000000741032539 0.000000159326331 0.000000087713685
7.390722 0.000000679546612 0.000000138454860 0.000000077943622
8.111308 0.000000619005712 0.000000119418939 0.000000068739572
8.902151 0.000000559426066 0.000000102191831 0.000000060137207
9.770100 0.000000500981295 0.000000086728688 0.000000052165233
10.722672 0.000000443954413 0.000000072966933 0.000000044843062
11.768120 0.000000388731067 0.000000060828757 0.000000038181160
12.915497 0.000000335901428 0.000000050221911 0.000000032180481
14.174742 0.000000286175307 0.000000041046188 0.000000026832266
15.556761 0.000000240134672 0.000000033188089 0.000000022118981
17.073526 0.000000198236027 0.000000026531681 0.000000018014622
18.738174 0.000000160832218 0.000000020957111 0.000000014485220
20.565123 0.000000128096626 0.000000016344051 0.000000011490426
22.570197 0.000000100030336 0.000000012576447 0.000000008985030
24.770764 0.000000076478932 0.000000009540154 0.000000006920202
27.185882 0.000000057153658 0.000000007127720 0.000000005245123
29.836472 0.000000041666145 0.000000005240274 0.000000003908687
32.745492 0.000000029564394 0.000000003787192 0.000000002860991
35.938137 0.000000020364017 0.000000002687877 0.000000002054739
39.442061 0.000000013575966 0.000000001871128 0.000000001446359
43.287613 0.000000008730551 0.000000001276108 0.000000000996729
47.508102 0.000000005395935 0.000000000851562 0.000000000671620
52.140083 0.000000003191841 0.000000000555270 0.000000000441919
57.223677 0.000000001798780 0.000000000353280 0.000000000283549
62.802914 0.000000000961014 0.000000000218984 0.000000000177154
68.926121 0.000000000484098 0.000000000132035 0.000000000107607
75.646333 0.000000000228573 0.000000000077310 0.000000000063442
83.021757 0.000000000100510 0.000000000043877 0.000000000036242
91.116276 0.000000000040874 0.000000000024092 0.000000000020024
100.000000 0.000000000015256 0.000000000012772 0.000000000010679


==> anc/fig_2_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000010000000000 0.000000000000000
3999.99999970271 0.000000000000000 0.000010000000000 0.000000000000000
3999.99999940543 0.000000000000000 0.000010000000000 0.000000000000000
3999.99702654387 0.000000000000000 0.000010000000000 0.000000000000000
3999.99405368232 0.000000000000000 0.000010000000000 0.000000000000000
3999.99108082076 0.000000000000000 0.000010000000000 0.000000000000000
3999.96135220521 0.000000000000000 0.000010000000000 0.000000000000000
3999.93162358965 0.000000000000000 0.000010000000000 0.000000000000000
3999.90189497409 0.000000000000000 0.000010000000000 0.000000000000000
3999.87216635854 0.000000000000000 0.000010000000000 0.000000000000000
3999.57488020297 0.000000000000000 0.000010000000000 0.000000000000000
3999.27759404741 0.000000000000000 0.000010000000000 0.000000000000000
3998.98030789184 0.000000000000000 0.000010000000000 0.000000000000000
3998.68302173628 0.000000000000000 0.000010000000000 0.000000000000000
3998.38573558071 0.000000000000000 0.000010000000000 0.000000000000000
3995.41287402506 0.000000000000000 0.000010000000000 0.000000000000000
3992.44001246941 0.000000000000000 0.000010000000000 0.000000000000000
3989.46715091376 0.000000000000000 0.000010000000000 0.000000000000000
3986.49428935811 0.000000000000000 0.000010000000000 0.000000000000000
3983.52142780246 0.000000000000000 0.000010000000000 0.000000000000000
3980.54856624681 0.000000000000000 0.000010000000000 0.000000000000000
3970.24265645235 0.000000000000000 0.000010000000000 0.000000000000000
3959.93674665788 0.000000000000000 0.000010000000000 0.000000000000000
3949.63083686342 0.000000000000000 0.000010000000000 0.000000000000000
3939.32492706895 0.000000000000000 0.000010000000000 0.000000000000000
3937.26374511006 0.000000000000000 0.000010000000000 0.000000000000000
3935.20256315117 0.000000000000000 0.000010000000000 0.000000000000000
3933.14138119227 0.000000000000000 0.000010000000000 0.000000000000000
3931.08019923338 0.000000000000000 0.000010000000000 0.000000000000000
3926.95783531560 0.000000000000000 0.000010000000000 0.000000000000000
3922.83547139781 0.000000000000000 0.000010000000000 0.000000000000000
3918.71310748002 0.000000000000000 0.000010000000000 0.000000000000000
3914.59074356224 0.000000000000000 0.000010000000000 0.000000000000000
3910.46837964445 0.000000000000000 0.000010000000000 0.000000000000000
3902.84914298076 0.000000000000000 0.000010000000000 0.000000000000000
3895.22990631707 0.000000000000000 0.000010000000000 0.000000000000000
3887.61066965338 0.000000000000000 0.000010000000000 0.000000000000000
3879.99143298969 0.000000000000000 0.000010000000000 0.000000000000000
3872.37219632600 0.000000000000000 0.000010000000000 0.000000000000000
3859.55198629821 0.000000000000000 0.000010000000000 0.000000000000000
3846.73177627042 0.000000000000000 0.000010000000000 0.000000000000000
3833.91156624263 0.000000000000000 0.000010000000000 0.000000000000000
3821.09135621484 0.000000000000000 0.000010000000000 0.000000000000000
3819.00672153205 0.000000000000000 0.000010000000000 0.000000000000000
3816.92208684926 0.000000000000000 0.000010000000000 0.000000000000000
3814.83745216648 0.000000000000000 0.000010000000000 0.000000000000000
3812.75281748369 0.000000000000000 0.000010000000000 0.000000000000000
3808.58354811811 0.000000000000000 0.000010000000000 0.000000000000000
3804.41427875254 0.000000000000000 0.000010000000000 0.000000000000000
3800.24500938696 0.000000000000000 0.000010000000000 0.000000000000000
3796.07574002139 0.000000000000000 0.000010000000000 0.000000000000000
3791.90647065581 0.000000000000000 0.000010000000000 0.000000000000000
3783.49032026756 0.000000000000000 0.000010000000000 0.000000000000000
3775.07416987931 0.000000000000000 0.000010000000000 0.000000000000000
3766.65801949105 0.000000000000000 0.000010000000000 0.000000000000000
3758.24186910280 0.000000000000000 0.000010000000000 0.000000000000000
3749.82571871455 0.000000000000000 0.000010000000000 0.000000000000000
3737.77636956237 0.000000000000000 0.000010000000000 0.000000000000000
3725.72702041020 0.000000000000000 0.000010000000000 0.000000000000000
3713.67767125802 0.000000000000000 0.000010000000000 0.000000000000000
3711.93012608481 0.000000000000000 0.000010000000000 0.000000000000000
3710.18258091160 0.000000000000000 0.000010000000000 0.000000000000000
3708.43503573839 0.000000000000000 0.000010000000000 0.000000000000000
3706.68749056518 0.000000000000000 0.000010000000000 0.000000000000000
3703.19240021876 0.000000000000000 0.000010000000000 0.000000000000000
3699.69730987235 0.000000000000000 0.000010000000000 0.000000000000000
3696.20221952593 0.000000000000000 0.000010000000000 0.000000000000000
3692.70712917951 0.000000000000000 0.000010000000000 0.000000000000000
3689.21203883309 0.000000000000000 0.000010000000000 0.000000000000000
3682.91676055832 0.000000000000000 0.000010000000000 0.000000000000000
3676.62148228355 0.000000000000000 0.000010000000000 0.000000000000000
3670.32620400878 0.000000000000000 0.000010000000000 0.000000000000000
3664.03092573401 0.000000000000000 0.000010000000000 0.000000000000000
3657.73564745924 0.000000000000000 0.000010000000000 0.000000000000000
3645.27733556471 0.000000000000000 0.000010000000000 0.000000000000000
3632.81902367018 0.000000000000000 0.000010000000000 0.000000000000000
3620.36071177564 0.000000000000000 0.000010000000000 0.000000000000000
3607.90239988111 0.000000000000000 0.000010000000000 0.000000000000000
3599.35664220470 0.000000000000000 0.000010000000000 0.000000000000000
3597.76772242905 0.000000000000000 0.000010000000000 0.000000000000000
3596.17880265340 0.000000000000000 0.000010000000000 0.000000000000000
3594.58988287775 0.000000000000000 0.000010000000000 0.000000000000000
3591.41204332644 0.000000000000000 0.000010000000000 0.000000000000000
3588.23420377514 0.000000000000000 0.000010000000000 0.000000000000000
3585.05636422384 0.000000000000000 0.000010000000000 0.000000000000000
3581.87852467254 0.000000000000000 0.000010000000000 0.000000000000000
3575.96080441962 0.000000000000000 0.000010000000000 0.000000000000000
3570.04308416671 0.000000000000000 0.000010000000000 0.000000000000000
3564.12536391380 0.000000000000000 0.000010000000000 0.000000000000000
3558.20764366088 0.000000000000000 0.000010000000000 0.000000000000000
3546.69332785361 0.000000000000000 0.000010000000000 0.000000000000000
3535.17901204634 0.000000000000000 0.000010000000000 0.000000000000000
3526.35837813249 0.000000000000000 0.000010000000000 0.000000000000000
3517.53774421865 0.000000000000000 0.000010000000000 0.000000000000000
3508.71711030480 0.000000000000000 0.000010000000000 0.000000000000000
3499.89647639095 0.000000000000000 0.000010000000000 0.000000000000000
3493.41667778348 0.000000000000000 0.000010000000000 0.000000000000000
3492.12071806198 0.000000000000000 0.000010000000000 0.000000000000000
3490.82475834049 0.000000000000000 0.000010000000000 0.000000000000000
3489.52879861899 0.000000000000000 0.000010000000000 0.000000000000000
3486.93687917600 0.000000000000000 0.000010000000000 0.000000000000000
3484.34495973301 0.000000000000000 0.000010000000000 0.000000000000000
3481.75304029002 0.000000000000000 0.000010000000000 0.000000000000000
3479.16112084703 0.000000000000000 0.000010000000000 0.000000000000000
3473.28507177951 0.000000000000000 0.000010000000000 0.000000000000000
3467.40902271198 0.000000000000000 0.000010000000000 0.000000000000000
3461.53297364445 0.000000000000000 0.000010000000000 0.000000000000000
3455.65692457693 0.000000000000000 0.000010000000000 0.000000000000000
3444.28075743333 0.000000000000000 0.000010000000000 0.000000000000000
3432.90459028973 0.000000000000000 0.000010000000000 0.000000000000000
3424.23634420957 0.000000000000000 0.000010000000000 0.000000000000000
3415.56809812941 0.000000000000000 0.000010000000000 0.000000000000000
3406.89985204925 0.000000000000000 0.000010000000000 0.000000000000000
3398.23160596908 0.000000000000000 0.000010000000000 0.000000000000000
3396.52876641543 0.000000000000000 0.000010000000000 0.000000000000000
3394.82592686177 0.000000000000000 0.000010000000000 0.000000000000000
3393.12308730812 0.000000000000000 0.000010000000000 0.000000000000000
3391.42024775446 0.000000000000000 0.000010000000000 0.000000000000000
3388.01456864715 0.000000000000000 0.000010000000000 0.000000000000000
3384.60888953984 0.000000000000000 0.000010000000000 0.000000000000000
3381.20321043253 0.000000000000000 0.000010000000000 0.000000000000000
3377.79753132522 0.000000000000000 0.000010000000000 0.000000000000000
3374.39185221791 0.000000000000000 0.000010000000000 0.000000000000000
3368.16493908488 0.000000000000000 0.000010000000000 0.000000000000000
3361.93802595185 0.000000000000000 0.000010000000000 0.000000000000000
3355.71111281882 0.000000000000000 0.000010000000000 0.000000000000000
3349.48419968579 0.000000000000000 0.000010000000000 0.000000000000000
3343.25728655275 0.000000000000000 0.000010000000000 0.000000000000000
3331.28142376329 0.000000000000000 0.000010000000000 0.000000000000000
3319.30556097383 0.000000000000000 0.000010000000000 0.000000000000000
3309.50708086155 0.000000000000000 0.000010000000000 0.000000000000000
3299.70860074928 0.000000000000000 0.000010000000000 0.000000000000000
3298.14225414576 0.000000000000000 0.000010000000000 0.000000000000000
3296.57590754224 0.000000000000000 0.000010000000000 0.000000000000000
3295.00956093872 0.000000000000000 0.000010000000000 0.000000000000000
3293.44321433520 0.000000000000000 0.000010000000000 0.000000000000000
3290.31052112816 0.000000000000000 0.000010000000000 0.000000000000000
3287.17782792111 0.000000000000000 0.000010000000000 0.000000000000000
3284.04513471407 0.000000000000000 0.000010000000000 0.000000000000000
3280.91244150703 0.000000000000000 0.000010000000000 0.000000000000000
3277.77974829999 0.000000000000000 0.000010000000000 0.000000000000000
3272.15647658737 0.000000000000000 0.000010000000000 0.000000000000000
3266.53320487475 0.000000000000000 0.000010000000000 0.000000000000000
3260.90993316213 0.000000000000000 0.000010000000000 0.000000000000000
3255.28666144951 0.000000000000000 0.000010000000000 0.000000000000000
3249.66338973689 0.000000000000000 0.000010000000000 0.000000000000000
3244.04011802427 0.000000000000000 0.000010000000000 0.000000000000000
3233.58628009722 0.000000000000000 0.000010000000000 0.000000000000000
3223.13244217018 0.000000000000000 0.000010000000000 0.000000000000000
3212.67860424313 0.000000000000000 0.000010000000000 0.000000000000000
3202.22476631608 0.000000000000000 0.000010000000000 0.000000000000000
3200.65831331273 0.000000000000000 0.000010000000000 0.000000000000000
3199.09186030937 0.000000000000000 0.000010000000000 0.000000000000000
3197.52540730602 0.000000000000000 0.000010000000000 0.000000000000000
3195.95895430266 0.000000000000000 0.000010000000000 0.000000000000000
3192.82604829595 0.000000000000000 0.000010000000000 0.000000000000000
3189.69314228923 0.000000000000000 0.000010000000000 0.000000000000000
3186.56023628252 0.000000000000000 0.000010000000000 0.000000000000000
3183.42733027581 0.000000000000000 0.000010000000000 0.000000000000000
3180.29442426909 0.000000000000000 0.000010000000000 0.000000000000000
3174.29329304433 0.000000000000000 0.000010000000000 0.000000000000000
3168.29216181957 0.000000000000000 0.000010000000000 0.000000000000000
3162.29103059481 0.000000000000000 0.000010000000000 0.000000000000000
3156.28989937004 0.000000000000000 0.000010000000000 0.000000000000000
3150.28876814528 0.000000000000000 0.000010000000000 0.000000000000000
3139.02955191244 0.000000000000000 0.000010000000000 0.000000000000000
3127.77033567960 0.000000000000000 0.000010000000000 0.000000000000000
3118.52013867977 0.000000000000000 0.000010000000000 0.000000000000000
3109.26994167994 0.000000000000000 0.000010000000000 0.000000000000000
3107.75088845813 0.000000000000000 0.000010000000000 0.000000000000000
3106.23183523632 0.000000000000000 0.000010000000000 0.000000000000000
3104.71278201450 0.000000000000000 0.000010000000000 0.000000000000000
3103.19372879269 0.000000000000000 0.000010000000000 0.000000000000000
3100.15562234907 0.000000000000000 0.000010000000000 0.000000000000000
3097.11751590544 0.000000000000000 0.000010000000000 0.000000000000000
3094.07940946182 0.000000000000000 0.000010000000000 0.000000000000000
3091.04130301819 0.000000000000000 0.000010000000000 0.000000000000000
3088.00319657457 0.000000000000000 0.000010000000000 0.000000000000000
3082.40831448373 0.000000000000000 0.000010000000000 0.000000000000000
3076.81343239289 0.000000000000000 0.000010000000000 0.000000000000000
3071.21855030206 0.000000000000000 0.000010000000000 0.000000000000000
3065.62366821122 0.000000000000000 0.000010000000000 0.000000000000000
3060.02878612039 0.000000000000000 0.000010000000000 0.000000000000000
3048.94059147458 0.000000000000000 0.000010000000000 0.000000000000000
3037.85239682878 0.000000000000000 0.000010000000000 0.000000000000000
3028.82412031352 0.000000000000000 0.000010000000000 0.000000000000000
3019.79584379826 0.000000000000000 0.000010000000000 0.000000000000000
3018.38372742927 0.000000000000000 0.000010000000000 0.000000000000000
3016.97161106028 0.000000000000000 0.000010000000000 0.000000000000000
3015.55949469129 0.000000000000000 0.000010000000000 0.000000000000000
3014.14737832230 0.000000000000000 0.000010000000000 0.000000000000000
3011.32314558432 0.000000000000000 0.000010000000000 0.000000000000000
3008.49891284634 0.000000000000000 0.000010000000000 0.000000000000000
3005.67468010837 0.000000000000000 0.000010000000000 0.000000000000000
3002.85044737039 0.000000000000000 0.000010000000000 0.000000000000000
3000.02621463241 0.000000000000000 0.000010000000000 0.000000000000000
2992.03273801903 0.000000000000000 0.000010000000000 0.000000000000000
2985.81351291543 0.000000000000000 0.000010000000000 0.000000000000000
2979.59428781182 0.000000000000000 0.000010000000000 0.000000000000000
2973.37506270822 0.000000000000000 0.000010000000000 0.000000000000000
2967.15583760462 0.000000000000000 0.000010000000000 0.000000000000000
2960.93661250102 0.000000000000000 0.000010000000000 0.000000000000000
2954.71738739741 0.000000000000000 0.000010000000000 0.000000000000000
2944.48054567406 0.000000000000000 0.000010000000000 0.000000000000000
2934.24370395071 0.000000000000000 0.000010000000000 0.000000000000000
2932.47221059868 0.000000000000000 0.000010000000000 0.000000000000000
2930.70071724665 0.000000000000000 0.000010000000000 0.000000000000000
2928.92922389461 0.000000000000000 0.000010000000000 0.000000000000000
2927.15773054258 0.000000000000000 0.000010000000000 0.000000000000000
2925.38623719055 0.000000000000000 0.000010000000000 0.000000000000000
2921.84325048648 0.000000000000000 0.000010000000000 0.000000000000000
2918.30026378241 0.000000000000000 0.000010000000000 0.000000000000000
2914.75727707834 0.000000000000000 0.000010000000000 0.000000000000000
2911.21429037428 0.000000000000000 0.000010000000000 0.000000000000000
2907.67130367021 0.000000000000000 0.000010000000000 0.000000000000000
2904.12831696614 0.000000000000000 0.000010000000000 0.000000000000000
2897.72520978688 0.000000000000000 0.000010000000000 0.000000000000000
2891.32210260763 0.000000000000000 0.000010000000000 0.000000000000000
2884.91899542837 0.000000000000000 0.000010000000000 0.000000000000000
2878.51588824912 0.000000000000000 0.000010000000000 0.000000000000000
2872.11278106986 0.000000000000000 0.000010000000000 0.000000000000000
2865.70967389061 0.000000000000000 0.000010000000000 0.000000000000000
2859.30656671135 0.000000000000000 0.000010000000000 0.000000000000000
2848.74304364083 0.000000000000000 0.000010000000000 0.000000000000000
2846.70989561779 0.000000000000000 0.000010000000000 0.000000000000000
2844.67674759475 0.000000000000000 0.000010000000000 0.000000000000000
2842.64359957171 0.000000000000000 0.000010000000000 0.000000000000000
2840.61045154867 0.000000000000000 0.000010000000000 0.000000000000000
2838.57730352563 0.000000000000000 0.000010000000000 0.000000000000000
2836.54415550260 0.000000000000000 0.000010000000000 0.000000000000000
2832.47785945652 0.000000000000000 0.000010000000000 0.000000000000000
2828.41156341044 0.000000000000000 0.000010000000000 0.000000000000000
2824.34526736436 0.000000000000000 0.000010000000000 0.000000000000000
2820.27897131828 0.000000000000000 0.000010000000000 0.000000000000000
2816.21267527221 0.000000000000000 0.000010000000000 0.000000000000000
2810.28110146977 0.000000000000000 0.000010000000000 0.000000000000000
2804.34952766734 0.000000000000000 0.000010000000000 0.000000000000000
2798.41795386491 0.000000000000000 0.000009999999999 0.000000000000000
2792.48638006248 0.000000000000000 0.000009999999999 0.000000000000000
2786.55480626005 0.000000000000000 0.000009999999999 0.000000000000000
2777.69202956866 0.000000000000000 0.000009999999999 0.000000000000000
2768.82925287727 0.000000000000000 0.000009999999999 0.000000000000000
2759.96647618588 0.000000000000000 0.000009999999999 0.000000000000000
2758.51668140168 0.000000000000000 0.000009999999999 0.000000000000000
2757.06688661747 0.000000000000000 0.000009999999999 0.000000000000000
2755.61709183326 0.000000000000000 0.000009999999999 0.000000000000000
2754.16729704905 0.000000000000000 0.000009999999999 0.000000000000000
2751.26770748064 0.000000000000000 0.000009999999999 0.000000000000000
2748.36811791223 0.000000000000000 0.000009999999999 0.000000000000000
2745.46852834381 0.000000000000000 0.000009999999999 0.000000000000000
2742.56893877540 0.000000000000000 0.000009999999999 0.000000000000000
2739.66934920699 0.000000000000000 0.000009999999999 0.000000000000000
2731.69373379115 0.000000000000000 0.000009999999999 0.000000000000000
2725.45618962509 0.000000000000000 0.000009999999999 0.000000000000000
2719.21864545904 0.000000000000000 0.000009999999999 0.000000000000000
2712.98110129298 0.000000000000000 0.000009999999999 0.000000000000000
2706.74355712692 0.000000000000000 0.000009999999999 0.000000000000000
2700.50601296087 0.000000000000000 0.000009999999999 0.000000000000000
2692.24664220646 0.000000000000000 0.000009999999999 0.000000000000000
2683.98727145205 0.000000000000000 0.000009999999999 0.000000000000000
2677.36201038050 0.000000000000000 0.000009999999999 0.000000000000000
2676.03695816619 0.000000000000000 0.000009999999999 0.000000000000000
2674.71190595188 0.000000000000000 0.000009999999999 0.000000000000000
2673.38685373758 0.000000000000000 0.000009999999999 0.000000000000000
2670.73674930896 0.000000000000000 0.000009999999999 0.000000000000000
2668.08664488034 0.000000000000000 0.000009999999999 0.000000000000000
2665.43654045172 0.000000000000000 0.000009999999999 0.000000000000000
2662.78643602310 0.000000000000000 0.000009999999999 0.000000000000000
2658.30355663700 0.000000000000000 0.000009999999999 0.000000000000000
2653.82067725089 0.000000000000000 0.000009999999999 0.000000000000000
2649.33779786478 0.000000000000000 0.000009999999999 0.000000000000000
2644.85491847868 0.000000000000000 0.000009999999999 0.000000000000000
2636.22689976360 0.000000000000000 0.000009999999999 0.000000000000000
2627.59888104853 0.000000000000000 0.000009999999999 0.000000000000000
2621.02213566687 0.000000000000000 0.000009999999999 0.000000000000000
2614.44539028520 0.000000000000000 0.000009999999999 0.000000000000000
2607.86864490354 0.000000000000000 0.000009999999999 0.000000000000000
2601.29189952187 0.000000000000000 0.000009999999999 0.000000000000000
2596.51069067262 0.000000000000000 0.000009999999999 0.000000000000000
2595.55444890277 0.000000000000000 0.000009999999999 0.000000000000000
2594.59820713292 0.000000000000000 0.000009999999999 0.000000000000000
2593.64196536307 0.000000000000000 0.000009999999999 0.000000000000000
2591.72948182337 0.000000000000000 0.000009999999999 0.000000000000000
2589.81699828367 0.000000000000000 0.000009999999999 0.000000000000000
2587.90451474397 0.000000000000000 0.000009999999999 0.000000000000000
2585.99203120427 0.000000000000000 0.000009999999999 0.000000000000000
2581.65321207215 0.000000000000000 0.000009999999999 0.000000000000000
2577.31439294004 0.000000000000000 0.000009999999999 0.000000000000000
2572.97557380793 0.000000000000000 0.000009999999999 0.000000000000000
2568.63675467581 0.000000000000000 0.000009999999999 0.000000000000000
2560.11890678742 0.000000000000000 0.000009999999999 0.000000000000000
2551.60105889902 0.000000000000000 0.000009999999999 0.000000000000000
2545.11269450119 0.000000000000000 0.000009999999999 0.000000000000000
2538.62433010336 0.000000000000000 0.000009999999999 0.000000000000000
2532.13596570553 0.000000000000000 0.000009999999999 0.000000000000000
2525.64760130770 0.000000000000000 0.000009999999999 0.000000000000000
2520.93955640540 0.000000000000000 0.000009999999999 0.000000000000000
2519.99794742494 0.000000000000000 0.000009999999999 0.000000000000000
2519.05633844448 0.000000000000000 0.000009999999999 0.000000000000000
2518.11472946403 0.000000000000000 0.000009999999999 0.000000000000000
2516.23151150311 0.000000000000000 0.000009999999999 0.000000000000000
2514.34829354219 0.000000000000000 0.000009999999999 0.000000000000000
2512.46507558127 0.000000000000000 0.000009999999999 0.000000000000000
2510.58185762035 0.000000000000000 0.000009999999999 0.000000000000000
2506.28653616257 0.000000000000000 0.000009999999999 0.000000000000000
2501.99121470479 0.000000000000000 0.000009999999999 0.000000000000000
2497.69589324701 0.000000000000000 0.000009999999999 0.000000000000000
2493.40057178924 0.000000000000000 0.000009999999999 0.000000000000000
2485.10557938780 0.000000000000000 0.000009999999999 0.000000000000000
2476.81058698636 0.000000000000000 0.000009999999998 0.000000000000000
2470.50357601980 0.000000000000000 0.000009999999998 0.000000000000000
2464.19656505325 0.000000000000000 0.000009999999998 0.000000000000000
2457.88955408670 0.000000000000000 0.000009999999998 0.000000000000000
2451.58254312015 0.000000000000000 0.000009999999998 0.000000000000000
2447.00903900855 0.000000000000000 0.000009999999998 0.000000000000000
2446.09433818623 0.000000000000000 0.000009999999998 0.000000000000000
2445.17963736391 0.000000000000000 0.000009999999998 0.000000000000000
2444.26493654159 0.000000000000000 0.000009999999998 0.000000000000000
2442.43553489695 0.000000000000000 0.000009999999998 0.000000000000000
2440.60613325231 0.000000000000000 0.000009999999998 0.000000000000000
2438.77673160767 0.000000000000000 0.000009999999998 0.000000000000000
2436.94732996302 0.000000000000000 0.000009999999998 0.000000000000000
2432.77076953876 0.000000000000000 0.000009999999998 0.000000000000000
2428.59420911449 0.000000000000000 0.000009999999998 0.000000000000000
2424.41764869022 0.000000000000000 0.000009999999998 0.000000000000000
2420.24108826595 0.000000000000000 0.000009999999998 0.000000000000000
2412.18453327072 0.000000000000000 0.000009999999998 0.000000000000000
2404.12797827549 0.000000000000000 0.000009999999998 0.000000000000000
2398.00119104489 0.000000000000000 0.000009999999998 0.000000000000000
2391.87440381428 0.000000000000000 0.000009999999998 0.000000000000000
2385.74761658368 0.000000000000000 0.000009999999998 0.000000000000000
2379.62082935307 0.000000000000000 0.000009999999998 0.000000000000000
2375.18324407989 0.000000000000000 0.000009999999998 0.000000000000000
2374.29572702525 0.000000000000000 0.000009999999998 0.000000000000000
2373.40820997061 0.000000000000000 0.000009999999998 0.000000000000000
2372.52069291598 0.000000000000000 0.000009999999998 0.000000000000000
2370.74565880670 0.000000000000000 0.000009999999998 0.000000000000000
2368.97062469743 0.000000000000000 0.000009999999998 0.000000000000000
2367.19559058815 0.000000000000000 0.000009999999998 0.000000000000000
2365.42055647888 0.000000000000000 0.000009999999998 0.000000000000000
2361.35996670355 0.000000000000000 0.000009999999998 0.000000000000000
2357.29937692822 0.000000000000000 0.000009999999998 0.000000000000000
2353.23878715289 0.000000000000000 0.000009999999998 0.000000000000000
2349.17819737755 0.000000000000000 0.000009999999998 0.000000000000000
2341.35297743228 0.000000000000000 0.000009999999997 0.000000000000000
2333.52775748701 0.000000000000000 0.000009999999997 0.000000000000000
2327.57565022057 0.000000000000000 0.000009999999997 0.000000000000000
2321.62354295413 0.000000000000000 0.000009999999997 0.000000000000000
2315.67143568769 0.000000000000000 0.000009999999997 0.000000000000000
2309.71932842125 0.000000000000000 0.000009999999997 0.000000000000000
2305.41301352566 0.000000000000000 0.000009999999997 0.000000000000000
2304.55175054654 0.000000000000000 0.000009999999997 0.000000000000000
2303.69048756742 0.000000000000000 0.000009999999997 0.000000000000000
2302.82922458830 0.000000000000000 0.000009999999997 0.000000000000000
2301.10669863006 0.000000000000000 0.000009999999997 0.000000000000000
2299.38417267182 0.000000000000000 0.000009999999997 0.000000000000000
2297.66164671358 0.000000000000000 0.000009999999997 0.000000000000000
2295.93912075534 0.000000000000000 0.000009999999997 0.000000000000000
2291.99095945614 0.000000000000000 0.000009999999997 0.000000000000000
2288.04279815694 0.000000000000000 0.000009999999997 0.000000000000000
2284.09463685774 0.000000000000000 0.000009999999997 0.000000000000000
2280.14647555854 0.000000000000000 0.000009999999997 0.000000000000000
2272.54591125733 0.000000000000000 0.000009999999997 0.000000000000000
2264.94534695613 0.000000000000000 0.000009999999997 0.000000000000000
2259.16284144411 0.000000000000000 0.000009999999996 0.000000000000000
2253.38033593209 0.000000000000000 0.000009999999996 0.000000000000000
2247.59783042006 0.000000000000000 0.000009999999996 0.000000000000000
2241.81532490804 0.000000000000000 0.000009999999996 0.000000000000000
2237.63646533571 0.000000000000000 0.000009999999996 0.000000000000000
2236.80069342124 0.000000000000000 0.000009999999996 0.000000000000000
2235.96492150678 0.000000000000000 0.000009999999996 0.000000000000000
2235.12914959231 0.000000000000000 0.000009999999996 0.000000000000000
2233.45760576338 0.000000000000000 0.000009999999996 0.000000000000000
2231.78606193444 0.000000000000000 0.000009999999996 0.000000000000000
2230.11451810551 0.000000000000000 0.000009999999996 0.000000000000000
2228.44297427658 0.000000000000000 0.000009999999996 0.000000000000000
2224.60396281633 0.000000000000000 0.000009999999996 0.000000000000000
2220.76495135609 0.000000000000000 0.000009999999996 0.000000000000000
2216.92593989585 0.000000000000000 0.000009999999996 0.000000000000000
2213.08692843560 0.000000000000000 0.000009999999996 0.000000000000000
2205.70461637724 0.000000000000000 0.000009999999996 0.000000000000000
2198.32230431888 0.000000000000000 0.000009999999995 0.000000000000000
2192.70452133640 0.000000000000000 0.000009999999995 0.000000000000000
2187.08673835393 0.000000000000000 0.000009999999995 0.000000000000000
2181.46895537145 0.000000000000000 0.000009999999995 0.000000000000000
2175.85117238897 0.000000000000000 0.000009999999995 0.000000000000000
2171.79609075498 0.000000000000000 0.000009999999995 0.000000000000000
2170.98507442818 0.000000000000000 0.000009999999995 0.000000000000000
2170.17405810138 0.000000000000000 0.000009999999995 0.000000000000000
2169.36304177458 0.000000000000000 0.000009999999995 0.000000000000000
2167.74100912098 0.000000000000000 0.000009999999995 0.000000000000000
2166.11897646738 0.000000000000000 0.000009999999995 0.000000000000000
2164.49694381378 0.000000000000000 0.000009999999995 0.000000000000000
2162.87491116018 0.000000000000000 0.000009999999995 0.000000000000000
2159.14187496696 0.000000000000000 0.000009999999995 0.000000000000000
2155.40883877374 0.000000000000000 0.000009999999995 0.000000000000000
2151.67580258053 0.000000000000000 0.000009999999995 0.000000000000000
2147.94276638731 0.000000000000000 0.000009999999994 0.000000000000000
2140.77233056140 0.000000000000000 0.000009999999994 0.000000000000000
2133.60189473550 0.000000000000000 0.000009999999994 0.000000000000000
2128.14395432752 0.000000000000000 0.000009999999994 0.000000000000000
2122.68601391954 0.000000000000000 0.000009999999994 0.000000000000000
2117.22807351156 0.000000000000000 0.000009999999994 0.000000000000000
2111.77013310357 0.000000000000000 0.000009999999994 0.000000000000000
2107.83508982541 0.000000000000000 0.000009999999993 0.000000000000000
2107.04808116978 0.000000000000000 0.000009999999993 0.000000000000000
2106.26107251415 0.000000000000000 0.000009999999993 0.000000000000000
2105.47406385851 0.000000000000000 0.000009999999993 0.000000000000000
2103.90004654725 0.000000000000000 0.000009999999993 0.000000000000000
2102.32602923599 0.000000000000000 0.000009999999993 0.000000000000000
2100.75201192472 0.000000000000000 0.000009999999993 0.000000000000000
2099.17799461346 0.000000000000000 0.000009999999993 0.000000000000000
2095.54776594869 0.000000000000000 0.000009999999993 0.000000000000000
2091.91753728392 0.000000000000000 0.000009999999993 0.000000000000000
2088.28730861915 0.000000000000000 0.000009999999993 0.000000000000000
2084.65707995439 0.000000000000000 0.000009999999993 0.000000000000000
2077.69237698517 0.000000000000000 0.000009999999993 0.000000000000000
2070.72767401595 0.000000000000000 0.000009999999992 0.000000000000000
2065.42489032196 0.000000000000000 0.000009999999992 0.000000000000000
2060.12210662797 0.000000000000000 0.000009999999992 0.000000000000000
2054.81932293399 0.000000000000000 0.000009999999992 0.000000000000000
2049.51653924000 0.000000000000000 0.000009999999992 0.000000000000000
2045.69809196781 0.000000000000000 0.000009999999991 0.000000000000000
2044.93440251338 0.000000000000000 0.000009999999991 0.000000000000000
2044.17071305894 0.000000000000000 0.000009999999991 0.000000000000000
2043.40702360450 0.000000000000000 0.000009999999991 0.000000000000000
2041.87964469563 0.000000000000000 0.000009999999991 0.000000000000000
2040.35226578675 0.000000000000000 0.000009999999991 0.000000000000000
2038.82488687788 0.000000000000000 0.000009999999991 0.000000000000000
2037.29750796901 0.000000000000000 0.000009999999991 0.000000000000000
2033.76705559557 0.000000000000000 0.000009999999991 0.000000000000000
2030.23660322214 0.000000000000000 0.000009999999991 0.000000000000000
2026.70615084871 0.000000000000000 0.000009999999991 0.000000000000000
2023.17569847528 0.000000000000000 0.000009999999991 0.000000000000000
2016.41084558235 0.000000000000000 0.000009999999990 0.000000000000000
2009.64599268943 0.000000000000000 0.000009999999990 0.000000000000000
2004.49384285371 0.000000000000000 0.000009999999990 0.000000000000000
1999.34169301799 0.000000000000000 0.000009999999989 0.000000000000000
1994.18954318227 0.000000000000000 0.000009999999989 0.000000000000000
1989.03739334656 0.000000000000000 0.000009999999989 0.000000000000000
1985.33222530367 0.000000000000000 0.000009999999989 0.000000000000000
1984.59119169509 0.000000000000000 0.000009999999989 0.000000000000000
1983.85015808651 0.000000000000000 0.000009999999989 0.000000000000000
1983.10912447793 0.000000000000000 0.000009999999989 0.000000000000000
1981.62705726078 0.000000000000000 0.000009999999989 0.000000000000000
1980.14499004362 0.000000000000000 0.000009999999988 0.000000000000000
1978.66292282647 0.000000000000000 0.000009999999988 0.000000000000000
1977.18085560931 0.000000000000000 0.000009999999988 0.000000000000000
1973.74716272280 0.000000000000000 0.000009999999988 0.000000000000000
1970.31346983629 0.000000000000000 0.000009999999988 0.000000000000000
1966.87977694977 0.000000000000000 0.000009999999988 0.000000000000000
1963.44608406326 0.000000000000000 0.000009999999988 0.000000000000000
1956.87525697541 0.000000000000000 0.000009999999987 0.000000000000000
1950.30442988757 0.000000000000000 0.000009999999987 0.000000000000000
1945.29843678613 0.000000000000000 0.000009999999987 0.000000000000000
1940.29244368470 0.000000000000000 0.000009999999986 0.000000000000000
1935.28645058326 0.000000000000000 0.000009999999986 0.000000000000000
1930.28045748182 0.000000000000000 0.000009999999986 0.000000000000000
1926.68530146546 0.000000000000000 0.000009999999985 0.000000000000000
1923.09014544910 0.000000000000000 0.000009999999985 0.000000000000000
1919.49498943274 0.000000000000000 0.000009999999985 0.000000000000000
1915.89983341638 0.000000000000000 0.000009999999985 0.000000000000000
1912.30467740001 0.000000000000000 0.000009999999984 0.000000000000000
1908.70952138365 0.000000000000000 0.000009999999984 0.000000000000000
1905.11436536729 0.000000000000000 0.000009999999984 0.000000000000000
1898.72085270454 0.000000000000000 0.000009999999983 0.000000000000000
1892.32734004180 0.000000000000000 0.000009999999983 0.000000000000000
1887.49247757478 0.000000000000000 0.000009999999982 0.000000000000000
1882.65761510777 0.000000000000000 0.000009999999982 0.000000000000000
1877.82275264075 0.000000000000000 0.000009999999982 0.000000000000000
1872.98789017374 0.000000000000000 0.000009999999981 0.000000000000000
1869.46225363277 0.000000000000000 0.000009999999981 0.000000000000000
1868.75712632458 0.000000000000000 0.000009999999981 0.000000000000000
1868.05199901639 0.000000000000000 0.000009999999981 0.000000000000000
1867.34687170820 0.000000000000000 0.000009999999981 0.000000000000000
1865.93661709181 0.000000000000000 0.000009999999980 0.000000000000000
1864.52636247542 0.000000000000000 0.000009999999980 0.000000000000000
1863.11610785904 0.000000000000000 0.000009999999980 0.000000000000000
1861.70585324265 0.000000000000000 0.000009999999980 0.000000000000000
1858.50767743484 0.000000000000000 0.000009999999980 0.000000000000000
1855.30950162703 0.000000000000000 0.000009999999979 0.000000000000000
1852.11132581921 0.000000000000000 0.000009999999979 0.000000000000000
1848.91315001140 0.000000000000000 0.000009999999979 0.000000000000000
1842.73644316301 0.000000000000000 0.000009999999978 0.000000000000000
1836.55973631462 0.000000000000000 0.000009999999978 0.000000000000000
1831.84186546510 0.000000000000000 0.000009999999977 0.000000000000000
1827.12399461558 0.000000000000000 0.000009999999976 0.000000000000000
1822.40612376607 0.000000000000000 0.000009999999976 0.000000000000000
1817.68825291655 0.000000000000000 0.000009999999975 0.000000000000000
1814.24765336431 0.000000000000000 0.000009999999975 0.000000000000000
1813.55953345386 0.000000000000000 0.000009999999975 0.000000000000000
1812.87141354341 0.000000000000000 0.000009999999975 0.000000000000000
1812.18329363296 0.000000000000000 0.000009999999975 0.000000000000000
1810.80705381206 0.000000000000000 0.000009999999975 0.000000000000000
1809.43081399117 0.000000000000000 0.000009999999974 0.000000000000000
1808.05457417027 0.000000000000000 0.000009999999974 0.000000000000000
1806.67833434937 0.000000000000000 0.000009999999974 0.000000000000000
1803.55070137791 0.000000000000000 0.000009999999974 0.000000000000000
1800.42306840645 0.000000000000000 0.000009999999973 0.000000000000000
1797.29543543498 0.000000000000000 0.000009999999973 0.000000000000000
1794.16780246352 0.000000000000000 0.000009999999972 0.000000000000000
1788.16246914018 0.000000000000000 0.000009999999972 0.000000000000000
1782.15713581684 0.000000000000000 0.000009999999971 0.000000000000000
1777.57114635267 0.000000000000000 0.000009999999970 0.000000000000000
1772.98515688850 0.000000000000000 0.000009999999969 0.000000000000000
1768.39916742434 0.000000000000000 0.000009999999969 0.000000000000000
1763.81317796017 0.000000000000000 0.000009999999968 0.000000000000000
1760.46651596336 0.000000000000000 0.000009999999967 0.000000000000000
1759.79718356400 0.000000000000000 0.000009999999967 0.000000000000000
1759.12785116464 0.000000000000000 0.000009999999967 0.000000000000000
1758.45851876528 0.000000000000000 0.000009999999967 0.000000000000000
1757.11985396656 0.000000000000000 0.000009999999967 0.000000000000000
1755.78118916784 0.000000000000000 0.000009999999967 0.000000000000000
1754.44252436912 0.000000000000000 0.000009999999966 0.000000000000000
1753.10385957040 0.000000000000000 0.000009999999966 0.000000000000000
1750.06271877687 0.000000000000000 0.000009999999966 0.000000000000000
1747.02157798334 0.000000000000000 0.000009999999965 0.000000000000000
1743.98043718982 0.000000000000000 0.000009999999964 0.000000000000000
1740.93929639629 0.000000000000000 0.000009999999964 0.000000000000000
1735.10777685343 0.000000000000000 0.000009999999963 0.000000000000000
1729.27625731057 0.000000000000000 0.000009999999962 0.000000000000000
1724.82090439620 0.000000000000000 0.000009999999961 0.000000000000000
1720.36555148184 0.000000000000000 0.000009999999960 0.000000000000000
1715.91019856747 0.000000000000000 0.000009999999959 0.000000000000000
1711.45484565311 0.000000000000000 0.000009999999958 0.000000000000000
1708.19991877028 0.000000000000000 0.000009999999957 0.000000000000000
1707.54893339371 0.000000000000000 0.000009999999957 0.000000000000000
1706.89794801714 0.000000000000000 0.000009999999957 0.000000000000000
1706.24696264058 0.000000000000000 0.000009999999957 0.000000000000000
1704.94499188744 0.000000000000000 0.000009999999957 0.000000000000000
1703.64302113431 0.000000000000000 0.000009999999956 0.000000000000000
1702.34105038118 0.000000000000000 0.000009999999956 0.000000000000000
1701.03907962804 0.000000000000000 0.000009999999956 0.000000000000000
1698.08381550265 0.000000000000000 0.000009999999955 0.000000000000000
1695.12855137725 0.000000000000000 0.000009999999954 0.000000000000000
1692.17328725185 0.000000000000000 0.000009999999954 0.000000000000000
1689.21802312646 0.000000000000000 0.000009999999953 0.000000000000000
1683.55615239100 0.000000000000000 0.000009999999951 0.000000000000000
1677.89428165554 0.000000000000000 0.000009999999950 0.000000000000000
1673.56610047567 0.000000000000000 0.000009999999949 0.000000000000000
1669.23791929579 0.000000000000000 0.000009999999948 0.000000000000000
1664.90973811592 0.000000000000000 0.000009999999946 0.000000000000000
1660.58155693604 0.000000000000000 0.000009999999945 0.000000000000000
1657.41487539556 0.000000000000000 0.000009999999944 0.000000000000000
1656.78153908746 0.000000000000000 0.000009999999944 0.000000000000000
1656.14820277936 0.000000000000000 0.000009999999944 0.000000000000000
1655.51486647127 0.000000000000000 0.000009999999944 0.000000000000000
1654.24819385507 0.000000000000000 0.000009999999943 0.000000000000000
1652.98152123888 0.000000000000000 0.000009999999943 0.000000000000000
1651.71484862269 0.000000000000000 0.000009999999943 0.000000000000000
1650.44817600649 0.000000000000000 0.000009999999942 0.000000000000000
1647.57661567502 0.000000000000000 0.000009999999941 0.000000000000000
1644.70505534356 0.000000000000000 0.000009999999940 0.000000000000000
1641.83349501209 0.000000000000000 0.000009999999939 0.000000000000000
1638.96193468062 0.000000000000000 0.000009999999938 0.000000000000000
1633.46510259604 0.000000000000000 0.000009999999937 0.000000000000000
1627.96827051146 0.000000000000000 0.000009999999935 0.000000000000000
1623.76375774830 0.000000000000000 0.000009999999933 0.000000000000000
1619.55924498514 0.000000000000000 0.000009999999932 0.000000000000000
1615.35473222198 0.000000000000000 0.000009999999930 0.000000000000000
1611.15021945882 0.000000000000000 0.000009999999928 0.000000000000000
1608.06818704632 0.000000000000000 0.000009999999927 0.000000000000000
1607.45178056382 0.000000000000000 0.000009999999927 0.000000000000000
1606.83537408132 0.000000000000000 0.000009999999927 0.000000000000000
1606.21896759882 0.000000000000000 0.000009999999926 0.000000000000000
1604.98615463382 0.000000000000000 0.000009999999926 0.000000000000000
1603.75334166882 0.000000000000000 0.000009999999925 0.000000000000000
1602.52052870382 0.000000000000000 0.000009999999925 0.000000000000000
1601.28771573882 0.000000000000000 0.000009999999924 0.000000000000000
1598.49770177008 0.000000000000000 0.000009999999923 0.000000000000000
1595.70768780133 0.000000000000000 0.000009999999922 0.000000000000000
1592.91767383258 0.000000000000000 0.000009999999921 0.000000000000000
1590.12765986384 0.000000000000000 0.000009999999920 0.000000000000000
1584.79155091601 0.000000000000000 0.000009999999917 0.000000000000000
1579.45544196818 0.000000000000000 0.000009999999915 0.000000000000000
1575.37130950291 0.000000000000000 0.000009999999913 0.000000000000000
1571.28717703764 0.000000000000000 0.000009999999911 0.000000000000000
1567.20304457237 0.000000000000000 0.000009999999909 0.000000000000000
1563.11891210710 0.000000000000000 0.000009999999907 0.000000000000000
1560.11776631380 0.000000000000000 0.000009999999905 0.000000000000000
1559.51753715514 0.000000000000000 0.000009999999905 0.000000000000000
1558.91730799648 0.000000000000000 0.000009999999904 0.000000000000000
1558.31707883782 0.000000000000000 0.000009999999904 0.000000000000000
1557.11662052050 0.000000000000000 0.000009999999903 0.000000000000000
1555.91616220317 0.000000000000000 0.000009999999903 0.000000000000000
1554.71570388585 0.000000000000000 0.000009999999902 0.000000000000000
1553.51524556853 0.000000000000000 0.000009999999901 0.000000000000000
1550.80472108681 0.000000000000000 0.000009999999900 0.000000000000000
1548.09419660509 0.000000000000000 0.000009999999898 0.000000000000000
1545.38367212337 0.000000000000000 0.000009999999897 0.000000000000000
1542.67314764165 0.000000000000000 0.000009999999895 0.000000000000000
1537.49363319506 0.000000000000000 0.000009999999892 0.000000000000000
1532.31411874848 0.000000000000000 0.000009999999889 0.000000000000000
1528.34716784995 0.000000000000000 0.000009999999886 0.000000000000000
1524.38021695143 0.000000000000000 0.000009999999883 0.000000000000000
1520.41326605291 0.000000000000000 0.000009999999881 0.000000000000000
1516.44631515438 0.000000000000000 0.000009999999878 0.000000000000000
1513.52188093536 0.000000000000000 0.000009999999876 0.000000000000000
1512.93699409155 0.000000000000000 0.000009999999875 0.000000000000000
1512.35210724774 0.000000000000000 0.000009999999875 0.000000000000000
1511.76722040394 0.000000000000000 0.000009999999875 0.000000000000000
1510.59744671633 0.000000000000000 0.000009999999874 0.000000000000000
1509.42767302872 0.000000000000000 0.000009999999873 0.000000000000000
1508.25789934110 0.000000000000000 0.000009999999872 0.000000000000000
1507.08812565349 0.000000000000000 0.000009999999871 0.000000000000000
1504.45504640008 0.000000000000000 0.000009999999869 0.000000000000000
1501.82196714667 0.000000000000000 0.000009999999867 0.000000000000000
1499.18888789326 0.000000000000000 0.000009999999865 0.000000000000000
1496.55580863985 0.000000000000000 0.000009999999863 0.000000000000000
1491.52907873332 0.000000000000000 0.000009999999859 0.000000000000000
1486.50234882679 0.000000000000000 0.000009999999855 0.000000000000000
1482.64963775006 0.000000000000000 0.000009999999851 0.000000000000000
1478.79692667333 0.000000000000000 0.000009999999848 0.000000000000000
1474.94421559660 0.000000000000000 0.000009999999844 0.000000000000000
1471.09150451988 0.000000000000000 0.000009999999841 0.000000000000000
1468.23898118521 0.000000000000000 0.000009999999838 0.000000000000000
1467.66847651828 0.000000000000000 0.000009999999837 0.000000000000000
1467.09797185135 0.000000000000000 0.000009999999837 0.000000000000000
1466.52746718442 0.000000000000000 0.000009999999836 0.000000000000000
1465.38645785055 0.000000000000000 0.000009999999835 0.000000000000000
1464.24544851668 0.000000000000000 0.000009999999834 0.000000000000000
1463.10443918282 0.000000000000000 0.000009999999833 0.000000000000000
1461.96342984895 0.000000000000000 0.000009999999832 0.000000000000000
1459.40594852301 0.000000000000000 0.000009999999829 0.000000000000000
1456.84846719706 0.000000000000000 0.000009999999826 0.000000000000000
1454.29098587111 0.000000000000000 0.000009999999824 0.000000000000000
1451.73350454517 0.000000000000000 0.000009999999821 0.000000000000000
1446.85632944529 0.000000000000000 0.000009999999816 0.000000000000000
1441.97915434541 0.000000000000000 0.000009999999810 0.000000000000000
1438.23804233160 0.000000000000000 0.000009999999806 0.000000000000000
1434.49693031779 0.000000000000000 0.000009999999801 0.000000000000000
1430.75581830398 0.000000000000000 0.000009999999797 0.000000000000000
1427.01470629017 0.000000000000000 0.000009999999792 0.000000000000000
1424.22747603363 0.000000000000000 0.000009999999788 0.000000000000000
1423.67002998232 0.000000000000000 0.000009999999788 0.000000000000000
1423.11258393102 0.000000000000000 0.000009999999787 0.000000000000000
1422.55513787971 0.000000000000000 0.000009999999786 0.000000000000000
1421.44024577709 0.000000000000000 0.000009999999785 0.000000000000000
1420.32535367448 0.000000000000000 0.000009999999783 0.000000000000000
1419.21046157186 0.000000000000000 0.000009999999782 0.000000000000000
1418.09556946925 0.000000000000000 0.000009999999780 0.000000000000000
1415.61192990331 0.000000000000000 0.000009999999777 0.000000000000000
1413.12829033737 0.000000000000000 0.000009999999773 0.000000000000000
1410.64465077144 0.000000000000000 0.000009999999770 0.000000000000000
1408.16101120550 0.000000000000000 0.000009999999766 0.000000000000000
1403.43096890241 0.000000000000000 0.000009999999759 0.000000000000000
1398.70092659931 0.000000000000000 0.000009999999752 0.000000000000000
1395.06927169209 0.000000000000000 0.000009999999746 0.000000000000000
1391.43761678487 0.000000000000000 0.000009999999741 0.000000000000000
1387.80596187765 0.000000000000000 0.000009999999735 0.000000000000000
1384.17430697043 0.000000000000000 0.000009999999728 0.000000000000000
1381.44115446768 0.000000000000000 0.000009999999724 0.000000000000000
1380.89452396713 0.000000000000000 0.000009999999723 0.000000000000000
1380.34789346658 0.000000000000000 0.000009999999722 0.000000000000000
1379.80126296604 0.000000000000000 0.000009999999721 0.000000000000000
1378.70800196494 0.000000000000000 0.000009999999719 0.000000000000000
1377.61474096384 0.000000000000000 0.000009999999717 0.000000000000000
1376.52147996274 0.000000000000000 0.000009999999715 0.000000000000000
1375.42821896165 0.000000000000000 0.000009999999713 0.000000000000000
1373.01689656639 0.000000000000000 0.000009999999709 0.000000000000000
1370.60557417114 0.000000000000000 0.000009999999704 0.000000000000000
1368.19425177589 0.000000000000000 0.000009999999700 0.000000000000000
1365.78292938063 0.000000000000000 0.000009999999695 0.000000000000000
1361.19975321580 0.000000000000000 0.000009999999686 0.000000000000000
1356.61657705097 0.000000000000000 0.000009999999676 0.000000000000000
1353.09370934521 0.000000000000000 0.000009999999669 0.000000000000000
1349.57084163944 0.000000000000000 0.000009999999661 0.000000000000000
1346.04797393367 0.000000000000000 0.000009999999654 0.000000000000000
1342.52510622791 0.000000000000000 0.000009999999646 0.000000000000000
1339.81691994520 0.000000000000000 0.000009999999639 0.000000000000000
1339.30473941133 0.000000000000000 0.000009999999638 0.000000000000000
1338.79255887746 0.000000000000000 0.000009999999637 0.000000000000000
1338.28037834360 0.000000000000000 0.000009999999636 0.000000000000000
1337.25601727586 0.000000000000000 0.000009999999633 0.000000000000000
1336.23165620813 0.000000000000000 0.000009999999631 0.000000000000000
1335.20729514040 0.000000000000000 0.000009999999628 0.000000000000000
1334.18293407266 0.000000000000000 0.000009999999626 0.000000000000000
1331.83397595197 0.000000000000000 0.000009999999620 0.000000000000000
1329.48501783127 0.000000000000000 0.000009999999614 0.000000000000000
1327.13605971057 0.000000000000000 0.000009999999608 0.000000000000000
1324.78710158988 0.000000000000000 0.000009999999602 0.000000000000000
1320.32506086274 0.000000000000000 0.000009999999590 0.000000000000000
1315.86302013561 0.000000000000000 0.000009999999578 0.000000000000000
1312.43228258347 0.000000000000000 0.000009999999568 0.000000000000000
1309.00154503132 0.000000000000000 0.000009999999558 0.000000000000000
1305.57080747918 0.000000000000000 0.000009999999548 0.000000000000000
1302.14006992703 0.000000000000000 0.000009999999538 0.000000000000000
1299.50271569530 0.000000000000000 0.000009999999529 0.000000000000000
1299.00279366663 0.000000000000000 0.000009999999528 0.000000000000000
1298.50287163796 0.000000000000000 0.000009999999526 0.000000000000000
1298.00294960928 0.000000000000000 0.000009999999525 0.000000000000000
1297.00310555194 0.000000000000000 0.000009999999522 0.000000000000000
1296.00326149460 0.000000000000000 0.000009999999518 0.000000000000000
1295.00341743726 0.000000000000000 0.000009999999515 0.000000000000000
1294.00357337992 0.000000000000000 0.000009999999512 0.000000000000000
1291.71474336933 0.000000000000000 0.000009999999504 0.000000000000000
1289.42591335875 0.000000000000000 0.000009999999497 0.000000000000000
1287.13708334816 0.000000000000000 0.000009999999489 0.000000000000000
1284.84825333757 0.000000000000000 0.000009999999481 0.000000000000000
1280.51444830591 0.000000000000000 0.000009999999465 0.000000000000000
1276.18064327424 0.000000000000000 0.000009999999449 0.000000000000000
1272.84650057811 0.000000000000000 0.000009999999437 0.000000000000000
1269.51235788197 0.000000000000000 0.000009999999424 0.000000000000000
1266.17821518583 0.000000000000000 0.000009999999411 0.000000000000000
1262.84407248970 0.000000000000000 0.000009999999397 0.000000000000000
1260.22391036663 0.000000000000000 0.000009999999386 0.000000000000000
1259.74640439640 0.000000000000000 0.000009999999384 0.000000000000000
1259.26889842616 0.000000000000000 0.000009999999382 0.000000000000000
1258.79139245593 0.000000000000000 0.000009999999380 0.000000000000000
1257.83638051546 0.000000000000000 0.000009999999376 0.000000000000000
1256.88136857500 0.000000000000000 0.000009999999372 0.000000000000000
1255.92635663453 0.000000000000000 0.000009999999368 0.000000000000000
1254.97134469407 0.000000000000000 0.000009999999363 0.000000000000000
1252.74316458762 0.000000000000000 0.000009999999353 0.000000000000000
1250.51498448117 0.000000000000000 0.000009999999343 0.000000000000000
1248.28680437472 0.000000000000000 0.000009999999333 0.000000000000000
1246.05862426826 0.000000000000000 0.000009999999323 0.000000000000000
1241.84712507377 0.000000000000000 0.000009999999303 0.000000000000000
1237.63562587927 0.000000000000000 0.000009999999282 0.000000000000000
1234.39343085940 0.000000000000000 0.000009999999265 0.000000000000000
1231.15123583954 0.000000000000000 0.000009999999249 0.000000000000000
1227.90904081967 0.000000000000000 0.000009999999231 0.000000000000000
1224.66684579981 0.000000000000000 0.000009999999214 0.000000000000000
1222.11268518749 0.000000000000000 0.000009999999199 0.000000000000000
1221.65424375025 0.000000000000000 0.000009999999197 0.000000000000000
1221.19580231300 0.000000000000000 0.000009999999194 0.000000000000000
1220.73736087576 0.000000000000000 0.000009999999191 0.000000000000000
1219.82047800127 0.000000000000000 0.000009999999186 0.000000000000000
1218.90359512678 0.000000000000000 0.000009999999181 0.000000000000000
1217.98671225229 0.000000000000000 0.000009999999175 0.000000000000000
1217.06982937780 0.000000000000000 0.000009999999170 0.000000000000000
1214.89741536747 0.000000000000000 0.000009999999157 0.000000000000000
1212.72500135714 0.000000000000000 0.000009999999144 0.000000000000000
1210.55258734681 0.000000000000000 0.000009999999131 0.000000000000000
1208.38017333647 0.000000000000000 0.000009999999117 0.000000000000000
1204.28492104548 0.000000000000000 0.000009999999091 0.000000000000000
1200.18966875449 0.000000000000000 0.000009999999064 0.000000000000000
1197.03545065072 0.000000000000000 0.000009999999042 0.000000000000000
1193.88123254695 0.000000000000000 0.000009999999020 0.000000000000000
1190.72701444317 0.000000000000000 0.000009999998998 0.000000000000000
1187.57279633940 0.000000000000000 0.000009999998975 0.000000000000000
1185.08738302766 0.000000000000000 0.000009999998956 0.000000000000000
1184.64559600344 0.000000000000000 0.000009999998953 0.000000000000000
1184.20380897922 0.000000000000000 0.000009999998949 0.000000000000000
1183.76202195500 0.000000000000000 0.000009999998946 0.000000000000000
1182.87844790656 0.000000000000000 0.000009999998939 0.000000000000000
1181.99487385812 0.000000000000000 0.000009999998932 0.000000000000000
1181.11129980968 0.000000000000000 0.000009999998925 0.000000000000000
1180.22772576124 0.000000000000000 0.000009999998919 0.000000000000000
1178.10925555778 0.000000000000000 0.000009999998902 0.000000000000000
1175.99078535432 0.000000000000000 0.000009999998885 0.000000000000000
1173.87231515087 0.000000000000000 0.000009999998867 0.000000000000000
1171.75384494741 0.000000000000000 0.000009999998849 0.000000000000000
1167.77239247623 0.000000000000000 0.000009999998815 0.000000000000000
1163.79094000505 0.000000000000000 0.000009999998780 0.000000000000000
1160.72284302353 0.000000000000000 0.000009999998752 0.000000000000000
1157.65474604200 0.000000000000000 0.000009999998723 0.000000000000000
1154.58664906047 0.000000000000000 0.000009999998694 0.000000000000000
1151.51855207895 0.000000000000000 0.000009999998664 0.000000000000000
1149.10036765640 0.000000000000000 0.000009999998640 0.000000000000000
1148.67528197695 0.000000000000000 0.000009999998635 0.000000000000000
1148.25019629751 0.000000000000000 0.000009999998631 0.000000000000000
1147.82511061806 0.000000000000000 0.000009999998627 0.000000000000000
1146.97493925917 0.000000000000000 0.000009999998618 0.000000000000000
1146.12476790029 0.000000000000000 0.000009999998609 0.000000000000000
1145.27459654140 0.000000000000000 0.000009999998600 0.000000000000000
1144.42442518251 0.000000000000000 0.000009999998591 0.000000000000000
1142.35842721104 0.000000000000000 0.000009999998569 0.000000000000000
1140.29242923957 0.000000000000000 0.000009999998547 0.000000000000000
1138.22643126810 0.000000000000000 0.000009999998524 0.000000000000000
1136.16043329664 0.000000000000000 0.000009999998501 0.000000000000000
1132.28941116126 0.000000000000000 0.000009999998457 0.000000000000000
1128.41838902589 0.000000000000000 0.000009999998411 0.000000000000000
1125.43391919212 0.000000000000000 0.000009999998374 0.000000000000000
1122.44944935835 0.000000000000000 0.000009999998337 0.000000000000000
1119.46497952458 0.000000000000000 0.000009999998299 0.000000000000000
1116.48050969080 0.000000000000000 0.000009999998260 0.000000000000000
1114.12759902339 0.000000000000000 0.000009999998228 0.000000000000000
1113.71822543757 0.000000000000000 0.000009999998223 0.000000000000000
1113.30885185176 0.000000000000000 0.000009999998217 0.000000000000000
1112.89947826595 0.000000000000000 0.000009999998211 0.000000000000000
1112.08073109433 0.000000000000000 0.000009999998200 0.000000000000000
1111.26198392271 0.000000000000000 0.000009999998189 0.000000000000000
1110.44323675109 0.000000000000000 0.000009999998177 0.000000000000000
1109.62448957947 0.000000000000000 0.000009999998166 0.000000000000000
1107.60974250552 0.000000000000000 0.000009999998137 0.000000000000000
1105.59499543157 0.000000000000000 0.000009999998108 0.000000000000000
1103.58024835762 0.000000000000000 0.000009999998078 0.000000000000000
1101.56550128368 0.000000000000000 0.000009999998048 0.000000000000000
1097.80227810282 0.000000000000000 0.000009999997990 0.000000000000000
1094.03905492196 0.000000000000000 0.000009999997931 0.000000000000000
1091.13611349442 0.000000000000000 0.000009999997884 0.000000000000000
1088.23317206688 0.000000000000000 0.000009999997835 0.000000000000000
1085.33023063934 0.000000000000000 0.000009999997785 0.000000000000000
1082.42728921179 0.000000000000000 0.000009999997734 0.000000000000000
1080.14699189864 0.000000000000000 0.000009999997693 0.000000000000000
1079.75298077518 0.000000000000000 0.000009999997686 0.000000000000000
1079.35896965172 0.000000000000000 0.000009999997679 0.000000000000000
1078.96495852825 0.000000000000000 0.000009999997672 0.000000000000000
1078.17693628133 0.000000000000000 0.000009999997657 0.000000000000000
1077.38891403440 0.000000000000000 0.000009999997643 0.000000000000000
1076.60089178747 0.000000000000000 0.000009999997628 0.000000000000000
1075.81286954055 0.000000000000000 0.000009999997613 0.000000000000000
1073.84727712533 0.000000000000000 0.000009999997576 0.000000000000000
1071.88168471010 0.000000000000000 0.000009999997538 0.000000000000000
1069.91609229488 0.000000000000000 0.000009999997499 0.000000000000000
1067.95049987966 0.000000000000000 0.000009999997460 0.000000000000000
1064.29102970095 0.000000000000000 0.000009999997385 0.000000000000000
1060.63155952224 0.000000000000000 0.000009999997307 0.000000000000000
1057.80735957921 0.000000000000000 0.000009999997246 0.000000000000000
1054.98315963618 0.000000000000000 0.000009999997183 0.000000000000000
1052.15895969316 0.000000000000000 0.000009999997118 0.000000000000000
1049.33475975013 0.000000000000000 0.000009999997052 0.000000000000000
1047.14941807699 0.000000000000000 0.000009999997000 0.000000000000000
1046.76976134352 0.000000000000000 0.000009999996990 0.000000000000000
1046.39010461004 0.000000000000000 0.000009999996981 0.000000000000000
1046.01044787656 0.000000000000000 0.000009999996972 0.000000000000000
1045.25113440961 0.000000000000000 0.000009999996953 0.000000000000000
1044.49182094266 0.000000000000000 0.000009999996934 0.000000000000000
1043.73250747570 0.000000000000000 0.000009999996916 0.000000000000000
1042.97319400875 0.000000000000000 0.000009999996897 0.000000000000000
1041.05291638350 0.000000000000000 0.000009999996848 0.000000000000000
1039.13263875826 0.000000000000000 0.000009999996798 0.000000000000000
1037.21236113301 0.000000000000000 0.000009999996748 0.000000000000000
1035.29208350776 0.000000000000000 0.000009999996697 0.000000000000000
1031.73177172934 0.000000000000000 0.000009999996599 0.000000000000000
1028.17145995092 0.000000000000000 0.000009999996499 0.000000000000000
1025.42302032357 0.000000000000000 0.000009999996419 0.000000000000000
1022.67458069622 0.000000000000000 0.000009999996337 0.000000000000000
1019.92614106887 0.000000000000000 0.000009999996253 0.000000000000000
1017.17770144152 0.000000000000000 0.000009999996167 0.000000000000000
1015.07008659325 0.000000000000000 0.000009999996100 0.000000000000000
1014.70319739521 0.000000000000000 0.000009999996088 0.000000000000000
1014.33630819716 0.000000000000000 0.000009999996076 0.000000000000000
1013.96941899912 0.000000000000000 0.000009999996064 0.000000000000000
1013.23564060303 0.000000000000000 0.000009999996040 0.000000000000000
1012.50186220694 0.000000000000000 0.000009999996016 0.000000000000000
1011.76808381085 0.000000000000000 0.000009999995991 0.000000000000000
1011.03430541477 0.000000000000000 0.000009999995967 0.000000000000000
1009.15950588491 0.000000000000000 0.000009999995903 0.000000000000000
1007.28470635506 0.000000000000000 0.000009999995839 0.000000000000000
1005.40990682520 0.000000000000000 0.000009999995773 0.000000000000000
1003.53510729535 0.000000000000000 0.000009999995707 0.000000000000000
1000.07326350650 0.000000000000000 0.000009999995580 0.000000000000000
996.61141971764 0.000000000000000 0.000009999995450 0.000000000000000
993.93784614333 0.000000000000000 0.000009999995346 0.000000000000000
991.26427256901 0.000000000000000 0.000009999995240 0.000000000000000
988.59069899470 0.000000000000000 0.000009999995131 0.000000000000000
985.91712542038 0.000000000000000 0.000009999995020 0.000000000000000
983.88808804364 0.000000000000000 0.000009999994933 0.000000000000000
981.85905066690 0.000000000000000 0.000009999994845 0.000000000000000
979.83001329015 0.000000000000000 0.000009999994755 0.000000000000000
977.80097591341 0.000000000000000 0.000009999994664 0.000000000000000
975.77193853667 0.000000000000000 0.000009999994570 0.000000000000000
973.74290115993 0.000000000000000 0.000009999994475 0.000000000000000
971.71386378318 0.000000000000000 0.000009999994378 0.000000000000000
968.41616540715 0.000000000000000 0.000009999994217 0.000000000000000
965.11846703113 0.000000000000000 0.000009999994050 0.000000000000000
962.58529770687 0.000000000000000 0.000009999993918 0.000000000000000
960.05212838262 0.000000000000000 0.000009999993784 0.000000000000000
957.51895905836 0.000000000000000 0.000009999993645 0.000000000000000
954.98578973411 0.000000000000000 0.000009999993504 0.000000000000000
954.63345870445 0.000000000000000 0.000009999993484 0.000000000000000
954.28112767480 0.000000000000000 0.000009999993464 0.000000000000000
953.92879664515 0.000000000000000 0.000009999993444 0.000000000000000
953.22413458584 0.000000000000000 0.000009999993404 0.000000000000000
952.51947252653 0.000000000000000 0.000009999993363 0.000000000000000
951.81481046722 0.000000000000000 0.000009999993322 0.000000000000000
951.11014840791 0.000000000000000 0.000009999993281 0.000000000000000
948.33645557956 0.000000000000000 0.000009999993116 0.000000000000000
946.38777514043 0.000000000000000 0.000009999992998 0.000000000000000
944.43909470131 0.000000000000000 0.000009999992877 0.000000000000000
942.49041426219 0.000000000000000 0.000009999992754 0.000000000000000
940.54173382307 0.000000000000000 0.000009999992629 0.000000000000000
937.46702263872 0.000000000000000 0.000009999992426 0.000000000000000
934.39231145437 0.000000000000000 0.000009999992217 0.000000000000000
931.99773603395 0.000000000000000 0.000009999992050 0.000000000000000
929.60316061353 0.000000000000000 0.000009999991880 0.000000000000000
927.20858519312 0.000000000000000 0.000009999991705 0.000000000000000
924.81400977270 0.000000000000000 0.000009999991526 0.000000000000000
924.33509468861 0.000000000000000 0.000009999991490 0.000000000000000
923.85617960453 0.000000000000000 0.000009999991453 0.000000000000000
923.37726452045 0.000000000000000 0.000009999991416 0.000000000000000
922.41943435228 0.000000000000000 0.000009999991343 0.000000000000000
921.46160418411 0.000000000000000 0.000009999991268 0.000000000000000
920.50377401595 0.000000000000000 0.000009999991193 0.000000000000000
919.54594384778 0.000000000000000 0.000009999991117 0.000000000000000
917.79253602172 0.000000000000000 0.000009999990976 0.000000000000000
916.03912819567 0.000000000000000 0.000009999990833 0.000000000000000
914.28572036961 0.000000000000000 0.000009999990687 0.000000000000000
912.53231254355 0.000000000000000 0.000009999990539 0.000000000000000
910.77890471749 0.000000000000000 0.000009999990388 0.000000000000000
907.26560521331 0.000000000000000 0.000009999990078 0.000000000000000
903.75230570913 0.000000000000000 0.000009999989757 0.000000000000000
900.23900620494 0.000000000000000 0.000009999989425 0.000000000000000
896.72570670076 0.000000000000000 0.000009999989080 0.000000000000000
896.02304679992 0.000000000000000 0.000009999989010 0.000000000000000
895.32038689908 0.000000000000000 0.000009999988939 0.000000000000000
894.61772699825 0.000000000000000 0.000009999988868 0.000000000000000
893.91506709741 0.000000000000000 0.000009999988796 0.000000000000000
892.50974729574 0.000000000000000 0.000009999988651 0.000000000000000
891.10442749406 0.000000000000000 0.000009999988503 0.000000000000000
889.69910769239 0.000000000000000 0.000009999988354 0.000000000000000
888.29378789072 0.000000000000000 0.000009999988203 0.000000000000000
886.25624331749 0.000000000000000 0.000009999987979 0.000000000000000
884.21869874426 0.000000000000000 0.000009999987751 0.000000000000000
882.18115417103 0.000000000000000 0.000009999987519 0.000000000000000
879.75158242570 0.000000000000000 0.000009999987235 0.000000000000000
877.32201068036 0.000000000000000 0.000009999986944 0.000000000000000
874.89243893503 0.000000000000000 0.000009999986646 0.000000000000000
872.46286718970 0.000000000000000 0.000009999986340 0.000000000000000
870.03329544437 0.000000000000000 0.000009999986027 0.000000000000000
868.25035405349 0.000000000000000 0.000009999985792 0.000000000000000
866.46741266261 0.000000000000000 0.000009999985553 0.000000000000000
864.68447127173 0.000000000000000 0.000009999985309 0.000000000000000
862.90152988085 0.000000000000000 0.000009999985061 0.000000000000000
861.11858848996 0.000000000000000 0.000009999984809 0.000000000000000
859.33564709908 0.000000000000000 0.000009999984551 0.000000000000000
857.55270570820 0.000000000000000 0.000009999984289 0.000000000000000
854.53583631078 0.000000000000000 0.000009999983835 0.000000000000000
851.51896691336 0.000000000000000 0.000009999983366 0.000000000000000
849.19986405798 0.000000000000000 0.000009999982996 0.000000000000000
846.88076120260 0.000000000000000 0.000009999982616 0.000000000000000
844.56165834722 0.000000000000000 0.000009999982227 0.000000000000000
842.24255549183 0.000000000000000 0.000009999981829 0.000000000000000
840.57197436400 0.000000000000000 0.000009999981537 0.000000000000000
838.90139323617 0.000000000000000 0.000009999981239 0.000000000000000
837.23081210835 0.000000000000000 0.000009999980935 0.000000000000000
835.56023098052 0.000000000000000 0.000009999980627 0.000000000000000
833.88964985269 0.000000000000000 0.000009999980313 0.000000000000000
832.21906872486 0.000000000000000 0.000009999979993 0.000000000000000
830.54848759703 0.000000000000000 0.000009999979668 0.000000000000000
827.65362477255 0.000000000000000 0.000009999979091 0.000000000000000
824.75876194807 0.000000000000000 0.000009999978496 0.000000000000000
822.51829187956 0.000000000000000 0.000009999978023 0.000000000000000
820.27782181105 0.000000000000000 0.000009999977538 0.000000000000000
818.03735174253 0.000000000000000 0.000009999977042 0.000000000000000
815.79688167402 0.000000000000000 0.000009999976534 0.000000000000000
814.21874675223 0.000000000000000 0.000009999976169 0.000000000000000
812.64061183044 0.000000000000000 0.000009999975798 0.000000000000000
811.06247690865 0.000000000000000 0.000009999975420 0.000000000000000
809.48434198686 0.000000000000000 0.000009999975036 0.000000000000000
807.90620706507 0.000000000000000 0.000009999974646 0.000000000000000
806.32807214328 0.000000000000000 0.000009999974248 0.000000000000000
804.74993722149 0.000000000000000 0.000009999973845 0.000000000000000
801.92416070058 0.000000000000000 0.000009999973104 0.000000000000000
799.09838417966 0.000000000000000 0.000009999972341 0.000000000000000
796.90554764541 0.000000000000000 0.000009999971732 0.000000000000000
794.71271111116 0.000000000000000 0.000009999971109 0.000000000000000
792.51987457690 0.000000000000000 0.000009999970471 0.000000000000000
790.32703804265 0.000000000000000 0.000009999969817 0.000000000000000
788.75569942892 0.000000000000000 0.000009999969340 0.000000000000000
787.18436081520 0.000000000000000 0.000009999968854 0.000000000000000
785.61302220147 0.000000000000000 0.000009999968359 0.000000000000000
784.04168358774 0.000000000000000 0.000009999967856 0.000000000000000
782.47034497401 0.000000000000000 0.000009999967345 0.000000000000000
780.89900636029 0.000000000000000 0.000009999966824 0.000000000000000
779.32766774656 0.000000000000000 0.000009999966295 0.000000000000000
776.59241565917 0.000000000000000 0.000009999965351 0.000000000000000
773.85716357179 0.000000000000000 0.000009999964379 0.000000000000000
771.73548801008 0.000000000000000 0.000009999963605 0.000000000000000
769.61381244836 0.000000000000000 0.000009999962812 0.000000000000000
767.49213688665 0.000000000000000 0.000009999962001 0.000000000000000
765.37046132493 0.000000000000000 0.000009999961171 0.000000000000000
763.90941685311 0.000000000000000 0.000009999960587 0.000000000000000
762.44837238128 0.000000000000000 0.000009999959995 0.000000000000000
760.98732790946 0.000000000000000 0.000009999959392 0.000000000000000
759.52628343763 0.000000000000000 0.000009999958780 0.000000000000000
758.06523896581 0.000000000000000 0.000009999958158 0.000000000000000
756.60419449398 0.000000000000000 0.000009999957525 0.000000000000000
755.14315002216 0.000000000000000 0.000009999956883 0.000000000000000
752.45894645409 0.000000000000000 0.000009999955674 0.000000000000000
749.77474288602 0.000000000000000 0.000009999954429 0.000000000000000
747.68648676908 0.000000000000000 0.000009999953435 0.000000000000000
745.59823065215 0.000000000000000 0.000009999952416 0.000000000000000
743.50997453522 0.000000000000000 0.000009999951374 0.000000000000000
741.42171841829 0.000000000000000 0.000009999950307 0.000000000000000
739.89666831103 0.000000000000000 0.000009999949512 0.000000000000000
738.37161820378 0.000000000000000 0.000009999948703 0.000000000000000
736.84656809652 0.000000000000000 0.000009999947881 0.000000000000000
735.32151798926 0.000000000000000 0.000009999947044 0.000000000000000
733.79646788201 0.000000000000000 0.000009999946192 0.000000000000000
732.27141777475 0.000000000000000 0.000009999945326 0.000000000000000
730.74636766749 0.000000000000000 0.000009999944444 0.000000000000000
728.17748626598 0.000000000000000 0.000009999942925 0.000000000000000
725.60860486448 0.000000000000000 0.000009999941361 0.000000000000000
723.61470101038 0.000000000000000 0.000009999940115 0.000000000000000
721.62079715628 0.000000000000000 0.000009999938840 0.000000000000000
719.62689330219 0.000000000000000 0.000009999937536 0.000000000000000
717.63298944809 0.000000000000000 0.000009999936203 0.000000000000000
717.35374701014 0.000000000000000 0.000009999936014 0.000000000000000
717.07450457220 0.000000000000000 0.000009999935824 0.000000000000000
716.79526213425 0.000000000000000 0.000009999935633 0.000000000000000
716.23677725835 0.000000000000000 0.000009999935251 0.000000000000000
715.67829238246 0.000000000000000 0.000009999934866 0.000000000000000
715.11980750657 0.000000000000000 0.000009999934478 0.000000000000000
714.56132263067 0.000000000000000 0.000009999934088 0.000000000000000
712.32431072459 0.000000000000000 0.000009999932500 0.000000000000000
710.77321520177 0.000000000000000 0.000009999931376 0.000000000000000
709.22211967896 0.000000000000000 0.000009999930231 0.000000000000000
707.67102415614 0.000000000000000 0.000009999929065 0.000000000000000
706.11992863333 0.000000000000000 0.000009999927878 0.000000000000000
703.76377920904 0.000000000000000 0.000009999926035 0.000000000000000
701.40762978475 0.000000000000000 0.000009999924141 0.000000000000000
699.54838361193 0.000000000000000 0.000009999922610 0.000000000000000
697.68913743911 0.000000000000000 0.000009999921045 0.000000000000000
695.82989126629 0.000000000000000 0.000009999919447 0.000000000000000
694.33423914407 0.000000000000000 0.000009999918136 0.000000000000000
692.83858702186 0.000000000000000 0.000009999916802 0.000000000000000
691.34293489964 0.000000000000000 0.000009999915445 0.000000000000000
689.84728277742 0.000000000000000 0.000009999914064 0.000000000000000
688.35163065520 0.000000000000000 0.000009999912658 0.000000000000000
686.85597853299 0.000000000000000 0.000009999911228 0.000000000000000
685.36032641077 0.000000000000000 0.000009999909773 0.000000000000000
682.89727212566 0.000000000000000 0.000009999907322 0.000000000000000
680.43421784055 0.000000000000000 0.000009999904798 0.000000000000000
678.53206140888 0.000000000000000 0.000009999902799 0.000000000000000
676.62990497721 0.000000000000000 0.000009999900755 0.000000000000000
674.72774854554 0.000000000000000 0.000009999898665 0.000000000000000
672.82559211388 0.000000000000000 0.000009999896528 0.000000000000000
671.51377904245 0.000000000000000 0.000009999895026 0.000000000000000
670.20196597102 0.000000000000000 0.000009999893501 0.000000000000000
668.89015289960 0.000000000000000 0.000009999891952 0.000000000000000
667.57833982817 0.000000000000000 0.000009999890379 0.000000000000000
666.26652675675 0.000000000000000 0.000009999888781 0.000000000000000
664.95471368532 0.000000000000000 0.000009999887159 0.000000000000000
663.64290061390 0.000000000000000 0.000009999885511 0.000000000000000
661.25789022795 0.000000000000000 0.000009999882450 0.000000000000000
658.87287984201 0.000000000000000 0.000009999879300 0.000000000000000
657.01130459742 0.000000000000000 0.000009999876780 0.000000000000000
655.14972935284 0.000000000000000 0.000009999874203 0.000000000000000
653.28815410825 0.000000000000000 0.000009999871569 0.000000000000000
651.42657886366 0.000000000000000 0.000009999868876 0.000000000000000
650.08958001662 0.000000000000000 0.000009999866905 0.000000000000000
648.75258116957 0.000000000000000 0.000009999864902 0.000000000000000
647.41558232252 0.000000000000000 0.000009999862867 0.000000000000000
646.07858347547 0.000000000000000 0.000009999860800 0.000000000000000
644.74158462843 0.000000000000000 0.000009999858699 0.000000000000000
643.40458578138 0.000000000000000 0.000009999856565 0.000000000000000
642.06758693433 0.000000000000000 0.000009999854396 0.000000000000000
639.77445696579 0.000000000000000 0.000009999850595 0.000000000000000
637.48132699724 0.000000000000000 0.000009999846688 0.000000000000000
635.69349317877 0.000000000000000 0.000009999843567 0.000000000000000
633.90565936030 0.000000000000000 0.000009999840379 0.000000000000000
632.11782554183 0.000000000000000 0.000009999837121 0.000000000000000
630.32999172336 0.000000000000000 0.000009999833793 0.000000000000000
630.08092583483 0.000000000000000 0.000009999833323 0.000000000000000
629.83185994630 0.000000000000000 0.000009999832853 0.000000000000000
629.58279405776 0.000000000000000 0.000009999832380 0.000000000000000
629.08466228070 0.000000000000000 0.000009999831432 0.000000000000000
628.58653050363 0.000000000000000 0.000009999830477 0.000000000000000
628.08839872657 0.000000000000000 0.000009999829517 0.000000000000000
627.59026694950 0.000000000000000 0.000009999828552 0.000000000000000
625.81766474298 0.000000000000000 0.000009999825068 0.000000000000000
624.45266302061 0.000000000000000 0.000009999822334 0.000000000000000
623.08766129824 0.000000000000000 0.000009999819554 0.000000000000000
621.72265957587 0.000000000000000 0.000009999816729 0.000000000000000
620.35765785350 0.000000000000000 0.000009999813857 0.000000000000000
618.23020244657 0.000000000000000 0.000009999809285 0.000000000000000
616.10274703963 0.000000000000000 0.000009999804594 0.000000000000000
614.42549220817 0.000000000000000 0.000009999800810 0.000000000000000
612.74823737670 0.000000000000000 0.000009999796948 0.000000000000000
611.07098254524 0.000000000000000 0.000009999793007 0.000000000000000
609.67578010177 0.000000000000000 0.000009999789668 0.000000000000000
609.39673961308 0.000000000000000 0.000009999788993 0.000000000000000
609.11769912438 0.000000000000000 0.000009999788316 0.000000000000000
608.83865863569 0.000000000000000 0.000009999787637 0.000000000000000
608.28057765830 0.000000000000000 0.000009999786271 0.000000000000000
607.72249668091 0.000000000000000 0.000009999784896 0.000000000000000
607.16441570352 0.000000000000000 0.000009999783512 0.000000000000000
606.60633472614 0.000000000000000 0.000009999782119 0.000000000000000
605.29589936307 0.000000000000000 0.000009999778809 0.000000000000000
603.98546400000 0.000000000000000 0.000009999775447 0.000000000000000
602.67502863693 0.000000000000000 0.000009999772030 0.000000000000000
601.36459327386 0.000000000000000 0.000009999768559 0.000000000000000
599.19666307032 0.000000000000000 0.000009999762693 0.000000000000000
597.02873286678 0.000000000000000 0.000009999756671 0.000000000000000
595.34226137350 0.000000000000000 0.000009999751875 0.000000000000000
593.65578988022 0.000000000000000 0.000009999746980 0.000000000000000
591.96931838695 0.000000000000000 0.000009999741983 0.000000000000000
590.28284689367 0.000000000000000 0.000009999736882 0.000000000000000
590.04345556198 0.000000000000000 0.000009999736149 0.000000000000000
589.80406423030 0.000000000000000 0.000009999735414 0.000000000000000
589.56467289862 0.000000000000000 0.000009999734677 0.000000000000000
589.08589023526 0.000000000000000 0.000009999733197 0.000000000000000
588.60710757190 0.000000000000000 0.000009999731708 0.000000000000000
588.12832490853 0.000000000000000 0.000009999730210 0.000000000000000
587.64954224517 0.000000000000000 0.000009999728704 0.000000000000000
585.83974945417 0.000000000000000 0.000009999722929 0.000000000000000
584.52837028703 0.000000000000000 0.000009999718664 0.000000000000000
583.21699111990 0.000000000000000 0.000009999714331 0.000000000000000
581.90561195276 0.000000000000000 0.000009999709927 0.000000000000000
580.59423278562 0.000000000000000 0.000009999705452 0.000000000000000
578.61577552443 0.000000000000000 0.000009999698563 0.000000000000000
576.63731826324 0.000000000000000 0.000009999691505 0.000000000000000
575.06679509586 0.000000000000000 0.000009999685780 0.000000000000000
573.49627192847 0.000000000000000 0.000009999679943 0.000000000000000
571.92574876109 0.000000000000000 0.000009999673993 0.000000000000000
570.67230004311 0.000000000000000 0.000009999669161 0.000000000000000
569.41885132513 0.000000000000000 0.000009999664255 0.000000000000000
568.16540260715 0.000000000000000 0.000009999659272 0.000000000000000
566.91195388917 0.000000000000000 0.000009999654212 0.000000000000000
565.65850517119 0.000000000000000 0.000009999649073 0.000000000000000
564.40505645322 0.000000000000000 0.000009999643855 0.000000000000000
563.15160773524 0.000000000000000 0.000009999638556 0.000000000000000
561.08842034271 0.000000000000000 0.000009999629654 0.000000000000000
559.02523295019 0.000000000000000 0.000009999620524 0.000000000000000
557.42325364518 0.000000000000000 0.000009999613273 0.000000000000000
555.82127434017 0.000000000000000 0.000009999605878 0.000000000000000
554.21929503516 0.000000000000000 0.000009999598335 0.000000000000000
552.61731573015 0.000000000000000 0.000009999590643 0.000000000000000
551.50893473701 0.000000000000000 0.000009999585231 0.000000000000000
550.40055374387 0.000000000000000 0.000009999579745 0.000000000000000
549.29217275074 0.000000000000000 0.000009999574184 0.000000000000000
548.18379175760 0.000000000000000 0.000009999568546 0.000000000000000
547.07541076446 0.000000000000000 0.000009999562830 0.000000000000000
545.96702977132 0.000000000000000 0.000009999557037 0.000000000000000
544.85864877818 0.000000000000000 0.000009999551163 0.000000000000000
542.86588581747 0.000000000000000 0.000009999540400 0.000000000000000
540.87312285676 0.000000000000000 0.000009999529369 0.000000000000000
539.31035397602 0.000000000000000 0.000009999520527 0.000000000000000
537.74758509528 0.000000000000000 0.000009999511513 0.000000000000000
536.18481621455 0.000000000000000 0.000009999502323 0.000000000000000
534.62204733381 0.000000000000000 0.000009999492955 0.000000000000000
533.51044083800 0.000000000000000 0.000009999486181 0.000000000000000
532.39883434219 0.000000000000000 0.000009999479314 0.000000000000000
531.28722784638 0.000000000000000 0.000009999472352 0.000000000000000
530.17562135058 0.000000000000000 0.000009999465294 0.000000000000000
529.06401485477 0.000000000000000 0.000009999458138 0.000000000000000
527.95240835896 0.000000000000000 0.000009999450884 0.000000000000000
526.84080186315 0.000000000000000 0.000009999443530 0.000000000000000
524.91868319858 0.000000000000000 0.000009999430574 0.000000000000000
522.99656453401 0.000000000000000 0.000009999417307 0.000000000000000
521.49002564310 0.000000000000000 0.000009999406687 0.000000000000000
519.98348675219 0.000000000000000 0.000009999395869 0.000000000000000
518.47694786128 0.000000000000000 0.000009999384847 0.000000000000000
516.97040897037 0.000000000000000 0.000009999373620 0.000000000000000
516.76004392835 0.000000000000000 0.000009999372035 0.000000000000000
516.54967888633 0.000000000000000 0.000009999370447 0.000000000000000
516.33931384430 0.000000000000000 0.000009999368854 0.000000000000000
515.91858376026 0.000000000000000 0.000009999365656 0.000000000000000
515.49785367622 0.000000000000000 0.000009999362442 0.000000000000000
515.07712359218 0.000000000000000 0.000009999359211 0.000000000000000
514.65639350814 0.000000000000000 0.000009999355964 0.000000000000000
513.13946835959 0.000000000000000 0.000009999344113 0.000000000000000
511.98040812863 0.000000000000000 0.000009999334909 0.000000000000000
510.82134789767 0.000000000000000 0.000009999325572 0.000000000000000
509.66228766671 0.000000000000000 0.000009999316101 0.000000000000000
508.50322743575 0.000000000000000 0.000009999306493 0.000000000000000
506.72738343789 0.000000000000000 0.000009999291506 0.000000000000000
504.95153944002 0.000000000000000 0.000009999276187 0.000000000000000
503.54342671165 0.000000000000000 0.000009999263799 0.000000000000000
502.13531398327 0.000000000000000 0.000009999251195 0.000000000000000
500.72720125489 0.000000000000000 0.000009999238370 0.000000000000000
499.72594258168 0.000000000000000 0.000009999229114 0.000000000000000
498.72468390846 0.000000000000000 0.000009999219742 0.000000000000000
498.03673270624 0.000000000000000 0.000009999213234 0.000000000000000
497.34878150402 0.000000000000000 0.000009999206670 0.000000000000000
496.87930561063 0.000000000000000 0.000009999202157 0.000000000000000
496.40982971723 0.000000000000000 0.000009999197616 0.000000000000000
496.09056872451 0.000000000000000 0.000009999194512 0.000000000000000
495.77130773178 0.000000000000000 0.000009999191394 0.000000000000000
495.55464381780 0.000000000000000 0.000009999189269 0.000000000000000
495.33797990383 0.000000000000000 0.000009999187138 0.000000000000000
495.19101974474 0.000000000000000 0.000009999185687 0.000000000000000
495.04405958566 0.000000000000000 0.000009999184232 0.000000000000000
494.94419867058 0.000000000000000 0.000009999183241 0.000000000000000
494.84433775551 0.000000000000000 0.000009999182246 0.000000000000000
494.77605256173 0.000000000000000 0.000009999181564 0.000000000000000
494.70776736795 0.000000000000000 0.000009999180880 0.000000000000000
494.66029925558 0.000000000000000 0.000009999180402 0.000000000000000
494.61283114322 0.000000000000000 0.000009999179922 0.000000000000000
494.57836715232 0.000000000000000 0.000009999179572 0.000000000000000
494.54390316141 0.000000000000000 0.000009999179219 0.000000000000000
494.50943917051 0.000000000000000 0.000009999178863 0.000000000000000
494.47497517960 0.000000000000000 0.000009999178502 0.000000000000000
494.47017935112 0.000000000000000 0.000009999178451 0.000000000000000
494.46538352264 0.000000000000000 0.000009999178400 0.000000000000000
494.46058769416 0.000000000000000 0.000009999178349 0.000000000000000
494.45099603719 0.000000000000000 0.000009999178246 0.000000000000000
494.44140438023 0.000000000000000 0.000009999178143 0.000000000000000
494.43181272327 0.000000000000000 0.000009999178039 0.000000000000000
494.42222106630 0.000000000000000 0.000009999177934 0.000000000000000
494.39670715591 0.000000000000000 0.000009999177652 0.000000000000000
494.37119324551 0.000000000000000 0.000009999177366 0.000000000000000
494.34567933511 0.000000000000000 0.000009999177078 0.000000000000000
494.32016542471 0.000000000000000 0.000009999176788 0.000000000000000
494.26935722584 0.000000000000000 0.000009999176205 0.000000000000000
494.21854902696 0.000000000000000 0.000009999175619 0.000000000000000
494.16774082809 0.000000000000000 0.000009999175031 0.000000000000000
494.11693262922 0.000000000000000 0.000009999174441 0.000000000000000
494.04637848254 0.000000000000000 0.000009999173619 0.000000000000000
493.97582433587 0.000000000000000 0.000009999172795 0.000000000000000
493.90527018920 0.000000000000000 0.000009999171969 0.000000000000000
493.83471604253 0.000000000000000 0.000009999171141 0.000000000000000
493.67631948601 0.000000000000000 0.000009999169278 0.000000000000000
493.51792292949 0.000000000000000 0.000009999167409 0.000000000000000
493.35952637298 0.000000000000000 0.000009999165534 0.000000000000000
493.20112981646 0.000000000000000 0.000009999163654 0.000000000000000
492.83255871192 0.000000000000000 0.000009999159261 0.000000000000000
492.46398760739 0.000000000000000 0.000009999154841 0.000000000000000
492.09541650285 0.000000000000000 0.000009999150396 0.000000000000000
491.72684539831 0.000000000000000 0.000009999145926 0.000000000000000
491.09481790136 0.000000000000000 0.000009999138204 0.000000000000000
490.46279040441 0.000000000000000 0.000009999130408 0.000000000000000
489.96005339409 0.000000000000000 0.000009999124155 0.000000000000000
489.55937073271 0.000000000000000 0.000009999119137 0.000000000000000
489.24042333248 0.000000000000000 0.000009999115122 0.000000000000000
488.98642776211 0.000000000000000 0.000009999111911 0.000000000000000
488.78417602420 0.000000000000000 0.000009999109346 0.000000000000000
488.62305193271 0.000000000000000 0.000009999107296 0.000000000000000
488.49456482873 0.000000000000000 0.000009999105659 0.000000000000000
488.39190570843 0.000000000000000 0.000009999104348 0.000000000000000
488.30960134672 0.000000000000000 0.000009999103296 0.000000000000000
488.24321911566 0.000000000000000 0.000009999102446 0.000000000000000
488.18910145109 0.000000000000000 0.000009999101753 0.000000000000000
488.14406634213 0.000000000000000 0.000009999101176 0.000000000000000
488.09903123317 0.000000000000000 0.000009999100598 0.000000000000000
488.05399612421 0.000000000000000 0.000009999100020 0.000000000000000
488.04778922255 0.000000000000000 0.000009999099940 0.000000000000000
488.04158232089 0.000000000000000 0.000009999099860 0.000000000000000
488.03537541923 0.000000000000000 0.000009999099781 0.000000000000000
488.02916851756 0.000000000000000 0.000009999099701 0.000000000000000
488.01675471424 0.000000000000000 0.000009999099542 0.000000000000000
488.00434091091 0.000000000000000 0.000009999099382 0.000000000000000
487.99192710759 0.000000000000000 0.000009999099223 0.000000000000000
487.97951330426 0.000000000000000 0.000009999099063 0.000000000000000
487.96709950093 0.000000000000000 0.000009999098903 0.000000000000000
487.94204769599 0.000000000000000 0.000009999098581 0.000000000000000
487.91699589104 0.000000000000000 0.000009999098259 0.000000000000000
487.89194408609 0.000000000000000 0.000009999097937 0.000000000000000
487.86689228114 0.000000000000000 0.000009999097614 0.000000000000000
487.84184047619 0.000000000000000 0.000009999097292 0.000000000000000
487.78752275901 0.000000000000000 0.000009999096592 0.000000000000000
487.73320504183 0.000000000000000 0.000009999095892 0.000000000000000
487.67888732465 0.000000000000000 0.000009999095191 0.000000000000000
487.62456960747 0.000000000000000 0.000009999094489 0.000000000000000
487.57025189030 0.000000000000000 0.000009999093787 0.000000000000000
487.47151673559 0.000000000000000 0.000009999092509 0.000000000000000
487.37278158089 0.000000000000000 0.000009999091230 0.000000000000000
487.27404642618 0.000000000000000 0.000009999089949 0.000000000000000
487.17531127148 0.000000000000000 0.000009999088665 0.000000000000000
486.94204076072 0.000000000000000 0.000009999085626 0.000000000000000
486.70877024995 0.000000000000000 0.000009999082577 0.000000000000000
486.47549973919 0.000000000000000 0.000009999079517 0.000000000000000
486.24222922842 0.000000000000000 0.000009999076446 0.000000000000000
485.67329179879 0.000000000000000 0.000009999068912 0.000000000000000
485.10435436916 0.000000000000000 0.000009999061314 0.000000000000000
484.53541693952 0.000000000000000 0.000009999053652 0.000000000000000
484.07687933989 0.000000000000000 0.000009999047429 0.000000000000000
483.61834174026 0.000000000000000 0.000009999041164 0.000000000000000
483.30248253626 0.000000000000000 0.000009999036823 0.000000000000000
482.98662333226 0.000000000000000 0.000009999032462 0.000000000000000
482.77202747457 0.000000000000000 0.000009999029488 0.000000000000000
482.55743161689 0.000000000000000 0.000009999026503 0.000000000000000
482.41186201502 0.000000000000000 0.000009999024474 0.000000000000000
482.26629241315 0.000000000000000 0.000009999022439 0.000000000000000
482.16740369132 0.000000000000000 0.000009999021055 0.000000000000000
482.06851496948 0.000000000000000 0.000009999019669 0.000000000000000
482.00095244447 0.000000000000000 0.000009999018720 0.000000000000000
481.93338991945 0.000000000000000 0.000009999017771 0.000000000000000
481.88652730711 0.000000000000000 0.000009999017112 0.000000000000000
481.83966469477 0.000000000000000 0.000009999016452 0.000000000000000
481.80584619119 0.000000000000000 0.000009999015976 0.000000000000000
481.77202768760 0.000000000000000 0.000009999015500 0.000000000000000
481.74419330939 0.000000000000000 0.000009999015107 0.000000000000000
481.71635893118 0.000000000000000 0.000009999014715 0.000000000000000
481.68852455297 0.000000000000000 0.000009999014322 0.000000000000000
481.68295767733 0.000000000000000 0.000009999014244 0.000000000000000
481.67739080169 0.000000000000000 0.000009999014165 0.000000000000000
481.67182392605 0.000000000000000 0.000009999014087 0.000000000000000
481.66069017476 0.000000000000000 0.000009999013930 0.000000000000000
481.64955642348 0.000000000000000 0.000009999013772 0.000000000000000
481.63842267219 0.000000000000000 0.000009999013615 0.000000000000000
481.62728892091 0.000000000000000 0.000009999013458 0.000000000000000
481.60508246082 0.000000000000000 0.000009999013144 0.000000000000000
481.58287600073 0.000000000000000 0.000009999012831 0.000000000000000
481.56066954064 0.000000000000000 0.000009999012517 0.000000000000000
481.53846308055 0.000000000000000 0.000009999012203 0.000000000000000
481.51625662046 0.000000000000000 0.000009999011889 0.000000000000000
481.44881993525 0.000000000000000 0.000009999010935 0.000000000000000
481.39436941610 0.000000000000000 0.000009999010163 0.000000000000000
481.33991889695 0.000000000000000 0.000009999009392 0.000000000000000
481.28546837780 0.000000000000000 0.000009999008619 0.000000000000000
481.23101785865 0.000000000000000 0.000009999007846 0.000000000000000
481.17656733950 0.000000000000000 0.000009999007072 0.000000000000000
481.06766630120 0.000000000000000 0.000009999005523 0.000000000000000
480.95876526290 0.000000000000000 0.000009999003971 0.000000000000000
480.84986422460 0.000000000000000 0.000009999002417 0.000000000000000
480.74096318630 0.000000000000000 0.000009999000860 0.000000000000000
480.47332749232 0.000000000000000 0.000009998997023 0.000000000000000
480.20569179834 0.000000000000000 0.000009998993170 0.000000000000000
479.93805610436 0.000000000000000 0.000009998989302 0.000000000000000
479.67042041039 0.000000000000000 0.000009998985419 0.000000000000000
479.00760597959 0.000000000000000 0.000009998975734 0.000000000000000
478.34479154879 0.000000000000000 0.000009998965951 0.000000000000000
477.87318914317 0.000000000000000 0.000009998958931 0.000000000000000
477.40158673755 0.000000000000000 0.000009998951861 0.000000000000000
477.07979236135 0.000000000000000 0.000009998947008 0.000000000000000
476.75799798514 0.000000000000000 0.000009998942131 0.000000000000000
476.53953573603 0.000000000000000 0.000009998938806 0.000000000000000
476.32107348691 0.000000000000000 0.000009998935471 0.000000000000000
476.17291590517 0.000000000000000 0.000009998933202 0.000000000000000
476.02475832342 0.000000000000000 0.000009998930929 0.000000000000000
475.92415415623 0.000000000000000 0.000009998929382 0.000000000000000
475.82354998904 0.000000000000000 0.000009998927833 0.000000000000000
475.75488149663 0.000000000000000 0.000009998926774 0.000000000000000
475.68621300422 0.000000000000000 0.000009998925715 0.000000000000000
475.63869222874 0.000000000000000 0.000009998924981 0.000000000000000
475.59117145327 0.000000000000000 0.000009998924246 0.000000000000000
475.55708641328 0.000000000000000 0.000009998923719 0.000000000000000
475.52300137328 0.000000000000000 0.000009998923191 0.000000000000000
475.49561411373 0.000000000000000 0.000009998922767 0.000000000000000
475.46822685418 0.000000000000000 0.000009998922343 0.000000000000000
475.44083959463 0.000000000000000 0.000009998921919 0.000000000000000
475.43633266984 0.000000000000000 0.000009998921849 0.000000000000000
475.43182574504 0.000000000000000 0.000009998921779 0.000000000000000
475.42731882025 0.000000000000000 0.000009998921709 0.000000000000000
475.41830497066 0.000000000000000 0.000009998921569 0.000000000000000
475.40929112108 0.000000000000000 0.000009998921430 0.000000000000000
475.40027727149 0.000000000000000 0.000009998921290 0.000000000000000
475.39126342191 0.000000000000000 0.000009998921150 0.000000000000000
475.37112245354 0.000000000000000 0.000009998920838 0.000000000000000
475.35098148518 0.000000000000000 0.000009998920525 0.000000000000000
475.33084051682 0.000000000000000 0.000009998920213 0.000000000000000
475.31069954846 0.000000000000000 0.000009998919900 0.000000000000000
475.26025620769 0.000000000000000 0.000009998919117 0.000000000000000
475.21862787168 0.000000000000000 0.000009998918469 0.000000000000000
475.17699953567 0.000000000000000 0.000009998917822 0.000000000000000
475.13537119966 0.000000000000000 0.000009998917174 0.000000000000000
475.09374286365 0.000000000000000 0.000009998916526 0.000000000000000
475.01877091329 0.000000000000000 0.000009998915357 0.000000000000000
474.94379896293 0.000000000000000 0.000009998914188 0.000000000000000
474.86882701257 0.000000000000000 0.000009998913016 0.000000000000000
474.79385506221 0.000000000000000 0.000009998911844 0.000000000000000
474.63016585923 0.000000000000000 0.000009998909279 0.000000000000000
474.46647665625 0.000000000000000 0.000009998906708 0.000000000000000
474.30278745326 0.000000000000000 0.000009998904131 0.000000000000000
474.13909825028 0.000000000000000 0.000009998901547 0.000000000000000
473.75010927079 0.000000000000000 0.000009998895380 0.000000000000000
473.36112029130 0.000000000000000 0.000009998889177 0.000000000000000
472.97213131180 0.000000000000000 0.000009998882937 0.000000000000000
472.43102243254 0.000000000000000 0.000009998874195 0.000000000000000
471.88991355329 0.000000000000000 0.000009998865380 0.000000000000000
471.46663319290 0.000000000000000 0.000009998858433 0.000000000000000
471.04335283252 0.000000000000000 0.000009998851440 0.000000000000000
470.75264321599 0.000000000000000 0.000009998846612 0.000000000000000
470.46193359945 0.000000000000000 0.000009998841761 0.000000000000000
470.26455084212 0.000000000000000 0.000009998838455 0.000000000000000
470.06716808480 0.000000000000000 0.000009998835140 0.000000000000000
469.93330369214 0.000000000000000 0.000009998832885 0.000000000000000
469.79943929948 0.000000000000000 0.000009998830626 0.000000000000000
469.70848559430 0.000000000000000 0.000009998829088 0.000000000000000
469.61753188913 0.000000000000000 0.000009998827548 0.000000000000000
469.55533481041 0.000000000000000 0.000009998826494 0.000000000000000
469.49313773169 0.000000000000000 0.000009998825439 0.000000000000000
469.44988751940 0.000000000000000 0.000009998824705 0.000000000000000
469.40663730710 0.000000000000000 0.000009998823970 0.000000000000000
469.37520070276 0.000000000000000 0.000009998823435 0.000000000000000
469.34376409841 0.000000000000000 0.000009998822901 0.000000000000000
469.31232749407 0.000000000000000 0.000009998822366 0.000000000000000
469.28089088972 0.000000000000000 0.000009998821830 0.000000000000000
469.27666744795 0.000000000000000 0.000009998821759 0.000000000000000
469.27244400618 0.000000000000000 0.000009998821687 0.000000000000000
469.26822056442 0.000000000000000 0.000009998821615 0.000000000000000
469.25977368088 0.000000000000000 0.000009998821471 0.000000000000000
469.25132679735 0.000000000000000 0.000009998821327 0.000000000000000
469.24287991381 0.000000000000000 0.000009998821183 0.000000000000000
469.23443303027 0.000000000000000 0.000009998821039 0.000000000000000
469.21022909798 0.000000000000000 0.000009998820627 0.000000000000000
469.19008872923 0.000000000000000 0.000009998820283 0.000000000000000
469.16994836048 0.000000000000000 0.000009998819940 0.000000000000000
469.14980799172 0.000000000000000 0.000009998819596 0.000000000000000
469.12966762297 0.000000000000000 0.000009998819253 0.000000000000000
469.09236014330 0.000000000000000 0.000009998818616 0.000000000000000
469.05505266362 0.000000000000000 0.000009998817978 0.000000000000000
469.01774518395 0.000000000000000 0.000009998817341 0.000000000000000
468.98043770427 0.000000000000000 0.000009998816703 0.000000000000000
468.91914070633 0.000000000000000 0.000009998815654 0.000000000000000
468.85784370839 0.000000000000000 0.000009998814604 0.000000000000000
468.79654671045 0.000000000000000 0.000009998813553 0.000000000000000
468.73524971251 0.000000000000000 0.000009998812501 0.000000000000000
468.60346287827 0.000000000000000 0.000009998810236 0.000000000000000
468.47167604404 0.000000000000000 0.000009998807966 0.000000000000000
468.33988920980 0.000000000000000 0.000009998805692 0.000000000000000
468.20810237556 0.000000000000000 0.000009998803412 0.000000000000000
467.90338069438 0.000000000000000 0.000009998798125 0.000000000000000
467.59865901320 0.000000000000000 0.000009998792812 0.000000000000000
467.29393733201 0.000000000000000 0.000009998787474 0.000000000000000
466.98921565083 0.000000000000000 0.000009998782111 0.000000000000000
466.36213254272 0.000000000000000 0.000009998770993 0.000000000000000
465.85252122536 0.000000000000000 0.000009998761877 0.000000000000000
465.34290990800 0.000000000000000 0.000009998752689 0.000000000000000
464.99154622959 0.000000000000000 0.000009998746310 0.000000000000000
464.64018255117 0.000000000000000 0.000009998739897 0.000000000000000
464.40139688733 0.000000000000000 0.000009998735518 0.000000000000000
464.16261122350 0.000000000000000 0.000009998731122 0.000000000000000
464.00068083628 0.000000000000000 0.000009998728132 0.000000000000000
463.83875044907 0.000000000000000 0.000009998725134 0.000000000000000
463.72889171798 0.000000000000000 0.000009998723096 0.000000000000000
463.61903298690 0.000000000000000 0.000009998721054 0.000000000000000
463.54423399419 0.000000000000000 0.000009998719662 0.000000000000000
463.46943500148 0.000000000000000 0.000009998718269 0.000000000000000
463.41799129337 0.000000000000000 0.000009998717309 0.000000000000000
463.36654758526 0.000000000000000 0.000009998716349 0.000000000000000
463.33024215507 0.000000000000000 0.000009998715671 0.000000000000000
463.29393672488 0.000000000000000 0.000009998714992 0.000000000000000
463.26635889155 0.000000000000000 0.000009998714476 0.000000000000000
463.23878105822 0.000000000000000 0.000009998713960 0.000000000000000
463.21120322490 0.000000000000000 0.000009998713444 0.000000000000000
463.19051687720 0.000000000000000 0.000009998713057 0.000000000000000
463.16983052951 0.000000000000000 0.000009998712670 0.000000000000000
463.14914418182 0.000000000000000 0.000009998712282 0.000000000000000
463.12845783413 0.000000000000000 0.000009998711894 0.000000000000000
463.10777148643 0.000000000000000 0.000009998711507 0.000000000000000
463.08708513874 0.000000000000000 0.000009998711119 0.000000000000000
463.06639879105 0.000000000000000 0.000009998710731 0.000000000000000
463.02502609566 0.000000000000000 0.000009998709954 0.000000000000000
462.98365340028 0.000000000000000 0.000009998709178 0.000000000000000
462.94228070490 0.000000000000000 0.000009998708400 0.000000000000000
462.90090800951 0.000000000000000 0.000009998707622 0.000000000000000
462.84156368458 0.000000000000000 0.000009998706506 0.000000000000000
462.78221935966 0.000000000000000 0.000009998705388 0.000000000000000
462.72287503473 0.000000000000000 0.000009998704269 0.000000000000000
462.66353070980 0.000000000000000 0.000009998703149 0.000000000000000
462.53285582460 0.000000000000000 0.000009998700680 0.000000000000000
462.40218093940 0.000000000000000 0.000009998698205 0.000000000000000
462.27150605420 0.000000000000000 0.000009998695726 0.000000000000000
462.14083116900 0.000000000000000 0.000009998693241 0.000000000000000
461.83933625496 0.000000000000000 0.000009998687488 0.000000000000000
461.53784134091 0.000000000000000 0.000009998681708 0.000000000000000
461.23634642687 0.000000000000000 0.000009998675900 0.000000000000000
460.93485151283 0.000000000000000 0.000009998670064 0.000000000000000
460.31711784870 0.000000000000000 0.000009998658018 0.000000000000000
459.81547335442 0.000000000000000 0.000009998648149 0.000000000000000
459.31382886014 0.000000000000000 0.000009998638200 0.000000000000000
458.96801541569 0.000000000000000 0.000009998631295 0.000000000000000
458.62220197123 0.000000000000000 0.000009998624351 0.000000000000000
458.38722025919 0.000000000000000 0.000009998619611 0.000000000000000
458.15223854715 0.000000000000000 0.000009998614853 0.000000000000000
457.99290549367 0.000000000000000 0.000009998611616 0.000000000000000
457.83357244019 0.000000000000000 0.000009998608371 0.000000000000000
457.72548688533 0.000000000000000 0.000009998606165 0.000000000000000
457.61740133048 0.000000000000000 0.000009998603956 0.000000000000000
457.54381850689 0.000000000000000 0.000009998602449 0.000000000000000
457.47023568330 0.000000000000000 0.000009998600941 0.000000000000000
457.41963828619 0.000000000000000 0.000009998599902 0.000000000000000
457.36904088908 0.000000000000000 0.000009998598863 0.000000000000000
457.33334771882 0.000000000000000 0.000009998598130 0.000000000000000
457.29765454856 0.000000000000000 0.000009998597396 0.000000000000000
457.27057567789 0.000000000000000 0.000009998596839 0.000000000000000
457.24349680722 0.000000000000000 0.000009998596282 0.000000000000000
457.21641793656 0.000000000000000 0.000009998595724 0.000000000000000
457.19601899742 0.000000000000000 0.000009998595304 0.000000000000000
457.19193920960 0.000000000000000 0.000009998595220 0.000000000000000
457.18785942177 0.000000000000000 0.000009998595136 0.000000000000000
457.18377963394 0.000000000000000 0.000009998595052 0.000000000000000
457.17562005829 0.000000000000000 0.000009998594884 0.000000000000000
457.16746048263 0.000000000000000 0.000009998594715 0.000000000000000
457.15930090698 0.000000000000000 0.000009998594547 0.000000000000000
457.15114133133 0.000000000000000 0.000009998594379 0.000000000000000
457.13288479326 0.000000000000000 0.000009998594003 0.000000000000000
457.11462825520 0.000000000000000 0.000009998593626 0.000000000000000
457.09637171713 0.000000000000000 0.000009998593250 0.000000000000000
457.07811517907 0.000000000000000 0.000009998592873 0.000000000000000
457.02544658308 0.000000000000000 0.000009998591786 0.000000000000000
456.98569057981 0.000000000000000 0.000009998590964 0.000000000000000
456.94593457654 0.000000000000000 0.000009998590142 0.000000000000000
456.90617857328 0.000000000000000 0.000009998589320 0.000000000000000
456.86642257001 0.000000000000000 0.000009998588497 0.000000000000000
456.79381303441 0.000000000000000 0.000009998586992 0.000000000000000
456.72120349881 0.000000000000000 0.000009998585486 0.000000000000000
456.64859396321 0.000000000000000 0.000009998583978 0.000000000000000
456.57598442762 0.000000000000000 0.000009998582469 0.000000000000000
456.41705690669 0.000000000000000 0.000009998579158 0.000000000000000
456.25812938576 0.000000000000000 0.000009998575839 0.000000000000000
456.09920186484 0.000000000000000 0.000009998572512 0.000000000000000
455.94027434391 0.000000000000000 0.000009998569175 0.000000000000000
455.55997147119 0.000000000000000 0.000009998561157 0.000000000000000
455.17966859848 0.000000000000000 0.000009998553089 0.000000000000000
454.79936572576 0.000000000000000 0.000009998544971 0.000000000000000
454.28319839817 0.000000000000000 0.000009998533872 0.000000000000000
453.76703107058 0.000000000000000 0.000009998522678 0.000000000000000
453.36555936584 0.000000000000000 0.000009998513907 0.000000000000000
452.96408766109 0.000000000000000 0.000009998505077 0.000000000000000
452.68860526373 0.000000000000000 0.000009998498985 0.000000000000000
452.41312286637 0.000000000000000 0.000009998492865 0.000000000000000
452.22615786135 0.000000000000000 0.000009998488695 0.000000000000000
452.03919285634 0.000000000000000 0.000009998484513 0.000000000000000
451.91243349007 0.000000000000000 0.000009998481670 0.000000000000000
451.78567412380 0.000000000000000 0.000009998478821 0.000000000000000
451.69957144326 0.000000000000000 0.000009998476883 0.000000000000000
451.61346876271 0.000000000000000 0.000009998474942 0.000000000000000
451.55460673328 0.000000000000000 0.000009998473613 0.000000000000000
451.49574470384 0.000000000000000 0.000009998472283 0.000000000000000
451.45483282204 0.000000000000000 0.000009998471358 0.000000000000000
451.41392094025 0.000000000000000 0.000009998470432 0.000000000000000
451.38421554748 0.000000000000000 0.000009998469760 0.000000000000000
451.35451015471 0.000000000000000 0.000009998469087 0.000000000000000
451.32480476195 0.000000000000000 0.000009998468414 0.000000000000000
451.29509936918 0.000000000000000 0.000009998467740 0.000000000000000
451.29100068139 0.000000000000000 0.000009998467647 0.000000000000000
451.28690199359 0.000000000000000 0.000009998467554 0.000000000000000
451.28280330580 0.000000000000000 0.000009998467461 0.000000000000000
451.27460593021 0.000000000000000 0.000009998467275 0.000000000000000
451.26640855462 0.000000000000000 0.000009998467089 0.000000000000000
451.25821117903 0.000000000000000 0.000009998466903 0.000000000000000
451.25001380345 0.000000000000000 0.000009998466717 0.000000000000000
451.22781501597 0.000000000000000 0.000009998466213 0.000000000000000
451.20561622849 0.000000000000000 0.000009998465709 0.000000000000000
451.18341744101 0.000000000000000 0.000009998465205 0.000000000000000
451.16121865353 0.000000000000000 0.000009998464701 0.000000000000000
451.11756699226 0.000000000000000 0.000009998463708 0.000000000000000
451.07391533098 0.000000000000000 0.000009998462715 0.000000000000000
451.03026366970 0.000000000000000 0.000009998461722 0.000000000000000
450.98661200842 0.000000000000000 0.000009998460727 0.000000000000000
450.92573138910 0.000000000000000 0.000009998459339 0.000000000000000
450.86485076977 0.000000000000000 0.000009998457950 0.000000000000000
450.80397015044 0.000000000000000 0.000009998456559 0.000000000000000
450.74308953111 0.000000000000000 0.000009998455166 0.000000000000000
450.60652363092 0.000000000000000 0.000009998452038 0.000000000000000
450.46995773072 0.000000000000000 0.000009998448902 0.000000000000000
450.33339183053 0.000000000000000 0.000009998445760 0.000000000000000
450.19682593033 0.000000000000000 0.000009998442610 0.000000000000000
449.87901797453 0.000000000000000 0.000009998435253 0.000000000000000
449.56121001873 0.000000000000000 0.000009998427856 0.000000000000000
449.24340206292 0.000000000000000 0.000009998420421 0.000000000000000
448.92559410712 0.000000000000000 0.000009998412946 0.000000000000000
448.34340758361 0.000000000000000 0.000009998399149 0.000000000000000
447.87869376149 0.000000000000000 0.000009998388039 0.000000000000000
447.41397993938 0.000000000000000 0.000009998376842 0.000000000000000
447.09388492266 0.000000000000000 0.000009998369078 0.000000000000000
446.77378990594 0.000000000000000 0.000009998361273 0.000000000000000
446.55638781729 0.000000000000000 0.000009998355947 0.000000000000000
446.33898572864 0.000000000000000 0.000009998350602 0.000000000000000
446.19160930073 0.000000000000000 0.000009998346968 0.000000000000000
446.04423287281 0.000000000000000 0.000009998343324 0.000000000000000
445.94425432334 0.000000000000000 0.000009998340847 0.000000000000000
445.84427577388 0.000000000000000 0.000009998338366 0.000000000000000
445.77617596201 0.000000000000000 0.000009998336674 0.000000000000000
445.70807615015 0.000000000000000 0.000009998334980 0.000000000000000
445.66117520351 0.000000000000000 0.000009998333812 0.000000000000000
445.61427425687 0.000000000000000 0.000009998332643 0.000000000000000
445.58104770862 0.000000000000000 0.000009998331814 0.000000000000000
445.54782116037 0.000000000000000 0.000009998330985 0.000000000000000
445.52226023312 0.000000000000000 0.000009998330347 0.000000000000000
445.49669930588 0.000000000000000 0.000009998329708 0.000000000000000
445.47113837863 0.000000000000000 0.000009998329070 0.000000000000000
445.45264229431 0.000000000000000 0.000009998328607 0.000000000000000
445.43414620999 0.000000000000000 0.000009998328145 0.000000000000000
445.41565012566 0.000000000000000 0.000009998327682 0.000000000000000
445.39715404134 0.000000000000000 0.000009998327220 0.000000000000000
445.37865795701 0.000000000000000 0.000009998326757 0.000000000000000
445.36016187269 0.000000000000000 0.000009998326294 0.000000000000000
445.34166578837 0.000000000000000 0.000009998325831 0.000000000000000
445.30467361972 0.000000000000000 0.000009998324904 0.000000000000000
445.26768145107 0.000000000000000 0.000009998323977 0.000000000000000
445.23068928242 0.000000000000000 0.000009998323049 0.000000000000000
445.19369711378 0.000000000000000 0.000009998322120 0.000000000000000
445.13996760664 0.000000000000000 0.000009998320771 0.000000000000000
445.08623809949 0.000000000000000 0.000009998319420 0.000000000000000
445.03250859235 0.000000000000000 0.000009998318068 0.000000000000000
444.97877908521 0.000000000000000 0.000009998316715 0.000000000000000
444.86172542222 0.000000000000000 0.000009998313763 0.000000000000000
444.74467175922 0.000000000000000 0.000009998310805 0.000000000000000
444.62761809622 0.000000000000000 0.000009998307841 0.000000000000000
444.51056443323 0.000000000000000 0.000009998304871 0.000000000000000
444.24193794317 0.000000000000000 0.000009998298033 0.000000000000000
443.97331145311 0.000000000000000 0.000009998291164 0.000000000000000
443.70468496306 0.000000000000000 0.000009998284263 0.000000000000000
443.43605847300 0.000000000000000 0.000009998277330 0.000000000000000
442.82714344053 0.000000000000000 0.000009998261497 0.000000000000000
442.32589158055 0.000000000000000 0.000009998248339 0.000000000000000
441.82463972057 0.000000000000000 0.000009998235067 0.000000000000000
441.47921451229 0.000000000000000 0.000009998225853 0.000000000000000
441.13378930400 0.000000000000000 0.000009998216585 0.000000000000000
440.89911990380 0.000000000000000 0.000009998210257 0.000000000000000
440.66445050360 0.000000000000000 0.000009998203903 0.000000000000000
440.50537255499 0.000000000000000 0.000009998199581 0.000000000000000
440.34629460638 0.000000000000000 0.000009998195247 0.000000000000000
440.23843345437 0.000000000000000 0.000009998192301 0.000000000000000
440.13057230236 0.000000000000000 0.000009998189350 0.000000000000000
440.05721345394 0.000000000000000 0.000009998187340 0.000000000000000
439.98385460552 0.000000000000000 0.000009998185328 0.000000000000000
439.93352047191 0.000000000000000 0.000009998183945 0.000000000000000
439.88318633830 0.000000000000000 0.000009998182562 0.000000000000000
439.84786755546 0.000000000000000 0.000009998181590 0.000000000000000
439.81254877261 0.000000000000000 0.000009998180618 0.000000000000000
439.78618514785 0.000000000000000 0.000009998179892 0.000000000000000
439.75982152309 0.000000000000000 0.000009998179165 0.000000000000000
439.73345789833 0.000000000000000 0.000009998178439 0.000000000000000
439.71198527546 0.000000000000000 0.000009998177847 0.000000000000000
439.70769075089 0.000000000000000 0.000009998177728 0.000000000000000
439.70339622632 0.000000000000000 0.000009998177610 0.000000000000000
439.69910170174 0.000000000000000 0.000009998177491 0.000000000000000
439.69051265259 0.000000000000000 0.000009998177254 0.000000000000000
439.68192360345 0.000000000000000 0.000009998177017 0.000000000000000
439.67333455430 0.000000000000000 0.000009998176780 0.000000000000000
439.66474550515 0.000000000000000 0.000009998176543 0.000000000000000
439.64741782566 0.000000000000000 0.000009998176065 0.000000000000000
439.63009014617 0.000000000000000 0.000009998175586 0.000000000000000
439.61276246669 0.000000000000000 0.000009998175108 0.000000000000000
439.59543478720 0.000000000000000 0.000009998174629 0.000000000000000
439.55140987253 0.000000000000000 0.000009998173412 0.000000000000000
439.50738495787 0.000000000000000 0.000009998172194 0.000000000000000
439.46336004320 0.000000000000000 0.000009998170976 0.000000000000000
439.41933512854 0.000000000000000 0.000009998169756 0.000000000000000
439.36120566717 0.000000000000000 0.000009998168144 0.000000000000000
439.30307620581 0.000000000000000 0.000009998166530 0.000000000000000
439.24494674444 0.000000000000000 0.000009998164915 0.000000000000000
439.18681728308 0.000000000000000 0.000009998163298 0.000000000000000
439.05507658903 0.000000000000000 0.000009998159628 0.000000000000000
438.92333589499 0.000000000000000 0.000009998155950 0.000000000000000
438.79159520094 0.000000000000000 0.000009998152262 0.000000000000000
438.65985450690 0.000000000000000 0.000009998148567 0.000000000000000
438.35373237002 0.000000000000000 0.000009998139946 0.000000000000000
438.04761023315 0.000000000000000 0.000009998131280 0.000000000000000
437.74148809627 0.000000000000000 0.000009998122566 0.000000000000000
437.43536595940 0.000000000000000 0.000009998113806 0.000000000000000
436.86663516851 0.000000000000000 0.000009998097405 0.000000000000000
436.41174311845 0.000000000000000 0.000009998084167 0.000000000000000
435.95685106838 0.000000000000000 0.000009998070822 0.000000000000000
435.64358443322 0.000000000000000 0.000009998061570 0.000000000000000
435.33031779806 0.000000000000000 0.000009998052265 0.000000000000000
435.11759692034 0.000000000000000 0.000009998045918 0.000000000000000
434.90487604262 0.000000000000000 0.000009998039546 0.000000000000000
434.76070038207 0.000000000000000 0.000009998035214 0.000000000000000
434.61652472153 0.000000000000000 0.000009998030870 0.000000000000000
434.51873883951 0.000000000000000 0.000009998027918 0.000000000000000
434.42095295748 0.000000000000000 0.000009998024961 0.000000000000000
434.35436900460 0.000000000000000 0.000009998022944 0.000000000000000
434.28778505172 0.000000000000000 0.000009998020925 0.000000000000000
434.24195840786 0.000000000000000 0.000009998019534 0.000000000000000
434.19613176400 0.000000000000000 0.000009998018142 0.000000000000000
434.16371739761 0.000000000000000 0.000009998017156 0.000000000000000
434.13130303122 0.000000000000000 0.000009998016171 0.000000000000000
434.10649189316 0.000000000000000 0.000009998015415 0.000000000000000
434.08168075510 0.000000000000000 0.000009998014660 0.000000000000000
434.05686961703 0.000000000000000 0.000009998013904 0.000000000000000
434.03869288958 0.000000000000000 0.000009998013351 0.000000000000000
434.02051616212 0.000000000000000 0.000009998012797 0.000000000000000
434.00233943466 0.000000000000000 0.000009998012242 0.000000000000000
433.98416270721 0.000000000000000 0.000009998011688 0.000000000000000
433.96598597975 0.000000000000000 0.000009998011134 0.000000000000000
433.94780925229 0.000000000000000 0.000009998010579 0.000000000000000
433.92963252484 0.000000000000000 0.000009998010024 0.000000000000000
433.89327906992 0.000000000000000 0.000009998008914 0.000000000000000
433.85692561501 0.000000000000000 0.000009998007803 0.000000000000000
433.82057216010 0.000000000000000 0.000009998006692 0.000000000000000
433.78421870518 0.000000000000000 0.000009998005579 0.000000000000000
433.73169205093 0.000000000000000 0.000009998003971 0.000000000000000
433.67916539667 0.000000000000000 0.000009998002361 0.000000000000000
433.62663874241 0.000000000000000 0.000009998000750 0.000000000000000
433.57411208815 0.000000000000000 0.000009997999137 0.000000000000000
433.45924645642 0.000000000000000 0.000009997995604 0.000000000000000
433.34438082469 0.000000000000000 0.000009997992065 0.000000000000000
433.22951519296 0.000000000000000 0.000009997988518 0.000000000000000
433.11464956123 0.000000000000000 0.000009997984963 0.000000000000000
432.85057751936 0.000000000000000 0.000009997976764 0.000000000000000
432.58650547750 0.000000000000000 0.000009997968526 0.000000000000000
432.32243343564 0.000000000000000 0.000009997960249 0.000000000000000
432.05836139377 0.000000000000000 0.000009997951932 0.000000000000000
431.46806418777 0.000000000000000 0.000009997933196 0.000000000000000
430.98313111014 0.000000000000000 0.000009997917653 0.000000000000000
430.49819803250 0.000000000000000 0.000009997901972 0.000000000000000
430.16411827358 0.000000000000000 0.000009997891089 0.000000000000000
429.83003851466 0.000000000000000 0.000009997880139 0.000000000000000
429.60313665223 0.000000000000000 0.000009997872663 0.000000000000000
429.37623478980 0.000000000000000 0.000009997865157 0.000000000000000
429.22245294781 0.000000000000000 0.000009997860051 0.000000000000000
429.06867110583 0.000000000000000 0.000009997854932 0.000000000000000
428.96441637834 0.000000000000000 0.000009997851453 0.000000000000000
428.86016165085 0.000000000000000 0.000009997847967 0.000000000000000
428.78926348188 0.000000000000000 0.000009997845593 0.000000000000000
428.71836531291 0.000000000000000 0.000009997843215 0.000000000000000
428.66972372175 0.000000000000000 0.000009997841582 0.000000000000000
428.62108213060 0.000000000000000 0.000009997839948 0.000000000000000
428.58695353415 0.000000000000000 0.000009997838801 0.000000000000000
428.55282493770 0.000000000000000 0.000009997837652 0.000000000000000
428.52735209106 0.000000000000000 0.000009997836795 0.000000000000000
428.50187924442 0.000000000000000 0.000009997835937 0.000000000000000
428.47640639779 0.000000000000000 0.000009997835079 0.000000000000000
428.45565314338 0.000000000000000 0.000009997834379 0.000000000000000
428.45150249250 0.000000000000000 0.000009997834239 0.000000000000000
428.44735184161 0.000000000000000 0.000009997834099 0.000000000000000
428.44320119073 0.000000000000000 0.000009997833959 0.000000000000000
428.43489988897 0.000000000000000 0.000009997833679 0.000000000000000
428.42659858721 0.000000000000000 0.000009997833399 0.000000000000000
428.41829728544 0.000000000000000 0.000009997833119 0.000000000000000
428.40999598368 0.000000000000000 0.000009997832839 0.000000000000000
428.39325690246 0.000000000000000 0.000009997832275 0.000000000000000
428.37651782124 0.000000000000000 0.000009997831710 0.000000000000000
428.35977874002 0.000000000000000 0.000009997831145 0.000000000000000
428.34303965880 0.000000000000000 0.000009997830579 0.000000000000000
428.30053894652 0.000000000000000 0.000009997829143 0.000000000000000
428.25803823425 0.000000000000000 0.000009997827706 0.000000000000000
428.21553752197 0.000000000000000 0.000009997826268 0.000000000000000
428.17303680970 0.000000000000000 0.000009997824828 0.000000000000000
428.11689772666 0.000000000000000 0.000009997822925 0.000000000000000
428.06075864363 0.000000000000000 0.000009997821020 0.000000000000000
428.00461956060 0.000000000000000 0.000009997819113 0.000000000000000
427.94848047757 0.000000000000000 0.000009997817205 0.000000000000000
427.82126919084 0.000000000000000 0.000009997812872 0.000000000000000
427.69405790411 0.000000000000000 0.000009997808529 0.000000000000000
427.56684661738 0.000000000000000 0.000009997804175 0.000000000000000
427.43963533066 0.000000000000000 0.000009997799812 0.000000000000000
427.14404811406 0.000000000000000 0.000009997789633 0.000000000000000
426.84846089747 0.000000000000000 0.000009997779398 0.000000000000000
426.55287368088 0.000000000000000 0.000009997769106 0.000000000000000
426.25728646429 0.000000000000000 0.000009997758758 0.000000000000000
425.70227743112 0.000000000000000 0.000009997739173 0.000000000000000
425.25771402729 0.000000000000000 0.000009997723338 0.000000000000000
424.81315062347 0.000000000000000 0.000009997707370 0.000000000000000
424.50706512813 0.000000000000000 0.000009997696298 0.000000000000000
424.20097963279 0.000000000000000 0.000009997685162 0.000000000000000
423.99317755737 0.000000000000000 0.000009997677565 0.000000000000000
423.78537548195 0.000000000000000 0.000009997669938 0.000000000000000
423.64455850735 0.000000000000000 0.000009997664753 0.000000000000000
423.50374153274 0.000000000000000 0.000009997659553 0.000000000000000
423.40825088991 0.000000000000000 0.000009997656020 0.000000000000000
423.31276024708 0.000000000000000 0.000009997652480 0.000000000000000
423.24775514374 0.000000000000000 0.000009997650066 0.000000000000000
423.18275004040 0.000000000000000 0.000009997647650 0.000000000000000
423.13803008883 0.000000000000000 0.000009997645986 0.000000000000000
423.09331013727 0.000000000000000 0.000009997644320 0.000000000000000
423.06171107527 0.000000000000000 0.000009997643143 0.000000000000000
423.03011201327 0.000000000000000 0.000009997641964 0.000000000000000
423.00600221061 0.000000000000000 0.000009997641065 0.000000000000000
422.98189240796 0.000000000000000 0.000009997640165 0.000000000000000
422.95778260530 0.000000000000000 0.000009997639264 0.000000000000000
422.93996231704 0.000000000000000 0.000009997638599 0.000000000000000
422.92214202879 0.000000000000000 0.000009997637933 0.000000000000000
422.90432174053 0.000000000000000 0.000009997637267 0.000000000000000
422.88650145227 0.000000000000000 0.000009997636600 0.000000000000000
422.86868116401 0.000000000000000 0.000009997635934 0.000000000000000
422.85086087576 0.000000000000000 0.000009997635267 0.000000000000000
422.83304058750 0.000000000000000 0.000009997634600 0.000000000000000
422.79740001098 0.000000000000000 0.000009997633266 0.000000000000000
422.76175943447 0.000000000000000 0.000009997631930 0.000000000000000
422.72611885795 0.000000000000000 0.000009997630594 0.000000000000000
422.69047828144 0.000000000000000 0.000009997629257 0.000000000000000
422.63914160692 0.000000000000000 0.000009997627329 0.000000000000000
422.58780493239 0.000000000000000 0.000009997625400 0.000000000000000
422.53646825787 0.000000000000000 0.000009997623468 0.000000000000000
422.48513158335 0.000000000000000 0.000009997621535 0.000000000000000
422.37256917787 0.000000000000000 0.000009997617289 0.000000000000000
422.26000677240 0.000000000000000 0.000009997613035 0.000000000000000
422.14744436693 0.000000000000000 0.000009997608771 0.000000000000000
422.03488196145 0.000000000000000 0.000009997604498 0.000000000000000
421.77575918899 0.000000000000000 0.000009997594626 0.000000000000000
421.51663641652 0.000000000000000 0.000009997584705 0.000000000000000
421.25751364405 0.000000000000000 0.000009997574735 0.000000000000000
420.99839087159 0.000000000000000 0.000009997564716 0.000000000000000
420.42586931218 0.000000000000000 0.000009997542400 0.000000000000000
419.95636506794 0.000000000000000 0.000009997523914 0.000000000000000
419.48686082369 0.000000000000000 0.000009997505260 0.000000000000000
419.16350574962 0.000000000000000 0.000009997492313 0.000000000000000
418.84015067554 0.000000000000000 0.000009997479285 0.000000000000000
418.62058802277 0.000000000000000 0.000009997470392 0.000000000000000
418.40102537001 0.000000000000000 0.000009997461461 0.000000000000000
418.25224506826 0.000000000000000 0.000009997455387 0.000000000000000
418.10346476651 0.000000000000000 0.000009997449295 0.000000000000000
418.00261349582 0.000000000000000 0.000009997445156 0.000000000000000
417.90176222512 0.000000000000000 0.000009997441009 0.000000000000000
417.83318335400 0.000000000000000 0.000009997438184 0.000000000000000
417.76460448288 0.000000000000000 0.000009997435355 0.000000000000000
417.71755399162 0.000000000000000 0.000009997433412 0.000000000000000
417.67050350035 0.000000000000000 0.000009997431468 0.000000000000000
417.63748671241 0.000000000000000 0.000009997430102 0.000000000000000
417.60446992446 0.000000000000000 0.000009997428735 0.000000000000000
417.57981367096 0.000000000000000 0.000009997427714 0.000000000000000
417.55515741745 0.000000000000000 0.000009997426693 0.000000000000000
417.53050116394 0.000000000000000 0.000009997425671 0.000000000000000
417.51048851738 0.000000000000000 0.000009997424841 0.000000000000000
417.50648598806 0.000000000000000 0.000009997424675 0.000000000000000
417.50248345875 0.000000000000000 0.000009997424509 0.000000000000000
417.49848092944 0.000000000000000 0.000009997424343 0.000000000000000
417.49047587081 0.000000000000000 0.000009997424011 0.000000000000000
417.48247081219 0.000000000000000 0.000009997423679 0.000000000000000
417.47446575356 0.000000000000000 0.000009997423347 0.000000000000000
417.46646069493 0.000000000000000 0.000009997423014 0.000000000000000
417.45023437168 0.000000000000000 0.000009997422341 0.000000000000000
417.43400804843 0.000000000000000 0.000009997421667 0.000000000000000
417.41778172518 0.000000000000000 0.000009997420993 0.000000000000000
417.40155540193 0.000000000000000 0.000009997420319 0.000000000000000
417.36007991448 0.000000000000000 0.000009997418595 0.000000000000000
417.31860442703 0.000000000000000 0.000009997416869 0.000000000000000
417.27712893958 0.000000000000000 0.000009997415142 0.000000000000000
417.23565345213 0.000000000000000 0.000009997413414 0.000000000000000
417.18107835535 0.000000000000000 0.000009997411137 0.000000000000000
417.12650325857 0.000000000000000 0.000009997408859 0.000000000000000
417.07192816178 0.000000000000000 0.000009997406577 0.000000000000000
417.01735306500 0.000000000000000 0.000009997404294 0.000000000000000
416.89350458714 0.000000000000000 0.000009997399102 0.000000000000000
416.76965610928 0.000000000000000 0.000009997393898 0.000000000000000
416.64580763142 0.000000000000000 0.000009997388682 0.000000000000000
416.52195915356 0.000000000000000 0.000009997383452 0.000000000000000
416.23407185073 0.000000000000000 0.000009997371246 0.000000000000000
415.94618454790 0.000000000000000 0.000009997358971 0.000000000000000
415.65829724507 0.000000000000000 0.000009997346626 0.000000000000000
415.37040994224 0.000000000000000 0.000009997334210 0.000000000000000
414.83080830133 0.000000000000000 0.000009997310745 0.000000000000000
414.39879292881 0.000000000000000 0.000009997291776 0.000000000000000
413.96677755629 0.000000000000000 0.000009997272642 0.000000000000000
413.66941591645 0.000000000000000 0.000009997259376 0.000000000000000
413.37205427660 0.000000000000000 0.000009997246030 0.000000000000000
413.17021891604 0.000000000000000 0.000009997236925 0.000000000000000
412.96838355547 0.000000000000000 0.000009997227784 0.000000000000000
412.83163207502 0.000000000000000 0.000009997221569 0.000000000000000
412.69488059457 0.000000000000000 0.000009997215337 0.000000000000000
412.60215787863 0.000000000000000 0.000009997211101 0.000000000000000
412.50943516268 0.000000000000000 0.000009997206858 0.000000000000000
412.44631979582 0.000000000000000 0.000009997203965 0.000000000000000
412.38320442896 0.000000000000000 0.000009997201069 0.000000000000000
412.33978721252 0.000000000000000 0.000009997199074 0.000000000000000
412.29636999608 0.000000000000000 0.000009997197078 0.000000000000000
412.26569274092 0.000000000000000 0.000009997195666 0.000000000000000
412.23501548576 0.000000000000000 0.000009997194253 0.000000000000000
412.21160948806 0.000000000000000 0.000009997193175 0.000000000000000
412.18820349035 0.000000000000000 0.000009997192096 0.000000000000000
412.16479749265 0.000000000000000 0.000009997191017 0.000000000000000
412.14749849914 0.000000000000000 0.000009997190219 0.000000000000000
412.13019950562 0.000000000000000 0.000009997189421 0.000000000000000
412.11290051210 0.000000000000000 0.000009997188623 0.000000000000000
412.09560151859 0.000000000000000 0.000009997187824 0.000000000000000
412.07830252507 0.000000000000000 0.000009997187025 0.000000000000000
412.06100353156 0.000000000000000 0.000009997186226 0.000000000000000
412.04370453804 0.000000000000000 0.000009997185426 0.000000000000000
412.00910655101 0.000000000000000 0.000009997183826 0.000000000000000
411.97450856398 0.000000000000000 0.000009997182226 0.000000000000000
411.93991057694 0.000000000000000 0.000009997180624 0.000000000000000
411.90531258991 0.000000000000000 0.000009997179021 0.000000000000000
411.85547663995 0.000000000000000 0.000009997176710 0.000000000000000
411.80564069000 0.000000000000000 0.000009997174396 0.000000000000000
411.75580474004 0.000000000000000 0.000009997172080 0.000000000000000
411.70596879008 0.000000000000000 0.000009997169762 0.000000000000000
411.59669782263 0.000000000000000 0.000009997164671 0.000000000000000
411.48742685518 0.000000000000000 0.000009997159569 0.000000000000000
411.37815588773 0.000000000000000 0.000009997154456 0.000000000000000
411.26888492028 0.000000000000000 0.000009997149331 0.000000000000000
411.01733922179 0.000000000000000 0.000009997137490 0.000000000000000
410.76579352329 0.000000000000000 0.000009997125588 0.000000000000000
410.51424782480 0.000000000000000 0.000009997113625 0.000000000000000
410.26270212630 0.000000000000000 0.000009997101599 0.000000000000000
409.70542466817 0.000000000000000 0.000009997074736 0.000000000000000
409.24834194724 0.000000000000000 0.000009997052471 0.000000000000000
408.79125922631 0.000000000000000 0.000009997029995 0.000000000000000
408.47654532354 0.000000000000000 0.000009997014395 0.000000000000000
408.16183142077 0.000000000000000 0.000009996998693 0.000000000000000
407.94818111237 0.000000000000000 0.000009996987975 0.000000000000000
407.73453080396 0.000000000000000 0.000009996977209 0.000000000000000
407.58977929248 0.000000000000000 0.000009996969887 0.000000000000000
407.44502778101 0.000000000000000 0.000009996962544 0.000000000000000
407.34691858572 0.000000000000000 0.000009996957554 0.000000000000000
407.24880939044 0.000000000000000 0.000009996952554 0.000000000000000
407.18210063441 0.000000000000000 0.000009996949148 0.000000000000000
407.11539187838 0.000000000000000 0.000009996945737 0.000000000000000
407.06962713309 0.000000000000000 0.000009996943395 0.000000000000000
407.02386238780 0.000000000000000 0.000009996941050 0.000000000000000
406.99174914064 0.000000000000000 0.000009996939404 0.000000000000000
406.95963589348 0.000000000000000 0.000009996937756 0.000000000000000
406.93565488864 0.000000000000000 0.000009996936525 0.000000000000000
406.91167388380 0.000000000000000 0.000009996935293 0.000000000000000
406.88769287897 0.000000000000000 0.000009996934061 0.000000000000000
406.86823013197 0.000000000000000 0.000009996933060 0.000000000000000
406.86433758258 0.000000000000000 0.000009996932860 0.000000000000000
406.86044503318 0.000000000000000 0.000009996932660 0.000000000000000
406.85655248378 0.000000000000000 0.000009996932460 0.000000000000000
406.84876738498 0.000000000000000 0.000009996932059 0.000000000000000
406.84098228618 0.000000000000000 0.000009996931659 0.000000000000000
406.83319718738 0.000000000000000 0.000009996931258 0.000000000000000
406.82541208859 0.000000000000000 0.000009996930858 0.000000000000000
406.80963028804 0.000000000000000 0.000009996930046 0.000000000000000
406.79384848750 0.000000000000000 0.000009996929233 0.000000000000000
406.77806668695 0.000000000000000 0.000009996928420 0.000000000000000
406.76228488640 0.000000000000000 0.000009996927607 0.000000000000000
406.72194271547 0.000000000000000 0.000009996925528 0.000000000000000
406.68160054454 0.000000000000000 0.000009996923447 0.000000000000000
406.64125837361 0.000000000000000 0.000009996921364 0.000000000000000
406.60091620268 0.000000000000000 0.000009996919280 0.000000000000000
406.54783436631 0.000000000000000 0.000009996916534 0.000000000000000
406.49475252995 0.000000000000000 0.000009996913786 0.000000000000000
406.44167069359 0.000000000000000 0.000009996911034 0.000000000000000
406.38858885723 0.000000000000000 0.000009996908280 0.000000000000000
406.26812705846 0.000000000000000 0.000009996902017 0.000000000000000
406.14766525969 0.000000000000000 0.000009996895738 0.000000000000000
406.02720346092 0.000000000000000 0.000009996889444 0.000000000000000
405.90674166215 0.000000000000000 0.000009996883133 0.000000000000000
405.62672462163 0.000000000000000 0.000009996868402 0.000000000000000
405.34670758112 0.000000000000000 0.000009996853584 0.000000000000000
405.06669054060 0.000000000000000 0.000009996838677 0.000000000000000
404.78667350008 0.000000000000000 0.000009996823681 0.000000000000000
404.26187836393 0.000000000000000 0.000009996795335 0.000000000000000
403.84180208436 0.000000000000000 0.000009996772415 0.000000000000000
403.42172580478 0.000000000000000 0.000009996749288 0.000000000000000
403.13265296003 0.000000000000000 0.000009996733251 0.000000000000000
402.84358011528 0.000000000000000 0.000009996717114 0.000000000000000
402.64740710802 0.000000000000000 0.000009996706106 0.000000000000000
402.45123410075 0.000000000000000 0.000009996695051 0.000000000000000
402.31833611036 0.000000000000000 0.000009996687535 0.000000000000000
402.18543811996 0.000000000000000 0.000009996679998 0.000000000000000
402.09533509325 0.000000000000000 0.000009996674875 0.000000000000000
402.00523206655 0.000000000000000 0.000009996669743 0.000000000000000
401.94390094122 0.000000000000000 0.000009996666243 0.000000000000000
401.88256981589 0.000000000000000 0.000009996662739 0.000000000000000
401.84037668613 0.000000000000000 0.000009996660326 0.000000000000000
401.79818355637 0.000000000000000 0.000009996657910 0.000000000000000
401.76836247561 0.000000000000000 0.000009996656202 0.000000000000000
401.73854139486 0.000000000000000 0.000009996654492 0.000000000000000
401.71576514342 0.000000000000000 0.000009996653186 0.000000000000000
401.69298889197 0.000000000000000 0.000009996651879 0.000000000000000
401.67021264053 0.000000000000000 0.000009996650571 0.000000000000000
401.65343095573 0.000000000000000 0.000009996649607 0.000000000000000
401.63664927093 0.000000000000000 0.000009996648643 0.000000000000000
401.61986758614 0.000000000000000 0.000009996647679 0.000000000000000
401.60308590134 0.000000000000000 0.000009996646714 0.000000000000000
401.58630421654 0.000000000000000 0.000009996645749 0.000000000000000
401.56952253174 0.000000000000000 0.000009996644783 0.000000000000000
401.55274084694 0.000000000000000 0.000009996643818 0.000000000000000
401.51917747735 0.000000000000000 0.000009996641885 0.000000000000000
401.48561410775 0.000000000000000 0.000009996639951 0.000000000000000
401.45205073815 0.000000000000000 0.000009996638016 0.000000000000000
401.41848736856 0.000000000000000 0.000009996636079 0.000000000000000
401.37009200791 0.000000000000000 0.000009996633284 0.000000000000000
401.32169664726 0.000000000000000 0.000009996630486 0.000000000000000
401.27330128662 0.000000000000000 0.000009996627685 0.000000000000000
401.22490592597 0.000000000000000 0.000009996624881 0.000000000000000
401.11889012462 0.000000000000000 0.000009996618729 0.000000000000000
401.01287432326 0.000000000000000 0.000009996612562 0.000000000000000
400.90685852190 0.000000000000000 0.000009996606381 0.000000000000000
400.80084272055 0.000000000000000 0.000009996600186 0.000000000000000
400.55690284044 0.000000000000000 0.000009996585877 0.000000000000000
400.31296296032 0.000000000000000 0.000009996571490 0.000000000000000
400.06902308021 0.000000000000000 0.000009996557027 0.000000000000000
399.82508320010 0.000000000000000 0.000009996542486 0.000000000000000
399.28258337278 0.000000000000000 0.000009996509866 0.000000000000000
398.83746582235 0.000000000000000 0.000009996482808 0.000000000000000
398.39234827191 0.000000000000000 0.000009996455482 0.000000000000000
398.08594446396 0.000000000000000 0.000009996436513 0.000000000000000
397.77954065600 0.000000000000000 0.000009996417415 0.000000000000000
397.57156717001 0.000000000000000 0.000009996404377 0.000000000000000
397.36359368402 0.000000000000000 0.000009996391279 0.000000000000000
397.22270460477 0.000000000000000 0.000009996382370 0.000000000000000
397.08181552553 0.000000000000000 0.000009996373434 0.000000000000000
396.98633058130 0.000000000000000 0.000009996367362 0.000000000000000
396.89084563707 0.000000000000000 0.000009996361276 0.000000000000000
396.82592191900 0.000000000000000 0.000009996357131 0.000000000000000
396.76099820094 0.000000000000000 0.000009996352980 0.000000000000000
396.71645450117 0.000000000000000 0.000009996350128 0.000000000000000
396.67191080140 0.000000000000000 0.000009996347274 0.000000000000000
396.64064560492 0.000000000000000 0.000009996345269 0.000000000000000
396.60938040845 0.000000000000000 0.000009996343262 0.000000000000000
396.58601133007 0.000000000000000 0.000009996341761 0.000000000000000
396.56264225169 0.000000000000000 0.000009996340260 0.000000000000000
396.53927317331 0.000000000000000 0.000009996338758 0.000000000000000
396.52041815825 0.000000000000000 0.000009996337545 0.000000000000000
396.51664715524 0.000000000000000 0.000009996337302 0.000000000000000
396.51287615223 0.000000000000000 0.000009996337060 0.000000000000000
396.50910514922 0.000000000000000 0.000009996336817 0.000000000000000
396.50156314319 0.000000000000000 0.000009996336332 0.000000000000000
396.49402113717 0.000000000000000 0.000009996335847 0.000000000000000
396.48647913115 0.000000000000000 0.000009996335361 0.000000000000000
396.47893712512 0.000000000000000 0.000009996334876 0.000000000000000
396.46352226425 0.000000000000000 0.000009996333883 0.000000000000000
396.44810740337 0.000000000000000 0.000009996332891 0.000000000000000
396.43269254249 0.000000000000000 0.000009996331897 0.000000000000000
396.41727768162 0.000000000000000 0.000009996330904 0.000000000000000
396.37744819182 0.000000000000000 0.000009996328336 0.000000000000000
396.34442021523 0.000000000000000 0.000009996326204 0.000000000000000
396.31139223863 0.000000000000000 0.000009996324071 0.000000000000000
396.27836426204 0.000000000000000 0.000009996321936 0.000000000000000
396.24533628545 0.000000000000000 0.000009996319800 0.000000000000000
396.18566370459 0.000000000000000 0.000009996315937 0.000000000000000
396.12599112373 0.000000000000000 0.000009996312068 0.000000000000000
396.06631854287 0.000000000000000 0.000009996308194 0.000000000000000
396.00664596201 0.000000000000000 0.000009996304315 0.000000000000000
395.87624733603 0.000000000000000 0.000009996295820 0.000000000000000
395.74584871005 0.000000000000000 0.000009996287300 0.000000000000000
395.61545008406 0.000000000000000 0.000009996278754 0.000000000000000
395.48505145808 0.000000000000000 0.000009996270184 0.000000000000000
395.17452983868 0.000000000000000 0.000009996249672 0.000000000000000
394.86400821929 0.000000000000000 0.000009996229015 0.000000000000000
394.55348659989 0.000000000000000 0.000009996208211 0.000000000000000
394.10175627386 0.000000000000000 0.000009996177682 0.000000000000000
393.65002594783 0.000000000000000 0.000009996146835 0.000000000000000
393.29435851942 0.000000000000000 0.000009996122321 0.000000000000000
392.93869109101 0.000000000000000 0.000009996097605 0.000000000000000
392.69465688374 0.000000000000000 0.000009996080529 0.000000000000000
392.45062267647 0.000000000000000 0.000009996063356 0.000000000000000
392.28513754875 0.000000000000000 0.000009996051655 0.000000000000000
392.11965242102 0.000000000000000 0.000009996039909 0.000000000000000
392.00754601141 0.000000000000000 0.000009996031926 0.000000000000000
391.89543960179 0.000000000000000 0.000009996023923 0.000000000000000
391.81935962439 0.000000000000000 0.000009996018479 0.000000000000000
391.74327964699 0.000000000000000 0.000009996013026 0.000000000000000
391.69134261112 0.000000000000000 0.000009996009298 0.000000000000000
391.63940557525 0.000000000000000 0.000009996005565 0.000000000000000
391.60340920864 0.000000000000000 0.000009996002975 0.000000000000000
391.56741284202 0.000000000000000 0.000009996000384 0.000000000000000
391.54146458178 0.000000000000000 0.000009995998514 0.000000000000000
391.51551632153 0.000000000000000 0.000009995996643 0.000000000000000
391.49422924572 0.000000000000000 0.000009995995108 0.000000000000000
391.47294216991 0.000000000000000 0.000009995993572 0.000000000000000
391.45165509409 0.000000000000000 0.000009995992035 0.000000000000000
391.44739767893 0.000000000000000 0.000009995991727 0.000000000000000
391.44314026377 0.000000000000000 0.000009995991420 0.000000000000000
391.43888284861 0.000000000000000 0.000009995991112 0.000000000000000
391.43036801828 0.000000000000000 0.000009995990497 0.000000000000000
391.42185318796 0.000000000000000 0.000009995989882 0.000000000000000
391.41333835763 0.000000000000000 0.000009995989267 0.000000000000000
391.40482352731 0.000000000000000 0.000009995988651 0.000000000000000
391.38828855983 0.000000000000000 0.000009995987456 0.000000000000000
391.37175359236 0.000000000000000 0.000009995986260 0.000000000000000
391.35521862488 0.000000000000000 0.000009995985064 0.000000000000000
391.33868365741 0.000000000000000 0.000009995983867 0.000000000000000
391.32214868993 0.000000000000000 0.000009995982670 0.000000000000000
391.26367906202 0.000000000000000 0.000009995978433 0.000000000000000
391.22147098324 0.000000000000000 0.000009995975371 0.000000000000000
391.17926290446 0.000000000000000 0.000009995972306 0.000000000000000
391.13705482568 0.000000000000000 0.000009995969238 0.000000000000000
391.09484674690 0.000000000000000 0.000009995966167 0.000000000000000
391.05263866812 0.000000000000000 0.000009995963093 0.000000000000000
390.96822251055 0.000000000000000 0.000009995956935 0.000000000000000
390.88380635299 0.000000000000000 0.000009995950766 0.000000000000000
390.79939019543 0.000000000000000 0.000009995944584 0.000000000000000
390.71497403787 0.000000000000000 0.000009995938390 0.000000000000000
390.50594547712 0.000000000000000 0.000009995923000 0.000000000000000
390.29691691637 0.000000000000000 0.000009995907534 0.000000000000000
390.08788835562 0.000000000000000 0.000009995891992 0.000000000000000
389.87885979487 0.000000000000000 0.000009995876373 0.000000000000000
389.36021271827 0.000000000000000 0.000009995837283 0.000000000000000
388.84156564167 0.000000000000000 0.000009995797709 0.000000000000000
388.45509975109 0.000000000000000 0.000009995767902 0.000000000000000
388.06863386050 0.000000000000000 0.000009995737817 0.000000000000000
387.80448023144 0.000000000000000 0.000009995717094 0.000000000000000
387.54032660237 0.000000000000000 0.000009995696238 0.000000000000000
387.36121835818 0.000000000000000 0.000009995682022 0.000000000000000
387.18211011400 0.000000000000000 0.000009995667744 0.000000000000000
387.06079355938 0.000000000000000 0.000009995658037 0.000000000000000
386.93947700476 0.000000000000000 0.000009995648303 0.000000000000000
386.85720481384 0.000000000000000 0.000009995641685 0.000000000000000
386.77493262292 0.000000000000000 0.000009995635054 0.000000000000000
386.71887542411 0.000000000000000 0.000009995630529 0.000000000000000
386.66281822531 0.000000000000000 0.000009995625997 0.000000000000000
386.62415035494 0.000000000000000 0.000009995622868 0.000000000000000
386.58548248457 0.000000000000000 0.000009995619735 0.000000000000000
386.55795955118 0.000000000000000 0.000009995617504 0.000000000000000
386.53043661779 0.000000000000000 0.000009995615271 0.000000000000000
386.50891021242 0.000000000000000 0.000009995613524 0.000000000000000
386.48738380705 0.000000000000000 0.000009995611776 0.000000000000000
386.46585740167 0.000000000000000 0.000009995610027 0.000000000000000
386.45074683285 0.000000000000000 0.000009995608799 0.000000000000000
386.43563626403 0.000000000000000 0.000009995607570 0.000000000000000
386.42052569521 0.000000000000000 0.000009995606341 0.000000000000000
386.40541512639 0.000000000000000 0.000009995605112 0.000000000000000
386.39030455757 0.000000000000000 0.000009995603882 0.000000000000000
386.37519398875 0.000000000000000 0.000009995602652 0.000000000000000
386.36008341993 0.000000000000000 0.000009995601421 0.000000000000000
386.32986228229 0.000000000000000 0.000009995598959 0.000000000000000
386.29964114465 0.000000000000000 0.000009995596495 0.000000000000000
386.26942000701 0.000000000000000 0.000009995594029 0.000000000000000
386.23919886936 0.000000000000000 0.000009995591561 0.000000000000000
386.19446120803 0.000000000000000 0.000009995587904 0.000000000000000
386.14972354669 0.000000000000000 0.000009995584244 0.000000000000000
386.10498588535 0.000000000000000 0.000009995580579 0.000000000000000
386.06024822401 0.000000000000000 0.000009995576911 0.000000000000000
385.96370517291 0.000000000000000 0.000009995568981 0.000000000000000
385.86716212181 0.000000000000000 0.000009995561033 0.000000000000000
385.77061907071 0.000000000000000 0.000009995553066 0.000000000000000
385.67407601961 0.000000000000000 0.000009995545080 0.000000000000000
385.45332113242 0.000000000000000 0.000009995526749 0.000000000000000
385.23256624522 0.000000000000000 0.000009995508319 0.000000000000000
385.01181135802 0.000000000000000 0.000009995489790 0.000000000000000
384.79105647083 0.000000000000000 0.000009995471160 0.000000000000000
384.26078049734 0.000000000000000 0.000009995425993 0.000000000000000
383.82141293047 0.000000000000000 0.000009995388120 0.000000000000000
383.38204536359 0.000000000000000 0.000009995349834 0.000000000000000
383.07970001856 0.000000000000000 0.000009995323244 0.000000000000000
382.77735467353 0.000000000000000 0.000009995296453 0.000000000000000
382.57215282296 0.000000000000000 0.000009995278155 0.000000000000000
382.36695097239 0.000000000000000 0.000009995259763 0.000000000000000
382.22794963571 0.000000000000000 0.000009995247251 0.000000000000000
382.08894829903 0.000000000000000 0.000009995234696 0.000000000000000
381.99475360709 0.000000000000000 0.000009995226162 0.000000000000000
381.90055891515 0.000000000000000 0.000009995217609 0.000000000000000
381.83652737081 0.000000000000000 0.000009995211783 0.000000000000000
381.77249582647 0.000000000000000 0.000009995205948 0.000000000000000
381.72858710977 0.000000000000000 0.000009995201941 0.000000000000000
381.68467839307 0.000000000000000 0.000009995197930 0.000000000000000
381.65389816586 0.000000000000000 0.000009995195116 0.000000000000000
381.62311793864 0.000000000000000 0.000009995192299 0.000000000000000
381.60019837497 0.000000000000000 0.000009995190201 0.000000000000000
381.57727881130 0.000000000000000 0.000009995188101 0.000000000000000
381.55435924762 0.000000000000000 0.000009995186000 0.000000000000000
381.53539506567 0.000000000000000 0.000009995184261 0.000000000000000
381.53161115907 0.000000000000000 0.000009995183914 0.000000000000000
381.52782725247 0.000000000000000 0.000009995183567 0.000000000000000
381.52404334588 0.000000000000000 0.000009995183219 0.000000000000000
381.51647553268 0.000000000000000 0.000009995182525 0.000000000000000
381.50890771948 0.000000000000000 0.000009995181830 0.000000000000000
381.50133990629 0.000000000000000 0.000009995181136 0.000000000000000
381.49377209309 0.000000000000000 0.000009995180441 0.000000000000000
381.47880101061 0.000000000000000 0.000009995179066 0.000000000000000
381.46382992813 0.000000000000000 0.000009995177691 0.000000000000000
381.44885884565 0.000000000000000 0.000009995176315 0.000000000000000
381.43388776317 0.000000000000000 0.000009995174939 0.000000000000000
381.39673510032 0.000000000000000 0.000009995171522 0.000000000000000
381.35958243747 0.000000000000000 0.000009995168102 0.000000000000000
381.32242977461 0.000000000000000 0.000009995164678 0.000000000000000
381.28527711176 0.000000000000000 0.000009995161251 0.000000000000000
381.23554028638 0.000000000000000 0.000009995156659 0.000000000000000
381.18580346100 0.000000000000000 0.000009995152061 0.000000000000000
381.13606663562 0.000000000000000 0.000009995147457 0.000000000000000
381.08632981024 0.000000000000000 0.000009995142847 0.000000000000000
380.97418496109 0.000000000000000 0.000009995132433 0.000000000000000
380.86204011193 0.000000000000000 0.000009995121988 0.000000000000000
380.74989526278 0.000000000000000 0.000009995111515 0.000000000000000
380.63775041362 0.000000000000000 0.000009995101011 0.000000000000000
380.37750660782 0.000000000000000 0.000009995076522 0.000000000000000
380.11726280201 0.000000000000000 0.000009995051870 0.000000000000000
379.85701899621 0.000000000000000 0.000009995027055 0.000000000000000
379.59677519040 0.000000000000000 0.000009995002076 0.000000000000000
379.10714130056 0.000000000000000 0.000009994954625 0.000000000000000
378.71509752838 0.000000000000000 0.000009994916202 0.000000000000000
378.32305375620 0.000000000000000 0.000009994877389 0.000000000000000
378.05337378235 0.000000000000000 0.000009994850462 0.000000000000000
377.78369380850 0.000000000000000 0.000009994823348 0.000000000000000
377.60072910716 0.000000000000000 0.000009994804844 0.000000000000000
377.41776440582 0.000000000000000 0.000009994786252 0.000000000000000
377.29382981274 0.000000000000000 0.000009994773609 0.000000000000000
377.16989521966 0.000000000000000 0.000009994760925 0.000000000000000
377.08586506630 0.000000000000000 0.000009994752302 0.000000000000000
377.00183491294 0.000000000000000 0.000009994743660 0.000000000000000
376.94461752477 0.000000000000000 0.000009994737764 0.000000000000000
376.88740013660 0.000000000000000 0.000009994731861 0.000000000000000
376.84799814685 0.000000000000000 0.000009994727790 0.000000000000000
376.80859615709 0.000000000000000 0.000009994723715 0.000000000000000
376.78067405631 0.000000000000000 0.000009994720825 0.000000000000000
376.75275195552 0.000000000000000 0.000009994717933 0.000000000000000
376.73123891564 0.000000000000000 0.000009994715703 0.000000000000000
376.70972587575 0.000000000000000 0.000009994713472 0.000000000000000
376.68821283587 0.000000000000000 0.000009994711240 0.000000000000000
376.67270592298 0.000000000000000 0.000009994709630 0.000000000000000
376.65719901010 0.000000000000000 0.000009994708020 0.000000000000000
376.64169209721 0.000000000000000 0.000009994706410 0.000000000000000
376.62618518432 0.000000000000000 0.000009994704798 0.000000000000000
376.61067827143 0.000000000000000 0.000009994703187 0.000000000000000
376.59517135855 0.000000000000000 0.000009994701574 0.000000000000000
376.57966444566 0.000000000000000 0.000009994699961 0.000000000000000
376.54865061988 0.000000000000000 0.000009994696733 0.000000000000000
376.51763679411 0.000000000000000 0.000009994693503 0.000000000000000
376.48662296833 0.000000000000000 0.000009994690269 0.000000000000000
376.45560914256 0.000000000000000 0.000009994687034 0.000000000000000
376.41047887165 0.000000000000000 0.000009994682321 0.000000000000000
376.36534860073 0.000000000000000 0.000009994677602 0.000000000000000
376.32021832982 0.000000000000000 0.000009994672878 0.000000000000000
376.27508805891 0.000000000000000 0.000009994668148 0.000000000000000
376.17688161996 0.000000000000000 0.000009994657837 0.000000000000000
376.07867518100 0.000000000000000 0.000009994647499 0.000000000000000
375.98046874205 0.000000000000000 0.000009994637135 0.000000000000000
375.88226230309 0.000000000000000 0.000009994626745 0.000000000000000
375.65699909427 0.000000000000000 0.000009994602809 0.000000000000000
375.43173588544 0.000000000000000 0.000009994578732 0.000000000000000
375.20647267661 0.000000000000000 0.000009994554513 0.000000000000000
374.98120946778 0.000000000000000 0.000009994530149 0.000000000000000
374.47415085331 0.000000000000000 0.000009994474775 0.000000000000000
374.05755831936 0.000000000000000 0.000009994428721 0.000000000000000
373.64096578541 0.000000000000000 0.000009994382155 0.000000000000000
373.35430871462 0.000000000000000 0.000009994349812 0.000000000000000
373.06765164383 0.000000000000000 0.000009994317221 0.000000000000000
372.87312876763 0.000000000000000 0.000009994294962 0.000000000000000
372.67860589143 0.000000000000000 0.000009994272587 0.000000000000000
372.54684366068 0.000000000000000 0.000009994257365 0.000000000000000
372.41508142992 0.000000000000000 0.000009994242089 0.000000000000000
372.32577732566 0.000000000000000 0.000009994231705 0.000000000000000
372.23647322140 0.000000000000000 0.000009994221296 0.000000000000000
372.17573148718 0.000000000000000 0.000009994214202 0.000000000000000
372.11498975295 0.000000000000000 0.000009994207096 0.000000000000000
372.07327571015 0.000000000000000 0.000009994202210 0.000000000000000
372.03156166735 0.000000000000000 0.000009994197318 0.000000000000000
372.00220977043 0.000000000000000 0.000009994193873 0.000000000000000
371.97285787350 0.000000000000000 0.000009994190425 0.000000000000000
371.95075039114 0.000000000000000 0.000009994187826 0.000000000000000
371.92864290877 0.000000000000000 0.000009994185226 0.000000000000000
371.90653542640 0.000000000000000 0.000009994182624 0.000000000000000
371.88940626547 0.000000000000000 0.000009994180607 0.000000000000000
371.88598043329 0.000000000000000 0.000009994180204 0.000000000000000
371.88255460110 0.000000000000000 0.000009994179800 0.000000000000000
371.87912876892 0.000000000000000 0.000009994179397 0.000000000000000
371.87227710455 0.000000000000000 0.000009994178590 0.000000000000000
371.86542544018 0.000000000000000 0.000009994177783 0.000000000000000
371.85857377581 0.000000000000000 0.000009994176975 0.000000000000000
371.85172211143 0.000000000000000 0.000009994176168 0.000000000000000
371.83692984247 0.000000000000000 0.000009994174424 0.000000000000000
371.82213757350 0.000000000000000 0.000009994172679 0.000000000000000
371.80734530453 0.000000000000000 0.000009994170934 0.000000000000000
371.79255303557 0.000000000000000 0.000009994169189 0.000000000000000
371.75140093857 0.000000000000000 0.000009994164328 0.000000000000000
371.71944171550 0.000000000000000 0.000009994160550 0.000000000000000
371.68748249244 0.000000000000000 0.000009994156769 0.000000000000000
371.65552326937 0.000000000000000 0.000009994152985 0.000000000000000
371.62356404631 0.000000000000000 0.000009994149197 0.000000000000000
371.56538614900 0.000000000000000 0.000009994142294 0.000000000000000
371.50720825170 0.000000000000000 0.000009994135379 0.000000000000000
371.44903035439 0.000000000000000 0.000009994128454 0.000000000000000
371.39085245708 0.000000000000000 0.000009994121518 0.000000000000000
371.26357531288 0.000000000000000 0.000009994106307 0.000000000000000
371.13629816868 0.000000000000000 0.000009994091043 0.000000000000000
371.00902102448 0.000000000000000 0.000009994075726 0.000000000000000
370.88174388028 0.000000000000000 0.000009994060356 0.000000000000000
370.57761698664 0.000000000000000 0.000009994023416 0.000000000000000
370.27349009301 0.000000000000000 0.000009993986168 0.000000000000000
369.96936319937 0.000000000000000 0.000009993948611 0.000000000000000
369.55647268315 0.000000000000000 0.000009993897122 0.000000000000000
369.14358216692 0.000000000000000 0.000009993845047 0.000000000000000
368.82319347788 0.000000000000000 0.000009993804230 0.000000000000000
368.50280478884 0.000000000000000 0.000009993763051 0.000000000000000
368.28332067766 0.000000000000000 0.000009993734631 0.000000000000000
368.06383656648 0.000000000000000 0.000009993706039 0.000000000000000
367.91504770267 0.000000000000000 0.000009993686557 0.000000000000000
367.76625883885 0.000000000000000 0.000009993666995 0.000000000000000
367.66545535196 0.000000000000000 0.000009993653696 0.000000000000000
367.56465186508 0.000000000000000 0.000009993640360 0.000000000000000
367.49619807901 0.000000000000000 0.000009993631282 0.000000000000000
367.42774429295 0.000000000000000 0.000009993622188 0.000000000000000
367.38092778369 0.000000000000000 0.000009993615958 0.000000000000000
367.33411127443 0.000000000000000 0.000009993609720 0.000000000000000
367.30151231127 0.000000000000000 0.000009993605372 0.000000000000000
367.26891334810 0.000000000000000 0.000009993601019 0.000000000000000
367.24510771442 0.000000000000000 0.000009993597839 0.000000000000000
367.22130208074 0.000000000000000 0.000009993594656 0.000000000000000
367.19749644706 0.000000000000000 0.000009993591471 0.000000000000000
367.17369081338 0.000000000000000 0.000009993588285 0.000000000000000
367.15897510813 0.000000000000000 0.000009993586314 0.000000000000000
367.14425940288 0.000000000000000 0.000009993584343 0.000000000000000
367.12954369763 0.000000000000000 0.000009993582371 0.000000000000000
367.11482799237 0.000000000000000 0.000009993580398 0.000000000000000
367.10011228712 0.000000000000000 0.000009993578424 0.000000000000000
367.08539658187 0.000000000000000 0.000009993576450 0.000000000000000
367.07068087662 0.000000000000000 0.000009993574475 0.000000000000000
367.04124946611 0.000000000000000 0.000009993570522 0.000000000000000
367.01181805561 0.000000000000000 0.000009993566567 0.000000000000000
366.98238664510 0.000000000000000 0.000009993562608 0.000000000000000
366.95295523460 0.000000000000000 0.000009993558646 0.000000000000000
366.90862738262 0.000000000000000 0.000009993552672 0.000000000000000
366.86429953065 0.000000000000000 0.000009993546692 0.000000000000000
366.81997167868 0.000000000000000 0.000009993540704 0.000000000000000
366.77564382670 0.000000000000000 0.000009993534708 0.000000000000000
366.67999179990 0.000000000000000 0.000009993521746 0.000000000000000
366.58433977309 0.000000000000000 0.000009993508749 0.000000000000000
366.48868774628 0.000000000000000 0.000009993495717 0.000000000000000
366.39303571947 0.000000000000000 0.000009993482651 0.000000000000000
366.17383702269 0.000000000000000 0.000009993452576 0.000000000000000
365.95463832591 0.000000000000000 0.000009993422316 0.000000000000000
365.73543962912 0.000000000000000 0.000009993391870 0.000000000000000
365.51624093234 0.000000000000000 0.000009993361236 0.000000000000000
365.02371045109 0.000000000000000 0.000009993291709 0.000000000000000
364.61920503247 0.000000000000000 0.000009993233882 0.000000000000000
364.21469961385 0.000000000000000 0.000009993175389 0.000000000000000
363.93641545250 0.000000000000000 0.000009993134757 0.000000000000000
363.65813129114 0.000000000000000 0.000009993093802 0.000000000000000
363.46931739026 0.000000000000000 0.000009993065830 0.000000000000000
363.28050348937 0.000000000000000 0.000009993037707 0.000000000000000
363.15261600703 0.000000000000000 0.000009993018572 0.000000000000000
363.02472852469 0.000000000000000 0.000009992999368 0.000000000000000
362.93804471889 0.000000000000000 0.000009992986311 0.000000000000000
362.85136091309 0.000000000000000 0.000009992973222 0.000000000000000
362.79238315528 0.000000000000000 0.000009992964297 0.000000000000000
362.73340539747 0.000000000000000 0.000009992955358 0.000000000000000
362.69286858625 0.000000000000000 0.000009992949206 0.000000000000000
362.65233177504 0.000000000000000 0.000009992943046 0.000000000000000
362.62374508902 0.000000000000000 0.000009992938698 0.000000000000000
362.59515840301 0.000000000000000 0.000009992934346 0.000000000000000
362.57347680872 0.000000000000000 0.000009992931043 0.000000000000000
362.55179521443 0.000000000000000 0.000009992927739 0.000000000000000
362.53011362014 0.000000000000000 0.000009992924432 0.000000000000000
362.51378057787 0.000000000000000 0.000009992921940 0.000000000000000
362.51051396941 0.000000000000000 0.000009992921441 0.000000000000000
362.50724736096 0.000000000000000 0.000009992920943 0.000000000000000
362.50398075251 0.000000000000000 0.000009992920444 0.000000000000000
362.49744753560 0.000000000000000 0.000009992919447 0.000000000000000
362.49091431869 0.000000000000000 0.000009992918449 0.000000000000000
362.48438110178 0.000000000000000 0.000009992917452 0.000000000000000
362.47784788487 0.000000000000000 0.000009992916454 0.000000000000000
362.46323417213 0.000000000000000 0.000009992914221 0.000000000000000
362.44862045940 0.000000000000000 0.000009992911988 0.000000000000000
362.43400674667 0.000000000000000 0.000009992909753 0.000000000000000
362.41939303393 0.000000000000000 0.000009992907518 0.000000000000000
362.37726772919 0.000000000000000 0.000009992901070 0.000000000000000
362.34544713758 0.000000000000000 0.000009992896194 0.000000000000000
362.31362654597 0.000000000000000 0.000009992891313 0.000000000000000
362.28180595435 0.000000000000000 0.000009992886428 0.000000000000000
362.24998536274 0.000000000000000 0.000009992881539 0.000000000000000
362.19187415657 0.000000000000000 0.000009992872599 0.000000000000000
362.13376295039 0.000000000000000 0.000009992863644 0.000000000000000
362.07565174422 0.000000000000000 0.000009992854674 0.000000000000000
362.01754053805 0.000000000000000 0.000009992845689 0.000000000000000
361.89034701484 0.000000000000000 0.000009992825971 0.000000000000000
361.76315349162 0.000000000000000 0.000009992806181 0.000000000000000
361.63595996841 0.000000000000000 0.000009992786318 0.000000000000000
361.50876644520 0.000000000000000 0.000009992766382 0.000000000000000
361.20439194907 0.000000000000000 0.000009992718378 0.000000000000000
360.90001745294 0.000000000000000 0.000009992669949 0.000000000000000
360.59564295681 0.000000000000000 0.000009992621092 0.000000000000000
360.19921906665 0.000000000000000 0.000009992556811 0.000000000000000
359.80279517648 0.000000000000000 0.000009992491783 0.000000000000000
359.49803362422 0.000000000000000 0.000009992441277 0.000000000000000
359.19327207196 0.000000000000000 0.000009992390320 0.000000000000000
358.98470232291 0.000000000000000 0.000009992355184 0.000000000000000
358.77613257386 0.000000000000000 0.000009992319832 0.000000000000000
358.63477190968 0.000000000000000 0.000009992295749 0.000000000000000
358.49341124550 0.000000000000000 0.000009992271566 0.000000000000000
358.39763400164 0.000000000000000 0.000009992255124 0.000000000000000
358.30185675778 0.000000000000000 0.000009992238636 0.000000000000000
358.23678526094 0.000000000000000 0.000009992227407 0.000000000000000
358.17171376409 0.000000000000000 0.000009992216157 0.000000000000000
358.12715082660 0.000000000000000 0.000009992208440 0.000000000000000
358.08258788911 0.000000000000000 0.000009992200713 0.000000000000000
358.05145091887 0.000000000000000 0.000009992195308 0.000000000000000
358.02031394863 0.000000000000000 0.000009992189899 0.000000000000000
357.99734887429 0.000000000000000 0.000009992185906 0.000000000000000
357.97438379996 0.000000000000000 0.000009992181910 0.000000000000000
357.95141872562 0.000000000000000 0.000009992177912 0.000000000000000
357.92845365129 0.000000000000000 0.000009992173911 0.000000000000000
357.92516845508 0.000000000000000 0.000009992173339 0.000000000000000
357.92188325886 0.000000000000000 0.000009992172766 0.000000000000000
357.91859806265 0.000000000000000 0.000009992172194 0.000000000000000
357.91202767023 0.000000000000000 0.000009992171048 0.000000000000000
357.90545727781 0.000000000000000 0.000009992169903 0.000000000000000
357.89888688539 0.000000000000000 0.000009992168757 0.000000000000000
357.89231649297 0.000000000000000 0.000009992167611 0.000000000000000
357.87724774725 0.000000000000000 0.000009992164983 0.000000000000000
357.86217900153 0.000000000000000 0.000009992162353 0.000000000000000
357.84711025582 0.000000000000000 0.000009992159722 0.000000000000000
357.83204151010 0.000000000000000 0.000009992157090 0.000000000000000
357.79314399265 0.000000000000000 0.000009992150291 0.000000000000000
357.76181520332 0.000000000000000 0.000009992144809 0.000000000000000
357.73048641399 0.000000000000000 0.000009992139322 0.000000000000000
357.69915762467 0.000000000000000 0.000009992133830 0.000000000000000
357.66782883534 0.000000000000000 0.000009992128333 0.000000000000000
357.61127868857 0.000000000000000 0.000009992118399 0.000000000000000
357.55472854181 0.000000000000000 0.000009992108447 0.000000000000000
357.49817839505 0.000000000000000 0.000009992098479 0.000000000000000
357.44162824828 0.000000000000000 0.000009992088495 0.000000000000000
357.31811605874 0.000000000000000 0.000009992066629 0.000000000000000
357.19460386920 0.000000000000000 0.000009992044684 0.000000000000000
357.07109167966 0.000000000000000 0.000009992022659 0.000000000000000
356.94757949012 0.000000000000000 0.000009992000552 0.000000000000000
356.65374354945 0.000000000000000 0.000009991947635 0.000000000000000
356.35990760878 0.000000000000000 0.000009991894253 0.000000000000000
356.06607166811 0.000000000000000 0.000009991840403 0.000000000000000
355.67238612368 0.000000000000000 0.000009991767511 0.000000000000000
355.27870057925 0.000000000000000 0.000009991693755 0.000000000000000
354.97423242634 0.000000000000000 0.000009991636114 0.000000000000000
354.66976427342 0.000000000000000 0.000009991577944 0.000000000000000
354.46131055665 0.000000000000000 0.000009991537810 0.000000000000000
354.25285683988 0.000000000000000 0.000009991497423 0.000000000000000
354.11157671308 0.000000000000000 0.000009991469907 0.000000000000000
353.97029658628 0.000000000000000 0.000009991442273 0.000000000000000
353.87457725596 0.000000000000000 0.000009991423483 0.000000000000000
353.77885792564 0.000000000000000 0.000009991404639 0.000000000000000
353.71382758926 0.000000000000000 0.000009991391806 0.000000000000000
353.64879725288 0.000000000000000 0.000009991378948 0.000000000000000
353.60426329939 0.000000000000000 0.000009991370128 0.000000000000000
353.55972934591 0.000000000000000 0.000009991361296 0.000000000000000
353.52861273429 0.000000000000000 0.000009991355118 0.000000000000000
353.49749612266 0.000000000000000 0.000009991348934 0.000000000000000
353.47454538865 0.000000000000000 0.000009991344370 0.000000000000000
353.45159465463 0.000000000000000 0.000009991339802 0.000000000000000
353.42864392062 0.000000000000000 0.000009991335232 0.000000000000000
353.40569318660 0.000000000000000 0.000009991330658 0.000000000000000
353.40240726812 0.000000000000000 0.000009991330003 0.000000000000000
353.39912134963 0.000000000000000 0.000009991329348 0.000000000000000
353.39583543114 0.000000000000000 0.000009991328693 0.000000000000000
353.38926359417 0.000000000000000 0.000009991327383 0.000000000000000
353.38269175719 0.000000000000000 0.000009991326072 0.000000000000000
353.37611992022 0.000000000000000 0.000009991324761 0.000000000000000
353.36954808324 0.000000000000000 0.000009991323450 0.000000000000000
353.35449584761 0.000000000000000 0.000009991320446 0.000000000000000
353.33944361198 0.000000000000000 0.000009991317441 0.000000000000000
353.32439137635 0.000000000000000 0.000009991314434 0.000000000000000
353.30933914072 0.000000000000000 0.000009991311427 0.000000000000000
353.27057333825 0.000000000000000 0.000009991303675 0.000000000000000
353.23927241997 0.000000000000000 0.000009991297409 0.000000000000000
353.20797150170 0.000000000000000 0.000009991291137 0.000000000000000
353.17667058343 0.000000000000000 0.000009991284860 0.000000000000000
353.14536966515 0.000000000000000 0.000009991278576 0.000000000000000
353.08889073110 0.000000000000000 0.000009991267223 0.000000000000000
353.03241179704 0.000000000000000 0.000009991255851 0.000000000000000
352.97593286298 0.000000000000000 0.000009991244460 0.000000000000000
352.91945392892 0.000000000000000 0.000009991233049 0.000000000000000
352.79610421196 0.000000000000000 0.000009991208059 0.000000000000000
352.67275449499 0.000000000000000 0.000009991182976 0.000000000000000
352.54940477802 0.000000000000000 0.000009991157799 0.000000000000000
352.42605506105 0.000000000000000 0.000009991132527 0.000000000000000
352.13265355300 0.000000000000000 0.000009991072032 0.000000000000000
351.83925204495 0.000000000000000 0.000009991010994 0.000000000000000
351.54585053690 0.000000000000000 0.000009990949405 0.000000000000000
351.15994548467 0.000000000000000 0.000009990867553 0.000000000000000
350.77404043244 0.000000000000000 0.000009990784726 0.000000000000000
350.47685289494 0.000000000000000 0.000009990720266 0.000000000000000
350.17966535743 0.000000000000000 0.000009990655214 0.000000000000000
349.97629800604 0.000000000000000 0.000009990610353 0.000000000000000
349.77293065465 0.000000000000000 0.000009990565210 0.000000000000000
349.63511410006 0.000000000000000 0.000009990534456 0.000000000000000
349.49729754546 0.000000000000000 0.000009990503571 0.000000000000000
349.40392108083 0.000000000000000 0.000009990482570 0.000000000000000
349.31054461620 0.000000000000000 0.000009990461508 0.000000000000000
349.24708779781 0.000000000000000 0.000009990447160 0.000000000000000
349.18363097941 0.000000000000000 0.000009990432784 0.000000000000000
349.14013944972 0.000000000000000 0.000009990422914 0.000000000000000
349.09664792003 0.000000000000000 0.000009990413032 0.000000000000000
349.06619584355 0.000000000000000 0.000009990406105 0.000000000000000
349.03574376708 0.000000000000000 0.000009990399171 0.000000000000000
349.01314356419 0.000000000000000 0.000009990394021 0.000000000000000
348.99054336130 0.000000000000000 0.000009990388867 0.000000000000000
348.96794315841 0.000000000000000 0.000009990383710 0.000000000000000
348.94534295552 0.000000000000000 0.000009990378550 0.000000000000000
348.94160799309 0.000000000000000 0.000009990377697 0.000000000000000
348.93787303067 0.000000000000000 0.000009990376844 0.000000000000000
348.93413806824 0.000000000000000 0.000009990375991 0.000000000000000
348.92666814339 0.000000000000000 0.000009990374284 0.000000000000000
348.91919821853 0.000000000000000 0.000009990372577 0.000000000000000
348.91172829368 0.000000000000000 0.000009990370869 0.000000000000000
348.90425836883 0.000000000000000 0.000009990369161 0.000000000000000
348.88990737701 0.000000000000000 0.000009990365879 0.000000000000000
348.87555638518 0.000000000000000 0.000009990362596 0.000000000000000
348.86120539336 0.000000000000000 0.000009990359311 0.000000000000000
348.84685440154 0.000000000000000 0.000009990356025 0.000000000000000
348.81470615043 0.000000000000000 0.000009990348658 0.000000000000000
348.78255789931 0.000000000000000 0.000009990341285 0.000000000000000
348.75040964820 0.000000000000000 0.000009990333904 0.000000000000000
348.71826139709 0.000000000000000 0.000009990326515 0.000000000000000
348.67183274825 0.000000000000000 0.000009990315832 0.000000000000000
348.62540409941 0.000000000000000 0.000009990305134 0.000000000000000
348.57897545056 0.000000000000000 0.000009990294420 0.000000000000000
348.53254680172 0.000000000000000 0.000009990283690 0.000000000000000
348.43048152092 0.000000000000000 0.000009990260049 0.000000000000000
348.32841624011 0.000000000000000 0.000009990236333 0.000000000000000
348.22635095930 0.000000000000000 0.000009990212542 0.000000000000000
348.12428567850 0.000000000000000 0.000009990188674 0.000000000000000
347.88883534284 0.000000000000000 0.000009990133325 0.000000000000000
347.65338500718 0.000000000000000 0.000009990077566 0.000000000000000
347.41793467152 0.000000000000000 0.000009990021394 0.000000000000000
347.18248433586 0.000000000000000 0.000009989964806 0.000000000000000
346.74015483941 0.000000000000000 0.000009989857357 0.000000000000000
346.38630326369 0.000000000000000 0.000009989770315 0.000000000000000
346.03245168797 0.000000000000000 0.000009989682294 0.000000000000000
345.78925436747 0.000000000000000 0.000009989621224 0.000000000000000
345.54605704697 0.000000000000000 0.000009989559682 0.000000000000000
345.38115327095 0.000000000000000 0.000009989517680 0.000000000000000
345.21624949493 0.000000000000000 0.000009989475459 0.000000000000000
345.10456757786 0.000000000000000 0.000009989446738 0.000000000000000
344.99288566079 0.000000000000000 0.000009989417914 0.000000000000000
344.91712832582 0.000000000000000 0.000009989398305 0.000000000000000
344.84137099086 0.000000000000000 0.000009989378647 0.000000000000000
344.78970008122 0.000000000000000 0.000009989365213 0.000000000000000
344.73802917158 0.000000000000000 0.000009989351756 0.000000000000000
344.70228802483 0.000000000000000 0.000009989342435 0.000000000000000
344.66654687808 0.000000000000000 0.000009989333104 0.000000000000000
344.64091461132 0.000000000000000 0.000009989326405 0.000000000000000
344.61528234456 0.000000000000000 0.000009989319701 0.000000000000000
344.59467159918 0.000000000000000 0.000009989314307 0.000000000000000
344.57406085380 0.000000000000000 0.000009989308909 0.000000000000000
344.55345010842 0.000000000000000 0.000009989303508 0.000000000000000
344.55002095112 0.000000000000000 0.000009989302610 0.000000000000000
344.54659179382 0.000000000000000 0.000009989301711 0.000000000000000
344.54316263652 0.000000000000000 0.000009989300811 0.000000000000000
344.53630432191 0.000000000000000 0.000009989299013 0.000000000000000
344.52944600730 0.000000000000000 0.000009989297214 0.000000000000000
344.52258769270 0.000000000000000 0.000009989295415 0.000000000000000
344.51572937809 0.000000000000000 0.000009989293616 0.000000000000000
344.50069022046 0.000000000000000 0.000009989289669 0.000000000000000
344.48565106284 0.000000000000000 0.000009989285720 0.000000000000000
344.47061190521 0.000000000000000 0.000009989281769 0.000000000000000
344.45557274758 0.000000000000000 0.000009989277817 0.000000000000000
344.41832588393 0.000000000000000 0.000009989268020 0.000000000000000
344.38107902027 0.000000000000000 0.000009989258212 0.000000000000000
344.34383215662 0.000000000000000 0.000009989248393 0.000000000000000
344.30658529297 0.000000000000000 0.000009989238562 0.000000000000000
344.25770539242 0.000000000000000 0.000009989225642 0.000000000000000
344.20882549187 0.000000000000000 0.000009989212703 0.000000000000000
344.15994559132 0.000000000000000 0.000009989199743 0.000000000000000
344.11106569077 0.000000000000000 0.000009989186764 0.000000000000000
344.00031295562 0.000000000000000 0.000009989157279 0.000000000000000
343.88956022047 0.000000000000000 0.000009989127689 0.000000000000000
343.77880748531 0.000000000000000 0.000009989097994 0.000000000000000
343.66805475016 0.000000000000000 0.000009989068194 0.000000000000000
343.41098919292 0.000000000000000 0.000009988998614 0.000000000000000
343.15392363568 0.000000000000000 0.000009988928456 0.000000000000000
342.89685807843 0.000000000000000 0.000009988857714 0.000000000000000
342.63979252119 0.000000000000000 0.000009988786381 0.000000000000000
342.21926462033 0.000000000000000 0.000009988668400 0.000000000000000
341.79873671946 0.000000000000000 0.000009988548796 0.000000000000000
341.46982256597 0.000000000000000 0.000009988454099 0.000000000000000
341.20848171194 0.000000000000000 0.000009988378128 0.000000000000000
341.00092860164 0.000000000000000 0.000009988317330 0.000000000000000
340.83580211892 0.000000000000000 0.000009988268663 0.000000000000000
340.70440419932 0.000000000000000 0.000009988229748 0.000000000000000
340.59974860961 0.000000000000000 0.000009988198634 0.000000000000000
340.51626922420 0.000000000000000 0.000009988173738 0.000000000000000
340.44950420431 0.000000000000000 0.000009988153779 0.000000000000000
340.39586307510 0.000000000000000 0.000009988137711 0.000000000000000
340.35242159598 0.000000000000000 0.000009988124677 0.000000000000000
340.31672456463 0.000000000000000 0.000009988113954 0.000000000000000
340.28102753328 0.000000000000000 0.000009988103218 0.000000000000000
340.25257372976 0.000000000000000 0.000009988094652 0.000000000000000
340.22411992623 0.000000000000000 0.000009988086079 0.000000000000000
340.21842916553 0.000000000000000 0.000009988084363 0.000000000000000
340.21273840482 0.000000000000000 0.000009988082647 0.000000000000000
340.20704764412 0.000000000000000 0.000009988080931 0.000000000000000
340.20135688341 0.000000000000000 0.000009988079215 0.000000000000000
340.18997536200 0.000000000000000 0.000009988075781 0.000000000000000
340.17859384059 0.000000000000000 0.000009988072346 0.000000000000000
340.16721231918 0.000000000000000 0.000009988068910 0.000000000000000
340.15583079777 0.000000000000000 0.000009988065473 0.000000000000000
340.13548836852 0.000000000000000 0.000009988059327 0.000000000000000
340.11514593926 0.000000000000000 0.000009988053177 0.000000000000000
340.09480351001 0.000000000000000 0.000009988047023 0.000000000000000
340.07014088476 0.000000000000000 0.000009988039556 0.000000000000000
340.04547825950 0.000000000000000 0.000009988032084 0.000000000000000
340.02081563425 0.000000000000000 0.000009988024605 0.000000000000000
339.99615300900 0.000000000000000 0.000009988017121 0.000000000000000
339.94712804115 0.000000000000000 0.000009988002225 0.000000000000000
339.89810307331 0.000000000000000 0.000009987987305 0.000000000000000
339.84907810546 0.000000000000000 0.000009987972362 0.000000000000000
339.80005313761 0.000000000000000 0.000009987957394 0.000000000000000
339.69725154424 0.000000000000000 0.000009987925929 0.000000000000000
339.59444995087 0.000000000000000 0.000009987894357 0.000000000000000
339.49164835750 0.000000000000000 0.000009987862678 0.000000000000000
339.38884676413 0.000000000000000 0.000009987830891 0.000000000000000
339.14982536298 0.000000000000000 0.000009987756565 0.000000000000000
338.91080396184 0.000000000000000 0.000009987681646 0.000000000000000
338.67178256069 0.000000000000000 0.000009987606131 0.000000000000000
338.43276115955 0.000000000000000 0.000009987530011 0.000000000000000
338.01163163946 0.000000000000000 0.000009987394410 0.000000000000000
337.67824530207 0.000000000000000 0.000009987285697 0.000000000000000
337.34485896467 0.000000000000000 0.000009987175761 0.000000000000000
337.11583363418 0.000000000000000 0.000009987099522 0.000000000000000
336.88680830368 0.000000000000000 0.000009987022692 0.000000000000000
336.73152306221 0.000000000000000 0.000009986970260 0.000000000000000
336.57623782073 0.000000000000000 0.000009986917553 0.000000000000000
336.47104674449 0.000000000000000 0.000009986881692 0.000000000000000
336.36585566825 0.000000000000000 0.000009986845703 0.000000000000000
336.29445176154 0.000000000000000 0.000009986821200 0.000000000000000
336.22304785484 0.000000000000000 0.000009986796639 0.000000000000000
336.17426338111 0.000000000000000 0.000009986779824 0.000000000000000
336.12547890739 0.000000000000000 0.000009986762981 0.000000000000000
336.09159481713 0.000000000000000 0.000009986751266 0.000000000000000
336.05771072686 0.000000000000000 0.000009986739538 0.000000000000000
336.03313874217 0.000000000000000 0.000009986731025 0.000000000000000
336.00856675747 0.000000000000000 0.000009986722505 0.000000000000000
335.98399477277 0.000000000000000 0.000009986713979 0.000000000000000
335.95942278807 0.000000000000000 0.000009986705445 0.000000000000000
335.95582321217 0.000000000000000 0.000009986704195 0.000000000000000
335.95222363626 0.000000000000000 0.000009986702944 0.000000000000000
335.94862406036 0.000000000000000 0.000009986701693 0.000000000000000
335.94502448445 0.000000000000000 0.000009986700442 0.000000000000000
335.93782533264 0.000000000000000 0.000009986697940 0.000000000000000
335.93062618083 0.000000000000000 0.000009986695437 0.000000000000000
335.92342702902 0.000000000000000 0.000009986692933 0.000000000000000
335.91622787720 0.000000000000000 0.000009986690429 0.000000000000000
335.90902872539 0.000000000000000 0.000009986687925 0.000000000000000
335.89185574473 0.000000000000000 0.000009986681948 0.000000000000000
335.87468276407 0.000000000000000 0.000009986675968 0.000000000000000
335.85750978340 0.000000000000000 0.000009986669985 0.000000000000000
335.84033680274 0.000000000000000 0.000009986663998 0.000000000000000
335.82316382208 0.000000000000000 0.000009986658008 0.000000000000000
335.77530925685 0.000000000000000 0.000009986641298 0.000000000000000
335.72745469162 0.000000000000000 0.000009986624562 0.000000000000000
335.67960012639 0.000000000000000 0.000009986607798 0.000000000000000
335.63174556116 0.000000000000000 0.000009986591007 0.000000000000000
335.58389099593 0.000000000000000 0.000009986574189 0.000000000000000
335.50634490296 0.000000000000000 0.000009986546879 0.000000000000000
335.42879880998 0.000000000000000 0.000009986519496 0.000000000000000
335.35125271701 0.000000000000000 0.000009986492040 0.000000000000000
335.27370662403 0.000000000000000 0.000009986464512 0.000000000000000
335.08452512558 0.000000000000000 0.000009986397049 0.000000000000000
334.89534362713 0.000000000000000 0.000009986329148 0.000000000000000
334.70616212869 0.000000000000000 0.000009986260806 0.000000000000000
334.51698063024 0.000000000000000 0.000009986192020 0.000000000000000
334.06444878154 0.000000000000000 0.000009986025653 0.000000000000000
333.68997897853 0.000000000000000 0.000009985886008 0.000000000000000
333.31550917551 0.000000000000000 0.000009985744544 0.000000000000000
333.05808714842 0.000000000000000 0.000009985646226 0.000000000000000
332.80066512134 0.000000000000000 0.000009985547025 0.000000000000000
332.62605721138 0.000000000000000 0.000009985479230 0.000000000000000
332.45144930142 0.000000000000000 0.000009985411022 0.000000000000000
332.33317500454 0.000000000000000 0.000009985364583 0.000000000000000
332.21490070766 0.000000000000000 0.000009985317953 0.000000000000000
332.13468276728 0.000000000000000 0.000009985286216 0.000000000000000
332.05446482691 0.000000000000000 0.000009985254391 0.000000000000000
331.99979281122 0.000000000000000 0.000009985232650 0.000000000000000
331.94512079554 0.000000000000000 0.000009985210867 0.000000000000000
331.90738508614 0.000000000000000 0.000009985195808 0.000000000000000
331.86964937674 0.000000000000000 0.000009985180730 0.000000000000000
331.84274753873 0.000000000000000 0.000009985169968 0.000000000000000
331.81584570071 0.000000000000000 0.000009985159196 0.000000000000000
331.79468961625 0.000000000000000 0.000009985150719 0.000000000000000
331.77353353179 0.000000000000000 0.000009985142235 0.000000000000000
331.75237744734 0.000000000000000 0.000009985133745 0.000000000000000
331.73762997051 0.000000000000000 0.000009985127824 0.000000000000000
331.72288249369 0.000000000000000 0.000009985121900 0.000000000000000
331.70813501687 0.000000000000000 0.000009985115973 0.000000000000000
331.69338754005 0.000000000000000 0.000009985110044 0.000000000000000
331.67864006323 0.000000000000000 0.000009985104112 0.000000000000000
331.66389258641 0.000000000000000 0.000009985098176 0.000000000000000
331.64914510958 0.000000000000000 0.000009985092238 0.000000000000000
331.61965015594 0.000000000000000 0.000009985080353 0.000000000000000
331.59015520230 0.000000000000000 0.000009985068456 0.000000000000000
331.56066024865 0.000000000000000 0.000009985056547 0.000000000000000
331.53116529501 0.000000000000000 0.000009985044626 0.000000000000000
331.48722539479 0.000000000000000 0.000009985026843 0.000000000000000
331.44328549458 0.000000000000000 0.000009985009034 0.000000000000000
331.39934559436 0.000000000000000 0.000009984991197 0.000000000000000
331.35540569414 0.000000000000000 0.000009984973332 0.000000000000000
331.26079874869 0.000000000000000 0.000009984934774 0.000000000000000
331.16619180325 0.000000000000000 0.000009984896088 0.000000000000000
331.07158485780 0.000000000000000 0.000009984857273 0.000000000000000
330.97697791235 0.000000000000000 0.000009984818329 0.000000000000000
330.76078963850 0.000000000000000 0.000009984728847 0.000000000000000
330.54460136466 0.000000000000000 0.000009984638679 0.000000000000000
330.32841309081 0.000000000000000 0.000009984547818 0.000000000000000
330.11222481697 0.000000000000000 0.000009984456258 0.000000000000000
329.69200345882 0.000000000000000 0.000009984276259 0.000000000000000
329.35406910258 0.000000000000000 0.000009984129537 0.000000000000000
329.01613474633 0.000000000000000 0.000009983981032 0.000000000000000
328.78380949547 0.000000000000000 0.000009983877889 0.000000000000000
328.55148424460 0.000000000000000 0.000009983773881 0.000000000000000
328.39389479349 0.000000000000000 0.000009983702835 0.000000000000000
328.23630534238 0.000000000000000 0.000009983631384 0.000000000000000
328.12951845728 0.000000000000000 0.000009983582737 0.000000000000000
328.02273157218 0.000000000000000 0.000009983533901 0.000000000000000
327.95022667121 0.000000000000000 0.000009983500637 0.000000000000000
327.87772177024 0.000000000000000 0.000009983467285 0.000000000000000
327.82817744533 0.000000000000000 0.000009983444445 0.000000000000000
327.77863312042 0.000000000000000 0.000009983421564 0.000000000000000
327.74422043955 0.000000000000000 0.000009983405647 0.000000000000000
327.70980775868 0.000000000000000 0.000009983389711 0.000000000000000
327.68485891180 0.000000000000000 0.000009983378145 0.000000000000000
327.65991006492 0.000000000000000 0.000009983366569 0.000000000000000
327.63496121803 0.000000000000000 0.000009983354983 0.000000000000000
327.61001237115 0.000000000000000 0.000009983343388 0.000000000000000
327.60635834574 0.000000000000000 0.000009983341688 0.000000000000000
327.60270432033 0.000000000000000 0.000009983339989 0.000000000000000
327.59905029493 0.000000000000000 0.000009983338290 0.000000000000000
327.59539626952 0.000000000000000 0.000009983336590 0.000000000000000
327.58808821870 0.000000000000000 0.000009983333190 0.000000000000000
327.58078016788 0.000000000000000 0.000009983329789 0.000000000000000
327.57347211706 0.000000000000000 0.000009983326387 0.000000000000000
327.56616406624 0.000000000000000 0.000009983322985 0.000000000000000
327.55885601542 0.000000000000000 0.000009983319582 0.000000000000000
327.54152433378 0.000000000000000 0.000009983311507 0.000000000000000
327.52419265213 0.000000000000000 0.000009983303428 0.000000000000000
327.50686097049 0.000000000000000 0.000009983295344 0.000000000000000
327.48952928885 0.000000000000000 0.000009983287255 0.000000000000000
327.47219760720 0.000000000000000 0.000009983279161 0.000000000000000
327.42559494806 0.000000000000000 0.000009983257373 0.000000000000000
327.37899228891 0.000000000000000 0.000009983235549 0.000000000000000
327.33238962977 0.000000000000000 0.000009983213689 0.000000000000000
327.28578697062 0.000000000000000 0.000009983191792 0.000000000000000
327.23918431148 0.000000000000000 0.000009983169857 0.000000000000000
327.16283342175 0.000000000000000 0.000009983133840 0.000000000000000
327.08648253202 0.000000000000000 0.000009983097724 0.000000000000000
327.01013164229 0.000000000000000 0.000009983061508 0.000000000000000
326.93378075257 0.000000000000000 0.000009983025191 0.000000000000000
326.74869643096 0.000000000000000 0.000009982936734 0.000000000000000
326.56361210935 0.000000000000000 0.000009982847678 0.000000000000000
326.37852778774 0.000000000000000 0.000009982758017 0.000000000000000
326.19344346614 0.000000000000000 0.000009982667897 0.000000000000000
325.75639439390 0.000000000000000 0.000009982452837 0.000000000000000
325.39526932650 0.000000000000000 0.000009982271995 0.000000000000000
325.03414425910 0.000000000000000 0.000009982088783 0.000000000000000
324.78577701231 0.000000000000000 0.000009981961348 0.000000000000000
324.53740976552 0.000000000000000 0.000009981832734 0.000000000000000
324.36886533215 0.000000000000000 0.000009981744777 0.000000000000000
324.20032089877 0.000000000000000 0.000009981656267 0.000000000000000
324.08609235591 0.000000000000000 0.000009981595964 0.000000000000000
323.97186381304 0.000000000000000 0.000009981535404 0.000000000000000
323.89433065171 0.000000000000000 0.000009981494152 0.000000000000000
323.81679749038 0.000000000000000 0.000009981452780 0.000000000000000
323.76388360944 0.000000000000000 0.000009981424477 0.000000000000000
323.71096972849 0.000000000000000 0.000009981396117 0.000000000000000
323.67434239269 0.000000000000000 0.000009981376454 0.000000000000000
323.63771505690 0.000000000000000 0.000009981356765 0.000000000000000
323.61141418791 0.000000000000000 0.000009981342610 0.000000000000000
323.58511331892 0.000000000000000 0.000009981328441 0.000000000000000
323.56388048005 0.000000000000000 0.000009981316993 0.000000000000000
323.54264764119 0.000000000000000 0.000009981305536 0.000000000000000
323.52141480232 0.000000000000000 0.000009981294071 0.000000000000000
323.51772594286 0.000000000000000 0.000009981292079 0.000000000000000
323.51403708340 0.000000000000000 0.000009981290086 0.000000000000000
323.51034822394 0.000000000000000 0.000009981288092 0.000000000000000
323.50297050502 0.000000000000000 0.000009981284105 0.000000000000000
323.49559278610 0.000000000000000 0.000009981280117 0.000000000000000
323.48821506718 0.000000000000000 0.000009981276128 0.000000000000000
323.48083734825 0.000000000000000 0.000009981272138 0.000000000000000
323.46567687634 0.000000000000000 0.000009981263935 0.000000000000000
323.45051640443 0.000000000000000 0.000009981255728 0.000000000000000
323.43535593252 0.000000000000000 0.000009981247517 0.000000000000000
323.42019546060 0.000000000000000 0.000009981239304 0.000000000000000
323.38077280885 0.000000000000000 0.000009981217927 0.000000000000000
323.34826044061 0.000000000000000 0.000009981200267 0.000000000000000
323.31574807237 0.000000000000000 0.000009981182586 0.000000000000000
323.28323570413 0.000000000000000 0.000009981164884 0.000000000000000
323.25072333590 0.000000000000000 0.000009981147160 0.000000000000000
323.19195504016 0.000000000000000 0.000009981115069 0.000000000000000
323.13318674442 0.000000000000000 0.000009981082907 0.000000000000000
323.07441844868 0.000000000000000 0.000009981050674 0.000000000000000
323.01565015294 0.000000000000000 0.000009981018370 0.000000000000000
322.88722658813 0.000000000000000 0.000009980947529 0.000000000000000
322.75880302331 0.000000000000000 0.000009980876346 0.000000000000000
322.63037945849 0.000000000000000 0.000009980804817 0.000000000000000
322.50195589367 0.000000000000000 0.000009980732942 0.000000000000000
322.19743127207 0.000000000000000 0.000009980561107 0.000000000000000
321.89290665047 0.000000000000000 0.000009980387280 0.000000000000000
321.58838202887 0.000000000000000 0.000009980211433 0.000000000000000
321.28385740727 0.000000000000000 0.000009980033537 0.000000000000000
320.94128792136 0.000000000000000 0.000009979830933 0.000000000000000
320.59871843546 0.000000000000000 0.000009979625658 0.000000000000000
320.36388049615 0.000000000000000 0.000009979483376 0.000000000000000
320.17967103545 0.000000000000000 0.000009979370868 0.000000000000000
320.03486526897 0.000000000000000 0.000009979281866 0.000000000000000
319.91952827915 0.000000000000000 0.000009979210622 0.000000000000000
319.82762991149 0.000000000000000 0.000009979153630 0.000000000000000
319.75416790869 0.000000000000000 0.000009979107927 0.000000000000000
319.69522179763 0.000000000000000 0.000009979071162 0.000000000000000
319.64759554415 0.000000000000000 0.000009979041396 0.000000000000000
319.60863990548 0.000000000000000 0.000009979017010 0.000000000000000
319.56968426681 0.000000000000000 0.000009978992587 0.000000000000000
319.54022633693 0.000000000000000 0.000009978974095 0.000000000000000
319.51076840706 0.000000000000000 0.000009978955583 0.000000000000000
319.50558587306 0.000000000000000 0.000009978952325 0.000000000000000
319.50040333906 0.000000000000000 0.000009978949065 0.000000000000000
319.49522080507 0.000000000000000 0.000009978945805 0.000000000000000
319.49003827107 0.000000000000000 0.000009978942545 0.000000000000000
319.47967320307 0.000000000000000 0.000009978936022 0.000000000000000
319.46930813508 0.000000000000000 0.000009978929497 0.000000000000000
319.45894306708 0.000000000000000 0.000009978922969 0.000000000000000
319.44857799909 0.000000000000000 0.000009978916439 0.000000000000000
319.43821293109 0.000000000000000 0.000009978909907 0.000000000000000
319.41742520706 0.000000000000000 0.000009978896799 0.000000000000000
319.39663748302 0.000000000000000 0.000009978883680 0.000000000000000
319.37584975899 0.000000000000000 0.000009978870552 0.000000000000000
319.35506203496 0.000000000000000 0.000009978857413 0.000000000000000
319.33427431092 0.000000000000000 0.000009978844264 0.000000000000000
319.29688974855 0.000000000000000 0.000009978820590 0.000000000000000
319.25950518617 0.000000000000000 0.000009978796883 0.000000000000000
319.22212062379 0.000000000000000 0.000009978773142 0.000000000000000
319.18473606142 0.000000000000000 0.000009978749366 0.000000000000000
319.14735149904 0.000000000000000 0.000009978725556 0.000000000000000
319.06986946941 0.000000000000000 0.000009978676100 0.000000000000000
318.99238743978 0.000000000000000 0.000009978626495 0.000000000000000
318.91490541015 0.000000000000000 0.000009978576742 0.000000000000000
318.83742338052 0.000000000000000 0.000009978526840 0.000000000000000
318.65707751798 0.000000000000000 0.000009978410108 0.000000000000000
318.47673165545 0.000000000000000 0.000009978292557 0.000000000000000
318.29638579291 0.000000000000000 0.000009978174181 0.000000000000000
318.11603993038 0.000000000000000 0.000009978054973 0.000000000000000
317.69462910927 0.000000000000000 0.000009977773137 0.000000000000000
317.34672991844 0.000000000000000 0.000009977536948 0.000000000000000
316.99883072761 0.000000000000000 0.000009977297526 0.000000000000000
316.75939632029 0.000000000000000 0.000009977130843 0.000000000000000
316.51996191298 0.000000000000000 0.000009976962588 0.000000000000000
316.35737668606 0.000000000000000 0.000009976847432 0.000000000000000
316.19479145914 0.000000000000000 0.000009976731538 0.000000000000000
316.08452729688 0.000000000000000 0.000009976652518 0.000000000000000
315.97426313463 0.000000000000000 0.000009976573154 0.000000000000000
315.89935109774 0.000000000000000 0.000009976519039 0.000000000000000
315.82443906086 0.000000000000000 0.000009976464765 0.000000000000000
315.77322874627 0.000000000000000 0.000009976427571 0.000000000000000
315.72201843168 0.000000000000000 0.000009976390302 0.000000000000000
315.68644227193 0.000000000000000 0.000009976364367 0.000000000000000
315.65086611217 0.000000000000000 0.000009976338396 0.000000000000000
315.62508020291 0.000000000000000 0.000009976319550 0.000000000000000
315.59929429365 0.000000000000000 0.000009976300685 0.000000000000000
315.57350838439 0.000000000000000 0.000009976281802 0.000000000000000
315.54772247513 0.000000000000000 0.000009976262900 0.000000000000000
315.54394935841 0.000000000000000 0.000009976260133 0.000000000000000
315.54017624169 0.000000000000000 0.000009976257365 0.000000000000000
315.53640312498 0.000000000000000 0.000009976254597 0.000000000000000
315.53263000826 0.000000000000000 0.000009976251829 0.000000000000000
315.52508377482 0.000000000000000 0.000009976246291 0.000000000000000
315.51753754139 0.000000000000000 0.000009976240752 0.000000000000000
315.50999130795 0.000000000000000 0.000009976235211 0.000000000000000
315.50244507452 0.000000000000000 0.000009976229669 0.000000000000000
315.49489884108 0.000000000000000 0.000009976224125 0.000000000000000
315.47714872831 0.000000000000000 0.000009976211079 0.000000000000000
315.45939861554 0.000000000000000 0.000009976198024 0.000000000000000
315.44164850277 0.000000000000000 0.000009976184961 0.000000000000000
315.42389839000 0.000000000000000 0.000009976171889 0.000000000000000
315.40614827723 0.000000000000000 0.000009976158808 0.000000000000000
315.36062589915 0.000000000000000 0.000009976125219 0.000000000000000
315.31510352108 0.000000000000000 0.000009976091570 0.000000000000000
315.26958114300 0.000000000000000 0.000009976057861 0.000000000000000
315.22405876493 0.000000000000000 0.000009976024092 0.000000000000000
315.17853638686 0.000000000000000 0.000009975990262 0.000000000000000
315.10282868383 0.000000000000000 0.000009975933867 0.000000000000000
315.02712098080 0.000000000000000 0.000009975877302 0.000000000000000
314.95141327776 0.000000000000000 0.000009975820568 0.000000000000000
314.87570557473 0.000000000000000 0.000009975763665 0.000000000000000
314.69375206874 0.000000000000000 0.000009975626206 0.000000000000000
314.51179856275 0.000000000000000 0.000009975487754 0.000000000000000
314.32984505675 0.000000000000000 0.000009975348300 0.000000000000000
314.14789155076 0.000000000000000 0.000009975207835 0.000000000000000
313.73628083137 0.000000000000000 0.000009974886308 0.000000000000000
313.39785094935 0.000000000000000 0.000009974617972 0.000000000000000
313.05942106733 0.000000000000000 0.000009974345991 0.000000000000000
312.82644248851 0.000000000000000 0.000009974156610 0.000000000000000
312.59346390970 0.000000000000000 0.000009973965459 0.000000000000000
312.43523266333 0.000000000000000 0.000009973834617 0.000000000000000
312.27700141697 0.000000000000000 0.000009973702944 0.000000000000000
312.16966058813 0.000000000000000 0.000009973613145 0.000000000000000
312.06231975929 0.000000000000000 0.000009973522960 0.000000000000000
311.98935516814 0.000000000000000 0.000009973461435 0.000000000000000
311.91639057699 0.000000000000000 0.000009973399731 0.000000000000000
311.86645390920 0.000000000000000 0.000009973357398 0.000000000000000
311.81651724142 0.000000000000000 0.000009973314980 0.000000000000000
311.78173071988 0.000000000000000 0.000009973285381 0.000000000000000
311.74694419834 0.000000000000000 0.000009973255742 0.000000000000000
311.72154062550 0.000000000000000 0.000009973234071 0.000000000000000
311.69613705266 0.000000000000000 0.000009973212380 0.000000000000000
311.67073347983 0.000000000000000 0.000009973190666 0.000000000000000
311.64532990699 0.000000000000000 0.000009973168932 0.000000000000000
311.62920057014 0.000000000000000 0.000009973155122 0.000000000000000
311.61307123329 0.000000000000000 0.000009973141304 0.000000000000000
311.59694189644 0.000000000000000 0.000009973127478 0.000000000000000
311.58081255959 0.000000000000000 0.000009973113644 0.000000000000000
311.56468322275 0.000000000000000 0.000009973099801 0.000000000000000
311.54855388590 0.000000000000000 0.000009973085950 0.000000000000000
311.53242454905 0.000000000000000 0.000009973072090 0.000000000000000
311.50016587535 0.000000000000000 0.000009973044344 0.000000000000000
311.46790720165 0.000000000000000 0.000009973016563 0.000000000000000
311.43564852796 0.000000000000000 0.000009972988746 0.000000000000000
311.40338985426 0.000000000000000 0.000009972960894 0.000000000000000
311.35471866093 0.000000000000000 0.000009972918803 0.000000000000000
311.30604746759 0.000000000000000 0.000009972876631 0.000000000000000
311.25737627426 0.000000000000000 0.000009972834376 0.000000000000000
311.20870508093 0.000000000000000 0.000009972792038 0.000000000000000
311.10309890404 0.000000000000000 0.000009972699891 0.000000000000000
310.99749272715 0.000000000000000 0.000009972607353 0.000000000000000
310.89188655026 0.000000000000000 0.000009972514422 0.000000000000000
310.78628037337 0.000000000000000 0.000009972421095 0.000000000000000
310.54333789303 0.000000000000000 0.000009972204891 0.000000000000000
310.30039541269 0.000000000000000 0.000009971986563 0.000000000000000
310.05745293234 0.000000000000000 0.000009971766087 0.000000000000000
309.81451045200 0.000000000000000 0.000009971543440 0.000000000000000
309.45616826499 0.000000000000000 0.000009971211021 0.000000000000000
309.09782607798 0.000000000000000 0.000009970873753 0.000000000000000
308.82560142998 0.000000000000000 0.000009970614252 0.000000000000000
308.60983392182 0.000000000000000 0.000009970406528 0.000000000000000
308.43870403694 0.000000000000000 0.000009970240484 0.000000000000000
308.30241102850 0.000000000000000 0.000009970107417 0.000000000000000
308.19380207162 0.000000000000000 0.000009970000851 0.000000000000000
308.10709198767 0.000000000000000 0.000009969915436 0.000000000000000
308.03767252282 0.000000000000000 0.000009969846838 0.000000000000000
307.98181955702 0.000000000000000 0.000009969791506 0.000000000000000
307.93648858294 0.000000000000000 0.000009969746507 0.000000000000000
307.89909662553 0.000000000000000 0.000009969709327 0.000000000000000
307.86170466813 0.000000000000000 0.000009969672092 0.000000000000000
307.82431271073 0.000000000000000 0.000009969634802 0.000000000000000
307.80067464532 0.000000000000000 0.000009969611201 0.000000000000000
307.79657424838 0.000000000000000 0.000009969607105 0.000000000000000
307.79247385144 0.000000000000000 0.000009969603008 0.000000000000000
307.78837345450 0.000000000000000 0.000009969598911 0.000000000000000
307.78017266062 0.000000000000000 0.000009969590715 0.000000000000000
307.77197186675 0.000000000000000 0.000009969582516 0.000000000000000
307.76377107287 0.000000000000000 0.000009969574315 0.000000000000000
307.75557027899 0.000000000000000 0.000009969566111 0.000000000000000
307.73993614419 0.000000000000000 0.000009969550464 0.000000000000000
307.72430200939 0.000000000000000 0.000009969534808 0.000000000000000
307.70866787458 0.000000000000000 0.000009969519142 0.000000000000000
307.69303373978 0.000000000000000 0.000009969503467 0.000000000000000
307.65771903797 0.000000000000000 0.000009969468024 0.000000000000000
307.62240433615 0.000000000000000 0.000009969432531 0.000000000000000
307.58708963434 0.000000000000000 0.000009969396987 0.000000000000000
307.55177493252 0.000000000000000 0.000009969361394 0.000000000000000
307.50113853501 0.000000000000000 0.000009969310269 0.000000000000000
307.45050213750 0.000000000000000 0.000009969259039 0.000000000000000
307.39986573999 0.000000000000000 0.000009969207705 0.000000000000000
307.34922934248 0.000000000000000 0.000009969156265 0.000000000000000
307.23768934525 0.000000000000000 0.000009969042582 0.000000000000000
307.12614934801 0.000000000000000 0.000009968928385 0.000000000000000
307.01460935078 0.000000000000000 0.000009968813669 0.000000000000000
306.90306935354 0.000000000000000 0.000009968698433 0.000000000000000
306.64568998573 0.000000000000000 0.000009968430525 0.000000000000000
306.38831061791 0.000000000000000 0.000009968159799 0.000000000000000
306.13093125009 0.000000000000000 0.000009967886224 0.000000000000000
305.87355188228 0.000000000000000 0.000009967609768 0.000000000000000
305.53408073586 0.000000000000000 0.000009967240675 0.000000000000000
305.19460958945 0.000000000000000 0.000009966866441 0.000000000000000
304.94634141904 0.000000000000000 0.000009966589453 0.000000000000000
304.75032774933 0.000000000000000 0.000009966368776 0.000000000000000
304.59532196215 0.000000000000000 0.000009966193015 0.000000000000000
304.47183903441 0.000000000000000 0.000009966052201 0.000000000000000
304.37339623256 0.000000000000000 0.000009965939433 0.000000000000000
304.29470624318 0.000000000000000 0.000009965848968 0.000000000000000
304.23157384970 0.000000000000000 0.000009965776179 0.000000000000000
304.18058745926 0.000000000000000 0.000009965717257 0.000000000000000
304.13892103577 0.000000000000000 0.000009965669016 0.000000000000000
304.09725461228 0.000000000000000 0.000009965620695 0.000000000000000
304.06605158149 0.000000000000000 0.000009965584455 0.000000000000000
304.03484855070 0.000000000000000 0.000009965548172 0.000000000000000
304.02958314266 0.000000000000000 0.000009965542045 0.000000000000000
304.02431773462 0.000000000000000 0.000009965535917 0.000000000000000
304.01905232658 0.000000000000000 0.000009965529787 0.000000000000000
304.01378691853 0.000000000000000 0.000009965523657 0.000000000000000
304.00325610245 0.000000000000000 0.000009965511392 0.000000000000000
303.99272528637 0.000000000000000 0.000009965499122 0.000000000000000
303.98219447029 0.000000000000000 0.000009965486848 0.000000000000000
303.97166365421 0.000000000000000 0.000009965474569 0.000000000000000
303.96113283812 0.000000000000000 0.000009965462285 0.000000000000000
303.93123618613 0.000000000000000 0.000009965427384 0.000000000000000
303.90907451699 0.000000000000000 0.000009965401486 0.000000000000000
303.88691284784 0.000000000000000 0.000009965375565 0.000000000000000
303.86475117870 0.000000000000000 0.000009965349622 0.000000000000000
303.84258950955 0.000000000000000 0.000009965323655 0.000000000000000
303.82042784041 0.000000000000000 0.000009965297665 0.000000000000000
303.77733559805 0.000000000000000 0.000009965247063 0.000000000000000
303.73424335569 0.000000000000000 0.000009965196372 0.000000000000000
303.69115111333 0.000000000000000 0.000009965145592 0.000000000000000
303.64805887097 0.000000000000000 0.000009965094724 0.000000000000000
303.60496662861 0.000000000000000 0.000009965043766 0.000000000000000
303.51028541700 0.000000000000000 0.000009964931488 0.000000000000000
303.41560420539 0.000000000000000 0.000009964818777 0.000000000000000
303.32092299379 0.000000000000000 0.000009964705630 0.000000000000000
303.22624178218 0.000000000000000 0.000009964592046 0.000000000000000
303.00346883526 0.000000000000000 0.000009964323060 0.000000000000000
302.78069588834 0.000000000000000 0.000009964051617 0.000000000000000
302.55792294142 0.000000000000000 0.000009963777692 0.000000000000000
302.33514999449 0.000000000000000 0.000009963501264 0.000000000000000
301.97936602325 0.000000000000000 0.000009963054537 0.000000000000000
301.62358205201 0.000000000000000 0.000009962601267 0.000000000000000
301.34686799916 0.000000000000000 0.000009962244149 0.000000000000000
301.12701425602 0.000000000000000 0.000009961957521 0.000000000000000
300.95234803812 0.000000000000000 0.000009961727963 0.000000000000000
300.81323705506 0.000000000000000 0.000009961543960 0.000000000000000
300.70236870934 0.000000000000000 0.000009961396564 0.000000000000000
300.61385031344 0.000000000000000 0.000009961278403 0.000000000000000
300.54297158228 0.000000000000000 0.000009961183482 0.000000000000000
300.48592644877 0.000000000000000 0.000009961106887 0.000000000000000
300.43959906294 0.000000000000000 0.000009961044553 0.000000000000000
300.40133717691 0.000000000000000 0.000009960992984 0.000000000000000
300.36307529087 0.000000000000000 0.000009960941335 0.000000000000000
300.32481340484 0.000000000000000 0.000009960889609 0.000000000000000
300.31994369530 0.000000000000000 0.000009960883020 0.000000000000000
300.31507398576 0.000000000000000 0.000009960876430 0.000000000000000
300.31020427622 0.000000000000000 0.000009960869838 0.000000000000000
300.30533456668 0.000000000000000 0.000009960863246 0.000000000000000
300.29559514760 0.000000000000000 0.000009960850058 0.000000000000000
300.28585572852 0.000000000000000 0.000009960836866 0.000000000000000
300.27611630944 0.000000000000000 0.000009960823667 0.000000000000000
300.26637689036 0.000000000000000 0.000009960810464 0.000000000000000
300.25663747128 0.000000000000000 0.000009960797256 0.000000000000000
300.23932657869 0.000000000000000 0.000009960773768 0.000000000000000
300.22201568610 0.000000000000000 0.000009960750265 0.000000000000000
300.20470479351 0.000000000000000 0.000009960726746 0.000000000000000
300.18739390092 0.000000000000000 0.000009960703210 0.000000000000000
300.17008300833 0.000000000000000 0.000009960679659 0.000000000000000
300.15277211575 0.000000000000000 0.000009960656091 0.000000000000000
300.11391463455 0.000000000000000 0.000009960603130 0.000000000000000
300.07505715336 0.000000000000000 0.000009960550085 0.000000000000000
300.03619967216 0.000000000000000 0.000009960496957 0.000000000000000
299.99734219097 0.000000000000000 0.000009960443745 0.000000000000000
299.95848470977 0.000000000000000 0.000009960390448 0.000000000000000
299.88586629512 0.000000000000000 0.000009960290620 0.000000000000000
299.81324788046 0.000000000000000 0.000009960190497 0.000000000000000
299.74062946581 0.000000000000000 0.000009960090077 0.000000000000000
299.66801105116 0.000000000000000 0.000009959989359 0.000000000000000
299.49951755988 0.000000000000000 0.000009959754516 0.000000000000000
299.33102406860 0.000000000000000 0.000009959518053 0.000000000000000
299.16253057732 0.000000000000000 0.000009959279960 0.000000000000000
298.99403708604 0.000000000000000 0.000009959040223 0.000000000000000
298.60758298283 0.000000000000000 0.000009958484101 0.000000000000000
298.28942382159 0.000000000000000 0.000009958019628 0.000000000000000
297.97126466035 0.000000000000000 0.000009957549087 0.000000000000000
297.75241998466 0.000000000000000 0.000009957221865 0.000000000000000
297.53357530897 0.000000000000000 0.000009956891710 0.000000000000000
297.38501696648 0.000000000000000 0.000009956665908 0.000000000000000
297.23645862398 0.000000000000000 0.000009956438735 0.000000000000000
297.13566770348 0.000000000000000 0.000009956283824 0.000000000000000
297.03487678298 0.000000000000000 0.000009956128277 0.000000000000000
296.96627260956 0.000000000000000 0.000009956022038 0.000000000000000
296.89766843614 0.000000000000000 0.000009955915502 0.000000000000000
296.85052710008 0.000000000000000 0.000009955842125 0.000000000000000
296.80338576403 0.000000000000000 0.000009955768607 0.000000000000000
296.77019415026 0.000000000000000 0.000009955716760 0.000000000000000
296.73700253650 0.000000000000000 0.000009955664844 0.000000000000000
296.71197461014 0.000000000000000 0.000009955625652 0.000000000000000
296.68694668379 0.000000000000000 0.000009955586421 0.000000000000000
296.66191875743 0.000000000000000 0.000009955547152 0.000000000000000
296.64259973625 0.000000000000000 0.000009955516815 0.000000000000000
296.63873593202 0.000000000000000 0.000009955510744 0.000000000000000
296.63487212778 0.000000000000000 0.000009955504673 0.000000000000000
296.63100832355 0.000000000000000 0.000009955498602 0.000000000000000
296.62328071507 0.000000000000000 0.000009955486455 0.000000000000000
296.61555310660 0.000000000000000 0.000009955474305 0.000000000000000
296.60782549813 0.000000000000000 0.000009955462152 0.000000000000000
296.60009788966 0.000000000000000 0.000009955449995 0.000000000000000
296.58332599217 0.000000000000000 0.000009955423598 0.000000000000000
296.56655409469 0.000000000000000 0.000009955397184 0.000000000000000
296.54978219720 0.000000000000000 0.000009955370753 0.000000000000000
296.53301029972 0.000000000000000 0.000009955344304 0.000000000000000
296.48599513374 0.000000000000000 0.000009955270069 0.000000000000000
296.44971569081 0.000000000000000 0.000009955212690 0.000000000000000
296.41343624788 0.000000000000000 0.000009955155226 0.000000000000000
296.37715680495 0.000000000000000 0.000009955097679 0.000000000000000
296.34087736202 0.000000000000000 0.000009955040047 0.000000000000000
296.27478502882 0.000000000000000 0.000009954934838 0.000000000000000
296.20869269563 0.000000000000000 0.000009954829347 0.000000000000000
296.14260036243 0.000000000000000 0.000009954723572 0.000000000000000
296.07650802923 0.000000000000000 0.000009954617513 0.000000000000000
295.93190413678 0.000000000000000 0.000009954384471 0.000000000000000
295.78730024433 0.000000000000000 0.000009954150055 0.000000000000000
295.64269635188 0.000000000000000 0.000009953914257 0.000000000000000
295.49809245943 0.000000000000000 0.000009953677068 0.000000000000000
295.15448360389 0.000000000000000 0.000009953107830 0.000000000000000
294.81087474836 0.000000000000000 0.000009952530579 0.000000000000000
294.46726589282 0.000000000000000 0.000009951945200 0.000000000000000
294.23290999130 0.000000000000000 0.000009951541227 0.000000000000000
293.99855408977 0.000000000000000 0.000009951133385 0.000000000000000
293.83960490553 0.000000000000000 0.000009950854550 0.000000000000000
293.68065572130 0.000000000000000 0.000009950573908 0.000000000000000
293.57286884550 0.000000000000000 0.000009950382565 0.000000000000000
293.46508196971 0.000000000000000 0.000009950190382 0.000000000000000
293.39177949520 0.000000000000000 0.000009950059204 0.000000000000000
293.31847702069 0.000000000000000 0.000009949927635 0.000000000000000
293.26820016502 0.000000000000000 0.000009949837169 0.000000000000000
293.21792330936 0.000000000000000 0.000009949746519 0.000000000000000
293.18268057140 0.000000000000000 0.000009949682865 0.000000000000000
293.14743783344 0.000000000000000 0.000009949619122 0.000000000000000
293.12121190058 0.000000000000000 0.000009949571629 0.000000000000000
293.09498596773 0.000000000000000 0.000009949524087 0.000000000000000
293.06876003488 0.000000000000000 0.000009949476496 0.000000000000000
293.04693143450 0.000000000000000 0.000009949436848 0.000000000000000
293.04268739780 0.000000000000000 0.000009949429136 0.000000000000000
293.03844336111 0.000000000000000 0.000009949421422 0.000000000000000
293.03419932441 0.000000000000000 0.000009949413707 0.000000000000000
293.02571125102 0.000000000000000 0.000009949398274 0.000000000000000
293.01722317762 0.000000000000000 0.000009949382836 0.000000000000000
293.00873510423 0.000000000000000 0.000009949367393 0.000000000000000
293.00024703084 0.000000000000000 0.000009949351945 0.000000000000000
292.98302783923 0.000000000000000 0.000009949320592 0.000000000000000
292.96580864762 0.000000000000000 0.000009949289218 0.000000000000000
292.94858945601 0.000000000000000 0.000009949257823 0.000000000000000
292.93137026440 0.000000000000000 0.000009949226407 0.000000000000000
292.88661684673 0.000000000000000 0.000009949144655 0.000000000000000
292.84986176983 0.000000000000000 0.000009949077404 0.000000000000000
292.81310669294 0.000000000000000 0.000009949010053 0.000000000000000
292.77635161604 0.000000000000000 0.000009948942603 0.000000000000000
292.73959653914 0.000000000000000 0.000009948875052 0.000000000000000
292.67308519022 0.000000000000000 0.000009948752558 0.000000000000000
292.60657384130 0.000000000000000 0.000009948629733 0.000000000000000
292.54006249238 0.000000000000000 0.000009948506577 0.000000000000000
292.47355114347 0.000000000000000 0.000009948383087 0.000000000000000
292.32817743308 0.000000000000000 0.000009948112013 0.000000000000000
292.18280372269 0.000000000000000 0.000009947839332 0.000000000000000
292.03743001230 0.000000000000000 0.000009947565036 0.000000000000000
291.89205630191 0.000000000000000 0.000009947289112 0.000000000000000
291.54721749405 0.000000000000000 0.000009946628034 0.000000000000000
291.20237868620 0.000000000000000 0.000009945957609 0.000000000000000
290.92626027209 0.000000000000000 0.000009945413958 0.000000000000000
290.65014185799 0.000000000000000 0.000009944864158 0.000000000000000
290.46058611049 0.000000000000000 0.000009944483122 0.000000000000000
290.27103036299 0.000000000000000 0.000009944099133 0.000000000000000
290.14244931593 0.000000000000000 0.000009943836969 0.000000000000000
290.01386826887 0.000000000000000 0.000009943573430 0.000000000000000
289.92657670652 0.000000000000000 0.000009943393729 0.000000000000000
289.83928514418 0.000000000000000 0.000009943213390 0.000000000000000
289.77968420401 0.000000000000000 0.000009943089889 0.000000000000000
289.72008326385 0.000000000000000 0.000009942966090 0.000000000000000
289.67877310419 0.000000000000000 0.000009942880108 0.000000000000000
289.63746294452 0.000000000000000 0.000009942793982 0.000000000000000
289.60768767077 0.000000000000000 0.000009942731815 0.000000000000000
289.57791239702 0.000000000000000 0.000009942669575 0.000000000000000
289.55350391791 0.000000000000000 0.000009942618498 0.000000000000000
289.52909543879 0.000000000000000 0.000009942567373 0.000000000000000
289.50468695967 0.000000000000000 0.000009942516199 0.000000000000000
289.49980526385 0.000000000000000 0.000009942505959 0.000000000000000
289.49492356803 0.000000000000000 0.000009942495717 0.000000000000000
289.49004187220 0.000000000000000 0.000009942485473 0.000000000000000
289.48027848056 0.000000000000000 0.000009942464979 0.000000000000000
289.47051508891 0.000000000000000 0.000009942444478 0.000000000000000
289.46075169727 0.000000000000000 0.000009942423969 0.000000000000000
289.45098830562 0.000000000000000 0.000009942403452 0.000000000000000
289.43215878044 0.000000000000000 0.000009942363863 0.000000000000000
289.41332925526 0.000000000000000 0.000009942324244 0.000000000000000
289.39449973008 0.000000000000000 0.000009942284597 0.000000000000000
289.37567020490 0.000000000000000 0.000009942244919 0.000000000000000
289.35684067972 0.000000000000000 0.000009942205212 0.000000000000000
289.28678494548 0.000000000000000 0.000009942057216 0.000000000000000
289.23811746761 0.000000000000000 0.000009941954158 0.000000000000000
289.18944998973 0.000000000000000 0.000009941850895 0.000000000000000
289.14078251185 0.000000000000000 0.000009941747429 0.000000000000000
289.09211503397 0.000000000000000 0.000009941643758 0.000000000000000
289.04344755609 0.000000000000000 0.000009941539881 0.000000000000000
288.94611260034 0.000000000000000 0.000009941331509 0.000000000000000
288.84877764458 0.000000000000000 0.000009941122309 0.000000000000000
288.75144268882 0.000000000000000 0.000009940912277 0.000000000000000
288.65410773307 0.000000000000000 0.000009940701409 0.000000000000000
288.41226763710 0.000000000000000 0.000009940173843 0.000000000000000
288.17042754112 0.000000000000000 0.000009939641040 0.000000000000000
287.92858744515 0.000000000000000 0.000009939102943 0.000000000000000
287.68674734918 0.000000000000000 0.000009938559497 0.000000000000000
287.37820451256 0.000000000000000 0.000009937858305 0.000000000000000
287.06966167595 0.000000000000000 0.000009937148198 0.000000000000000
286.84738569841 0.000000000000000 0.000009936631042 0.000000000000000
286.67223108919 0.000000000000000 0.000009936220190 0.000000000000000
286.53389712263 0.000000000000000 0.000009935893617 0.000000000000000
286.42363071775 0.000000000000000 0.000009935631976 0.000000000000000
286.33559374501 0.000000000000000 0.000009935422232 0.000000000000000
286.26499900916 0.000000000000000 0.000009935253498 0.000000000000000
286.20803137964 0.000000000000000 0.000009935116980 0.000000000000000
286.16152699275 0.000000000000000 0.000009935005301 0.000000000000000
286.11502260585 0.000000000000000 0.000009934893412 0.000000000000000
286.08049071995 0.000000000000000 0.000009934810194 0.000000000000000
286.04595883405 0.000000000000000 0.000009934726862 0.000000000000000
286.04029982463 0.000000000000000 0.000009934713195 0.000000000000000
286.03464081520 0.000000000000000 0.000009934699525 0.000000000000000
286.02898180577 0.000000000000000 0.000009934685852 0.000000000000000
286.02332279635 0.000000000000000 0.000009934672176 0.000000000000000
286.01200477750 0.000000000000000 0.000009934644816 0.000000000000000
286.00068675864 0.000000000000000 0.000009934617444 0.000000000000000
285.98936873979 0.000000000000000 0.000009934590060 0.000000000000000
285.97805072094 0.000000000000000 0.000009934562664 0.000000000000000
285.96673270209 0.000000000000000 0.000009934535256 0.000000000000000
285.93939732063 0.000000000000000 0.000009934469011 0.000000000000000
285.91206193917 0.000000000000000 0.000009934402694 0.000000000000000
285.88472655771 0.000000000000000 0.000009934336305 0.000000000000000
285.85739117625 0.000000000000000 0.000009934269843 0.000000000000000
285.83005579480 0.000000000000000 0.000009934203307 0.000000000000000
285.78607461257 0.000000000000000 0.000009934096098 0.000000000000000
285.74209343033 0.000000000000000 0.000009933988697 0.000000000000000
285.69811224810 0.000000000000000 0.000009933881104 0.000000000000000
285.65413106587 0.000000000000000 0.000009933773316 0.000000000000000
285.61014988364 0.000000000000000 0.000009933665334 0.000000000000000
285.51720326804 0.000000000000000 0.000009933436492 0.000000000000000
285.42425665243 0.000000000000000 0.000009933206776 0.000000000000000
285.33131003683 0.000000000000000 0.000009932976182 0.000000000000000
285.23836342123 0.000000000000000 0.000009932744706 0.000000000000000
285.02183558101 0.000000000000000 0.000009932202017 0.000000000000000
284.80530774079 0.000000000000000 0.000009931654473 0.000000000000000
284.58877990056 0.000000000000000 0.000009931102023 0.000000000000000
284.37225206034 0.000000000000000 0.000009930544621 0.000000000000000
284.05599166250 0.000000000000000 0.000009929721480 0.000000000000000
283.73973126466 0.000000000000000 0.000009928887520 0.000000000000000
283.50100122373 0.000000000000000 0.000009928250746 0.000000000000000
283.31202446327 0.000000000000000 0.000009927742205 0.000000000000000
283.16224262207 0.000000000000000 0.000009927336308 0.000000000000000
283.04289538606 0.000000000000000 0.000009927011082 0.000000000000000
282.94764567475 0.000000000000000 0.000009926750370 0.000000000000000
282.87135563248 0.000000000000000 0.000009926540812 0.000000000000000
282.80991113578 0.000000000000000 0.000009926371553 0.000000000000000
282.75992956914 0.000000000000000 0.000009926233555 0.000000000000000
282.71850710867 0.000000000000000 0.000009926118974 0.000000000000000
282.67708464819 0.000000000000000 0.000009926004200 0.000000000000000
282.63566218772 0.000000000000000 0.000009925889235 0.000000000000000
282.63019649230 0.000000000000000 0.000009925874051 0.000000000000000
282.62473079689 0.000000000000000 0.000009925858864 0.000000000000000
282.61926510147 0.000000000000000 0.000009925843674 0.000000000000000
282.61379940606 0.000000000000000 0.000009925828480 0.000000000000000
282.60286801523 0.000000000000000 0.000009925798084 0.000000000000000
282.59193662440 0.000000000000000 0.000009925767674 0.000000000000000
282.58100523357 0.000000000000000 0.000009925737252 0.000000000000000
282.57007384274 0.000000000000000 0.000009925706817 0.000000000000000
282.55914245191 0.000000000000000 0.000009925676369 0.000000000000000
282.53920802033 0.000000000000000 0.000009925620812 0.000000000000000
282.51927358875 0.000000000000000 0.000009925565210 0.000000000000000
282.49933915717 0.000000000000000 0.000009925509564 0.000000000000000
282.47940472559 0.000000000000000 0.000009925453873 0.000000000000000
282.45947029401 0.000000000000000 0.000009925398137 0.000000000000000
282.40873967951 0.000000000000000 0.000009925256090 0.000000000000000
282.35800906501 0.000000000000000 0.000009925113748 0.000000000000000
282.30727845051 0.000000000000000 0.000009924971107 0.000000000000000
282.25654783601 0.000000000000000 0.000009924828168 0.000000000000000
282.20581722151 0.000000000000000 0.000009924684928 0.000000000000000
282.12076846211 0.000000000000000 0.000009924444115 0.000000000000000
282.03571970272 0.000000000000000 0.000009924202451 0.000000000000000
281.95067094332 0.000000000000000 0.000009923959934 0.000000000000000
281.86562218392 0.000000000000000 0.000009923716559 0.000000000000000
281.66298330226 0.000000000000000 0.000009923133212 0.000000000000000
281.46034442060 0.000000000000000 0.000009922544930 0.000000000000000
281.25770553894 0.000000000000000 0.000009921951666 0.000000000000000
281.05506665727 0.000000000000000 0.000009921353372 0.000000000000000
280.73731581498 0.000000000000000 0.000009920404964 0.000000000000000
280.41956497268 0.000000000000000 0.000009919443888 0.000000000000000
280.17450286596 0.000000000000000 0.000009918693900 0.000000000000000
279.98008853616 0.000000000000000 0.000009918093422 0.000000000000000
279.82575571803 0.000000000000000 0.000009917613251 0.000000000000000
279.70278508734 0.000000000000000 0.000009917228431 0.000000000000000
279.60463990636 0.000000000000000 0.000009916919875 0.000000000000000
279.52604041955 0.000000000000000 0.000009916671853 0.000000000000000
279.46274710616 0.000000000000000 0.000009916471538 0.000000000000000
279.41127836968 0.000000000000000 0.000009916308256 0.000000000000000
279.36865013728 0.000000000000000 0.000009916172756 0.000000000000000
279.32602190487 0.000000000000000 0.000009916037017 0.000000000000000
279.28339367247 0.000000000000000 0.000009915901043 0.000000000000000
279.27780508270 0.000000000000000 0.000009915883199 0.000000000000000
279.27221649293 0.000000000000000 0.000009915865351 0.000000000000000
279.26662790316 0.000000000000000 0.000009915847500 0.000000000000000
279.26103931339 0.000000000000000 0.000009915829644 0.000000000000000
279.24986213384 0.000000000000000 0.000009915793921 0.000000000000000
279.23868495430 0.000000000000000 0.000009915758183 0.000000000000000
279.22750777476 0.000000000000000 0.000009915722429 0.000000000000000
279.21633059522 0.000000000000000 0.000009915686659 0.000000000000000
279.20515341568 0.000000000000000 0.000009915650874 0.000000000000000
279.18500325718 0.000000000000000 0.000009915586320 0.000000000000000
279.16485309869 0.000000000000000 0.000009915521714 0.000000000000000
279.14470294019 0.000000000000000 0.000009915457055 0.000000000000000
279.12455278169 0.000000000000000 0.000009915392342 0.000000000000000
279.10440262320 0.000000000000000 0.000009915327576 0.000000000000000
279.05633646597 0.000000000000000 0.000009915172864 0.000000000000000
279.00827030874 0.000000000000000 0.000009915017843 0.000000000000000
278.96020415151 0.000000000000000 0.000009914862511 0.000000000000000
278.91213799428 0.000000000000000 0.000009914706866 0.000000000000000
278.86407183705 0.000000000000000 0.000009914550907 0.000000000000000
278.78175021323 0.000000000000000 0.000009914283070 0.000000000000000
278.69942858940 0.000000000000000 0.000009914014306 0.000000000000000
278.61710696558 0.000000000000000 0.000009913744610 0.000000000000000
278.53478534175 0.000000000000000 0.000009913473980 0.000000000000000
278.34103006381 0.000000000000000 0.000009912833300 0.000000000000000
278.14727478587 0.000000000000000 0.000009912187369 0.000000000000000
277.95351950793 0.000000000000000 0.000009911536137 0.000000000000000
277.75976422999 0.000000000000000 0.000009910879553 0.000000000000000
277.44504535196 0.000000000000000 0.000009909801524 0.000000000000000
277.13032647392 0.000000000000000 0.000009908709032 0.000000000000000
276.88516898067 0.000000000000000 0.000009907847853 0.000000000000000
276.69046747939 0.000000000000000 0.000009907157501 0.000000000000000
276.53578303606 0.000000000000000 0.000009906604956 0.000000000000000
276.41251094775 0.000000000000000 0.000009906162012 0.000000000000000
276.31409417388 0.000000000000000 0.000009905806711 0.000000000000000
276.23524205782 0.000000000000000 0.000009905520969 0.000000000000000
276.17169617884 0.000000000000000 0.000009905289998 0.000000000000000
276.11995075406 0.000000000000000 0.000009905101458 0.000000000000000
276.07697685374 0.000000000000000 0.000009904944566 0.000000000000000
276.03400295343 0.000000000000000 0.000009904787391 0.000000000000000
275.99102905312 0.000000000000000 0.000009904629936 0.000000000000000
275.98523004940 0.000000000000000 0.000009904608667 0.000000000000000
275.97943104569 0.000000000000000 0.000009904587394 0.000000000000000
275.97363204197 0.000000000000000 0.000009904566115 0.000000000000000
275.96783303825 0.000000000000000 0.000009904544832 0.000000000000000
275.95623503082 0.000000000000000 0.000009904502250 0.000000000000000
275.94463702338 0.000000000000000 0.000009904459649 0.000000000000000
275.93303901595 0.000000000000000 0.000009904417027 0.000000000000000
275.92144100851 0.000000000000000 0.000009904374387 0.000000000000000
275.90984300108 0.000000000000000 0.000009904331726 0.000000000000000
275.88769118146 0.000000000000000 0.000009904250189 0.000000000000000
275.86553936184 0.000000000000000 0.000009904168579 0.000000000000000
275.84338754222 0.000000000000000 0.000009904086893 0.000000000000000
275.82123572261 0.000000000000000 0.000009904005132 0.000000000000000
275.79908390299 0.000000000000000 0.000009903923295 0.000000000000000
275.73364429108 0.000000000000000 0.000009903681090 0.000000000000000
275.68100135928 0.000000000000000 0.000009903485761 0.000000000000000
275.62835842749 0.000000000000000 0.000009903289995 0.000000000000000
275.57571549569 0.000000000000000 0.000009903093790 0.000000000000000
275.52307256389 0.000000000000000 0.000009902897144 0.000000000000000
275.47042963209 0.000000000000000 0.000009902700058 0.000000000000000
275.36514376850 0.000000000000000 0.000009902304554 0.000000000000000
275.25985790491 0.000000000000000 0.000009901907269 0.000000000000000
275.15457204131 0.000000000000000 0.000009901508192 0.000000000000000
275.04928617772 0.000000000000000 0.000009901107315 0.000000000000000
274.78961437692 0.000000000000000 0.000009900110850 0.000000000000000
274.52994257612 0.000000000000000 0.000009899103227 0.000000000000000
274.27027077532 0.000000000000000 0.000009898084303 0.000000000000000
274.01059897452 0.000000000000000 0.000009897053933 0.000000000000000
273.80205769484 0.000000000000000 0.000009896218064 0.000000000000000
273.59351641516 0.000000000000000 0.000009895374646 0.000000000000000
273.45042027064 0.000000000000000 0.000009894791506 0.000000000000000
273.30732412612 0.000000000000000 0.000009894204754 0.000000000000000
273.21010240819 0.000000000000000 0.000009893804032 0.000000000000000
273.11288069025 0.000000000000000 0.000009893401625 0.000000000000000
273.04647756518 0.000000000000000 0.000009893125806 0.000000000000000
272.98007444010 0.000000000000000 0.000009892849197 0.000000000000000
272.93400880741 0.000000000000000 0.000009892656840 0.000000000000000
272.88794317471 0.000000000000000 0.000009892464102 0.000000000000000
272.85465741884 0.000000000000000 0.000009892324597 0.000000000000000
272.82137166297 0.000000000000000 0.000009892184895 0.000000000000000
272.79380181222 0.000000000000000 0.000009892069033 0.000000000000000
272.76623196148 0.000000000000000 0.000009891953037 0.000000000000000
272.74333631974 0.000000000000000 0.000009891856606 0.000000000000000
272.73875719139 0.000000000000000 0.000009891837309 0.000000000000000
272.73417806304 0.000000000000000 0.000009891818009 0.000000000000000
272.72959893469 0.000000000000000 0.000009891798704 0.000000000000000
272.72044067800 0.000000000000000 0.000009891760085 0.000000000000000
272.71128242130 0.000000000000000 0.000009891721452 0.000000000000000
272.70212416460 0.000000000000000 0.000009891682803 0.000000000000000
272.69296590791 0.000000000000000 0.000009891644141 0.000000000000000
272.67308750574 0.000000000000000 0.000009891560172 0.000000000000000
272.65320910357 0.000000000000000 0.000009891476134 0.000000000000000
272.63333070140 0.000000000000000 0.000009891392026 0.000000000000000
272.61345229923 0.000000000000000 0.000009891307847 0.000000000000000
272.55601003678 0.000000000000000 0.000009891064197 0.000000000000000
272.51306789977 0.000000000000000 0.000009890881658 0.000000000000000
272.47012576276 0.000000000000000 0.000009890698782 0.000000000000000
272.42718362576 0.000000000000000 0.000009890515567 0.000000000000000
272.38424148875 0.000000000000000 0.000009890332012 0.000000000000000
272.30561438824 0.000000000000000 0.000009889995036 0.000000000000000
272.22698728773 0.000000000000000 0.000009889656911 0.000000000000000
272.14836018722 0.000000000000000 0.000009889317631 0.000000000000000
272.06973308671 0.000000000000000 0.000009888977192 0.000000000000000
271.89757354370 0.000000000000000 0.000009888227703 0.000000000000000
271.72541400069 0.000000000000000 0.000009887472581 0.000000000000000
271.55325445769 0.000000000000000 0.000009886716251 0.000000000000000
271.38109491468 0.000000000000000 0.000009885956875 0.000000000000000
271.07239518671 0.000000000000000 0.000009884567305 0.000000000000000
270.82778967014 0.000000000000000 0.000009883453375 0.000000000000000
270.58318415358 0.000000000000000 0.000009882327424 0.000000000000000
270.41538223614 0.000000000000000 0.000009881548007 0.000000000000000
270.24758031871 0.000000000000000 0.000009880762842 0.000000000000000
270.13368111701 0.000000000000000 0.000009880226595 0.000000000000000
270.01978191531 0.000000000000000 0.000009879687666 0.000000000000000
269.94219858943 0.000000000000000 0.000009879319028 0.000000000000000
269.86461526355 0.000000000000000 0.000009878949136 0.000000000000000
269.81116367348 0.000000000000000 0.000009878693565 0.000000000000000
269.75771208341 0.000000000000000 0.000009878437396 0.000000000000000
269.71979856998 0.000000000000000 0.000009878255332 0.000000000000000
269.68188505655 0.000000000000000 0.000009878072968 0.000000000000000
269.65259328953 0.000000000000000 0.000009877931870 0.000000000000000
269.62330152251 0.000000000000000 0.000009877790594 0.000000000000000
269.59400975548 0.000000000000000 0.000009877649142 0.000000000000000
269.57300988018 0.000000000000000 0.000009877547625 0.000000000000000
269.55201000487 0.000000000000000 0.000009877446020 0.000000000000000
269.53101012956 0.000000000000000 0.000009877344326 0.000000000000000
269.51001025425 0.000000000000000 0.000009877242542 0.000000000000000
269.48901037895 0.000000000000000 0.000009877140669 0.000000000000000
269.46801050364 0.000000000000000 0.000009877038705 0.000000000000000
269.44701062833 0.000000000000000 0.000009876936649 0.000000000000000
269.40501087771 0.000000000000000 0.000009876732258 0.000000000000000
269.36301112710 0.000000000000000 0.000009876527495 0.000000000000000
269.32101137648 0.000000000000000 0.000009876322356 0.000000000000000
269.27901162587 0.000000000000000 0.000009876116840 0.000000000000000
269.21771904126 0.000000000000000 0.000009875816240 0.000000000000000
269.15642645665 0.000000000000000 0.000009875514830 0.000000000000000
269.09513387204 0.000000000000000 0.000009875212609 0.000000000000000
269.03384128743 0.000000000000000 0.000009874909572 0.000000000000000
268.90070300894 0.000000000000000 0.000009874248502 0.000000000000000
268.76756473045 0.000000000000000 0.000009873583546 0.000000000000000
268.63442645196 0.000000000000000 0.000009872914678 0.000000000000000
268.50128817347 0.000000000000000 0.000009872241872 0.000000000000000
268.19614670291 0.000000000000000 0.000009870684858 0.000000000000000
267.89100523234 0.000000000000000 0.000009869106706 0.000000000000000
267.65901601773 0.000000000000000 0.000009867892550 0.000000000000000
267.42702680311 0.000000000000000 0.000009866665857 0.000000000000000
267.26851423696 0.000000000000000 0.000009865820410 0.000000000000000
267.11000167080 0.000000000000000 0.000009864969002 0.000000000000000
267.00236931485 0.000000000000000 0.000009864387466 0.000000000000000
266.89473695890 0.000000000000000 0.000009863803150 0.000000000000000
266.82129475187 0.000000000000000 0.000009863402844 0.000000000000000
266.74785254484 0.000000000000000 0.000009863001234 0.000000000000000
266.69703405414 0.000000000000000 0.000009862722576 0.000000000000000
266.64621556344 0.000000000000000 0.000009862443291 0.000000000000000
266.60975651892 0.000000000000000 0.000009862242537 0.000000000000000
266.57329747439 0.000000000000000 0.000009862041461 0.000000000000000
266.54396053729 0.000000000000000 0.000009861879432 0.000000000000000
266.51462360020 0.000000000000000 0.000009861717197 0.000000000000000
266.48528666310 0.000000000000000 0.000009861554758 0.000000000000000
266.48037988273 0.000000000000000 0.000009861527570 0.000000000000000
266.47547310236 0.000000000000000 0.000009861500375 0.000000000000000
266.47056632199 0.000000000000000 0.000009861473175 0.000000000000000
266.46075276126 0.000000000000000 0.000009861418759 0.000000000000000
266.45093920052 0.000000000000000 0.000009861364320 0.000000000000000
266.44112563978 0.000000000000000 0.000009861309858 0.000000000000000
266.43131207904 0.000000000000000 0.000009861255374 0.000000000000000
266.40996664378 0.000000000000000 0.000009861136788 0.000000000000000
266.38862120853 0.000000000000000 0.000009861018094 0.000000000000000
266.36727577327 0.000000000000000 0.000009860899290 0.000000000000000
266.34593033801 0.000000000000000 0.000009860780376 0.000000000000000
266.29322960757 0.000000000000000 0.000009860486309 0.000000000000000
266.24052887712 0.000000000000000 0.000009860191559 0.000000000000000
266.18782814668 0.000000000000000 0.000009859896122 0.000000000000000
266.13512741623 0.000000000000000 0.000009859599996 0.000000000000000
266.06572665610 0.000000000000000 0.000009859208976 0.000000000000000
265.99632589597 0.000000000000000 0.000009858816750 0.000000000000000
265.92692513584 0.000000000000000 0.000009858423313 0.000000000000000
265.85752437571 0.000000000000000 0.000009858028662 0.000000000000000
265.70049805181 0.000000000000000 0.000009857131216 0.000000000000000
265.54347172791 0.000000000000000 0.000009856227477 0.000000000000000
265.38644540401 0.000000000000000 0.000009855317397 0.000000000000000
265.22941908012 0.000000000000000 0.000009854400925 0.000000000000000
264.92728563610 0.000000000000000 0.000009852619390 0.000000000000000
264.68517199380 0.000000000000000 0.000009851174321 0.000000000000000
264.44305835149 0.000000000000000 0.000009849713543 0.000000000000000
264.27687973230 0.000000000000000 0.000009848701731 0.000000000000000
264.11070111312 0.000000000000000 0.000009847682377 0.000000000000000
263.99783372670 0.000000000000000 0.000009846985711 0.000000000000000
263.88496634028 0.000000000000000 0.000009846285523 0.000000000000000
263.80797448227 0.000000000000000 0.000009845805866 0.000000000000000
263.73098262426 0.000000000000000 0.000009845324557 0.000000000000000
263.67775624266 0.000000000000000 0.000009844990850 0.000000000000000
263.62452986107 0.000000000000000 0.000009844656351 0.000000000000000
263.58644026380 0.000000000000000 0.000009844416493 0.000000000000000
263.54835066653 0.000000000000000 0.000009844176230 0.000000000000000
263.51799797839 0.000000000000000 0.000009843984481 0.000000000000000
263.48764529026 0.000000000000000 0.000009843792478 0.000000000000000
263.45729260212 0.000000000000000 0.000009843600222 0.000000000000000
263.45266689875 0.000000000000000 0.000009843570901 0.000000000000000
263.44804119538 0.000000000000000 0.000009843541573 0.000000000000000
263.44341549201 0.000000000000000 0.000009843512240 0.000000000000000
263.43416408527 0.000000000000000 0.000009843453557 0.000000000000000
263.42491267853 0.000000000000000 0.000009843394850 0.000000000000000
263.41566127179 0.000000000000000 0.000009843336121 0.000000000000000
263.40640986504 0.000000000000000 0.000009843277368 0.000000000000000
263.38208444340 0.000000000000000 0.000009843122774 0.000000000000000
263.35775902176 0.000000000000000 0.000009842968019 0.000000000000000
263.33343360011 0.000000000000000 0.000009842813099 0.000000000000000
263.30910817847 0.000000000000000 0.000009842658015 0.000000000000000
263.25356675416 0.000000000000000 0.000009842303291 0.000000000000000
263.20740910411 0.000000000000000 0.000009842007834 0.000000000000000
263.16125145406 0.000000000000000 0.000009841711768 0.000000000000000
263.11509380402 0.000000000000000 0.000009841415094 0.000000000000000
263.06893615397 0.000000000000000 0.000009841117807 0.000000000000000
262.98534108025 0.000000000000000 0.000009840577836 0.000000000000000
262.90174600654 0.000000000000000 0.000009840035844 0.000000000000000
262.81815093282 0.000000000000000 0.000009839491820 0.000000000000000
262.73455585910 0.000000000000000 0.000009838945757 0.000000000000000
262.55193200051 0.000000000000000 0.000009837745677 0.000000000000000
262.36930814193 0.000000000000000 0.000009836535733 0.000000000000000
262.18668428334 0.000000000000000 0.000009835315838 0.000000000000000
262.00406042475 0.000000000000000 0.000009834085904 0.000000000000000
261.73099659177 0.000000000000000 0.000009832227960 0.000000000000000
261.45793275879 0.000000000000000 0.000009830347090 0.000000000000000
261.25027896973 0.000000000000000 0.000009828901242 0.000000000000000
261.08562732067 0.000000000000000 0.000009827745185 0.000000000000000
260.95481756472 0.000000000000000 0.000009826820628 0.000000000000000
260.85024868564 0.000000000000000 0.000009826077626 0.000000000000000
260.76632844054 0.000000000000000 0.000009825478816 0.000000000000000
260.69847181609 0.000000000000000 0.000009824992978 0.000000000000000
260.64288637379 0.000000000000000 0.000009824593900 0.000000000000000
260.58730093149 0.000000000000000 0.000009824193833 0.000000000000000
260.54458515181 0.000000000000000 0.000009823885723 0.000000000000000
260.50186937212 0.000000000000000 0.000009823577051 0.000000000000000
260.49363724392 0.000000000000000 0.000009823517500 0.000000000000000
260.48540511572 0.000000000000000 0.000009823457923 0.000000000000000
260.47717298752 0.000000000000000 0.000009823398325 0.000000000000000
260.46894085933 0.000000000000000 0.000009823338706 0.000000000000000
260.45247660293 0.000000000000000 0.000009823219406 0.000000000000000
260.43601234654 0.000000000000000 0.000009823100021 0.000000000000000
260.41954809014 0.000000000000000 0.000009822980552 0.000000000000000
260.40308383375 0.000000000000000 0.000009822860997 0.000000000000000
260.38661957735 0.000000000000000 0.000009822741357 0.000000000000000
260.35953396110 0.000000000000000 0.000009822544346 0.000000000000000
260.33244834484 0.000000000000000 0.000009822347101 0.000000000000000
260.30536272858 0.000000000000000 0.000009822149618 0.000000000000000
260.27827711233 0.000000000000000 0.000009821951897 0.000000000000000
260.25119149607 0.000000000000000 0.000009821753937 0.000000000000000
260.19687236826 0.000000000000000 0.000009821356215 0.000000000000000
260.14255324046 0.000000000000000 0.000009820957524 0.000000000000000
260.08823411265 0.000000000000000 0.000009820557862 0.000000000000000
260.03391498484 0.000000000000000 0.000009820157226 0.000000000000000
259.97959585703 0.000000000000000 0.000009819755611 0.000000000000000
259.86770919313 0.000000000000000 0.000009818925272 0.000000000000000
259.75582252922 0.000000000000000 0.000009818090748 0.000000000000000
259.64393586532 0.000000000000000 0.000009817252016 0.000000000000000
259.53204920141 0.000000000000000 0.000009816409053 0.000000000000000
259.27157410158 0.000000000000000 0.000009814430095 0.000000000000000
259.01109900175 0.000000000000000 0.000009812427799 0.000000000000000
258.75062390192 0.000000000000000 0.000009810401883 0.000000000000000
258.55816739808 0.000000000000000 0.000009808889662 0.000000000000000
258.36571089423 0.000000000000000 0.000009807364281 0.000000000000000
258.23436655945 0.000000000000000 0.000009806315653 0.000000000000000
258.10302222466 0.000000000000000 0.000009805260810 0.000000000000000
258.01354521852 0.000000000000000 0.000009804538632 0.000000000000000
257.92406821238 0.000000000000000 0.000009803813545 0.000000000000000
257.86247226635 0.000000000000000 0.000009803312699 0.000000000000000
257.80087632031 0.000000000000000 0.000009802810469 0.000000000000000
257.75728888892 0.000000000000000 0.000009802454235 0.000000000000000
257.71370145754 0.000000000000000 0.000009802097308 0.000000000000000
257.68029613418 0.000000000000000 0.000009801823290 0.000000000000000
257.64689081082 0.000000000000000 0.000009801548868 0.000000000000000
257.61348548747 0.000000000000000 0.000009801274043 0.000000000000000
257.58908341441 0.000000000000000 0.000009801073035 0.000000000000000
257.56468134135 0.000000000000000 0.000009800871815 0.000000000000000
257.54027926829 0.000000000000000 0.000009800670385 0.000000000000000
257.51587719523 0.000000000000000 0.000009800468741 0.000000000000000
257.49147512217 0.000000000000000 0.000009800266884 0.000000000000000
257.46707304911 0.000000000000000 0.000009800064810 0.000000000000000
257.44267097605 0.000000000000000 0.000009799862519 0.000000000000000
257.39386682993 0.000000000000000 0.000009799457277 0.000000000000000
257.34506268381 0.000000000000000 0.000009799051154 0.000000000000000
257.29625853769 0.000000000000000 0.000009798644142 0.000000000000000
257.24745439158 0.000000000000000 0.000009798236240 0.000000000000000
257.17685815384 0.000000000000000 0.000009797644620 0.000000000000000
257.10626191610 0.000000000000000 0.000009797051121 0.000000000000000
257.03566567836 0.000000000000000 0.000009796455737 0.000000000000000
256.96506944063 0.000000000000000 0.000009795858461 0.000000000000000
256.81084550455 0.000000000000000 0.000009794547044 0.000000000000000
256.65662156847 0.000000000000000 0.000009793226498 0.000000000000000
256.50239763239 0.000000000000000 0.000009791896758 0.000000000000000
256.34817369631 0.000000000000000 0.000009790557756 0.000000000000000
256.07531517277 0.000000000000000 0.000009788165859 0.000000000000000
255.85961800907 0.000000000000000 0.000009786254146 0.000000000000000
255.64392084537 0.000000000000000 0.000009784323789 0.000000000000000
255.49586507821 0.000000000000000 0.000009782987901 0.000000000000000
255.34780931106 0.000000000000000 0.000009781643091 0.000000000000000
255.24704548001 0.000000000000000 0.000009780722711 0.000000000000000
255.14628164897 0.000000000000000 0.000009779798159 0.000000000000000
255.07715114781 0.000000000000000 0.000009779161434 0.000000000000000
255.00802064666 0.000000000000000 0.000009778522734 0.000000000000000
254.95952484657 0.000000000000000 0.000009778073499 0.000000000000000
254.91102904649 0.000000000000000 0.000009777623290 0.000000000000000
254.87485609446 0.000000000000000 0.000009777286847 0.000000000000000
254.83868314243 0.000000000000000 0.000009776949863 0.000000000000000
254.80251019040 0.000000000000000 0.000009776612343 0.000000000000000
254.77289025061 0.000000000000000 0.000009776335570 0.000000000000000
254.76696626266 0.000000000000000 0.000009776280173 0.000000000000000
254.76104227470 0.000000000000000 0.000009776224762 0.000000000000000
254.75511828674 0.000000000000000 0.000009776169336 0.000000000000000
254.74327031082 0.000000000000000 0.000009776058443 0.000000000000000
254.73142233491 0.000000000000000 0.000009775947493 0.000000000000000
254.71957435899 0.000000000000000 0.000009775836487 0.000000000000000
254.70772638308 0.000000000000000 0.000009775725423 0.000000000000000
254.68399616246 0.000000000000000 0.000009775502804 0.000000000000000
254.66026594184 0.000000000000000 0.000009775279955 0.000000000000000
254.63653572122 0.000000000000000 0.000009775056873 0.000000000000000
254.61280550060 0.000000000000000 0.000009774833557 0.000000000000000
254.55302513887 0.000000000000000 0.000009774269946 0.000000000000000
254.49324477715 0.000000000000000 0.000009773704832 0.000000000000000
254.43346441542 0.000000000000000 0.000009773138207 0.000000000000000
254.37368405370 0.000000000000000 0.000009772570066 0.000000000000000
254.29435788031 0.000000000000000 0.000009771813812 0.000000000000000
254.21503170693 0.000000000000000 0.000009771054866 0.000000000000000
254.13570553354 0.000000000000000 0.000009770293217 0.000000000000000
254.05637936016 0.000000000000000 0.000009769528857 0.000000000000000
253.87694933742 0.000000000000000 0.000009767789870 0.000000000000000
253.69751931468 0.000000000000000 0.000009766036818 0.000000000000000
253.51808929194 0.000000000000000 0.000009764269600 0.000000000000000
253.33865926920 0.000000000000000 0.000009762488103 0.000000000000000
253.09336269926 0.000000000000000 0.000009760029332 0.000000000000000
252.84806612933 0.000000000000000 0.000009757544530 0.000000000000000
252.66682300633 0.000000000000000 0.000009755691830 0.000000000000000
252.52337518831 0.000000000000000 0.000009754213072 0.000000000000000
252.40938395151 0.000000000000000 0.000009753031555 0.000000000000000
252.31787064062 0.000000000000000 0.000009752078569 0.000000000000000
252.24386882953 0.000000000000000 0.000009751305112 0.000000000000000
252.18318103765 0.000000000000000 0.000009750668904 0.000000000000000
252.12249324576 0.000000000000000 0.000009750030982 0.000000000000000
252.07526208304 0.000000000000000 0.000009749533326 0.000000000000000
252.02803092032 0.000000000000000 0.000009749034641 0.000000000000000
252.01858468777 0.000000000000000 0.000009748934782 0.000000000000000
252.00913845523 0.000000000000000 0.000009748834881 0.000000000000000
251.99969222268 0.000000000000000 0.000009748734941 0.000000000000000
251.99024599014 0.000000000000000 0.000009748634959 0.000000000000000
251.97135352505 0.000000000000000 0.000009748434875 0.000000000000000
251.95246105996 0.000000000000000 0.000009748234629 0.000000000000000
251.93356859487 0.000000000000000 0.000009748034219 0.000000000000000
251.91467612978 0.000000000000000 0.000009747833645 0.000000000000000
251.88088135739 0.000000000000000 0.000009747474446 0.000000000000000
251.84708658501 0.000000000000000 0.000009747114714 0.000000000000000
251.81329181262 0.000000000000000 0.000009746754445 0.000000000000000
251.77202697514 0.000000000000000 0.000009746313811 0.000000000000000
251.73076213765 0.000000000000000 0.000009745872370 0.000000000000000
251.68949730016 0.000000000000000 0.000009745430118 0.000000000000000
251.64823246268 0.000000000000000 0.000009744987055 0.000000000000000
251.56815562635 0.000000000000000 0.000009744124938 0.000000000000000
251.48807879002 0.000000000000000 0.000009743259774 0.000000000000000
251.40800195369 0.000000000000000 0.000009742391536 0.000000000000000
251.32792511736 0.000000000000000 0.000009741520136 0.000000000000000
251.16000789178 0.000000000000000 0.000009739682721 0.000000000000000
250.99209066621 0.000000000000000 0.000009737831515 0.000000000000000
250.82417344064 0.000000000000000 0.000009735966401 0.000000000000000
250.65625621506 0.000000000000000 0.000009734087277 0.000000000000000
250.41399109106 0.000000000000000 0.000009731351252 0.000000000000000
250.17172596706 0.000000000000000 0.000009728585557 0.000000000000000
249.98949604403 0.000000000000000 0.000009726485492 0.000000000000000
249.84496939254 0.000000000000000 0.000009724807794 0.000000000000000
249.72993503251 0.000000000000000 0.000009723464733 0.000000000000000
249.63751749703 0.000000000000000 0.000009722380756 0.000000000000000
249.56269101963 0.000000000000000 0.000009721499851 0.000000000000000
249.50118626669 0.000000000000000 0.000009720773594 0.000000000000000
249.43968151374 0.000000000000000 0.000009720045366 0.000000000000000
249.39049416030 0.000000000000000 0.000009719461565 0.000000000000000
249.34130680687 0.000000000000000 0.000009718876515 0.000000000000000
249.33146933618 0.000000000000000 0.000009718759357 0.000000000000000
249.32163186549 0.000000000000000 0.000009718642149 0.000000000000000
249.31179439481 0.000000000000000 0.000009718524892 0.000000000000000
249.30195692412 0.000000000000000 0.000009718407585 0.000000000000000
249.28228198275 0.000000000000000 0.000009718172824 0.000000000000000
249.26260704137 0.000000000000000 0.000009717937866 0.000000000000000
249.24293210000 0.000000000000000 0.000009717702708 0.000000000000000
249.22325715862 0.000000000000000 0.000009717467351 0.000000000000000
249.18884107818 0.000000000000000 0.000009717055171 0.000000000000000
249.15442499773 0.000000000000000 0.000009716642372 0.000000000000000
249.12000891728 0.000000000000000 0.000009716228949 0.000000000000000
249.07745852098 0.000000000000000 0.000009715716948 0.000000000000000
249.03490812468 0.000000000000000 0.000009715203986 0.000000000000000
248.99235772837 0.000000000000000 0.000009714690060 0.000000000000000
248.94980733207 0.000000000000000 0.000009714175167 0.000000000000000
248.86558421387 0.000000000000000 0.000009713153142 0.000000000000000
248.78136109568 0.000000000000000 0.000009712127303 0.000000000000000
248.69713797748 0.000000000000000 0.000009711097634 0.000000000000000
248.61291485928 0.000000000000000 0.000009710064121 0.000000000000000
248.43637861204 0.000000000000000 0.000009707885282 0.000000000000000
248.25984236481 0.000000000000000 0.000009705689353 0.000000000000000
248.08330611757 0.000000000000000 0.000009703476205 0.000000000000000
247.90676987034 0.000000000000000 0.000009701245707 0.000000000000000
247.68202841044 0.000000000000000 0.000009698380842 0.000000000000000
247.45728695054 0.000000000000000 0.000009695487391 0.000000000000000
247.29527326880 0.000000000000000 0.000009693383658 0.000000000000000
247.16711661218 0.000000000000000 0.000009691708878 0.000000000000000
247.06517623268 0.000000000000000 0.000009690369932 0.000000000000000
246.98284701141 0.000000000000000 0.000009689284181 0.000000000000000
246.91556703715 0.000000000000000 0.000009688393979 0.000000000000000
246.84828706289 0.000000000000000 0.000009687501151 0.000000000000000
246.79742899728 0.000000000000000 0.000009686824507 0.000000000000000
246.74657093167 0.000000000000000 0.000009686146374 0.000000000000000
246.73762346236 0.000000000000000 0.000009686026916 0.000000000000000
246.72867599305 0.000000000000000 0.000009685907413 0.000000000000000
246.71972852374 0.000000000000000 0.000009685787865 0.000000000000000
246.71078105443 0.000000000000000 0.000009685668271 0.000000000000000
246.69288611581 0.000000000000000 0.000009685428946 0.000000000000000
246.67499117719 0.000000000000000 0.000009685189439 0.000000000000000
246.65709623857 0.000000000000000 0.000009684949750 0.000000000000000
246.63920129995 0.000000000000000 0.000009684709878 0.000000000000000
246.62130636133 0.000000000000000 0.000009684469822 0.000000000000000
246.58545076197 0.000000000000000 0.000009683988270 0.000000000000000
246.54959516261 0.000000000000000 0.000009683505970 0.000000000000000
246.51373956325 0.000000000000000 0.000009683022918 0.000000000000000
246.47788396389 0.000000000000000 0.000009682539109 0.000000000000000
246.44202836453 0.000000000000000 0.000009682054541 0.000000000000000
246.37749779157 0.000000000000000 0.000009681180529 0.000000000000000
246.31296721862 0.000000000000000 0.000009680304042 0.000000000000000
246.24843664566 0.000000000000000 0.000009679425071 0.000000000000000
246.18390607270 0.000000000000000 0.000009678543607 0.000000000000000
246.11937549974 0.000000000000000 0.000009677659642 0.000000000000000
245.98565851775 0.000000000000000 0.000009675819946 0.000000000000000
245.85194153575 0.000000000000000 0.000009673969416 0.000000000000000
245.71822455376 0.000000000000000 0.000009672107990 0.000000000000000
245.58450757177 0.000000000000000 0.000009670235605 0.000000000000000
245.34207272047 0.000000000000000 0.000009666812742 0.000000000000000
245.14977271703 0.000000000000000 0.000009664071714 0.000000000000000
244.95747271360 0.000000000000000 0.000009661307488 0.000000000000000
244.82536566820 0.000000000000000 0.000009659394974 0.000000000000000
244.69325862280 0.000000000000000 0.000009657471376 0.000000000000000
244.60295835189 0.000000000000000 0.000009656150116 0.000000000000000
244.51265808099 0.000000000000000 0.000009654823637 0.000000000000000
244.44994125534 0.000000000000000 0.000009653899270 0.000000000000000
244.38722442969 0.000000000000000 0.000009652972376 0.000000000000000
244.34172824031 0.000000000000000 0.000009652298404 0.000000000000000
244.29623205092 0.000000000000000 0.000009651623102 0.000000000000000
244.25073586154 0.000000000000000 0.000009650946474 0.000000000000000
244.20523967216 0.000000000000000 0.000009650268526 0.000000000000000
244.19880753988 0.000000000000000 0.000009650172573 0.000000000000000
244.19237540760 0.000000000000000 0.000009650076595 0.000000000000000
244.18594327532 0.000000000000000 0.000009649980590 0.000000000000000
244.17951114304 0.000000000000000 0.000009649884559 0.000000000000000
244.16664687848 0.000000000000000 0.000009649692419 0.000000000000000
244.15378261392 0.000000000000000 0.000009649500174 0.000000000000000
244.14091834936 0.000000000000000 0.000009649307825 0.000000000000000
244.12805408480 0.000000000000000 0.000009649115372 0.000000000000000
244.11518982024 0.000000000000000 0.000009648922813 0.000000000000000
244.08455908642 0.000000000000000 0.000009648463894 0.000000000000000
244.05392835261 0.000000000000000 0.000009648004375 0.000000000000000
244.02329761879 0.000000000000000 0.000009647544250 0.000000000000000
243.99266688497 0.000000000000000 0.000009647083518 0.000000000000000
243.96203615115 0.000000000000000 0.000009646622176 0.000000000000000
243.89407387109 0.000000000000000 0.000009645596379 0.000000000000000
243.82611159103 0.000000000000000 0.000009644567552 0.000000000000000
243.75814931097 0.000000000000000 0.000009643535682 0.000000000000000
243.69018703090 0.000000000000000 0.000009642500758 0.000000000000000
243.62222475084 0.000000000000000 0.000009641462769 0.000000000000000
243.50369315069 0.000000000000000 0.000009639645073 0.000000000000000
243.38516155055 0.000000000000000 0.000009637817975 0.000000000000000
243.26662995040 0.000000000000000 0.000009635981428 0.000000000000000
243.14809835025 0.000000000000000 0.000009634135384 0.000000000000000
242.90491362242 0.000000000000000 0.000009630318032 0.000000000000000
242.70838640499 0.000000000000000 0.000009627203457 0.000000000000000
242.51185918756 0.000000000000000 0.000009624062182 0.000000000000000
242.37684354978 0.000000000000000 0.000009621888527 0.000000000000000
242.24182791200 0.000000000000000 0.000009619702111 0.000000000000000
242.14951559456 0.000000000000000 0.000009618199849 0.000000000000000
242.05720327713 0.000000000000000 0.000009616691577 0.000000000000000
241.99301764080 0.000000000000000 0.000009615639310 0.000000000000000
241.92883200447 0.000000000000000 0.000009614584125 0.000000000000000
241.88210863892 0.000000000000000 0.000009613814178 0.000000000000000
241.83538527337 0.000000000000000 0.000009613042685 0.000000000000000
241.78866190782 0.000000000000000 0.000009612269650 0.000000000000000
241.74193854227 0.000000000000000 0.000009611495081 0.000000000000000
241.71156852686 0.000000000000000 0.000009610990795 0.000000000000000
241.68119851144 0.000000000000000 0.000009610485866 0.000000000000000
241.65082849602 0.000000000000000 0.000009609980294 0.000000000000000
241.62045848060 0.000000000000000 0.000009609474076 0.000000000000000
241.59008846518 0.000000000000000 0.000009608967206 0.000000000000000
241.55971844976 0.000000000000000 0.000009608459682 0.000000000000000
241.52934843434 0.000000000000000 0.000009607951499 0.000000000000000
241.46900002307 0.000000000000000 0.000009606939723 0.000000000000000
241.40865161181 0.000000000000000 0.000009605925322 0.000000000000000
241.34830320054 0.000000000000000 0.000009604908286 0.000000000000000
241.28795478928 0.000000000000000 0.000009603888605 0.000000000000000
241.19673733869 0.000000000000000 0.000009602342305 0.000000000000000
241.10551988810 0.000000000000000 0.000009600789918 0.000000000000000
241.01430243751 0.000000000000000 0.000009599231419 0.000000000000000
240.92308498693 0.000000000000000 0.000009597666783 0.000000000000000
240.72412341957 0.000000000000000 0.000009594232634 0.000000000000000
240.52516185221 0.000000000000000 0.000009590768943 0.000000000000000
240.32620028485 0.000000000000000 0.000009587275479 0.000000000000000
240.12723871749 0.000000000000000 0.000009583752015 0.000000000000000
239.99145535380 0.000000000000000 0.000009581330053 0.000000000000000
239.85567199011 0.000000000000000 0.000009578893948 0.000000000000000
239.76280364998 0.000000000000000 0.000009577219609 0.000000000000000
239.66993530985 0.000000000000000 0.000009575538604 0.000000000000000
239.60520175619 0.000000000000000 0.000009574362914 0.000000000000000
239.54046820253 0.000000000000000 0.000009573183974 0.000000000000000
239.49299113730 0.000000000000000 0.000009572317246 0.000000000000000
239.44551407207 0.000000000000000 0.000009571448770 0.000000000000000
239.39803700684 0.000000000000000 0.000009570578550 0.000000000000000
239.35055994161 0.000000000000000 0.000009569706595 0.000000000000000
239.34436533878 0.000000000000000 0.000009569592698 0.000000000000000
239.33817073595 0.000000000000000 0.000009569478772 0.000000000000000
239.33197613311 0.000000000000000 0.000009569364817 0.000000000000000
239.31958692745 0.000000000000000 0.000009569136819 0.000000000000000
239.30719772178 0.000000000000000 0.000009568908703 0.000000000000000
239.29480851612 0.000000000000000 0.000009568680471 0.000000000000000
239.28241931046 0.000000000000000 0.000009568452121 0.000000000000000
239.24861250751 0.000000000000000 0.000009567828415 0.000000000000000
239.21480570456 0.000000000000000 0.000009567203828 0.000000000000000
239.18099890161 0.000000000000000 0.000009566578355 0.000000000000000
239.14719209866 0.000000000000000 0.000009565951989 0.000000000000000
239.07208077462 0.000000000000000 0.000009564557130 0.000000000000000
238.99696945058 0.000000000000000 0.000009563157818 0.000000000000000
238.92185812654 0.000000000000000 0.000009561754030 0.000000000000000
238.84674680249 0.000000000000000 0.000009560345751 0.000000000000000
238.74709104082 0.000000000000000 0.000009558470320 0.000000000000000
238.64743527915 0.000000000000000 0.000009556586918 0.000000000000000
238.54777951749 0.000000000000000 0.000009554695512 0.000000000000000
238.44812375582 0.000000000000000 0.000009552796069 0.000000000000000
238.22270563171 0.000000000000000 0.000009548469776 0.000000000000000
237.99728750760 0.000000000000000 0.000009544101846 0.000000000000000
237.83265336947 0.000000000000000 0.000009540885218 0.000000000000000
237.66801923134 0.000000000000000 0.000009537646064 0.000000000000000
237.55534535086 0.000000000000000 0.000009535416172 0.000000000000000
237.44267147038 0.000000000000000 0.000009533175633 0.000000000000000
237.36489226448 0.000000000000000 0.000009531622749 0.000000000000000
237.28711305858 0.000000000000000 0.000009530064765 0.000000000000000
237.23158065249 0.000000000000000 0.000009528949279 0.000000000000000
237.17604824639 0.000000000000000 0.000009527831189 0.000000000000000
237.13205929982 0.000000000000000 0.000009526943668 0.000000000000000
237.08807035325 0.000000000000000 0.000009526054519 0.000000000000000
237.04408140667 0.000000000000000 0.000009525163747 0.000000000000000
237.03766017899 0.000000000000000 0.000009525033582 0.000000000000000
237.03123895130 0.000000000000000 0.000009524903383 0.000000000000000
237.02481772361 0.000000000000000 0.000009524773150 0.000000000000000
237.01197526823 0.000000000000000 0.000009524512580 0.000000000000000
236.99913281286 0.000000000000000 0.000009524251874 0.000000000000000
236.98629035748 0.000000000000000 0.000009523991030 0.000000000000000
236.97344790211 0.000000000000000 0.000009523730048 0.000000000000000
236.93460427552 0.000000000000000 0.000009522939838 0.000000000000000
236.89576064893 0.000000000000000 0.000009522148361 0.000000000000000
236.85691702235 0.000000000000000 0.000009521355608 0.000000000000000
236.81807339576 0.000000000000000 0.000009520561571 0.000000000000000
236.73987727393 0.000000000000000 0.000009518959184 0.000000000000000
236.66168115210 0.000000000000000 0.000009517351542 0.000000000000000
236.58348503027 0.000000000000000 0.000009515738620 0.000000000000000
236.50528890844 0.000000000000000 0.000009514120399 0.000000000000000
236.39832828237 0.000000000000000 0.000009511898300 0.000000000000000
236.29136765631 0.000000000000000 0.000009509666208 0.000000000000000
236.18440703025 0.000000000000000 0.000009507424081 0.000000000000000
236.07744640418 0.000000000000000 0.000009505171878 0.000000000000000
235.85613608194 0.000000000000000 0.000009500479723 0.000000000000000
235.67705902409 0.000000000000000 0.000009496651049 0.000000000000000
235.49798196623 0.000000000000000 0.000009492793620 0.000000000000000
235.37467163362 0.000000000000000 0.000009490120632 0.000000000000000
235.25136130100 0.000000000000000 0.000009487433877 0.000000000000000
235.16641537541 0.000000000000000 0.000009485574993 0.000000000000000
235.08146944981 0.000000000000000 0.000009483709538 0.000000000000000
235.02119221284 0.000000000000000 0.000009482381829 0.000000000000000
234.96091497586 0.000000000000000 0.000009481050804 0.000000000000000
234.91416716953 0.000000000000000 0.000009480016251 0.000000000000000
234.86741936320 0.000000000000000 0.000009478979708 0.000000000000000
234.82067155687 0.000000000000000 0.000009477941181 0.000000000000000
234.78744341099 0.000000000000000 0.000009477201799 0.000000000000000
234.75421526512 0.000000000000000 0.000009476461422 0.000000000000000
234.72098711925 0.000000000000000 0.000009475720049 0.000000000000000
234.68775897337 0.000000000000000 0.000009474977678 0.000000000000000
234.65453082750 0.000000000000000 0.000009474234302 0.000000000000000
234.62130268162 0.000000000000000 0.000009473489917 0.000000000000000
234.58807453575 0.000000000000000 0.000009472744518 0.000000000000000
234.52161824400 0.000000000000000 0.000009471250664 0.000000000000000
234.45516195225 0.000000000000000 0.000009469752717 0.000000000000000
234.38870566050 0.000000000000000 0.000009468250661 0.000000000000000
234.32224936875 0.000000000000000 0.000009466744481 0.000000000000000
234.22477011047 0.000000000000000 0.000009464527707 0.000000000000000
234.12729085218 0.000000000000000 0.000009462302001 0.000000000000000
234.02981159390 0.000000000000000 0.000009460067329 0.000000000000000
233.93233233562 0.000000000000000 0.000009457823660 0.000000000000000
233.72114712168 0.000000000000000 0.000009452931824 0.000000000000000
233.50996190775 0.000000000000000 0.000009447997307 0.000000000000000
233.35949919185 0.000000000000000 0.000009444455421 0.000000000000000
233.20903647595 0.000000000000000 0.000009440891621 0.000000000000000
233.10581123358 0.000000000000000 0.000009438433944 0.000000000000000
233.00258599120 0.000000000000000 0.000009435965880 0.000000000000000
232.93049260449 0.000000000000000 0.000009434235989 0.000000000000000
232.85839921778 0.000000000000000 0.000009432501015 0.000000000000000
232.80517601841 0.000000000000000 0.000009431216900 0.000000000000000
232.75195281904 0.000000000000000 0.000009429930014 0.000000000000000
232.69872961967 0.000000000000000 0.000009428640363 0.000000000000000
232.64550642030 0.000000000000000 0.000009427347956 0.000000000000000
232.63763271523 0.000000000000000 0.000009427156527 0.000000000000000
232.62975901016 0.000000000000000 0.000009426965039 0.000000000000000
232.62188530509 0.000000000000000 0.000009426773490 0.000000000000000
232.60613789496 0.000000000000000 0.000009426390213 0.000000000000000
232.59039048482 0.000000000000000 0.000009426006696 0.000000000000000
232.57464307469 0.000000000000000 0.000009425622940 0.000000000000000
232.55889566455 0.000000000000000 0.000009425238942 0.000000000000000
232.52450239614 0.000000000000000 0.000009424399432 0.000000000000000
232.49010912772 0.000000000000000 0.000009423558766 0.000000000000000
232.45571585931 0.000000000000000 0.000009422716940 0.000000000000000
232.42132259089 0.000000000000000 0.000009421873949 0.000000000000000
232.31923991966 0.000000000000000 0.000009419364971 0.000000000000000
232.24483091437 0.000000000000000 0.000009417529620 0.000000000000000
232.17042190908 0.000000000000000 0.000009415688739 0.000000000000000
232.09601290380 0.000000000000000 0.000009413842310 0.000000000000000
232.02160389851 0.000000000000000 0.000009411990316 0.000000000000000
231.88482263770 0.000000000000000 0.000009408571350 0.000000000000000
231.74804137690 0.000000000000000 0.000009405133441 0.000000000000000
231.61126011609 0.000000000000000 0.000009401676505 0.000000000000000
231.47447885528 0.000000000000000 0.000009398200461 0.000000000000000
231.29634706156 0.000000000000000 0.000009393644793 0.000000000000000
231.11821526784 0.000000000000000 0.000009389056419 0.000000000000000
230.98713156652 0.000000000000000 0.000009385658945 0.000000000000000
230.88190425523 0.000000000000000 0.000009382918715 0.000000000000000
230.79604499071 0.000000000000000 0.000009380674314 0.000000000000000
230.71018572618 0.000000000000000 0.000009378422237 0.000000000000000
230.64086250402 0.000000000000000 0.000009376598304 0.000000000000000
230.58333614193 0.000000000000000 0.000009375080969 0.000000000000000
230.57183086951 0.000000000000000 0.000009374777092 0.000000000000000
230.56032559709 0.000000000000000 0.000009374473078 0.000000000000000
230.54882032468 0.000000000000000 0.000009374168928 0.000000000000000
230.53731505226 0.000000000000000 0.000009373864641 0.000000000000000
230.51430450742 0.000000000000000 0.000009373255659 0.000000000000000
230.49129396259 0.000000000000000 0.000009372646131 0.000000000000000
230.46828341775 0.000000000000000 0.000009372036057 0.000000000000000
230.44527287291 0.000000000000000 0.000009371425434 0.000000000000000
230.42226232808 0.000000000000000 0.000009370814261 0.000000000000000
230.37624583544 0.000000000000000 0.000009369590382 0.000000000000000
230.33022934280 0.000000000000000 0.000009368364286 0.000000000000000
230.28421285016 0.000000000000000 0.000009367135963 0.000000000000000
230.23819635753 0.000000000000000 0.000009365905407 0.000000000000000
230.19217986489 0.000000000000000 0.000009364672611 0.000000000000000
230.10528151851 0.000000000000000 0.000009362338453 0.000000000000000
230.01838317214 0.000000000000000 0.000009359996261 0.000000000000000
229.93148482576 0.000000000000000 0.000009357646010 0.000000000000000
229.84458647938 0.000000000000000 0.000009355287674 0.000000000000000
229.75768813300 0.000000000000000 0.000009352921232 0.000000000000000
229.58087036316 0.000000000000000 0.000009348080954 0.000000000000000
229.40405259331 0.000000000000000 0.000009343206842 0.000000000000000
229.25844245384 0.000000000000000 0.000009339167473 0.000000000000000
229.11283231437 0.000000000000000 0.000009335104960 0.000000000000000
229.01146969828 0.000000000000000 0.000009332263230 0.000000000000000
228.91010708219 0.000000000000000 0.000009329410219 0.000000000000000
228.83849168307 0.000000000000000 0.000009327387678 0.000000000000000
228.76687628396 0.000000000000000 0.000009325359492 0.000000000000000
228.71213479883 0.000000000000000 0.000009323805376 0.000000000000000
228.65739331370 0.000000000000000 0.000009322247965 0.000000000000000
228.60265182857 0.000000000000000 0.000009320687267 0.000000000000000
228.56257118040 0.000000000000000 0.000009319542475 0.000000000000000
228.52249053222 0.000000000000000 0.000009318395931 0.000000000000000
228.48240988405 0.000000000000000 0.000009317247634 0.000000000000000
228.44232923587 0.000000000000000 0.000009316097581 0.000000000000000
228.40224858770 0.000000000000000 0.000009314945762 0.000000000000000
228.36216793952 0.000000000000000 0.000009313792170 0.000000000000000
228.32208729134 0.000000000000000 0.000009312636797 0.000000000000000
228.24192599499 0.000000000000000 0.000009310320690 0.000000000000000
228.16176469864 0.000000000000000 0.000009307997403 0.000000000000000
228.08160340229 0.000000000000000 0.000009305666912 0.000000000000000
228.00144210594 0.000000000000000 0.000009303329192 0.000000000000000
227.88559135911 0.000000000000000 0.000009299937862 0.000000000000000
227.76974061228 0.000000000000000 0.000009296531337 0.000000000000000
227.65388986545 0.000000000000000 0.000009293109565 0.000000000000000
227.53803911862 0.000000000000000 0.000009289672495 0.000000000000000
227.36867295621 0.000000000000000 0.000009284620096 0.000000000000000
227.19930679379 0.000000000000000 0.000009279534757 0.000000000000000
227.06918357436 0.000000000000000 0.000009275605257 0.000000000000000
226.96376715280 0.000000000000000 0.000009272407514 0.000000000000000
226.87652893542 0.000000000000000 0.000009269751471 0.000000000000000
226.78929071804 0.000000000000000 0.000009267086616 0.000000000000000
226.70205250067 0.000000000000000 0.000009264412965 0.000000000000000
226.69004568607 0.000000000000000 0.000009264044297 0.000000000000000
226.67803887147 0.000000000000000 0.000009263675462 0.000000000000000
226.66603205687 0.000000000000000 0.000009263306463 0.000000000000000
226.65402524228 0.000000000000000 0.000009262937297 0.000000000000000
226.63001161308 0.000000000000000 0.000009262198470 0.000000000000000
226.60599798389 0.000000000000000 0.000009261458981 0.000000000000000
226.58198435469 0.000000000000000 0.000009260718829 0.000000000000000
226.55797072550 0.000000000000000 0.000009259978015 0.000000000000000
226.53395709630 0.000000000000000 0.000009259236536 0.000000000000000
226.48508495226 0.000000000000000 0.000009257725429 0.000000000000000
226.43621280822 0.000000000000000 0.000009256211549 0.000000000000000
226.38734066417 0.000000000000000 0.000009254694882 0.000000000000000
226.33846852013 0.000000000000000 0.000009253175419 0.000000000000000
226.28959637608 0.000000000000000 0.000009251653154 0.000000000000000
226.18606501164 0.000000000000000 0.000009248419080 0.000000000000000
226.08253364720 0.000000000000000 0.000009245172347 0.000000000000000
225.97900228275 0.000000000000000 0.000009241912909 0.000000000000000
225.87547091831 0.000000000000000 0.000009238640727 0.000000000000000
225.77193955387 0.000000000000000 0.000009235355761 0.000000000000000
225.58631894482 0.000000000000000 0.000009229434050 0.000000000000000
225.40069833577 0.000000000000000 0.000009223470937 0.000000000000000
225.26498163008 0.000000000000000 0.000009219084696 0.000000000000000
225.15491515599 0.000000000000000 0.000009215511084 0.000000000000000
225.06413809655 0.000000000000000 0.000009212552712 0.000000000000000
224.97336103710 0.000000000000000 0.000009209584351 0.000000000000000
224.88258397765 0.000000000000000 0.000009206606017 0.000000000000000
224.86980983297 0.000000000000000 0.000009206186107 0.000000000000000
224.85703568829 0.000000000000000 0.000009205766001 0.000000000000000
224.84426154361 0.000000000000000 0.000009205345698 0.000000000000000
224.83148739892 0.000000000000000 0.000009204925198 0.000000000000000
224.80593910956 0.000000000000000 0.000009204083611 0.000000000000000
224.78039082019 0.000000000000000 0.000009203241238 0.000000000000000
224.75484253083 0.000000000000000 0.000009202398079 0.000000000000000
224.72929424147 0.000000000000000 0.000009201554134 0.000000000000000
224.70374595210 0.000000000000000 0.000009200710468 0.000000000000000
224.64683376229 0.000000000000000 0.000009198830297 0.000000000000000
224.58992157248 0.000000000000000 0.000009196940440 0.000000000000000
224.53300938267 0.000000000000000 0.000009195048197 0.000000000000000
224.47609719286 0.000000000000000 0.000009193151716 0.000000000000000
224.41918500305 0.000000000000000 0.000009191251250 0.000000000000000
224.31709730668 0.000000000000000 0.000009187832225 0.000000000000000
224.21500961031 0.000000000000000 0.000009184400303 0.000000000000000
224.11292191394 0.000000000000000 0.000009180955439 0.000000000000000
224.01083421757 0.000000000000000 0.000009177497597 0.000000000000000
223.90874652120 0.000000000000000 0.000009174026740 0.000000000000000
223.72774228055 0.000000000000000 0.000009167840714 0.000000000000000
223.58247753594 0.000000000000000 0.000009162846334 0.000000000000000
223.46381616144 0.000000000000000 0.000009158746862 0.000000000000000
223.36564597604 0.000000000000000 0.000009155341865 0.000000000000000
223.26747579063 0.000000000000000 0.000009151924680 0.000000000000000
223.16930560523 0.000000000000000 0.000009148495315 0.000000000000000
223.15621677073 0.000000000000000 0.000009148037166 0.000000000000000
223.14312793622 0.000000000000000 0.000009147578802 0.000000000000000
223.13003910172 0.000000000000000 0.000009147120222 0.000000000000000
223.11695026721 0.000000000000000 0.000009146661426 0.000000000000000
223.09077259821 0.000000000000000 0.000009145743189 0.000000000000000
223.06459492920 0.000000000000000 0.000009144824090 0.000000000000000
223.03841726019 0.000000000000000 0.000009143904130 0.000000000000000
223.01223959118 0.000000000000000 0.000009142983307 0.000000000000000
222.98606192217 0.000000000000000 0.000009142061620 0.000000000000000
222.93690420477 0.000000000000000 0.000009140328488 0.000000000000000
222.88774648737 0.000000000000000 0.000009138592289 0.000000000000000
222.83858876996 0.000000000000000 0.000009136853010 0.000000000000000
222.78943105256 0.000000000000000 0.000009135110642 0.000000000000000
222.74027333516 0.000000000000000 0.000009133365177 0.000000000000000
222.57323766716 0.000000000000000 0.000009127410934 0.000000000000000
222.45248416591 0.000000000000000 0.000009123084043 0.000000000000000
222.33173066466 0.000000000000000 0.000009118738229 0.000000000000000
222.21097716341 0.000000000000000 0.000009114373428 0.000000000000000
222.09022366216 0.000000000000000 0.000009109989576 0.000000000000000
221.96947016090 0.000000000000000 0.000009105586599 0.000000000000000
221.83180840348 0.000000000000000 0.000009100543721 0.000000000000000
221.73055193847 0.000000000000000 0.000009096818514 0.000000000000000
221.62929547347 0.000000000000000 0.000009093079776 0.000000000000000
221.52803900846 0.000000000000000 0.000009089327513 0.000000000000000
221.51348030409 0.000000000000000 0.000009088786900 0.000000000000000
221.49892159972 0.000000000000000 0.000009088246008 0.000000000000000
221.48436289536 0.000000000000000 0.000009087704837 0.000000000000000
221.46980419099 0.000000000000000 0.000009087163388 0.000000000000000
221.44068678226 0.000000000000000 0.000009086079653 0.000000000000000
221.41156937353 0.000000000000000 0.000009084994803 0.000000000000000
221.38245196480 0.000000000000000 0.000009083908837 0.000000000000000
221.35333455606 0.000000000000000 0.000009082821752 0.000000000000000
221.32421714733 0.000000000000000 0.000009081733547 0.000000000000000
221.23392761204 0.000000000000000 0.000009078351994 0.000000000000000
221.17052798376 0.000000000000000 0.000009075971030 0.000000000000000
221.10712835548 0.000000000000000 0.000009073584680 0.000000000000000
221.04372872720 0.000000000000000 0.000009071192925 0.000000000000000
220.98032909893 0.000000000000000 0.000009068795750 0.000000000000000
220.91692947065 0.000000000000000 0.000009066393139 0.000000000000000
220.79375454427 0.000000000000000 0.000009061709679 0.000000000000000
220.67057961789 0.000000000000000 0.000009057005555 0.000000000000000
220.54740469151 0.000000000000000 0.000009052280679 0.000000000000000
220.42422976514 0.000000000000000 0.000009047534962 0.000000000000000
220.30105483876 0.000000000000000 0.000009042768307 0.000000000000000
220.19896800394 0.000000000000000 0.000009038801812 0.000000000000000
220.09688116912 0.000000000000000 0.000009034820856 0.000000000000000
219.99479433430 0.000000000000000 0.000009030825425 0.000000000000000
219.97858987260 0.000000000000000 0.000009030189891 0.000000000000000
219.96238541090 0.000000000000000 0.000009029553992 0.000000000000000
219.94618094920 0.000000000000000 0.000009028917729 0.000000000000000
219.92997648750 0.000000000000000 0.000009028281102 0.000000000000000
219.89756756409 0.000000000000000 0.000009027006752 0.000000000000000
219.86515864069 0.000000000000000 0.000009025730943 0.000000000000000
219.83274971729 0.000000000000000 0.000009024453671 0.000000000000000
219.80034079389 0.000000000000000 0.000009023174931 0.000000000000000
219.76793187049 0.000000000000000 0.000009021894721 0.000000000000000
219.70400191231 0.000000000000000 0.000009019365043 0.000000000000000
219.64007195413 0.000000000000000 0.000009016829594 0.000000000000000
219.57614199595 0.000000000000000 0.000009014288345 0.000000000000000
219.51221203777 0.000000000000000 0.000009011741273 0.000000000000000
219.44828207959 0.000000000000000 0.000009009188355 0.000000000000000
219.33018074605 0.000000000000000 0.000009004456760 0.000000000000000
219.21207941251 0.000000000000000 0.000008999705006 0.000000000000000
219.09397807898 0.000000000000000 0.000008994932963 0.000000000000000
218.97587674544 0.000000000000000 0.000008990140502 0.000000000000000
218.85777541190 0.000000000000000 0.000008985327495 0.000000000000000
218.73967407837 0.000000000000000 0.000008980493820 0.000000000000000
218.62157274483 0.000000000000000 0.000008975639369 0.000000000000000
218.54314240408 0.000000000000000 0.000008972404038 0.000000000000000
218.52853771925 0.000000000000000 0.000008971800562 0.000000000000000
218.51393303441 0.000000000000000 0.000008971196767 0.000000000000000
218.49932834958 0.000000000000000 0.000008970592652 0.000000000000000
218.47011897992 0.000000000000000 0.000008969383460 0.000000000000000
218.44090961025 0.000000000000000 0.000008968172986 0.000000000000000
218.41170024059 0.000000000000000 0.000008966961225 0.000000000000000
218.38249087092 0.000000000000000 0.000008965748174 0.000000000000000
218.33208263458 0.000000000000000 0.000008963651700 0.000000000000000
218.28167439824 0.000000000000000 0.000008961551350 0.000000000000000
218.23126616190 0.000000000000000 0.000008959447104 0.000000000000000
218.18085792556 0.000000000000000 0.000008957338941 0.000000000000000
218.07421427966 0.000000000000000 0.000008952865921 0.000000000000000
217.96757063377 0.000000000000000 0.000008948375112 0.000000000000000
217.86092698787 0.000000000000000 0.000008943866341 0.000000000000000
217.75428334197 0.000000000000000 0.000008939339436 0.000000000000000
217.62670792652 0.000000000000000 0.000008933899930 0.000000000000000
217.49913251107 0.000000000000000 0.000008928433910 0.000000000000000
217.39365324816 0.000000000000000 0.000008923894363 0.000000000000000
217.28817398525 0.000000000000000 0.000008919336306 0.000000000000000
217.27208302000 0.000000000000000 0.000008918639332 0.000000000000000
217.25599205475 0.000000000000000 0.000008917941923 0.000000000000000
217.23990108949 0.000000000000000 0.000008917244079 0.000000000000000
217.22381012424 0.000000000000000 0.000008916545798 0.000000000000000
217.19162819374 0.000000000000000 0.000008915147925 0.000000000000000
217.15944626323 0.000000000000000 0.000008913748299 0.000000000000000
217.12726433273 0.000000000000000 0.000008912346914 0.000000000000000
217.09508240222 0.000000000000000 0.000008910943764 0.000000000000000
217.06290047171 0.000000000000000 0.000008909538840 0.000000000000000
217.00625907290 0.000000000000000 0.000008907061786 0.000000000000000
216.94961767409 0.000000000000000 0.000008904579162 0.000000000000000
216.89297627528 0.000000000000000 0.000008902090919 0.000000000000000
216.83633487647 0.000000000000000 0.000008899597007 0.000000000000000
216.77969347766 0.000000000000000 0.000008897097378 0.000000000000000
216.65902317770 0.000000000000000 0.000008891752813 0.000000000000000
216.53835287774 0.000000000000000 0.000008886381593 0.000000000000000
216.41768257778 0.000000000000000 0.000008880983211 0.000000000000000
216.29701227782 0.000000000000000 0.000008875557137 0.000000000000000
216.17634197786 0.000000000000000 0.000008870102817 0.000000000000000
216.05567167790 0.000000000000000 0.000008864619674 0.000000000000000
216.03739567731 0.000000000000000 0.000008863786679 0.000000000000000
216.01911967673 0.000000000000000 0.000008862953008 0.000000000000000
216.00084367615 0.000000000000000 0.000008862118658 0.000000000000000
215.98256767557 0.000000000000000 0.000008861283628 0.000000000000000
215.94601567440 0.000000000000000 0.000008859611515 0.000000000000000
215.90946367324 0.000000000000000 0.000008857936643 0.000000000000000
215.87291167207 0.000000000000000 0.000008856258998 0.000000000000000
215.83635967091 0.000000000000000 0.000008854578553 0.000000000000000
215.79980766974 0.000000000000000 0.000008852895287 0.000000000000000
215.70064295463 0.000000000000000 0.000008848314213 0.000000000000000
215.62279169707 0.000000000000000 0.000008844702731 0.000000000000000
215.54494043950 0.000000000000000 0.000008841077763 0.000000000000000
215.46708918194 0.000000000000000 0.000008837439040 0.000000000000000
215.38923792438 0.000000000000000 0.000008833786289 0.000000000000000
215.31138666681 0.000000000000000 0.000008830119217 0.000000000000000
215.18439229976 0.000000000000000 0.000008824105807 0.000000000000000
215.05739793270 0.000000000000000 0.000008818052081 0.000000000000000
214.93040356564 0.000000000000000 0.000008811956527 0.000000000000000
214.90500469223 0.000000000000000 0.000008810732255 0.000000000000000
214.87960581882 0.000000000000000 0.000008809506231 0.000000000000000
214.85420694540 0.000000000000000 0.000008808278440 0.000000000000000
214.82880807199 0.000000000000000 0.000008807048868 0.000000000000000
214.77801032517 0.000000000000000 0.000008804584316 0.000000000000000
214.72721257834 0.000000000000000 0.000008802112446 0.000000000000000
214.67641483152 0.000000000000000 0.000008799633121 0.000000000000000
214.62561708470 0.000000000000000 0.000008797146197 0.000000000000000
214.54805162961 0.000000000000000 0.000008793333751 0.000000000000000
214.47048617452 0.000000000000000 0.000008789502681 0.000000000000000
214.39292071943 0.000000000000000 0.000008785652397 0.000000000000000
214.29468138241 0.000000000000000 0.000008780747429 0.000000000000000
214.19644204540 0.000000000000000 0.000008775809238 0.000000000000000
214.09820270839 0.000000000000000 0.000008770836387 0.000000000000000
213.99996337138 0.000000000000000 0.000008765827274 0.000000000000000
213.92475754637 0.000000000000000 0.000008761967025 0.000000000000000
213.90971638137 0.000000000000000 0.000008761192228 0.000000000000000
213.89467521636 0.000000000000000 0.000008760416500 0.000000000000000
213.87963405136 0.000000000000000 0.000008759639831 0.000000000000000
213.84955172136 0.000000000000000 0.000008758083649 0.000000000000000
213.81946939135 0.000000000000000 0.000008756523618 0.000000000000000
213.78938706135 0.000000000000000 0.000008754959676 0.000000000000000
213.75930473134 0.000000000000000 0.000008753391756 0.000000000000000
213.69468671761 0.000000000000000 0.000008750010039 0.000000000000000
213.63006870388 0.000000000000000 0.000008746608957 0.000000000000000
213.56545069015 0.000000000000000 0.000008743187756 0.000000000000000
213.50083267642 0.000000000000000 0.000008739745626 0.000000000000000
213.39126878803 0.000000000000000 0.000008733858996 0.000000000000000
213.28170489965 0.000000000000000 0.000008727905109 0.000000000000000
213.17214101126 0.000000000000000 0.000008721878762 0.000000000000000
213.09305775146 0.000000000000000 0.000008717480634 0.000000000000000
213.07724109949 0.000000000000000 0.000008716595897 0.000000000000000
213.06142444753 0.000000000000000 0.000008715709407 0.000000000000000
213.04560779557 0.000000000000000 0.000008714821144 0.000000000000000
213.01397449165 0.000000000000000 0.000008713039214 0.000000000000000
212.98234118773 0.000000000000000 0.000008711249915 0.000000000000000
212.95070788380 0.000000000000000 0.000008709453059 0.000000000000000
212.91907457988 0.000000000000000 0.000008707648449 0.000000000000000
212.84978170094 0.000000000000000 0.000008703667315 0.000000000000000
212.78048882200 0.000000000000000 0.000008699645632 0.000000000000000
212.71119594306 0.000000000000000 0.000008695580835 0.000000000000000
212.64190306412 0.000000000000000 0.000008691470100 0.000000000000000
212.53933414164 0.000000000000000 0.000008685294203 0.000000000000000
212.43676521916 0.000000000000000 0.000008678999269 0.000000000000000
212.42121697326 0.000000000000000 0.000008678033840 0.000000000000000
212.40566872735 0.000000000000000 0.000008677065321 0.000000000000000
212.39012048144 0.000000000000000 0.000008676093661 0.000000000000000
212.35902398962 0.000000000000000 0.000008674140717 0.000000000000000
212.32792749780 0.000000000000000 0.000008672174540 0.000000000000000
212.29683100598 0.000000000000000 0.000008670194674 0.000000000000000
212.26573451416 0.000000000000000 0.000008668200629 0.000000000000000
212.17613262553 0.000000000000000 0.000008662370842 0.000000000000000
212.08653073689 0.000000000000000 0.000008656405518 0.000000000000000
211.99692884825 0.000000000000000 0.000008650289455 0.000000000000000
211.90732695961 0.000000000000000 0.000008644005834 0.000000000000000
211.89150057735 0.000000000000000 0.000008642877203 0.000000000000000
211.87567419510 0.000000000000000 0.000008641742691 0.000000000000000
211.85984781284 0.000000000000000 0.000008640602200 0.000000000000000
211.82819504832 0.000000000000000 0.000008638302939 0.000000000000000
211.79654228381 0.000000000000000 0.000008635978649 0.000000000000000
211.76488951929 0.000000000000000 0.000008633628698 0.000000000000000
211.73323675478 0.000000000000000 0.000008631252552 0.000000000000000
211.64027477017 0.000000000000000 0.000008624121044 0.000000000000000
211.54731278557 0.000000000000000 0.000008616770820 0.000000000000000
211.45435080097 0.000000000000000 0.000008609258014 0.000000000000000
211.36138881636 0.000000000000000 0.000008601730659 0.000000000000000
211.26842683176 0.000000000000000 0.000008594462177 0.000000000000000
211.17546484716 0.000000000000000 0.000008587798270 0.000000000000000
211.08250286256 0.000000000000000 0.000008581994794 0.000000000000000
210.97105448744 0.000000000000000 0.000008576221834 0.000000000000000
210.85960611232 0.000000000000000 0.000008571562852 0.000000000000000
210.74815773721 0.000000000000000 0.000008567756147 0.000000000000000
210.63670936209 0.000000000000000 0.000008564588014 0.000000000000000
210.43724105977 0.000000000000000 0.000008560065233 0.000000000000000
210.23777275746 0.000000000000000 0.000008556534812 0.000000000000000
210.03830445514 0.000000000000000 0.000008553677241 0.000000000000000
209.83883615282 0.000000000000000 0.000008551299839 0.000000000000000
209.50740561530 0.000000000000000 0.000008548107300 0.000000000000000
209.17597507779 0.000000000000000 0.000008545561393 0.000000000000000
208.84454454027 0.000000000000000 0.000008543467564 0.000000000000000
208.51311400275 0.000000000000000 0.000008541704557 0.000000000000000
207.85978450630 0.000000000000000 0.000008538924658 0.000000000000000
207.20645500986 0.000000000000000 0.000008536759347 0.000000000000000
206.55312551341 0.000000000000000 0.000008535010645 0.000000000000000
205.89979601696 0.000000000000000 0.000008533559629 0.000000000000000
204.54584537045 0.000000000000000 0.000008531214918 0.000000000000000
203.19189472394 0.000000000000000 0.000008529437917 0.000000000000000
201.83794407743 0.000000000000000 0.000008528030883 0.000000000000000
200.48399343092 0.000000000000000 0.000008526880000 0.000000000000000
197.48694948966 0.000000000000000 0.000008524946745 0.000000000000000
194.48990554839 0.000000000000000 0.000008523514417 0.000000000000000
191.49286160713 0.000000000000000 0.000008522388957 0.000000000000000
188.49581766586 0.000000000000000 0.000008521462205 0.000000000000000
184.50213174843 0.000000000000000 0.000008520423436 0.000000000000000
180.50844583099 0.000000000000000 0.000008519540064 0.000000000000000
176.51475991355 0.000000000000000 0.000008518766207 0.000000000000000
172.52107399612 0.000000000000000 0.000008518075103 0.000000000000000
168.52738807868 0.000000000000000 0.000008517450007 0.000000000000000
161.77754077440 0.000000000000000 0.000008516506910 0.000000000000000
155.02769347012 0.000000000000000 0.000008515667434 0.000000000000000
148.27784616583 0.000000000000000 0.000008514906521 0.000000000000000
141.52799886155 0.000000000000000 0.000008514215806 0.000000000000000
134.77815155727 0.000000000000000 0.000008513589946 0.000000000000000
125.47696824324 0.000000000000000 0.000008512825380 0.000000000000000
116.17578492922 0.000000000000000 0.000008512167152 0.000000000000000
106.87460161519 0.000000000000000 0.000008511607767 0.000000000000000
97.57341830117 0.000000000000000 0.000008511138426 0.000000000000000
88.27223498714 0.000000000000000 0.000008510750352 0.000000000000000
69.35068541942 0.000000000000000 0.000008510176718 0.000000000000000
50.42913585171 0.000000000000000 0.000008509837896 0.000000000000000
31.50758628399 0.000000000000000 0.000008509675745 0.000000000000000
12.58603671627 0.000000000000000 0.000008509631065 0.000000000000000
10.00000000000 0.000000000000000 0.000008509629948 0.000000000000000


==> anc/fig_2_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000010000000000 0.000000000000000
3999.99999952453 0.000000000000000 0.000010000000000 0.000000000000000
3999.99999904906 0.000000000000000 0.000010000000000 0.000000000000000
3999.99524437001 0.000000000000000 0.000010000000000 0.000000000000000
3999.99048969096 0.000000000000000 0.000010000000000 0.000000000000000
3999.98573501190 0.000000000000000 0.000010000000000 0.000000000000000
3999.93818822137 0.000000000000000 0.000010000000000 0.000000000000000
3999.89064143084 0.000000000000000 0.000010000000000 0.000000000000000
3999.84309464031 0.000000000000000 0.000010000000000 0.000000000000000
3999.79554784978 0.000000000000000 0.000010000000000 0.000000000000000
3999.32007994447 0.000000000000000 0.000010000000000 0.000000000000000
3998.84461203915 0.000000000000000 0.000010000000000 0.000000000000000
3998.36914413384 0.000000000000000 0.000010000000000 0.000000000000000
3997.89367622853 0.000000000000000 0.000010000000000 0.000000000000000
3997.41820832321 0.000000000000000 0.000010000000000 0.000000000000000
3992.66352927009 0.000000000000000 0.000010000000000 0.000000000000000
3987.90885021696 0.000000000000000 0.000010000000000 0.000000000000000
3983.15417116383 0.000000000000000 0.000010000000000 0.000000000000000
3978.39949211070 0.000000000000000 0.000010000000000 0.000000000000000
3973.64481305757 0.000000000000000 0.000010000000000 0.000000000000000
3949.25254672775 0.000000000000000 0.000010000000000 0.000000000000000
3924.86028039793 0.000000000000000 0.000010000000000 0.000000000000000
3900.46801406811 0.000000000000000 0.000010000000000 0.000000000000000
3876.07574773828 0.000000000000000 0.000010000000000 0.000000000000000
3851.68348140846 0.000000000000000 0.000010000000000 0.000000000000000
3819.47234324356 0.000000000000000 0.000010000000000 0.000000000000000
3787.26120507866 0.000000000000000 0.000010000000000 0.000000000000000
3755.05006691375 0.000000000000000 0.000010000000000 0.000000000000000
3722.83892874885 0.000000000000000 0.000010000000000 0.000000000000000
3690.62779058395 0.000000000000000 0.000010000000000 0.000000000000000
3654.69653696338 0.000000000000000 0.000010000000000 0.000000000000000
3618.76528334281 0.000000000000000 0.000010000000000 0.000000000000000
3582.83402972224 0.000000000000000 0.000010000000000 0.000000000000000
3546.90277610167 0.000000000000000 0.000010000000000 0.000000000000000
3510.97152248110 0.000000000000000 0.000010000000000 0.000000000000000
3475.04026886053 0.000000000000000 0.000010000000000 0.000000000000000
3439.10901523997 0.000000000000000 0.000010000000000 0.000000000000000
3403.17776161940 0.000000000000000 0.000010000000000 0.000000000000000
3367.24650799883 0.000000000000000 0.000010000000000 0.000000000000000
3331.31525437826 0.000000000000000 0.000010000000000 0.000000000000000
3295.38400075769 0.000000000000000 0.000010000000000 0.000000000000000
3259.45274713712 0.000000000000000 0.000010000000000 0.000000000000000
3223.52149351655 0.000000000000000 0.000010000000000 0.000000000000000
3187.59023989598 0.000000000000000 0.000010000000000 0.000000000000000
3151.65898627541 0.000000000000000 0.000010000000000 0.000000000000000
3115.72773265485 0.000000000000000 0.000010000000000 0.000000000000000
3079.79647903428 0.000000000000000 0.000010000000000 0.000000000000000
3043.86522541371 0.000000000000000 0.000010000000000 0.000000000000000
3037.83533590960 0.000000000000000 0.000010000000000 0.000000000000000
3031.80544640550 0.000000000000000 0.000010000000000 0.000000000000000
3025.77555690139 0.000000000000000 0.000010000000000 0.000000000000000
3019.74566739729 0.000000000000000 0.000010000000000 0.000000000000000
3007.68588838908 0.000000000000000 0.000010000000000 0.000000000000000
2995.62610938087 0.000000000000000 0.000010000000000 0.000000000000000
2983.56633037266 0.000000000000000 0.000010000000000 0.000000000000000
2971.50655136445 0.000000000000000 0.000010000000000 0.000000000000000
2959.44677235624 0.000000000000000 0.000010000000000 0.000000000000000
2933.40860118602 0.000000000000000 0.000010000000000 0.000000000000000
2907.37043001581 0.000000000000000 0.000010000000000 0.000000000000000
2881.33225884559 0.000000000000000 0.000010000000000 0.000000000000000
2855.29408767537 0.000000000000000 0.000010000000000 0.000000000000000
2829.25591650515 0.000000000000000 0.000010000000000 0.000000000000000
2803.21774533493 0.000000000000000 0.000010000000000 0.000000000000000
2777.17957416471 0.000000000000000 0.000009999999999 0.000000000000000
2751.14140299449 0.000000000000000 0.000009999999999 0.000000000000000
2725.10323182428 0.000000000000000 0.000009999999999 0.000000000000000
2699.06506065406 0.000000000000000 0.000009999999999 0.000000000000000
2673.02688948384 0.000000000000000 0.000009999999999 0.000000000000000
2646.98871831362 0.000000000000000 0.000009999999999 0.000000000000000
2620.95054714340 0.000000000000000 0.000009999999999 0.000000000000000
2594.91237597318 0.000000000000000 0.000009999999999 0.000000000000000
2568.87420480297 0.000000000000000 0.000009999999999 0.000000000000000
2542.83603363275 0.000000000000000 0.000009999999999 0.000000000000000
2516.79786246253 0.000000000000000 0.000009999999999 0.000000000000000
2490.75969129231 0.000000000000000 0.000009999999999 0.000000000000000
2464.72152012209 0.000000000000000 0.000009999999998 0.000000000000000
2438.68334895187 0.000000000000000 0.000009999999998 0.000000000000000
2412.64517778166 0.000000000000000 0.000009999999998 0.000000000000000
2386.60700661144 0.000000000000000 0.000009999999998 0.000000000000000
2360.56883544122 0.000000000000000 0.000009999999998 0.000000000000000
2334.53066427100 0.000000000000000 0.000009999999997 0.000000000000000
2308.49249310078 0.000000000000000 0.000009999999997 0.000000000000000
2282.45432193056 0.000000000000000 0.000009999999997 0.000000000000000
2256.41615076034 0.000000000000000 0.000009999999996 0.000000000000000
2252.08673006548 0.000000000000000 0.000009999999996 0.000000000000000
2247.75730937062 0.000000000000000 0.000009999999996 0.000000000000000
2243.42788867576 0.000000000000000 0.000009999999996 0.000000000000000
2239.09846798089 0.000000000000000 0.000009999999996 0.000000000000000
2230.43962659117 0.000000000000000 0.000009999999996 0.000000000000000
2221.78078520144 0.000000000000000 0.000009999999996 0.000000000000000
2213.12194381171 0.000000000000000 0.000009999999996 0.000000000000000
2204.46310242199 0.000000000000000 0.000009999999996 0.000000000000000
2195.80426103226 0.000000000000000 0.000009999999995 0.000000000000000
2177.29614904921 0.000000000000000 0.000009999999995 0.000000000000000
2158.78803706616 0.000000000000000 0.000009999999995 0.000000000000000
2140.27992508311 0.000000000000000 0.000009999999994 0.000000000000000
2121.77181310006 0.000000000000000 0.000009999999994 0.000000000000000
2103.26370111700 0.000000000000000 0.000009999999993 0.000000000000000
2084.75558913395 0.000000000000000 0.000009999999993 0.000000000000000
2066.24747715090 0.000000000000000 0.000009999999992 0.000000000000000
2047.73936516785 0.000000000000000 0.000009999999992 0.000000000000000
2029.23125318480 0.000000000000000 0.000009999999991 0.000000000000000
2010.72314120175 0.000000000000000 0.000009999999990 0.000000000000000
1992.21502921869 0.000000000000000 0.000009999999989 0.000000000000000
1973.70691723564 0.000000000000000 0.000009999999988 0.000000000000000
1955.19880525259 0.000000000000000 0.000009999999987 0.000000000000000
1936.69069326954 0.000000000000000 0.000009999999986 0.000000000000000
1918.18258128649 0.000000000000000 0.000009999999985 0.000000000000000
1899.67446930343 0.000000000000000 0.000009999999984 0.000000000000000
1881.16635732038 0.000000000000000 0.000009999999982 0.000000000000000
1862.65824533733 0.000000000000000 0.000009999999980 0.000000000000000
1844.15013335428 0.000000000000000 0.000009999999979 0.000000000000000
1825.64202137123 0.000000000000000 0.000009999999977 0.000000000000000
1807.13390938818 0.000000000000000 0.000009999999974 0.000000000000000
1788.62579740512 0.000000000000000 0.000009999999972 0.000000000000000
1770.11768542207 0.000000000000000 0.000009999999969 0.000000000000000
1751.60957343902 0.000000000000000 0.000009999999966 0.000000000000000
1733.10146145597 0.000000000000000 0.000009999999963 0.000000000000000
1714.59334947292 0.000000000000000 0.000009999999959 0.000000000000000
1696.08523748986 0.000000000000000 0.000009999999955 0.000000000000000
1677.57712550681 0.000000000000000 0.000009999999951 0.000000000000000
1674.45105505969 0.000000000000000 0.000009999999950 0.000000000000000
1671.32498461256 0.000000000000000 0.000009999999949 0.000000000000000
1668.19891416544 0.000000000000000 0.000009999999948 0.000000000000000
1665.07284371831 0.000000000000000 0.000009999999947 0.000000000000000
1658.82070282406 0.000000000000000 0.000009999999946 0.000000000000000
1652.56856192981 0.000000000000000 0.000009999999944 0.000000000000000
1646.31642103556 0.000000000000000 0.000009999999942 0.000000000000000
1640.06428014132 0.000000000000000 0.000009999999940 0.000000000000000
1633.81213924707 0.000000000000000 0.000009999999938 0.000000000000000
1620.58530751297 0.000000000000000 0.000009999999933 0.000000000000000
1607.35847577888 0.000000000000000 0.000009999999928 0.000000000000000
1594.13164404478 0.000000000000000 0.000009999999923 0.000000000000000
1580.90481231069 0.000000000000000 0.000009999999917 0.000000000000000
1567.67798057660 0.000000000000000 0.000009999999911 0.000000000000000
1554.45114884250 0.000000000000000 0.000009999999904 0.000000000000000
1541.22431710841 0.000000000000000 0.000009999999896 0.000000000000000
1527.99748537432 0.000000000000000 0.000009999999888 0.000000000000000
1514.77065364022 0.000000000000000 0.000009999999879 0.000000000000000
1501.54382190613 0.000000000000000 0.000009999999870 0.000000000000000
1488.31699017203 0.000000000000000 0.000009999999859 0.000000000000000
1475.09015843794 0.000000000000000 0.000009999999848 0.000000000000000
1461.86332670385 0.000000000000000 0.000009999999835 0.000000000000000
1448.63649496975 0.000000000000000 0.000009999999822 0.000000000000000
1433.55041995897 0.000000000000000 0.000009999999805 0.000000000000000
1431.00796406038 0.000000000000000 0.000009999999801 0.000000000000000
1428.46550816178 0.000000000000000 0.000009999999798 0.000000000000000
1425.92305226319 0.000000000000000 0.000009999999795 0.000000000000000
1423.38059636459 0.000000000000000 0.000009999999792 0.000000000000000
1418.29568456740 0.000000000000000 0.000009999999785 0.000000000000000
1413.21077277021 0.000000000000000 0.000009999999779 0.000000000000000
1408.12586097301 0.000000000000000 0.000009999999771 0.000000000000000
1403.04094917582 0.000000000000000 0.000009999999764 0.000000000000000
1397.95603737863 0.000000000000000 0.000009999999757 0.000000000000000
1387.12621382033 0.000000000000000 0.000009999999739 0.000000000000000
1376.29639026203 0.000000000000000 0.000009999999721 0.000000000000000
1365.46656670373 0.000000000000000 0.000009999999701 0.000000000000000
1354.63674314542 0.000000000000000 0.000009999999680 0.000000000000000
1343.80691958712 0.000000000000000 0.000009999999657 0.000000000000000
1332.97709602882 0.000000000000000 0.000009999999632 0.000000000000000
1322.14727247052 0.000000000000000 0.000009999999605 0.000000000000000
1311.31744891222 0.000000000000000 0.000009999999575 0.000000000000000
1300.48762535392 0.000000000000000 0.000009999999544 0.000000000000000
1289.65780179561 0.000000000000000 0.000009999999509 0.000000000000000
1278.82797823731 0.000000000000000 0.000009999999472 0.000000000000000
1267.99815467901 0.000000000000000 0.000009999999432 0.000000000000000
1257.16833112071 0.000000000000000 0.000009999999388 0.000000000000000
1246.33850756241 0.000000000000000 0.000009999999341 0.000000000000000
1235.67310714778 0.000000000000000 0.000009999999290 0.000000000000000
1225.00770673315 0.000000000000000 0.000009999999235 0.000000000000000
1214.34230631853 0.000000000000000 0.000009999999175 0.000000000000000
1203.67690590390 0.000000000000000 0.000009999999110 0.000000000000000
1193.01150548927 0.000000000000000 0.000009999999040 0.000000000000000
1182.34610507465 0.000000000000000 0.000009999998963 0.000000000000000
1171.68070466002 0.000000000000000 0.000009999998879 0.000000000000000
1161.01530424539 0.000000000000000 0.000009999998787 0.000000000000000
1150.34990383076 0.000000000000000 0.000009999998688 0.000000000000000
1139.68450341614 0.000000000000000 0.000009999998579 0.000000000000000
1129.01910300151 0.000000000000000 0.000009999998460 0.000000000000000
1118.35370258688 0.000000000000000 0.000009999998330 0.000000000000000
1107.68830217226 0.000000000000000 0.000009999998188 0.000000000000000
1097.02290175763 0.000000000000000 0.000009999998033 0.000000000000000
1086.35750134300 0.000000000000000 0.000009999997863 0.000000000000000
1077.78798143993 0.000000000000000 0.000009999997714 0.000000000000000
1069.21846153686 0.000000000000000 0.000009999997554 0.000000000000000
1060.64894163379 0.000000000000000 0.000009999997382 0.000000000000000
1052.07942173072 0.000000000000000 0.000009999997196 0.000000000000000
1043.50990182765 0.000000000000000 0.000009999996995 0.000000000000000
1034.94038192458 0.000000000000000 0.000009999996779 0.000000000000000
1026.37086202151 0.000000000000000 0.000009999996546 0.000000000000000
1017.80134211844 0.000000000000000 0.000009999996293 0.000000000000000
1009.23182221537 0.000000000000000 0.000009999996021 0.000000000000000
1000.66230231230 0.000000000000000 0.000009999995726 0.000000000000000
992.09278240923 0.000000000000000 0.000009999995407 0.000000000000000
983.52326250616 0.000000000000000 0.000009999995062 0.000000000000000
974.95374260308 0.000000000000000 0.000009999994688 0.000000000000000
966.38422270001 0.000000000000000 0.000009999994283 0.000000000000000
957.81470279694 0.000000000000000 0.000009999993844 0.000000000000000
949.24518289387 0.000000000000000 0.000009999993367 0.000000000000000
940.67566299080 0.000000000000000 0.000009999992850 0.000000000000000
932.10614308773 0.000000000000000 0.000009999992288 0.000000000000000
930.67148422040 0.000000000000000 0.000009999992189 0.000000000000000
929.23682535307 0.000000000000000 0.000009999992089 0.000000000000000
927.80216648574 0.000000000000000 0.000009999991988 0.000000000000000
926.36750761841 0.000000000000000 0.000009999991885 0.000000000000000
923.49818988375 0.000000000000000 0.000009999991675 0.000000000000000
920.62887214909 0.000000000000000 0.000009999991459 0.000000000000000
917.75955441443 0.000000000000000 0.000009999991237 0.000000000000000
914.89023667977 0.000000000000000 0.000009999991008 0.000000000000000
912.02091894510 0.000000000000000 0.000009999990773 0.000000000000000
905.43010671426 0.000000000000000 0.000009999990207 0.000000000000000
898.83929448341 0.000000000000000 0.000009999989603 0.000000000000000
892.24848225256 0.000000000000000 0.000009999988958 0.000000000000000
885.65767002172 0.000000000000000 0.000009999988269 0.000000000000000
879.06685779087 0.000000000000000 0.000009999987532 0.000000000000000
872.47604556002 0.000000000000000 0.000009999986746 0.000000000000000
865.88523332918 0.000000000000000 0.000009999985904 0.000000000000000
859.29442109833 0.000000000000000 0.000009999985004 0.000000000000000
852.48296827871 0.000000000000000 0.000009999984008 0.000000000000000
845.67151545909 0.000000000000000 0.000009999982939 0.000000000000000
838.86006263947 0.000000000000000 0.000009999981791 0.000000000000000
832.04860981986 0.000000000000000 0.000009999980560 0.000000000000000
825.23715700024 0.000000000000000 0.000009999979237 0.000000000000000
818.42570418062 0.000000000000000 0.000009999977816 0.000000000000000
811.61425136100 0.000000000000000 0.000009999976288 0.000000000000000
804.80279854138 0.000000000000000 0.000009999974645 0.000000000000000
798.66861273804 0.000000000000000 0.000009999973060 0.000000000000000
792.53442693470 0.000000000000000 0.000009999971366 0.000000000000000
786.40024113136 0.000000000000000 0.000009999969556 0.000000000000000
780.26605532802 0.000000000000000 0.000009999967622 0.000000000000000
774.13186952468 0.000000000000000 0.000009999965554 0.000000000000000
767.99768372134 0.000000000000000 0.000009999963341 0.000000000000000
761.86349791800 0.000000000000000 0.000009999960975 0.000000000000000
755.72931211466 0.000000000000000 0.000009999958442 0.000000000000000
749.90921656831 0.000000000000000 0.000009999955874 0.000000000000000
744.08912102195 0.000000000000000 0.000009999953134 0.000000000000000
738.26902547560 0.000000000000000 0.000009999950208 0.000000000000000
732.44892992924 0.000000000000000 0.000009999947085 0.000000000000000
726.62883438289 0.000000000000000 0.000009999943750 0.000000000000000
720.80873883653 0.000000000000000 0.000009999940187 0.000000000000000
714.98864329018 0.000000000000000 0.000009999936380 0.000000000000000
709.16854774383 0.000000000000000 0.000009999932310 0.000000000000000
703.78933791784 0.000000000000000 0.000009999928300 0.000000000000000
698.41012809185 0.000000000000000 0.000009999924032 0.000000000000000
693.03091826586 0.000000000000000 0.000009999919491 0.000000000000000
687.65170843987 0.000000000000000 0.000009999914657 0.000000000000000
682.27249861388 0.000000000000000 0.000009999909510 0.000000000000000
676.89328878790 0.000000000000000 0.000009999904030 0.000000000000000
671.51407896191 0.000000000000000 0.000009999898192 0.000000000000000
666.13486913592 0.000000000000000 0.000009999891972 0.000000000000000
661.21943527173 0.000000000000000 0.000009999885933 0.000000000000000
656.30400140753 0.000000000000000 0.000009999879532 0.000000000000000
651.38856754334 0.000000000000000 0.000009999872745 0.000000000000000
646.47313367915 0.000000000000000 0.000009999865550 0.000000000000000
641.55769981496 0.000000000000000 0.000009999857919 0.000000000000000
636.64226595077 0.000000000000000 0.000009999849825 0.000000000000000
631.72683208657 0.000000000000000 0.000009999841238 0.000000000000000
626.81139822238 0.000000000000000 0.000009999832128 0.000000000000000
621.89596435819 0.000000000000000 0.000009999822460 0.000000000000000
616.98053049400 0.000000000000000 0.000009999812199 0.000000000000000
612.06509662981 0.000000000000000 0.000009999801308 0.000000000000000
607.14966276561 0.000000000000000 0.000009999789745 0.000000000000000
602.23422890142 0.000000000000000 0.000009999777467 0.000000000000000
597.31879503723 0.000000000000000 0.000009999764430 0.000000000000000
592.40336117304 0.000000000000000 0.000009999750583 0.000000000000000
587.48792730885 0.000000000000000 0.000009999735874 0.000000000000000
582.57249344465 0.000000000000000 0.000009999720249 0.000000000000000
578.22101122542 0.000000000000000 0.000009999705604 0.000000000000000
573.86952900619 0.000000000000000 0.000009999690151 0.000000000000000
569.51804678696 0.000000000000000 0.000009999673844 0.000000000000000
565.16656456773 0.000000000000000 0.000009999656635 0.000000000000000
560.81508234850 0.000000000000000 0.000009999638471 0.000000000000000
556.46360012927 0.000000000000000 0.000009999619299 0.000000000000000
552.11211791004 0.000000000000000 0.000009999599062 0.000000000000000
547.76063569081 0.000000000000000 0.000009999577699 0.000000000000000
543.40915347158 0.000000000000000 0.000009999555146 0.000000000000000
539.05767125235 0.000000000000000 0.000009999531336 0.000000000000000
534.70618903312 0.000000000000000 0.000009999506197 0.000000000000000
530.35470681389 0.000000000000000 0.000009999479654 0.000000000000000
526.00322459466 0.000000000000000 0.000009999451628 0.000000000000000
521.65174237543 0.000000000000000 0.000009999422034 0.000000000000000
517.30026015620 0.000000000000000 0.000009999390784 0.000000000000000
512.94877793697 0.000000000000000 0.000009999357783 0.000000000000000
509.34220793321 0.000000000000000 0.000009999329034 0.000000000000000
506.39273360108 0.000000000000000 0.000009999304536 0.000000000000000
504.00906525694 0.000000000000000 0.000009999284063 0.000000000000000
502.08837958347 0.000000000000000 0.000009999267112 0.000000000000000
500.54531266459 0.000000000000000 0.000009999253191 0.000000000000000
499.30804085091 0.000000000000000 0.000009999241830 0.000000000000000
498.31763326465 0.000000000000000 0.000009999232603 0.000000000000000
497.52587569776 0.000000000000000 0.000009999225140 0.000000000000000
496.89356045420 0.000000000000000 0.000009999219122 0.000000000000000
496.38891483454 0.000000000000000 0.000009999214281 0.000000000000000
495.98627072466 0.000000000000000 0.000009999210392 0.000000000000000
495.66493524472 0.000000000000000 0.000009999207269 0.000000000000000
495.40824522855 0.000000000000000 0.000009999204762 0.000000000000000
495.20277758693 0.000000000000000 0.000009999202744 0.000000000000000
495.03768653871 0.000000000000000 0.000009999201115 0.000000000000000
494.90413094841 0.000000000000000 0.000009999199789 0.000000000000000
494.79472882009 0.000000000000000 0.000009999198697 0.000000000000000
494.68532669178 0.000000000000000 0.000009999197595 0.000000000000000
494.60187508013 0.000000000000000 0.000009999196745 0.000000000000000
494.51842346849 0.000000000000000 0.000009999195882 0.000000000000000
494.50317129695 0.000000000000000 0.000009999195722 0.000000000000000
494.48791912541 0.000000000000000 0.000009999195562 0.000000000000000
494.47266695387 0.000000000000000 0.000009999195400 0.000000000000000
494.45741478233 0.000000000000000 0.000009999195238 0.000000000000000
494.42691043926 0.000000000000000 0.000009999194911 0.000000000000000
494.39640609618 0.000000000000000 0.000009999194581 0.000000000000000
494.36590175310 0.000000000000000 0.000009999194247 0.000000000000000
494.33539741003 0.000000000000000 0.000009999193910 0.000000000000000
494.30489306695 0.000000000000000 0.000009999193571 0.000000000000000
494.24997109545 0.000000000000000 0.000009999192956 0.000000000000000
494.19504912395 0.000000000000000 0.000009999192336 0.000000000000000
494.14012715245 0.000000000000000 0.000009999191712 0.000000000000000
494.08520518095 0.000000000000000 0.000009999191085 0.000000000000000
494.03028320944 0.000000000000000 0.000009999190456 0.000000000000000
493.92463413538 0.000000000000000 0.000009999189241 0.000000000000000
493.81898506131 0.000000000000000 0.000009999188020 0.000000000000000
493.71333598724 0.000000000000000 0.000009999186795 0.000000000000000
493.60768691317 0.000000000000000 0.000009999185566 0.000000000000000
493.50203783910 0.000000000000000 0.000009999184334 0.000000000000000
493.28578761219 0.000000000000000 0.000009999181803 0.000000000000000
493.06953738528 0.000000000000000 0.000009999179260 0.000000000000000
492.85328715837 0.000000000000000 0.000009999176707 0.000000000000000
492.63703693146 0.000000000000000 0.000009999174145 0.000000000000000
492.13394863378 0.000000000000000 0.000009999168146 0.000000000000000
491.63086033610 0.000000000000000 0.000009999162099 0.000000000000000
491.12777203842 0.000000000000000 0.000009999156003 0.000000000000000
490.62468374074 0.000000000000000 0.000009999149860 0.000000000000000
490.12159544306 0.000000000000000 0.000009999143669 0.000000000000000
489.77786986414 0.000000000000000 0.000009999139412 0.000000000000000
489.43414428521 0.000000000000000 0.000009999135133 0.000000000000000
489.19987671023 0.000000000000000 0.000009999132203 0.000000000000000
488.96560913525 0.000000000000000 0.000009999129263 0.000000000000000
488.80543236874 0.000000000000000 0.000009999127247 0.000000000000000
488.64525560222 0.000000000000000 0.000009999125226 0.000000000000000
488.53450813724 0.000000000000000 0.000009999123826 0.000000000000000
488.42376067226 0.000000000000000 0.000009999122424 0.000000000000000
488.34483911692 0.000000000000000 0.000009999121423 0.000000000000000
488.26591756158 0.000000000000000 0.000009999120421 0.000000000000000
488.20425717637 0.000000000000000 0.000009999119637 0.000000000000000
488.14259679116 0.000000000000000 0.000009999118853 0.000000000000000
488.08093640595 0.000000000000000 0.000009999118067 0.000000000000000
488.03745848027 0.000000000000000 0.000009999117513 0.000000000000000
487.99398055460 0.000000000000000 0.000009999116959 0.000000000000000
487.95050262892 0.000000000000000 0.000009999116404 0.000000000000000
487.90702470325 0.000000000000000 0.000009999115849 0.000000000000000
487.86354677757 0.000000000000000 0.000009999115294 0.000000000000000
487.82006885190 0.000000000000000 0.000009999114738 0.000000000000000
487.77659092622 0.000000000000000 0.000009999114182 0.000000000000000
487.68963507487 0.000000000000000 0.000009999113068 0.000000000000000
487.60267922352 0.000000000000000 0.000009999111953 0.000000000000000
487.51572337217 0.000000000000000 0.000009999110837 0.000000000000000
487.42876752082 0.000000000000000 0.000009999109719 0.000000000000000
487.30045853550 0.000000000000000 0.000009999108067 0.000000000000000
487.17214955018 0.000000000000000 0.000009999106411 0.000000000000000
487.04384056486 0.000000000000000 0.000009999104753 0.000000000000000
486.91553157954 0.000000000000000 0.000009999103091 0.000000000000000
486.63839404846 0.000000000000000 0.000009999099491 0.000000000000000
486.36125651737 0.000000000000000 0.000009999095875 0.000000000000000
486.08411898628 0.000000000000000 0.000009999092245 0.000000000000000
485.80698145520 0.000000000000000 0.000009999088599 0.000000000000000
485.17325772776 0.000000000000000 0.000009999080205 0.000000000000000
484.53953400033 0.000000000000000 0.000009999071730 0.000000000000000
484.07652532778 0.000000000000000 0.000009999065486 0.000000000000000
483.61351665523 0.000000000000000 0.000009999059199 0.000000000000000
483.29641147087 0.000000000000000 0.000009999054867 0.000000000000000
482.97930628651 0.000000000000000 0.000009999050514 0.000000000000000
482.76309846908 0.000000000000000 0.000009999047535 0.000000000000000
482.54689065165 0.000000000000000 0.000009999044545 0.000000000000000
482.39886766919 0.000000000000000 0.000009999042493 0.000000000000000
482.25084468674 0.000000000000000 0.000009999040436 0.000000000000000
482.14811568500 0.000000000000000 0.000009999039005 0.000000000000000
482.04538668325 0.000000000000000 0.000009999037573 0.000000000000000
481.97141578750 0.000000000000000 0.000009999036540 0.000000000000000
481.89744489175 0.000000000000000 0.000009999035506 0.000000000000000
481.83737452582 0.000000000000000 0.000009999034665 0.000000000000000
481.77730415989 0.000000000000000 0.000009999033824 0.000000000000000
481.71723379397 0.000000000000000 0.000009999032982 0.000000000000000
481.70610612992 0.000000000000000 0.000009999032826 0.000000000000000
481.69497846588 0.000000000000000 0.000009999032670 0.000000000000000
481.68385080183 0.000000000000000 0.000009999032514 0.000000000000000
481.66159547374 0.000000000000000 0.000009999032201 0.000000000000000
481.63934014565 0.000000000000000 0.000009999031889 0.000000000000000
481.61708481756 0.000000000000000 0.000009999031576 0.000000000000000
481.59482948947 0.000000000000000 0.000009999031264 0.000000000000000
481.55260638641 0.000000000000000 0.000009999030670 0.000000000000000
481.51038328334 0.000000000000000 0.000009999030077 0.000000000000000
481.46816018028 0.000000000000000 0.000009999029482 0.000000000000000
481.42593707721 0.000000000000000 0.000009999028888 0.000000000000000
481.33013132058 0.000000000000000 0.000009999027537 0.000000000000000
481.23432556396 0.000000000000000 0.000009999026185 0.000000000000000
481.13851980733 0.000000000000000 0.000009999024831 0.000000000000000
481.04271405070 0.000000000000000 0.000009999023474 0.000000000000000
480.90588937784 0.000000000000000 0.000009999021534 0.000000000000000
480.76906470497 0.000000000000000 0.000009999019589 0.000000000000000
480.63224003211 0.000000000000000 0.000009999017641 0.000000000000000
480.49541535924 0.000000000000000 0.000009999015688 0.000000000000000
480.19366958366 0.000000000000000 0.000009999011368 0.000000000000000
479.89192380807 0.000000000000000 0.000009999007027 0.000000000000000
479.59017803248 0.000000000000000 0.000009999002666 0.000000000000000
479.28843225690 0.000000000000000 0.000009998998285 0.000000000000000
478.65330882009 0.000000000000000 0.000009998988998 0.000000000000000
478.13525162381 0.000000000000000 0.000009998981355 0.000000000000000
477.61719442753 0.000000000000000 0.000009998973651 0.000000000000000
477.25942557187 0.000000000000000 0.000009998968295 0.000000000000000
476.90165671621 0.000000000000000 0.000009998962909 0.000000000000000
476.65768445199 0.000000000000000 0.000009998959219 0.000000000000000
476.41371218778 0.000000000000000 0.000009998955516 0.000000000000000
476.24703749417 0.000000000000000 0.000009998952977 0.000000000000000
476.08036280056 0.000000000000000 0.000009998950432 0.000000000000000
475.96539391826 0.000000000000000 0.000009998948673 0.000000000000000
475.85042503597 0.000000000000000 0.000009998946911 0.000000000000000
475.76900682336 0.000000000000000 0.000009998945661 0.000000000000000
475.68758861075 0.000000000000000 0.000009998944410 0.000000000000000
475.62530344743 0.000000000000000 0.000009998943451 0.000000000000000
475.56301828412 0.000000000000000 0.000009998942492 0.000000000000000
475.50073312080 0.000000000000000 0.000009998941532 0.000000000000000
475.45482086760 0.000000000000000 0.000009998940823 0.000000000000000
475.40890861439 0.000000000000000 0.000009998940114 0.000000000000000
475.36299636119 0.000000000000000 0.000009998939405 0.000000000000000
475.31708410799 0.000000000000000 0.000009998938695 0.000000000000000
475.27117185478 0.000000000000000 0.000009998937985 0.000000000000000
475.22525960158 0.000000000000000 0.000009998937274 0.000000000000000
475.17934734838 0.000000000000000 0.000009998936562 0.000000000000000
475.08752284197 0.000000000000000 0.000009998935138 0.000000000000000
474.99569833556 0.000000000000000 0.000009998933712 0.000000000000000
474.90387382916 0.000000000000000 0.000009998932284 0.000000000000000
474.81204932275 0.000000000000000 0.000009998930853 0.000000000000000
474.67966692873 0.000000000000000 0.000009998928788 0.000000000000000
474.54728453472 0.000000000000000 0.000009998926718 0.000000000000000
474.41490214070 0.000000000000000 0.000009998924644 0.000000000000000
474.28251974669 0.000000000000000 0.000009998922566 0.000000000000000
473.99264264037 0.000000000000000 0.000009998918000 0.000000000000000
473.70276553406 0.000000000000000 0.000009998913413 0.000000000000000
473.41288842775 0.000000000000000 0.000009998908806 0.000000000000000
473.12301132143 0.000000000000000 0.000009998904178 0.000000000000000
472.49049934611 0.000000000000000 0.000009998894007 0.000000000000000
471.97204496316 0.000000000000000 0.000009998885595 0.000000000000000
471.45359058021 0.000000000000000 0.000009998877114 0.000000000000000
471.09557653813 0.000000000000000 0.000009998871217 0.000000000000000
470.73756249605 0.000000000000000 0.000009998865287 0.000000000000000
470.49343932650 0.000000000000000 0.000009998861225 0.000000000000000
470.24931615695 0.000000000000000 0.000009998857147 0.000000000000000
470.08256285817 0.000000000000000 0.000009998854352 0.000000000000000
469.91580955939 0.000000000000000 0.000009998851550 0.000000000000000
469.80082597830 0.000000000000000 0.000009998849613 0.000000000000000
469.68584239721 0.000000000000000 0.000009998847674 0.000000000000000
469.60448431000 0.000000000000000 0.000009998846299 0.000000000000000
469.52312622279 0.000000000000000 0.000009998844922 0.000000000000000
469.46105913587 0.000000000000000 0.000009998843871 0.000000000000000
469.39899204895 0.000000000000000 0.000009998842819 0.000000000000000
469.33692496202 0.000000000000000 0.000009998841766 0.000000000000000
469.29079680538 0.000000000000000 0.000009998840982 0.000000000000000
469.24466864874 0.000000000000000 0.000009998840198 0.000000000000000
469.19854049210 0.000000000000000 0.000009998839414 0.000000000000000
469.15241233546 0.000000000000000 0.000009998838629 0.000000000000000
469.10628417882 0.000000000000000 0.000009998837843 0.000000000000000
469.06015602218 0.000000000000000 0.000009998837057 0.000000000000000
469.01402786554 0.000000000000000 0.000009998836270 0.000000000000000
468.92177155226 0.000000000000000 0.000009998834695 0.000000000000000
468.82951523898 0.000000000000000 0.000009998833117 0.000000000000000
468.73725892570 0.000000000000000 0.000009998831537 0.000000000000000
468.64500261242 0.000000000000000 0.000009998829955 0.000000000000000
468.51234745840 0.000000000000000 0.000009998827676 0.000000000000000
468.37969230438 0.000000000000000 0.000009998825392 0.000000000000000
468.24703715035 0.000000000000000 0.000009998823104 0.000000000000000
468.11438199633 0.000000000000000 0.000009998820811 0.000000000000000
467.82320258863 0.000000000000000 0.000009998815760 0.000000000000000
467.53202318093 0.000000000000000 0.000009998810686 0.000000000000000
467.24084377323 0.000000000000000 0.000009998805588 0.000000000000000
466.94966436553 0.000000000000000 0.000009998800467 0.000000000000000
466.33048418719 0.000000000000000 0.000009998789498 0.000000000000000
465.82478530002 0.000000000000000 0.000009998780458 0.000000000000000
465.31908641285 0.000000000000000 0.000009998771346 0.000000000000000
464.96991332191 0.000000000000000 0.000009998765011 0.000000000000000
464.62074023097 0.000000000000000 0.000009998758640 0.000000000000000
464.38264807766 0.000000000000000 0.000009998754276 0.000000000000000
464.14455592434 0.000000000000000 0.000009998749895 0.000000000000000
463.98188799036 0.000000000000000 0.000009998746892 0.000000000000000
463.81922005638 0.000000000000000 0.000009998743881 0.000000000000000
463.70697723715 0.000000000000000 0.000009998741799 0.000000000000000
463.59473441792 0.000000000000000 0.000009998739714 0.000000000000000
463.51516666639 0.000000000000000 0.000009998738233 0.000000000000000
463.43559891486 0.000000000000000 0.000009998736750 0.000000000000000
463.37452131259 0.000000000000000 0.000009998735611 0.000000000000000
463.31344371033 0.000000000000000 0.000009998734470 0.000000000000000
463.25236610806 0.000000000000000 0.000009998733329 0.000000000000000
463.20776260291 0.000000000000000 0.000009998732494 0.000000000000000
463.16315909777 0.000000000000000 0.000009998731659 0.000000000000000
463.11855559262 0.000000000000000 0.000009998730824 0.000000000000000
463.07395208748 0.000000000000000 0.000009998729988 0.000000000000000
463.02934858233 0.000000000000000 0.000009998729151 0.000000000000000
462.98474507719 0.000000000000000 0.000009998728314 0.000000000000000
462.94014157204 0.000000000000000 0.000009998727476 0.000000000000000
462.85093456175 0.000000000000000 0.000009998725798 0.000000000000000
462.76172755146 0.000000000000000 0.000009998724118 0.000000000000000
462.67252054117 0.000000000000000 0.000009998722436 0.000000000000000
462.58331353088 0.000000000000000 0.000009998720751 0.000000000000000
462.45425359632 0.000000000000000 0.000009998718309 0.000000000000000
462.32519366175 0.000000000000000 0.000009998715863 0.000000000000000
462.19613372719 0.000000000000000 0.000009998713411 0.000000000000000
462.06707379262 0.000000000000000 0.000009998710954 0.000000000000000
461.78525963411 0.000000000000000 0.000009998705571 0.000000000000000
461.50344547560 0.000000000000000 0.000009998700164 0.000000000000000
461.22163131709 0.000000000000000 0.000009998694731 0.000000000000000
460.93981715858 0.000000000000000 0.000009998689274 0.000000000000000
460.32491778419 0.000000000000000 0.000009998677281 0.000000000000000
459.82097506042 0.000000000000000 0.000009998667361 0.000000000000000
459.31703233665 0.000000000000000 0.000009998657360 0.000000000000000
458.96910331733 0.000000000000000 0.000009998650407 0.000000000000000
458.62117429802 0.000000000000000 0.000009998643415 0.000000000000000
458.38394543795 0.000000000000000 0.000009998638624 0.000000000000000
458.14671657789 0.000000000000000 0.000009998633815 0.000000000000000
457.98465448540 0.000000000000000 0.000009998630518 0.000000000000000
457.82259239291 0.000000000000000 0.000009998627213 0.000000000000000
457.71078997934 0.000000000000000 0.000009998624928 0.000000000000000
457.59898756576 0.000000000000000 0.000009998622639 0.000000000000000
457.51977005137 0.000000000000000 0.000009998621014 0.000000000000000
457.44055253698 0.000000000000000 0.000009998619388 0.000000000000000
457.37983655951 0.000000000000000 0.000009998618139 0.000000000000000
457.31912058204 0.000000000000000 0.000009998616890 0.000000000000000
457.25840460457 0.000000000000000 0.000009998615639 0.000000000000000
457.21388933127 0.000000000000000 0.000009998614721 0.000000000000000
457.16937405797 0.000000000000000 0.000009998613803 0.000000000000000
457.12485878467 0.000000000000000 0.000009998612884 0.000000000000000
457.08034351137 0.000000000000000 0.000009998611964 0.000000000000000
457.03582823807 0.000000000000000 0.000009998611044 0.000000000000000
456.99131296477 0.000000000000000 0.000009998610123 0.000000000000000
456.94679769147 0.000000000000000 0.000009998609201 0.000000000000000
456.85776714486 0.000000000000000 0.000009998607356 0.000000000000000
456.76873659826 0.000000000000000 0.000009998605508 0.000000000000000
456.67970605166 0.000000000000000 0.000009998603657 0.000000000000000
456.59067550506 0.000000000000000 0.000009998601804 0.000000000000000
456.46207092941 0.000000000000000 0.000009998599122 0.000000000000000
456.33346635375 0.000000000000000 0.000009998596434 0.000000000000000
456.20486177810 0.000000000000000 0.000009998593741 0.000000000000000
456.07625720245 0.000000000000000 0.000009998591042 0.000000000000000
455.79510084665 0.000000000000000 0.000009998585121 0.000000000000000
455.51394449086 0.000000000000000 0.000009998579173 0.000000000000000
455.23278813506 0.000000000000000 0.000009998573197 0.000000000000000
454.95163177926 0.000000000000000 0.000009998567193 0.000000000000000
454.34806546186 0.000000000000000 0.000009998554209 0.000000000000000
453.85454379025 0.000000000000000 0.000009998543495 0.000000000000000
453.36102211863 0.000000000000000 0.000009998532692 0.000000000000000
453.02031818889 0.000000000000000 0.000009998525183 0.000000000000000
452.67961425914 0.000000000000000 0.000009998517630 0.000000000000000
452.44731556128 0.000000000000000 0.000009998512456 0.000000000000000
452.21501686341 0.000000000000000 0.000009998507262 0.000000000000000
452.05629744598 0.000000000000000 0.000009998503701 0.000000000000000
451.89757802854 0.000000000000000 0.000009998500131 0.000000000000000
451.78802343102 0.000000000000000 0.000009998497661 0.000000000000000
451.67846883351 0.000000000000000 0.000009998495187 0.000000000000000
451.60072909355 0.000000000000000 0.000009998493428 0.000000000000000
451.52298935359 0.000000000000000 0.000009998491667 0.000000000000000
451.46311012328 0.000000000000000 0.000009998490310 0.000000000000000
451.40323089297 0.000000000000000 0.000009998488950 0.000000000000000
451.34335166266 0.000000000000000 0.000009998487590 0.000000000000000
451.29999108821 0.000000000000000 0.000009998486604 0.000000000000000
451.25663051376 0.000000000000000 0.000009998485617 0.000000000000000
451.21326993931 0.000000000000000 0.000009998484630 0.000000000000000
451.16990936486 0.000000000000000 0.000009998483642 0.000000000000000
451.12654879041 0.000000000000000 0.000009998482653 0.000000000000000
451.08318821596 0.000000000000000 0.000009998481663 0.000000000000000
451.03982764151 0.000000000000000 0.000009998480673 0.000000000000000
450.95310649261 0.000000000000000 0.000009998478690 0.000000000000000
450.86638534371 0.000000000000000 0.000009998476705 0.000000000000000
450.77966419480 0.000000000000000 0.000009998474717 0.000000000000000
450.69294304590 0.000000000000000 0.000009998472725 0.000000000000000
450.56701571296 0.000000000000000 0.000009998469829 0.000000000000000
450.44108838001 0.000000000000000 0.000009998466926 0.000000000000000
450.31516104706 0.000000000000000 0.000009998464017 0.000000000000000
450.18923371411 0.000000000000000 0.000009998461102 0.000000000000000
449.91496334096 0.000000000000000 0.000009998454731 0.000000000000000
449.64069296781 0.000000000000000 0.000009998448330 0.000000000000000
449.36642259466 0.000000000000000 0.000009998441900 0.000000000000000
449.09215222151 0.000000000000000 0.000009998435440 0.000000000000000
448.49457773001 0.000000000000000 0.000009998421260 0.000000000000000
448.00500011395 0.000000000000000 0.000009998409534 0.000000000000000
447.51542249789 0.000000000000000 0.000009998397710 0.000000000000000
447.17747225275 0.000000000000000 0.000009998389491 0.000000000000000
446.83952200760 0.000000000000000 0.000009998381223 0.000000000000000
446.60911184187 0.000000000000000 0.000009998375559 0.000000000000000
446.37870167614 0.000000000000000 0.000009998369872 0.000000000000000
446.22127610523 0.000000000000000 0.000009998365974 0.000000000000000
446.06385053432 0.000000000000000 0.000009998362065 0.000000000000000
445.95518754725 0.000000000000000 0.000009998359361 0.000000000000000
445.84652456018 0.000000000000000 0.000009998356651 0.000000000000000
445.76941064766 0.000000000000000 0.000009998354726 0.000000000000000
445.69229673514 0.000000000000000 0.000009998352797 0.000000000000000
445.63287877364 0.000000000000000 0.000009998351310 0.000000000000000
445.57346081214 0.000000000000000 0.000009998349821 0.000000000000000
445.51404285064 0.000000000000000 0.000009998348330 0.000000000000000
445.47105277949 0.000000000000000 0.000009998347251 0.000000000000000
445.42806270833 0.000000000000000 0.000009998346171 0.000000000000000
445.38507263718 0.000000000000000 0.000009998345090 0.000000000000000
445.34208256603 0.000000000000000 0.000009998344008 0.000000000000000
445.29909249488 0.000000000000000 0.000009998342926 0.000000000000000
445.25610242372 0.000000000000000 0.000009998341843 0.000000000000000
445.21311235257 0.000000000000000 0.000009998340759 0.000000000000000
445.12713221027 0.000000000000000 0.000009998338588 0.000000000000000
445.04115206796 0.000000000000000 0.000009998336415 0.000000000000000
444.95517192566 0.000000000000000 0.000009998334238 0.000000000000000
444.86919178335 0.000000000000000 0.000009998332058 0.000000000000000
444.74429051720 0.000000000000000 0.000009998328885 0.000000000000000
444.61938925105 0.000000000000000 0.000009998325706 0.000000000000000
444.49448798490 0.000000000000000 0.000009998322519 0.000000000000000
444.36958671876 0.000000000000000 0.000009998319326 0.000000000000000
444.09762061935 0.000000000000000 0.000009998312349 0.000000000000000
443.82565451994 0.000000000000000 0.000009998305339 0.000000000000000
443.55368842053 0.000000000000000 0.000009998298296 0.000000000000000
443.28172232112 0.000000000000000 0.000009998291219 0.000000000000000
442.69379221054 0.000000000000000 0.000009998275806 0.000000000000000
442.21266327764 0.000000000000000 0.000009998263074 0.000000000000000
441.73153434474 0.000000000000000 0.000009998250234 0.000000000000000
441.39944338487 0.000000000000000 0.000009998241309 0.000000000000000
441.06735242500 0.000000000000000 0.000009998232331 0.000000000000000
440.84093972480 0.000000000000000 0.000009998226180 0.000000000000000
440.61452702461 0.000000000000000 0.000009998220004 0.000000000000000
440.45981129154 0.000000000000000 0.000009998215770 0.000000000000000
440.30509555846 0.000000000000000 0.000009998211524 0.000000000000000
440.19825440294 0.000000000000000 0.000009998208585 0.000000000000000
440.09141324741 0.000000000000000 0.000009998205641 0.000000000000000
440.01549588067 0.000000000000000 0.000009998203545 0.000000000000000
439.93957851393 0.000000000000000 0.000009998201447 0.000000000000000
439.88082933967 0.000000000000000 0.000009998199821 0.000000000000000
439.82208016541 0.000000000000000 0.000009998198194 0.000000000000000
439.76333099115 0.000000000000000 0.000009998196565 0.000000000000000
439.72121810921 0.000000000000000 0.000009998195396 0.000000000000000
439.67910522727 0.000000000000000 0.000009998194227 0.000000000000000
439.63699234533 0.000000000000000 0.000009998193056 0.000000000000000
439.59487946338 0.000000000000000 0.000009998191885 0.000000000000000
439.55276658144 0.000000000000000 0.000009998190713 0.000000000000000
439.51065369950 0.000000000000000 0.000009998189540 0.000000000000000
439.46854081756 0.000000000000000 0.000009998188366 0.000000000000000
439.38431505367 0.000000000000000 0.000009998186016 0.000000000000000
439.30008928978 0.000000000000000 0.000009998183663 0.000000000000000
439.21586352590 0.000000000000000 0.000009998181306 0.000000000000000
439.13163776201 0.000000000000000 0.000009998178945 0.000000000000000
439.00869544069 0.000000000000000 0.000009998175493 0.000000000000000
438.88575311938 0.000000000000000 0.000009998172033 0.000000000000000
438.76281079806 0.000000000000000 0.000009998168566 0.000000000000000
438.63986847674 0.000000000000000 0.000009998165091 0.000000000000000
438.37293503031 0.000000000000000 0.000009998157521 0.000000000000000
438.10600158389 0.000000000000000 0.000009998149914 0.000000000000000
437.83906813746 0.000000000000000 0.000009998142271 0.000000000000000
437.57213469104 0.000000000000000 0.000009998134592 0.000000000000000
436.99143285940 0.000000000000000 0.000009998117758 0.000000000000000
436.51584306827 0.000000000000000 0.000009998103840 0.000000000000000
436.04025327714 0.000000000000000 0.000009998089803 0.000000000000000
435.71201267290 0.000000000000000 0.000009998080044 0.000000000000000
435.38377206867 0.000000000000000 0.000009998070227 0.000000000000000
435.15998886898 0.000000000000000 0.000009998063501 0.000000000000000
434.93620566929 0.000000000000000 0.000009998056747 0.000000000000000
434.78327571459 0.000000000000000 0.000009998052116 0.000000000000000
434.63034575988 0.000000000000000 0.000009998047472 0.000000000000000
434.52471026096 0.000000000000000 0.000009998044257 0.000000000000000
434.41907476203 0.000000000000000 0.000009998041036 0.000000000000000
434.34395829675 0.000000000000000 0.000009998038741 0.000000000000000
434.26884183147 0.000000000000000 0.000009998036444 0.000000000000000
434.21056289507 0.000000000000000 0.000009998034659 0.000000000000000
434.15228395867 0.000000000000000 0.000009998032873 0.000000000000000
434.09400502226 0.000000000000000 0.000009998031084 0.000000000000000
434.05243746948 0.000000000000000 0.000009998029807 0.000000000000000
434.01086991669 0.000000000000000 0.000009998028530 0.000000000000000
433.96930236390 0.000000000000000 0.000009998027251 0.000000000000000
433.92773481112 0.000000000000000 0.000009998025972 0.000000000000000
433.88616725833 0.000000000000000 0.000009998024691 0.000000000000000
433.84459970555 0.000000000000000 0.000009998023410 0.000000000000000
433.80303215276 0.000000000000000 0.000009998022128 0.000000000000000
433.71989704719 0.000000000000000 0.000009998019560 0.000000000000000
433.63676194161 0.000000000000000 0.000009998016989 0.000000000000000
433.55362683604 0.000000000000000 0.000009998014414 0.000000000000000
433.47049173047 0.000000000000000 0.000009998011835 0.000000000000000
433.34878530331 0.000000000000000 0.000009998008052 0.000000000000000
433.22707887615 0.000000000000000 0.000009998004261 0.000000000000000
433.10537244900 0.000000000000000 0.000009998000461 0.000000000000000
432.98366602184 0.000000000000000 0.000009997996653 0.000000000000000
432.71982711675 0.000000000000000 0.000009997988369 0.000000000000000
432.45598821166 0.000000000000000 0.000009997980045 0.000000000000000
432.19214930656 0.000000000000000 0.000009997971680 0.000000000000000
431.92831040147 0.000000000000000 0.000009997963275 0.000000000000000
431.35631516763 0.000000000000000 0.000009997944911 0.000000000000000
430.88810681014 0.000000000000000 0.000009997929735 0.000000000000000
430.41989845264 0.000000000000000 0.000009997914426 0.000000000000000
430.09677538173 0.000000000000000 0.000009997903784 0.000000000000000
429.77365231082 0.000000000000000 0.000009997893077 0.000000000000000
429.55335593346 0.000000000000000 0.000009997885741 0.000000000000000
429.33305955610 0.000000000000000 0.000009997878374 0.000000000000000
429.18248658467 0.000000000000000 0.000009997873322 0.000000000000000
429.03191361325 0.000000000000000 0.000009997868255 0.000000000000000
428.92785188490 0.000000000000000 0.000009997864745 0.000000000000000
428.82379015655 0.000000000000000 0.000009997861229 0.000000000000000
428.74968629162 0.000000000000000 0.000009997858720 0.000000000000000
428.67558242668 0.000000000000000 0.000009997856208 0.000000000000000
428.61780198417 0.000000000000000 0.000009997854247 0.000000000000000
428.56002154166 0.000000000000000 0.000009997852284 0.000000000000000
428.50224109915 0.000000000000000 0.000009997850319 0.000000000000000
428.46138330801 0.000000000000000 0.000009997848928 0.000000000000000
428.42052551686 0.000000000000000 0.000009997847536 0.000000000000000
428.37966772572 0.000000000000000 0.000009997846144 0.000000000000000
428.33880993457 0.000000000000000 0.000009997844750 0.000000000000000
428.29795214342 0.000000000000000 0.000009997843355 0.000000000000000
428.25709435228 0.000000000000000 0.000009997841959 0.000000000000000
428.21623656113 0.000000000000000 0.000009997840562 0.000000000000000
428.13452097884 0.000000000000000 0.000009997837765 0.000000000000000
428.05280539655 0.000000000000000 0.000009997834963 0.000000000000000
427.97108981426 0.000000000000000 0.000009997832158 0.000000000000000
427.88937423196 0.000000000000000 0.000009997829348 0.000000000000000
427.76905590917 0.000000000000000 0.000009997825203 0.000000000000000
427.64873758638 0.000000000000000 0.000009997821048 0.000000000000000
427.52841926359 0.000000000000000 0.000009997816884 0.000000000000000
427.40810094080 0.000000000000000 0.000009997812711 0.000000000000000
427.14797862740 0.000000000000000 0.000009997803656 0.000000000000000
426.88785631401 0.000000000000000 0.000009997794556 0.000000000000000
426.62773400062 0.000000000000000 0.000009997785412 0.000000000000000
426.36761168722 0.000000000000000 0.000009997776222 0.000000000000000
425.80368350088 0.000000000000000 0.000009997756144 0.000000000000000
425.34210920289 0.000000000000000 0.000009997739549 0.000000000000000
424.88053490489 0.000000000000000 0.000009997722808 0.000000000000000
424.56201095478 0.000000000000000 0.000009997711168 0.000000000000000
424.24348700468 0.000000000000000 0.000009997699458 0.000000000000000
424.02632114814 0.000000000000000 0.000009997691433 0.000000000000000
423.80915529160 0.000000000000000 0.000009997683374 0.000000000000000
423.66069350529 0.000000000000000 0.000009997677845 0.000000000000000
423.51223171899 0.000000000000000 0.000009997672301 0.000000000000000
423.40957130817 0.000000000000000 0.000009997668458 0.000000000000000
423.30691089736 0.000000000000000 0.000009997664608 0.000000000000000
423.23369209219 0.000000000000000 0.000009997661857 0.000000000000000
423.16047328703 0.000000000000000 0.000009997659102 0.000000000000000
423.10307267859 0.000000000000000 0.000009997656940 0.000000000000000
423.04567207015 0.000000000000000 0.000009997654775 0.000000000000000
422.98827146171 0.000000000000000 0.000009997652608 0.000000000000000
422.94800690168 0.000000000000000 0.000009997651086 0.000000000000000
422.90774234165 0.000000000000000 0.000009997649564 0.000000000000000
422.86747778162 0.000000000000000 0.000009997648040 0.000000000000000
422.82721322159 0.000000000000000 0.000009997646515 0.000000000000000
422.78694866155 0.000000000000000 0.000009997644989 0.000000000000000
422.74668410152 0.000000000000000 0.000009997643462 0.000000000000000
422.70641954149 0.000000000000000 0.000009997641934 0.000000000000000
422.62589042143 0.000000000000000 0.000009997638874 0.000000000000000
422.54536130136 0.000000000000000 0.000009997635809 0.000000000000000
422.46483218130 0.000000000000000 0.000009997632739 0.000000000000000
422.38430306123 0.000000000000000 0.000009997629665 0.000000000000000
422.26497943130 0.000000000000000 0.000009997625101 0.000000000000000
422.14565580136 0.000000000000000 0.000009997620526 0.000000000000000
422.02633217142 0.000000000000000 0.000009997615941 0.000000000000000
421.90700854148 0.000000000000000 0.000009997611345 0.000000000000000
421.64969312599 0.000000000000000 0.000009997601398 0.000000000000000
421.39237771051 0.000000000000000 0.000009997591401 0.000000000000000
421.13506229502 0.000000000000000 0.000009997581354 0.000000000000000
420.87774687954 0.000000000000000 0.000009997571256 0.000000000000000
420.32253971692 0.000000000000000 0.000009997549295 0.000000000000000
419.86842552642 0.000000000000000 0.000009997531154 0.000000000000000
419.41431133592 0.000000000000000 0.000009997512850 0.000000000000000
419.10095189765 0.000000000000000 0.000009997500124 0.000000000000000
418.78759245938 0.000000000000000 0.000009997487319 0.000000000000000
418.57393588573 0.000000000000000 0.000009997478543 0.000000000000000
418.36027931208 0.000000000000000 0.000009997469730 0.000000000000000
418.21417550784 0.000000000000000 0.000009997463681 0.000000000000000
418.06807170361 0.000000000000000 0.000009997457616 0.000000000000000
417.96696233278 0.000000000000000 0.000009997453408 0.000000000000000
417.86585296195 0.000000000000000 0.000009997449191 0.000000000000000
417.79358576449 0.000000000000000 0.000009997446172 0.000000000000000
417.72131856704 0.000000000000000 0.000009997443149 0.000000000000000
417.66422821285 0.000000000000000 0.000009997440758 0.000000000000000
417.60713785866 0.000000000000000 0.000009997438364 0.000000000000000
417.55004750447 0.000000000000000 0.000009997435968 0.000000000000000
417.54195663042 0.000000000000000 0.000009997435628 0.000000000000000
417.53386575638 0.000000000000000 0.000009997435288 0.000000000000000
417.52577488233 0.000000000000000 0.000009997434948 0.000000000000000
417.50959313423 0.000000000000000 0.000009997434268 0.000000000000000
417.49341138613 0.000000000000000 0.000009997433587 0.000000000000000
417.47722963803 0.000000000000000 0.000009997432907 0.000000000000000
417.46104788994 0.000000000000000 0.000009997432226 0.000000000000000
417.40331636141 0.000000000000000 0.000009997429796 0.000000000000000
417.36030911651 0.000000000000000 0.000009997427984 0.000000000000000
417.31730187161 0.000000000000000 0.000009997426170 0.000000000000000
417.27429462670 0.000000000000000 0.000009997424355 0.000000000000000
417.23128738180 0.000000000000000 0.000009997422538 0.000000000000000
417.15263655293 0.000000000000000 0.000009997419212 0.000000000000000
417.07398572405 0.000000000000000 0.000009997415880 0.000000000000000
416.99533489518 0.000000000000000 0.000009997412544 0.000000000000000
416.91668406630 0.000000000000000 0.000009997409202 0.000000000000000
416.78665143501 0.000000000000000 0.000009997403665 0.000000000000000
416.65661880373 0.000000000000000 0.000009997398114 0.000000000000000
416.52658617244 0.000000000000000 0.000009997392549 0.000000000000000
416.39655354115 0.000000000000000 0.000009997386969 0.000000000000000
416.11709966157 0.000000000000000 0.000009997374927 0.000000000000000
415.83764578198 0.000000000000000 0.000009997362819 0.000000000000000
415.55819190240 0.000000000000000 0.000009997350642 0.000000000000000
415.27873802281 0.000000000000000 0.000009997338396 0.000000000000000
414.75365248283 0.000000000000000 0.000009997315199 0.000000000000000
414.33277865970 0.000000000000000 0.000009997296427 0.000000000000000
413.91190483657 0.000000000000000 0.000009997277494 0.000000000000000
413.62154502954 0.000000000000000 0.000009997264338 0.000000000000000
413.33118522251 0.000000000000000 0.000009997251103 0.000000000000000
413.13312998733 0.000000000000000 0.000009997242031 0.000000000000000
412.93507475214 0.000000000000000 0.000009997232922 0.000000000000000
412.79942417438 0.000000000000000 0.000009997226662 0.000000000000000
412.66377359662 0.000000000000000 0.000009997220384 0.000000000000000
412.56949480405 0.000000000000000 0.000009997216011 0.000000000000000
412.47521601148 0.000000000000000 0.000009997211630 0.000000000000000
412.40703237333 0.000000000000000 0.000009997208456 0.000000000000000
412.33884873518 0.000000000000000 0.000009997205277 0.000000000000000
412.28245573717 0.000000000000000 0.000009997202645 0.000000000000000
412.22606273916 0.000000000000000 0.000009997200010 0.000000000000000
412.16966974114 0.000000000000000 0.000009997197372 0.000000000000000
412.15839114154 0.000000000000000 0.000009997196844 0.000000000000000
412.14711254194 0.000000000000000 0.000009997196316 0.000000000000000
412.13583394233 0.000000000000000 0.000009997195788 0.000000000000000
412.11327674313 0.000000000000000 0.000009997194731 0.000000000000000
412.09071954392 0.000000000000000 0.000009997193674 0.000000000000000
412.06816234472 0.000000000000000 0.000009997192616 0.000000000000000
412.04560514551 0.000000000000000 0.000009997191558 0.000000000000000
411.99882368383 0.000000000000000 0.000009997189362 0.000000000000000
411.95204222214 0.000000000000000 0.000009997187164 0.000000000000000
411.90526076046 0.000000000000000 0.000009997184964 0.000000000000000
411.85847929878 0.000000000000000 0.000009997182761 0.000000000000000
411.81169783710 0.000000000000000 0.000009997180557 0.000000000000000
411.69530002343 0.000000000000000 0.000009997175063 0.000000000000000
411.57890220976 0.000000000000000 0.000009997169557 0.000000000000000
411.46250439609 0.000000000000000 0.000009997164037 0.000000000000000
411.34610658241 0.000000000000000 0.000009997158503 0.000000000000000
411.22970876874 0.000000000000000 0.000009997152957 0.000000000000000
411.02917896912 0.000000000000000 0.000009997143370 0.000000000000000
410.82864916950 0.000000000000000 0.000009997133743 0.000000000000000
410.62811936987 0.000000000000000 0.000009997124077 0.000000000000000
410.42758957025 0.000000000000000 0.000009997114370 0.000000000000000
409.94781679434 0.000000000000000 0.000009997090981 0.000000000000000
409.46804401843 0.000000000000000 0.000009997067358 0.000000000000000
408.98827124253 0.000000000000000 0.000009997043496 0.000000000000000
408.64136561902 0.000000000000000 0.000009997026092 0.000000000000000
408.29445999551 0.000000000000000 0.000009997008562 0.000000000000000
408.05716892111 0.000000000000000 0.000009996996496 0.000000000000000
407.81987784671 0.000000000000000 0.000009996984371 0.000000000000000
407.65781136079 0.000000000000000 0.000009996976054 0.000000000000000
407.49574487488 0.000000000000000 0.000009996967709 0.000000000000000
407.38406509556 0.000000000000000 0.000009996961942 0.000000000000000
407.27238531623 0.000000000000000 0.000009996956161 0.000000000000000
407.19348219908 0.000000000000000 0.000009996952068 0.000000000000000
407.11457908192 0.000000000000000 0.000009996947969 0.000000000000000
407.05465532686 0.000000000000000 0.000009996944851 0.000000000000000
406.99473157180 0.000000000000000 0.000009996941730 0.000000000000000
406.93480781674 0.000000000000000 0.000009996938604 0.000000000000000
406.88961226829 0.000000000000000 0.000009996936244 0.000000000000000
406.88057315859 0.000000000000000 0.000009996935772 0.000000000000000
406.87153404890 0.000000000000000 0.000009996935300 0.000000000000000
406.86249493921 0.000000000000000 0.000009996934827 0.000000000000000
406.84441671983 0.000000000000000 0.000009996933882 0.000000000000000
406.82633850045 0.000000000000000 0.000009996932937 0.000000000000000
406.80826028106 0.000000000000000 0.000009996931991 0.000000000000000
406.79018206168 0.000000000000000 0.000009996931045 0.000000000000000
406.74972491709 0.000000000000000 0.000009996928927 0.000000000000000
406.70926777251 0.000000000000000 0.000009996926806 0.000000000000000
406.66881062792 0.000000000000000 0.000009996924684 0.000000000000000
406.62835348334 0.000000000000000 0.000009996922561 0.000000000000000
406.51101630461 0.000000000000000 0.000009996916391 0.000000000000000
406.42287422843 0.000000000000000 0.000009996911746 0.000000000000000
406.33473215224 0.000000000000000 0.000009996907092 0.000000000000000
406.24659007606 0.000000000000000 0.000009996902430 0.000000000000000
406.15844799988 0.000000000000000 0.000009996897759 0.000000000000000
405.99737296523 0.000000000000000 0.000009996889201 0.000000000000000
405.83629793059 0.000000000000000 0.000009996880613 0.000000000000000
405.67522289595 0.000000000000000 0.000009996871995 0.000000000000000
405.51414786131 0.000000000000000 0.000009996863348 0.000000000000000
405.16160093166 0.000000000000000 0.000009996844317 0.000000000000000
404.80905400200 0.000000000000000 0.000009996825142 0.000000000000000
404.45650707235 0.000000000000000 0.000009996805821 0.000000000000000
404.10396014270 0.000000000000000 0.000009996786353 0.000000000000000
403.65207359457 0.000000000000000 0.000009996761181 0.000000000000000
403.20018704644 0.000000000000000 0.000009996735760 0.000000000000000
402.87192373417 0.000000000000000 0.000009996717137 0.000000000000000
402.61224299688 0.000000000000000 0.000009996702310 0.000000000000000
402.40614185891 0.000000000000000 0.000009996690482 0.000000000000000
402.24078247416 0.000000000000000 0.000009996680954 0.000000000000000
402.10740689703 0.000000000000000 0.000009996673243 0.000000000000000
401.99862869716 0.000000000000000 0.000009996666938 0.000000000000000
401.90811222960 0.000000000000000 0.000009996661681 0.000000000000000
401.81759576203 0.000000000000000 0.000009996656412 0.000000000000000
401.72707929447 0.000000000000000 0.000009996651134 0.000000000000000
401.71467781615 0.000000000000000 0.000009996650410 0.000000000000000
401.70227633783 0.000000000000000 0.000009996649686 0.000000000000000
401.68987485950 0.000000000000000 0.000009996648962 0.000000000000000
401.67747338118 0.000000000000000 0.000009996648237 0.000000000000000
401.65267042454 0.000000000000000 0.000009996646787 0.000000000000000
401.62786746789 0.000000000000000 0.000009996645337 0.000000000000000
401.60306451125 0.000000000000000 0.000009996643886 0.000000000000000
401.57826155461 0.000000000000000 0.000009996642434 0.000000000000000
401.55345859796 0.000000000000000 0.000009996640981 0.000000000000000
401.50449073438 0.000000000000000 0.000009996638111 0.000000000000000
401.45552287080 0.000000000000000 0.000009996635238 0.000000000000000
401.40655500723 0.000000000000000 0.000009996632362 0.000000000000000
401.35758714365 0.000000000000000 0.000009996629482 0.000000000000000
401.30861928007 0.000000000000000 0.000009996626600 0.000000000000000
401.19383188468 0.000000000000000 0.000009996619831 0.000000000000000
401.07904448929 0.000000000000000 0.000009996613046 0.000000000000000
400.96425709390 0.000000000000000 0.000009996606243 0.000000000000000
400.84946969850 0.000000000000000 0.000009996599423 0.000000000000000
400.73468230311 0.000000000000000 0.000009996592585 0.000000000000000
400.53306434949 0.000000000000000 0.000009996580534 0.000000000000000
400.33144639586 0.000000000000000 0.000009996568429 0.000000000000000
400.12982844223 0.000000000000000 0.000009996556270 0.000000000000000
399.92821048861 0.000000000000000 0.000009996544056 0.000000000000000
399.44788705854 0.000000000000000 0.000009996514737 0.000000000000000
398.96756362848 0.000000000000000 0.000009996485102 0.000000000000000
398.57162208291 0.000000000000000 0.000009996460433 0.000000000000000
398.17568053734 0.000000000000000 0.000009996435544 0.000000000000000
397.90209047383 0.000000000000000 0.000009996418216 0.000000000000000
397.62850041032 0.000000000000000 0.000009996400781 0.000000000000000
397.44173697539 0.000000000000000 0.000009996388818 0.000000000000000
397.25497354046 0.000000000000000 0.000009996376804 0.000000000000000
397.12679558564 0.000000000000000 0.000009996368529 0.000000000000000
396.99861763082 0.000000000000000 0.000009996360230 0.000000000000000
396.90906123661 0.000000000000000 0.000009996354417 0.000000000000000
396.81950484239 0.000000000000000 0.000009996348593 0.000000000000000
396.75376697673 0.000000000000000 0.000009996344310 0.000000000000000
396.68802911106 0.000000000000000 0.000009996340021 0.000000000000000
396.62229124539 0.000000000000000 0.000009996335726 0.000000000000000
396.55655337972 0.000000000000000 0.000009996331425 0.000000000000000
396.54810949797 0.000000000000000 0.000009996330872 0.000000000000000
396.53966561622 0.000000000000000 0.000009996330319 0.000000000000000
396.53122173447 0.000000000000000 0.000009996329766 0.000000000000000
396.51433397097 0.000000000000000 0.000009996328659 0.000000000000000
396.49744620747 0.000000000000000 0.000009996327552 0.000000000000000
396.48055844397 0.000000000000000 0.000009996326444 0.000000000000000
396.46367068047 0.000000000000000 0.000009996325337 0.000000000000000
396.41531942984 0.000000000000000 0.000009996322162 0.000000000000000
396.36696817922 0.000000000000000 0.000009996318985 0.000000000000000
396.31861692860 0.000000000000000 0.000009996315804 0.000000000000000
396.27026567797 0.000000000000000 0.000009996312620 0.000000000000000
396.16437515527 0.000000000000000 0.000009996305634 0.000000000000000
396.05848463257 0.000000000000000 0.000009996298631 0.000000000000000
395.95259410987 0.000000000000000 0.000009996291612 0.000000000000000
395.84670358717 0.000000000000000 0.000009996284576 0.000000000000000
395.70637465459 0.000000000000000 0.000009996275225 0.000000000000000
395.56604572200 0.000000000000000 0.000009996265844 0.000000000000000
395.42571678941 0.000000000000000 0.000009996256433 0.000000000000000
395.28538785683 0.000000000000000 0.000009996246992 0.000000000000000
394.96681032239 0.000000000000000 0.000009996225445 0.000000000000000
394.64823278795 0.000000000000000 0.000009996203741 0.000000000000000
394.32965525351 0.000000000000000 0.000009996181876 0.000000000000000
394.01107771907 0.000000000000000 0.000009996159850 0.000000000000000
393.55288567609 0.000000000000000 0.000009996127885 0.000000000000000
393.09469363311 0.000000000000000 0.000009996095579 0.000000000000000
392.74830671017 0.000000000000000 0.000009996070926 0.000000000000000
392.47323765442 0.000000000000000 0.000009996051206 0.000000000000000
392.25429105088 0.000000000000000 0.000009996035420 0.000000000000000
392.07874895513 0.000000000000000 0.000009996022704 0.000000000000000
391.93731846393 0.000000000000000 0.000009996012421 0.000000000000000
391.82226811886 0.000000000000000 0.000009996004031 0.000000000000000
391.72702298367 0.000000000000000 0.000009995997069 0.000000000000000
391.63177784849 0.000000000000000 0.000009995990090 0.000000000000000
391.53653271330 0.000000000000000 0.000009995983097 0.000000000000000
391.52419109984 0.000000000000000 0.000009995982190 0.000000000000000
391.51184948638 0.000000000000000 0.000009995981282 0.000000000000000
391.49950787292 0.000000000000000 0.000009995980374 0.000000000000000
391.48716625946 0.000000000000000 0.000009995979466 0.000000000000000
391.46248303254 0.000000000000000 0.000009995977649 0.000000000000000
391.43779980562 0.000000000000000 0.000009995975832 0.000000000000000
391.41311657870 0.000000000000000 0.000009995974013 0.000000000000000
391.38843335178 0.000000000000000 0.000009995972193 0.000000000000000
391.36375012486 0.000000000000000 0.000009995970372 0.000000000000000
391.32022567342 0.000000000000000 0.000009995967159 0.000000000000000
391.27670122197 0.000000000000000 0.000009995963942 0.000000000000000
391.23317677052 0.000000000000000 0.000009995960722 0.000000000000000
391.18965231908 0.000000000000000 0.000009995957499 0.000000000000000
391.14612786763 0.000000000000000 0.000009995954273 0.000000000000000
391.05142199035 0.000000000000000 0.000009995947242 0.000000000000000
390.95671611308 0.000000000000000 0.000009995940195 0.000000000000000
390.86201023580 0.000000000000000 0.000009995933132 0.000000000000000
390.76730435852 0.000000000000000 0.000009995926054 0.000000000000000
390.67259848125 0.000000000000000 0.000009995918959 0.000000000000000
390.50537328085 0.000000000000000 0.000009995906394 0.000000000000000
390.33814808045 0.000000000000000 0.000009995893779 0.000000000000000
390.17092288004 0.000000000000000 0.000009995881113 0.000000000000000
390.00369767964 0.000000000000000 0.000009995868398 0.000000000000000
389.61738427882 0.000000000000000 0.000009995838829 0.000000000000000
389.23107087801 0.000000000000000 0.000009995808986 0.000000000000000
388.84475747719 0.000000000000000 0.000009995778867 0.000000000000000
388.45844407637 0.000000000000000 0.000009995748467 0.000000000000000
388.07213067556 0.000000000000000 0.000009995717783 0.000000000000000
387.80538754041 0.000000000000000 0.000009995696429 0.000000000000000
387.53864440526 0.000000000000000 0.000009995674937 0.000000000000000
387.35645864681 0.000000000000000 0.000009995660178 0.000000000000000
387.17427288836 0.000000000000000 0.000009995645354 0.000000000000000
387.04906370434 0.000000000000000 0.000009995635128 0.000000000000000
386.92385452031 0.000000000000000 0.000009995624871 0.000000000000000
386.83607566565 0.000000000000000 0.000009995617661 0.000000000000000
386.74829681099 0.000000000000000 0.000009995610437 0.000000000000000
386.68323652231 0.000000000000000 0.000009995605072 0.000000000000000
386.61817623363 0.000000000000000 0.000009995599699 0.000000000000000
386.55311594494 0.000000000000000 0.000009995594318 0.000000000000000
386.48805565626 0.000000000000000 0.000009995588928 0.000000000000000
386.47808127055 0.000000000000000 0.000009995588101 0.000000000000000
386.46810688484 0.000000000000000 0.000009995587274 0.000000000000000
386.45813249913 0.000000000000000 0.000009995586446 0.000000000000000
386.43818372770 0.000000000000000 0.000009995584791 0.000000000000000
386.41823495628 0.000000000000000 0.000009995583135 0.000000000000000
386.39828618486 0.000000000000000 0.000009995581478 0.000000000000000
386.37833741344 0.000000000000000 0.000009995579820 0.000000000000000
386.33657280820 0.000000000000000 0.000009995576347 0.000000000000000
386.29480820296 0.000000000000000 0.000009995572871 0.000000000000000
386.25304359772 0.000000000000000 0.000009995569391 0.000000000000000
386.21127899248 0.000000000000000 0.000009995565908 0.000000000000000
386.10194152546 0.000000000000000 0.000009995556772 0.000000000000000
386.01195093169 0.000000000000000 0.000009995549235 0.000000000000000
385.92196033792 0.000000000000000 0.000009995541681 0.000000000000000
385.83196974415 0.000000000000000 0.000009995534110 0.000000000000000
385.74197915038 0.000000000000000 0.000009995526523 0.000000000000000
385.57939644023 0.000000000000000 0.000009995512773 0.000000000000000
385.41681373009 0.000000000000000 0.000009995498969 0.000000000000000
385.25423101995 0.000000000000000 0.000009995485109 0.000000000000000
385.09164830980 0.000000000000000 0.000009995471193 0.000000000000000
384.73644346572 0.000000000000000 0.000009995440597 0.000000000000000
384.38123862164 0.000000000000000 0.000009995409732 0.000000000000000
384.02603377756 0.000000000000000 0.000009995378594 0.000000000000000
383.67082893348 0.000000000000000 0.000009995347180 0.000000000000000
383.26245070469 0.000000000000000 0.000009995310718 0.000000000000000
382.85407247589 0.000000000000000 0.000009995273883 0.000000000000000
382.56964514738 0.000000000000000 0.000009995248005 0.000000000000000
382.34523269450 0.000000000000000 0.000009995227457 0.000000000000000
382.16735108922 0.000000000000000 0.000009995211087 0.000000000000000
382.02397851653 0.000000000000000 0.000009995197840 0.000000000000000
381.90743265523 0.000000000000000 0.000009995187036 0.000000000000000
381.81090531043 0.000000000000000 0.000009995178064 0.000000000000000
381.71437796564 0.000000000000000 0.000009995169071 0.000000000000000
381.61785062084 0.000000000000000 0.000009995160056 0.000000000000000
381.60530127083 0.000000000000000 0.000009995158882 0.000000000000000
381.59275192082 0.000000000000000 0.000009995157708 0.000000000000000
381.58020257081 0.000000000000000 0.000009995156534 0.000000000000000
381.56765322080 0.000000000000000 0.000009995155359 0.000000000000000
381.54255452078 0.000000000000000 0.000009995153009 0.000000000000000
381.51745582076 0.000000000000000 0.000009995150657 0.000000000000000
381.49235712073 0.000000000000000 0.000009995148304 0.000000000000000
381.46725842071 0.000000000000000 0.000009995145949 0.000000000000000
381.44215972069 0.000000000000000 0.000009995143593 0.000000000000000
381.39767446401 0.000000000000000 0.000009995139413 0.000000000000000
381.35318920733 0.000000000000000 0.000009995135229 0.000000000000000
381.30870395065 0.000000000000000 0.000009995131040 0.000000000000000
381.26421869397 0.000000000000000 0.000009995126847 0.000000000000000
381.21973343729 0.000000000000000 0.000009995122649 0.000000000000000
381.12119736757 0.000000000000000 0.000009995113334 0.000000000000000
381.02266129784 0.000000000000000 0.000009995103996 0.000000000000000
380.92412522811 0.000000000000000 0.000009995094634 0.000000000000000
380.82558915838 0.000000000000000 0.000009995085249 0.000000000000000
380.72705308865 0.000000000000000 0.000009995075841 0.000000000000000
380.55409213245 0.000000000000000 0.000009995059269 0.000000000000000
380.38113117624 0.000000000000000 0.000009995042625 0.000000000000000
380.20817022003 0.000000000000000 0.000009995025907 0.000000000000000
380.03520926383 0.000000000000000 0.000009995009115 0.000000000000000
379.63416296728 0.000000000000000 0.000009994969893 0.000000000000000
379.23311667074 0.000000000000000 0.000009994930267 0.000000000000000
378.83207037420 0.000000000000000 0.000009994890230 0.000000000000000
378.43102407766 0.000000000000000 0.000009994849778 0.000000000000000
378.14265710203 0.000000000000000 0.000009994820431 0.000000000000000
377.85429012639 0.000000000000000 0.000009994790864 0.000000000000000
377.65682662424 0.000000000000000 0.000009994770491 0.000000000000000
377.45936312209 0.000000000000000 0.000009994750012 0.000000000000000
377.32386393415 0.000000000000000 0.000009994735899 0.000000000000000
377.18836474621 0.000000000000000 0.000009994721736 0.000000000000000
377.09384525851 0.000000000000000 0.000009994711827 0.000000000000000
376.99932577082 0.000000000000000 0.000009994701894 0.000000000000000
376.93030351954 0.000000000000000 0.000009994694625 0.000000000000000
376.86128126826 0.000000000000000 0.000009994687343 0.000000000000000
376.79225901699 0.000000000000000 0.000009994680048 0.000000000000000
376.72323676571 0.000000000000000 0.000009994672741 0.000000000000000
376.67881186434 0.000000000000000 0.000009994668031 0.000000000000000
376.63438696296 0.000000000000000 0.000009994663315 0.000000000000000
376.58996206159 0.000000000000000 0.000009994658595 0.000000000000000
376.54553716022 0.000000000000000 0.000009994653869 0.000000000000000
376.50111225884 0.000000000000000 0.000009994649138 0.000000000000000
376.45668735747 0.000000000000000 0.000009994644401 0.000000000000000
376.41226245609 0.000000000000000 0.000009994639659 0.000000000000000
376.32341265334 0.000000000000000 0.000009994630159 0.000000000000000
376.23456285060 0.000000000000000 0.000009994620637 0.000000000000000
376.14571304785 0.000000000000000 0.000009994611093 0.000000000000000
376.05686324510 0.000000000000000 0.000009994601526 0.000000000000000
375.92304028971 0.000000000000000 0.000009994587076 0.000000000000000
375.78921733432 0.000000000000000 0.000009994572574 0.000000000000000
375.65539437893 0.000000000000000 0.000009994558022 0.000000000000000
375.52157142354 0.000000000000000 0.000009994543418 0.000000000000000
375.23027291673 0.000000000000000 0.000009994511452 0.000000000000000
374.93897440992 0.000000000000000 0.000009994479238 0.000000000000000
374.64767590311 0.000000000000000 0.000009994446776 0.000000000000000
374.35637739630 0.000000000000000 0.000009994414062 0.000000000000000
373.91871625046 0.000000000000000 0.000009994364432 0.000000000000000
373.48105510462 0.000000000000000 0.000009994314220 0.000000000000000
373.14547771691 0.000000000000000 0.000009994275321 0.000000000000000
372.87849909089 0.000000000000000 0.000009994244123 0.000000000000000
372.66562042843 0.000000000000000 0.000009994219087 0.000000000000000
372.49474774621 0.000000000000000 0.000009994198887 0.000000000000000
372.35680704519 0.000000000000000 0.000009994182513 0.000000000000000
372.24421558209 0.000000000000000 0.000009994169102 0.000000000000000
372.13162411899 0.000000000000000 0.000009994155652 0.000000000000000
372.04877908956 0.000000000000000 0.000009994145729 0.000000000000000
371.96593406012 0.000000000000000 0.000009994135785 0.000000000000000
371.95280354726 0.000000000000000 0.000009994134207 0.000000000000000
371.93967303441 0.000000000000000 0.000009994132628 0.000000000000000
371.92654252155 0.000000000000000 0.000009994131049 0.000000000000000
371.91341200870 0.000000000000000 0.000009994129469 0.000000000000000
371.88715098299 0.000000000000000 0.000009994126308 0.000000000000000
371.86088995728 0.000000000000000 0.000009994123145 0.000000000000000
371.83462893157 0.000000000000000 0.000009994119980 0.000000000000000
371.80836790586 0.000000000000000 0.000009994116812 0.000000000000000
371.78210688014 0.000000000000000 0.000009994113642 0.000000000000000
371.73007845455 0.000000000000000 0.000009994107356 0.000000000000000
371.67805002896 0.000000000000000 0.000009994101062 0.000000000000000
371.62602160336 0.000000000000000 0.000009994094758 0.000000000000000
371.57399317777 0.000000000000000 0.000009994088446 0.000000000000000
371.52196475218 0.000000000000000 0.000009994082125 0.000000000000000
371.40669647452 0.000000000000000 0.000009994068090 0.000000000000000
371.29142819685 0.000000000000000 0.000009994054011 0.000000000000000
371.17615991919 0.000000000000000 0.000009994039888 0.000000000000000
371.06089164153 0.000000000000000 0.000009994025721 0.000000000000000
370.94562336387 0.000000000000000 0.000009994011509 0.000000000000000
370.73802182928 0.000000000000000 0.000009993985802 0.000000000000000
370.53042029470 0.000000000000000 0.000009993959949 0.000000000000000
370.32281876011 0.000000000000000 0.000009993933950 0.000000000000000
370.11521722553 0.000000000000000 0.000009993907803 0.000000000000000
369.63261455781 0.000000000000000 0.000009993846444 0.000000000000000
369.23405359084 0.000000000000000 0.000009993795155 0.000000000000000
368.83549262387 0.000000000000000 0.000009993743301 0.000000000000000
368.56040148619 0.000000000000000 0.000009993707178 0.000000000000000
368.28531034852 0.000000000000000 0.000009993670779 0.000000000000000
368.09739998116 0.000000000000000 0.000009993645756 0.000000000000000
367.90948961380 0.000000000000000 0.000009993620603 0.000000000000000
367.78035442376 0.000000000000000 0.000009993603241 0.000000000000000
367.65121923371 0.000000000000000 0.000009993585818 0.000000000000000
367.56073501218 0.000000000000000 0.000009993573572 0.000000000000000
367.47025079065 0.000000000000000 0.000009993561296 0.000000000000000
367.40330882904 0.000000000000000 0.000009993552194 0.000000000000000
367.33636686743 0.000000000000000 0.000009993543075 0.000000000000000
367.26942490582 0.000000000000000 0.000009993533940 0.000000000000000
367.20248294421 0.000000000000000 0.000009993524788 0.000000000000000
367.19264617601 0.000000000000000 0.000009993523442 0.000000000000000
367.18280940781 0.000000000000000 0.000009993522095 0.000000000000000
367.17297263961 0.000000000000000 0.000009993520748 0.000000000000000
367.15329910321 0.000000000000000 0.000009993518053 0.000000000000000
367.13362556682 0.000000000000000 0.000009993515357 0.000000000000000
367.11395203042 0.000000000000000 0.000009993512659 0.000000000000000
367.09427849402 0.000000000000000 0.000009993509960 0.000000000000000
367.05072550063 0.000000000000000 0.000009993503980 0.000000000000000
367.00717250724 0.000000000000000 0.000009993497993 0.000000000000000
366.96361951385 0.000000000000000 0.000009993491998 0.000000000000000
366.92006652045 0.000000000000000 0.000009993485997 0.000000000000000
366.81129987157 0.000000000000000 0.000009993470978 0.000000000000000
366.70253322270 0.000000000000000 0.000009993455915 0.000000000000000
366.59376657382 0.000000000000000 0.000009993440805 0.000000000000000
366.48499992494 0.000000000000000 0.000009993425649 0.000000000000000
366.34237334145 0.000000000000000 0.000009993405706 0.000000000000000
366.19974675797 0.000000000000000 0.000009993385682 0.000000000000000
366.05712017448 0.000000000000000 0.000009993365579 0.000000000000000
365.91449359100 0.000000000000000 0.000009993345395 0.000000000000000
365.59148839297 0.000000000000000 0.000009993299386 0.000000000000000
365.26848319495 0.000000000000000 0.000009993252957 0.000000000000000
364.94547799692 0.000000000000000 0.000009993206103 0.000000000000000
364.62247279890 0.000000000000000 0.000009993158820 0.000000000000000
364.22713048091 0.000000000000000 0.000009993100356 0.000000000000000
363.83178816292 0.000000000000000 0.000009993041233 0.000000000000000
363.54919028485 0.000000000000000 0.000009992998562 0.000000000000000
363.32561216838 0.000000000000000 0.000009992964559 0.000000000000000
363.14789527782 0.000000000000000 0.000009992937375 0.000000000000000
363.00454954412 0.000000000000000 0.000009992915349 0.000000000000000
362.88784875201 0.000000000000000 0.000009992897350 0.000000000000000
362.79094594347 0.000000000000000 0.000009992882360 0.000000000000000
362.69404313493 0.000000000000000 0.000009992867328 0.000000000000000
362.59714032639 0.000000000000000 0.000009992852255 0.000000000000000
362.58420610472 0.000000000000000 0.000009992850240 0.000000000000000
362.57127188304 0.000000000000000 0.000009992848225 0.000000000000000
362.55833766137 0.000000000000000 0.000009992846208 0.000000000000000
362.54540343969 0.000000000000000 0.000009992844191 0.000000000000000
362.51953499634 0.000000000000000 0.000009992840155 0.000000000000000
362.49366655299 0.000000000000000 0.000009992836116 0.000000000000000
362.46779810965 0.000000000000000 0.000009992832074 0.000000000000000
362.44192966630 0.000000000000000 0.000009992828029 0.000000000000000
362.41606122295 0.000000000000000 0.000009992823981 0.000000000000000
362.36804414625 0.000000000000000 0.000009992816460 0.000000000000000
362.32002706956 0.000000000000000 0.000009992808929 0.000000000000000
362.27200999286 0.000000000000000 0.000009992801387 0.000000000000000
362.22399291617 0.000000000000000 0.000009992793836 0.000000000000000
362.17597583947 0.000000000000000 0.000009992786274 0.000000000000000
362.03258402403 0.000000000000000 0.000009992763630 0.000000000000000
361.91577541268 0.000000000000000 0.000009992745116 0.000000000000000
361.79896680132 0.000000000000000 0.000009992726539 0.000000000000000
361.68215818996 0.000000000000000 0.000009992707900 0.000000000000000
361.56534957860 0.000000000000000 0.000009992689199 0.000000000000000
361.44854096725 0.000000000000000 0.000009992670434 0.000000000000000
361.21492374453 0.000000000000000 0.000009992632715 0.000000000000000
360.98130652182 0.000000000000000 0.000009992594741 0.000000000000000
360.74768929910 0.000000000000000 0.000009992556509 0.000000000000000
360.51407207639 0.000000000000000 0.000009992518017 0.000000000000000
360.07796407781 0.000000000000000 0.000009992445460 0.000000000000000
359.72881672350 0.000000000000000 0.000009992386704 0.000000000000000
359.37966936920 0.000000000000000 0.000009992327347 0.000000000000000
359.13860818005 0.000000000000000 0.000009992286010 0.000000000000000
358.89754699090 0.000000000000000 0.000009992244381 0.000000000000000
358.73259307147 0.000000000000000 0.000009992215726 0.000000000000000
358.56763915204 0.000000000000000 0.000009992186931 0.000000000000000
358.45369218094 0.000000000000000 0.000009992166959 0.000000000000000
358.33974520983 0.000000000000000 0.000009992146921 0.000000000000000
358.25879037575 0.000000000000000 0.000009992132644 0.000000000000000
358.17783554168 0.000000000000000 0.000009992118333 0.000000000000000
358.11526815344 0.000000000000000 0.000009992107249 0.000000000000000
358.05270076520 0.000000000000000 0.000009992096146 0.000000000000000
357.99013337697 0.000000000000000 0.000009992085022 0.000000000000000
357.94513919775 0.000000000000000 0.000009992077010 0.000000000000000
357.90014501854 0.000000000000000 0.000009992068989 0.000000000000000
357.85515083932 0.000000000000000 0.000009992060957 0.000000000000000
357.81015666010 0.000000000000000 0.000009992052915 0.000000000000000
357.76516248089 0.000000000000000 0.000009992044862 0.000000000000000
357.72016830167 0.000000000000000 0.000009992036799 0.000000000000000
357.67517412245 0.000000000000000 0.000009992028726 0.000000000000000
357.58518576402 0.000000000000000 0.000009992012548 0.000000000000000
357.49519740559 0.000000000000000 0.000009991996327 0.000000000000000
357.40520904716 0.000000000000000 0.000009991980063 0.000000000000000
357.31522068872 0.000000000000000 0.000009991963756 0.000000000000000
357.18409396427 0.000000000000000 0.000009991939916 0.000000000000000
357.05296723982 0.000000000000000 0.000009991915984 0.000000000000000
356.92184051536 0.000000000000000 0.000009991891960 0.000000000000000
356.79071379091 0.000000000000000 0.000009991867842 0.000000000000000
356.50575421268 0.000000000000000 0.000009991815105 0.000000000000000
356.22079463446 0.000000000000000 0.000009991761920 0.000000000000000
355.93583505623 0.000000000000000 0.000009991708282 0.000000000000000
355.65087547800 0.000000000000000 0.000009991654187 0.000000000000000
355.24610969951 0.000000000000000 0.000009991576553 0.000000000000000
354.84134392101 0.000000000000000 0.000009991497972 0.000000000000000
354.53631784131 0.000000000000000 0.000009991438122 0.000000000000000
354.29389307177 0.000000000000000 0.000009991390162 0.000000000000000
354.10056680509 0.000000000000000 0.000009991351665 0.000000000000000
353.94496615048 0.000000000000000 0.000009991320517 0.000000000000000
353.81874416212 0.000000000000000 0.000009991295143 0.000000000000000
353.71474895156 0.000000000000000 0.000009991274165 0.000000000000000
353.61075374100 0.000000000000000 0.000009991253122 0.000000000000000
353.52595377431 0.000000000000000 0.000009991235914 0.000000000000000
353.45660541746 0.000000000000000 0.000009991221810 0.000000000000000
353.44273574609 0.000000000000000 0.000009991218986 0.000000000000000
353.42886607473 0.000000000000000 0.000009991216161 0.000000000000000
353.41499640336 0.000000000000000 0.000009991213334 0.000000000000000
353.40112673199 0.000000000000000 0.000009991210507 0.000000000000000
353.37338738925 0.000000000000000 0.000009991204848 0.000000000000000
353.34564804651 0.000000000000000 0.000009991199185 0.000000000000000
353.31790870377 0.000000000000000 0.000009991193517 0.000000000000000
353.29016936103 0.000000000000000 0.000009991187845 0.000000000000000
353.26243001830 0.000000000000000 0.000009991182168 0.000000000000000
353.20589189797 0.000000000000000 0.000009991170583 0.000000000000000
353.14935377764 0.000000000000000 0.000009991158978 0.000000000000000
353.09281565731 0.000000000000000 0.000009991147354 0.000000000000000
353.03627753699 0.000000000000000 0.000009991135710 0.000000000000000
352.97973941666 0.000000000000000 0.000009991124047 0.000000000000000
352.87351588598 0.000000000000000 0.000009991102079 0.000000000000000
352.76729235529 0.000000000000000 0.000009991080041 0.000000000000000
352.66106882461 0.000000000000000 0.000009991057933 0.000000000000000
352.55484529393 0.000000000000000 0.000009991035753 0.000000000000000
352.44862176324 0.000000000000000 0.000009991013502 0.000000000000000
352.23259957362 0.000000000000000 0.000009990968028 0.000000000000000
352.01657738399 0.000000000000000 0.000009990922255 0.000000000000000
351.80055519437 0.000000000000000 0.000009990876180 0.000000000000000
351.58453300474 0.000000000000000 0.000009990829800 0.000000000000000
351.14462535134 0.000000000000000 0.000009990734400 0.000000000000000
350.78785940642 0.000000000000000 0.000009990656082 0.000000000000000
350.43109346150 0.000000000000000 0.000009990576902 0.000000000000000
350.18476676784 0.000000000000000 0.000009990521724 0.000000000000000
349.93844007419 0.000000000000000 0.000009990466126 0.000000000000000
349.76991022548 0.000000000000000 0.000009990427885 0.000000000000000
349.60138037677 0.000000000000000 0.000009990389470 0.000000000000000
349.48500391582 0.000000000000000 0.000009990362775 0.000000000000000
349.36862745487 0.000000000000000 0.000009990335989 0.000000000000000
349.28601472510 0.000000000000000 0.000009990316917 0.000000000000000
349.20340199533 0.000000000000000 0.000009990297796 0.000000000000000
349.13972231824 0.000000000000000 0.000009990283024 0.000000000000000
349.07604264115 0.000000000000000 0.000009990268223 0.000000000000000
349.01236296406 0.000000000000000 0.000009990253394 0.000000000000000
348.96630876438 0.000000000000000 0.000009990242651 0.000000000000000
348.92025456470 0.000000000000000 0.000009990231894 0.000000000000000
348.87420036502 0.000000000000000 0.000009990221122 0.000000000000000
348.82814616535 0.000000000000000 0.000009990210336 0.000000000000000
348.78209196567 0.000000000000000 0.000009990199534 0.000000000000000
348.73603776599 0.000000000000000 0.000009990188718 0.000000000000000
348.68998356631 0.000000000000000 0.000009990177886 0.000000000000000
348.59787516696 0.000000000000000 0.000009990156176 0.000000000000000
348.50576676760 0.000000000000000 0.000009990134405 0.000000000000000
348.41365836825 0.000000000000000 0.000009990112572 0.000000000000000
348.32154996889 0.000000000000000 0.000009990090677 0.000000000000000
348.18771856347 0.000000000000000 0.000009990058751 0.000000000000000
348.05388715805 0.000000000000000 0.000009990026693 0.000000000000000
347.92005575263 0.000000000000000 0.000009989994501 0.000000000000000
347.78622434720 0.000000000000000 0.000009989962174 0.000000000000000
347.49487230888 0.000000000000000 0.000009989891330 0.000000000000000
347.20352027056 0.000000000000000 0.000009989819838 0.000000000000000
346.91216823224 0.000000000000000 0.000009989747690 0.000000000000000
346.62081619392 0.000000000000000 0.000009989674879 0.000000000000000
346.23928964019 0.000000000000000 0.000009989578518 0.000000000000000
345.85776308645 0.000000000000000 0.000009989480991 0.000000000000000
345.57800334494 0.000000000000000 0.000009989408728 0.000000000000000
345.35605903381 0.000000000000000 0.000009989350941 0.000000000000000
345.17914824167 0.000000000000000 0.000009989304589 0.000000000000000
345.03629164780 0.000000000000000 0.000009989266969 0.000000000000000
344.91972274338 0.000000000000000 0.000009989236145 0.000000000000000
344.80315383895 0.000000000000000 0.000009989205208 0.000000000000000
344.71715452003 0.000000000000000 0.000009989182312 0.000000000000000
344.63115520110 0.000000000000000 0.000009989159353 0.000000000000000
344.61741592279 0.000000000000000 0.000009989155680 0.000000000000000
344.60367664447 0.000000000000000 0.000009989152005 0.000000000000000
344.58993736616 0.000000000000000 0.000009989148328 0.000000000000000
344.57619808784 0.000000000000000 0.000009989144650 0.000000000000000
344.54871953122 0.000000000000000 0.000009989137289 0.000000000000000
344.52124097459 0.000000000000000 0.000009989129922 0.000000000000000
344.49376241796 0.000000000000000 0.000009989122549 0.000000000000000
344.46628386133 0.000000000000000 0.000009989115169 0.000000000000000
344.43880530470 0.000000000000000 0.000009989107784 0.000000000000000
344.38267617921 0.000000000000000 0.000009989092678 0.000000000000000
344.32654705372 0.000000000000000 0.000009989077545 0.000000000000000
344.27041792823 0.000000000000000 0.000009989062386 0.000000000000000
344.21428880274 0.000000000000000 0.000009989047200 0.000000000000000
344.15815967725 0.000000000000000 0.000009989031987 0.000000000000000
344.04394185909 0.000000000000000 0.000009989000946 0.000000000000000
343.92972404092 0.000000000000000 0.000009988969792 0.000000000000000
343.81550622276 0.000000000000000 0.000009988938525 0.000000000000000
343.70128840459 0.000000000000000 0.000009988907143 0.000000000000000
343.58707058643 0.000000000000000 0.000009988875647 0.000000000000000
343.37308784395 0.000000000000000 0.000009988816328 0.000000000000000
343.15910510147 0.000000000000000 0.000009988756601 0.000000000000000
342.94512235900 0.000000000000000 0.000009988696462 0.000000000000000
342.73113961652 0.000000000000000 0.000009988635906 0.000000000000000
342.31013185660 0.000000000000000 0.000009988515537 0.000000000000000
341.97043698314 0.000000000000000 0.000009988417214 0.000000000000000
341.63074210968 0.000000000000000 0.000009988317802 0.000000000000000
341.39615617951 0.000000000000000 0.000009988248507 0.000000000000000
341.16157024934 0.000000000000000 0.000009988178681 0.000000000000000
341.00089522587 0.000000000000000 0.000009988130546 0.000000000000000
340.84022020240 0.000000000000000 0.000009988082159 0.000000000000000
340.72892325810 0.000000000000000 0.000009988048493 0.000000000000000
340.61762631379 0.000000000000000 0.000009988014705 0.000000000000000
340.53795540340 0.000000000000000 0.000009987990443 0.000000000000000
340.45828449301 0.000000000000000 0.000009987966118 0.000000000000000
340.39504772019 0.000000000000000 0.000009987946766 0.000000000000000
340.33181094736 0.000000000000000 0.000009987927375 0.000000000000000
340.26857417454 0.000000000000000 0.000009987907944 0.000000000000000
340.25931972691 0.000000000000000 0.000009987905098 0.000000000000000
340.25006527929 0.000000000000000 0.000009987902250 0.000000000000000
340.24081083166 0.000000000000000 0.000009987899401 0.000000000000000
340.22230193641 0.000000000000000 0.000009987893702 0.000000000000000
340.20379304116 0.000000000000000 0.000009987887999 0.000000000000000
340.18528414591 0.000000000000000 0.000009987882293 0.000000000000000
340.16677525066 0.000000000000000 0.000009987876583 0.000000000000000
340.11102851279 0.000000000000000 0.000009987859367 0.000000000000000
340.05528177492 0.000000000000000 0.000009987842120 0.000000000000000
339.99953503705 0.000000000000000 0.000009987824841 0.000000000000000
339.94378829918 0.000000000000000 0.000009987807532 0.000000000000000
339.83062435942 0.000000000000000 0.000009987772299 0.000000000000000
339.71746041966 0.000000000000000 0.000009987736935 0.000000000000000
339.60429647990 0.000000000000000 0.000009987701439 0.000000000000000
339.49113254014 0.000000000000000 0.000009987665812 0.000000000000000
339.33693684345 0.000000000000000 0.000009987617052 0.000000000000000
339.18274114676 0.000000000000000 0.000009987568044 0.000000000000000
339.02854545007 0.000000000000000 0.000009987518786 0.000000000000000
338.87434975338 0.000000000000000 0.000009987469276 0.000000000000000
338.52574197842 0.000000000000000 0.000009987356406 0.000000000000000
338.17713420345 0.000000000000000 0.000009987242223 0.000000000000000
337.82852642849 0.000000000000000 0.000009987126706 0.000000000000000
337.47991865353 0.000000000000000 0.000009987009838 0.000000000000000
337.22732113411 0.000000000000000 0.000009986924301 0.000000000000000
336.97472361470 0.000000000000000 0.000009986838036 0.000000000000000
336.80126585790 0.000000000000000 0.000009986778374 0.000000000000000
336.62780810111 0.000000000000000 0.000009986718363 0.000000000000000
336.50799528100 0.000000000000000 0.000009986676706 0.000000000000000
336.38818246089 0.000000000000000 0.000009986634882 0.000000000000000
336.30314988381 0.000000000000000 0.000009986605097 0.000000000000000
336.21811730672 0.000000000000000 0.000009986575227 0.000000000000000
336.15264802791 0.000000000000000 0.000009986552171 0.000000000000000
336.08717874909 0.000000000000000 0.000009986529065 0.000000000000000
336.02170947028 0.000000000000000 0.000009986505909 0.000000000000000
335.97421741621 0.000000000000000 0.000009986489080 0.000000000000000
335.92672536214 0.000000000000000 0.000009986472225 0.000000000000000
335.87923330808 0.000000000000000 0.000009986455344 0.000000000000000
335.83174125401 0.000000000000000 0.000009986438437 0.000000000000000
335.78424919994 0.000000000000000 0.000009986421503 0.000000000000000
335.73675714588 0.000000000000000 0.000009986404542 0.000000000000000
335.68926509181 0.000000000000000 0.000009986387555 0.000000000000000
335.59428098368 0.000000000000000 0.000009986353500 0.000000000000000
335.49929687555 0.000000000000000 0.000009986319335 0.000000000000000
335.40431276741 0.000000000000000 0.000009986285061 0.000000000000000
335.30932865928 0.000000000000000 0.000009986250677 0.000000000000000
335.17151291789 0.000000000000000 0.000009986200590 0.000000000000000
335.03369717651 0.000000000000000 0.000009986150268 0.000000000000000
334.89588143512 0.000000000000000 0.000009986099710 0.000000000000000
334.75806569374 0.000000000000000 0.000009986048913 0.000000000000000
334.45778045473 0.000000000000000 0.000009985937403 0.000000000000000
334.15749521573 0.000000000000000 0.000009985824742 0.000000000000000
333.85720997672 0.000000000000000 0.000009985710915 0.000000000000000
333.55692473771 0.000000000000000 0.000009985595906 0.000000000000000
333.20976390176 0.000000000000000 0.000009985461453 0.000000000000000
332.86260306581 0.000000000000000 0.000009985325378 0.000000000000000
332.61951947973 0.000000000000000 0.000009985229120 0.000000000000000
332.42704417007 0.000000000000000 0.000009985152326 0.000000000000000
332.27358821756 0.000000000000000 0.000009985090731 0.000000000000000
332.14865998526 0.000000000000000 0.000009985040344 0.000000000000000
332.04518121922 0.000000000000000 0.000009984998443 0.000000000000000
331.94170245318 0.000000000000000 0.000009984956393 0.000000000000000
331.83822368713 0.000000000000000 0.000009984914192 0.000000000000000
331.82463786690 0.000000000000000 0.000009984908641 0.000000000000000
331.81105204667 0.000000000000000 0.000009984903086 0.000000000000000
331.79746622643 0.000000000000000 0.000009984897530 0.000000000000000
331.78388040620 0.000000000000000 0.000009984891970 0.000000000000000
331.75670876573 0.000000000000000 0.000009984880844 0.000000000000000
331.72953712527 0.000000000000000 0.000009984869708 0.000000000000000
331.70236548480 0.000000000000000 0.000009984858561 0.000000000000000
331.67519384433 0.000000000000000 0.000009984847405 0.000000000000000
331.64802220387 0.000000000000000 0.000009984836238 0.000000000000000
331.59912558435 0.000000000000000 0.000009984816116 0.000000000000000
331.55022896483 0.000000000000000 0.000009984795961 0.000000000000000
331.50133234531 0.000000000000000 0.000009984775773 0.000000000000000
331.45243572580 0.000000000000000 0.000009984755550 0.000000000000000
331.40353910628 0.000000000000000 0.000009984735293 0.000000000000000
331.28842693651 0.000000000000000 0.000009984687467 0.000000000000000
331.17331476673 0.000000000000000 0.000009984639449 0.000000000000000
331.05820259696 0.000000000000000 0.000009984591238 0.000000000000000
330.94309042719 0.000000000000000 0.000009984542833 0.000000000000000
330.82797825742 0.000000000000000 0.000009984494231 0.000000000000000
330.63000387170 0.000000000000000 0.000009984410183 0.000000000000000
330.43202948597 0.000000000000000 0.000009984325548 0.000000000000000
330.23405510025 0.000000000000000 0.000009984240319 0.000000000000000
330.03608071453 0.000000000000000 0.000009984154493 0.000000000000000
329.63000528339 0.000000000000000 0.000009983976555 0.000000000000000
329.30027869064 0.000000000000000 0.000009983830174 0.000000000000000
328.97055209789 0.000000000000000 0.000009983682064 0.000000000000000
328.74265924006 0.000000000000000 0.000009983578673 0.000000000000000
328.51476638223 0.000000000000000 0.000009983474438 0.000000000000000
328.35842952892 0.000000000000000 0.000009983402438 0.000000000000000
328.20209267562 0.000000000000000 0.000009983330035 0.000000000000000
328.09343778240 0.000000000000000 0.000009983279475 0.000000000000000
327.98478288918 0.000000000000000 0.000009983228717 0.000000000000000
327.90634793130 0.000000000000000 0.000009983191955 0.000000000000000
327.82791297342 0.000000000000000 0.000009983155089 0.000000000000000
327.76367432147 0.000000000000000 0.000009983124819 0.000000000000000
327.69943566951 0.000000000000000 0.000009983094480 0.000000000000000
327.63519701756 0.000000000000000 0.000009983064072 0.000000000000000
327.62234928717 0.000000000000000 0.000009983057983 0.000000000000000
327.60950155678 0.000000000000000 0.000009983051890 0.000000000000000
327.59665382639 0.000000000000000 0.000009983045795 0.000000000000000
327.57095836561 0.000000000000000 0.000009983033597 0.000000000000000
327.54526290482 0.000000000000000 0.000009983021387 0.000000000000000
327.51956744404 0.000000000000000 0.000009983009167 0.000000000000000
327.49387198326 0.000000000000000 0.000009982996936 0.000000000000000
327.44541962840 0.000000000000000 0.000009982973842 0.000000000000000
327.39696727355 0.000000000000000 0.000009982950708 0.000000000000000
327.34851491869 0.000000000000000 0.000009982927535 0.000000000000000
327.30006256383 0.000000000000000 0.000009982904322 0.000000000000000
327.25161020898 0.000000000000000 0.000009982881068 0.000000000000000
327.11194264745 0.000000000000000 0.000009982813811 0.000000000000000
326.97227508592 0.000000000000000 0.000009982746214 0.000000000000000
326.83260752440 0.000000000000000 0.000009982678276 0.000000000000000
326.69293996287 0.000000000000000 0.000009982609993 0.000000000000000
326.55327240135 0.000000000000000 0.000009982541363 0.000000000000000
326.32682972648 0.000000000000000 0.000009982429350 0.000000000000000
326.10038705162 0.000000000000000 0.000009982316410 0.000000000000000
325.87394437676 0.000000000000000 0.000009982202532 0.000000000000000
325.64750170190 0.000000000000000 0.000009982087707 0.000000000000000
325.27589768358 0.000000000000000 0.000009981897196 0.000000000000000
324.90429366526 0.000000000000000 0.000009981704063 0.000000000000000
324.61148803453 0.000000000000000 0.000009981550011 0.000000000000000
324.37743096694 0.000000000000000 0.000009981425664 0.000000000000000
324.18980506375 0.000000000000000 0.000009981325204 0.000000000000000
324.03831117528 0.000000000000000 0.000009981243580 0.000000000000000
323.91473131534 0.000000000000000 0.000009981176657 0.000000000000000
323.81186970946 0.000000000000000 0.000009981120719 0.000000000000000
323.70900810359 0.000000000000000 0.000009981064569 0.000000000000000
323.60614649771 0.000000000000000 0.000009981008207 0.000000000000000
323.59207457541 0.000000000000000 0.000009981000480 0.000000000000000
323.57800265312 0.000000000000000 0.000009980992749 0.000000000000000
323.56393073083 0.000000000000000 0.000009980985015 0.000000000000000
323.54985880853 0.000000000000000 0.000009980977276 0.000000000000000
323.52171496395 0.000000000000000 0.000009980961786 0.000000000000000
323.49357111936 0.000000000000000 0.000009980946281 0.000000000000000
323.46542727477 0.000000000000000 0.000009980930761 0.000000000000000
323.43728343019 0.000000000000000 0.000009980915224 0.000000000000000
323.40913958560 0.000000000000000 0.000009980899672 0.000000000000000
323.35396977806 0.000000000000000 0.000009980869138 0.000000000000000
323.29879997053 0.000000000000000 0.000009980838543 0.000000000000000
323.24363016300 0.000000000000000 0.000009980807886 0.000000000000000
323.18846035546 0.000000000000000 0.000009980777167 0.000000000000000
323.13329054793 0.000000000000000 0.000009980746384 0.000000000000000
322.99941832344 0.000000000000000 0.000009980671426 0.000000000000000
322.86554609894 0.000000000000000 0.000009980596093 0.000000000000000
322.73167387445 0.000000000000000 0.000009980520382 0.000000000000000
322.59780164996 0.000000000000000 0.000009980444291 0.000000000000000
322.46392942547 0.000000000000000 0.000009980367817 0.000000000000000
322.23216167198 0.000000000000000 0.000009980234508 0.000000000000000
322.00039391848 0.000000000000000 0.000009980100031 0.000000000000000
321.76862616498 0.000000000000000 0.000009979964374 0.000000000000000
321.53685841148 0.000000000000000 0.000009979827523 0.000000000000000
321.17657419893 0.000000000000000 0.000009979612389 0.000000000000000
320.81628998638 0.000000000000000 0.000009979394294 0.000000000000000
320.53644605853 0.000000000000000 0.000009979222818 0.000000000000000
320.31292201425 0.000000000000000 0.000009979084534 0.000000000000000
320.13369945383 0.000000000000000 0.000009978972804 0.000000000000000
319.98867446995 0.000000000000000 0.000009978881832 0.000000000000000
319.86990813974 0.000000000000000 0.000009978806956 0.000000000000000
319.75114180954 0.000000000000000 0.000009978731741 0.000000000000000
319.66100909335 0.000000000000000 0.000009978674434 0.000000000000000
319.57087637716 0.000000000000000 0.000009978616932 0.000000000000000
319.55490053999 0.000000000000000 0.000009978606719 0.000000000000000
319.53892470283 0.000000000000000 0.000009978596501 0.000000000000000
319.52294886566 0.000000000000000 0.000009978586276 0.000000000000000
319.50697302850 0.000000000000000 0.000009978576045 0.000000000000000
319.47502135417 0.000000000000000 0.000009978555566 0.000000000000000
319.44306967985 0.000000000000000 0.000009978535062 0.000000000000000
319.41111800552 0.000000000000000 0.000009978514534 0.000000000000000
319.37916633119 0.000000000000000 0.000009978493981 0.000000000000000
319.34721465686 0.000000000000000 0.000009978473404 0.000000000000000
319.28444673126 0.000000000000000 0.000009978432908 0.000000000000000
319.22167880566 0.000000000000000 0.000009978392316 0.000000000000000
319.15891088005 0.000000000000000 0.000009978351628 0.000000000000000
319.09614295445 0.000000000000000 0.000009978310841 0.000000000000000
319.03337502885 0.000000000000000 0.000009978269957 0.000000000000000
318.91889160099 0.000000000000000 0.000009978195134 0.000000000000000
318.80440817314 0.000000000000000 0.000009978119981 0.000000000000000
318.68992474528 0.000000000000000 0.000009978044497 0.000000000000000
318.57544131742 0.000000000000000 0.000009977968680 0.000000000000000
318.46095788957 0.000000000000000 0.000009977892527 0.000000000000000
318.22463562049 0.000000000000000 0.000009977734260 0.000000000000000
317.98831335142 0.000000000000000 0.000009977574541 0.000000000000000
317.75199108234 0.000000000000000 0.000009977413354 0.000000000000000
317.51566881327 0.000000000000000 0.000009977250682 0.000000000000000
317.16287514355 0.000000000000000 0.000009977005041 0.000000000000000
316.81008147384 0.000000000000000 0.000009976756004 0.000000000000000
316.53910402083 0.000000000000000 0.000009976562382 0.000000000000000
316.32277043986 0.000000000000000 0.000009976406329 0.000000000000000
316.14926745342 0.000000000000000 0.000009976280216 0.000000000000000
316.00859967171 0.000000000000000 0.000009976177341 0.000000000000000
315.89299724799 0.000000000000000 0.000009976092374 0.000000000000000
315.77739482426 0.000000000000000 0.000009976007023 0.000000000000000
315.68625023782 0.000000000000000 0.000009975939460 0.000000000000000
315.59510565139 0.000000000000000 0.000009975871659 0.000000000000000
315.57687673410 0.000000000000000 0.000009975858071 0.000000000000000
315.55864781681 0.000000000000000 0.000009975844473 0.000000000000000
315.54041889952 0.000000000000000 0.000009975830865 0.000000000000000
315.52218998224 0.000000000000000 0.000009975817249 0.000000000000000
315.48573214766 0.000000000000000 0.000009975789987 0.000000000000000
315.44927431309 0.000000000000000 0.000009975762687 0.000000000000000
315.41281647851 0.000000000000000 0.000009975735349 0.000000000000000
315.37635864393 0.000000000000000 0.000009975707973 0.000000000000000
315.30112734752 0.000000000000000 0.000009975651360 0.000000000000000
315.24090772361 0.000000000000000 0.000009975605924 0.000000000000000
315.18068809969 0.000000000000000 0.000009975560382 0.000000000000000
315.12046847578 0.000000000000000 0.000009975514733 0.000000000000000
315.03578552667 0.000000000000000 0.000009975450358 0.000000000000000
314.95110257755 0.000000000000000 0.000009975385768 0.000000000000000
314.86641962844 0.000000000000000 0.000009975320964 0.000000000000000
314.78173667933 0.000000000000000 0.000009975255944 0.000000000000000
314.60385910974 0.000000000000000 0.000009975118661 0.000000000000000
314.42598154016 0.000000000000000 0.000009974980413 0.000000000000000
314.24810397057 0.000000000000000 0.000009974841193 0.000000000000000
314.07022640099 0.000000000000000 0.000009974700991 0.000000000000000
313.69276530843 0.000000000000000 0.000009974400193 0.000000000000000
313.31530421588 0.000000000000000 0.000009974094867 0.000000000000000
313.03983022016 0.000000000000000 0.000009973869135 0.000000000000000
312.76435622444 0.000000000000000 0.000009973640921 0.000000000000000
312.57485316382 0.000000000000000 0.000009973482473 0.000000000000000
312.38535010321 0.000000000000000 0.000009973322827 0.000000000000000
312.25444255544 0.000000000000000 0.000009973211841 0.000000000000000
312.12353500768 0.000000000000000 0.000009973100276 0.000000000000000
312.03087711879 0.000000000000000 0.000009973020958 0.000000000000000
311.93821922991 0.000000000000000 0.000009972941348 0.000000000000000
311.86770654848 0.000000000000000 0.000009972880569 0.000000000000000
311.79719386704 0.000000000000000 0.000009972819621 0.000000000000000
311.72668118561 0.000000000000000 0.000009972758504 0.000000000000000
311.67360168244 0.000000000000000 0.000009972712387 0.000000000000000
311.62052217927 0.000000000000000 0.000009972666174 0.000000000000000
311.56744267610 0.000000000000000 0.000009972619867 0.000000000000000
311.51436317293 0.000000000000000 0.000009972573464 0.000000000000000
311.46128366975 0.000000000000000 0.000009972526965 0.000000000000000
311.40820416658 0.000000000000000 0.000009972480369 0.000000000000000
311.35512466341 0.000000000000000 0.000009972433676 0.000000000000000
311.24896565707 0.000000000000000 0.000009972339994 0.000000000000000
311.14280665072 0.000000000000000 0.000009972245917 0.000000000000000
311.03664764438 0.000000000000000 0.000009972151441 0.000000000000000
310.93048863803 0.000000000000000 0.000009972056564 0.000000000000000
310.77837420317 0.000000000000000 0.000009971919914 0.000000000000000
310.62625976830 0.000000000000000 0.000009971782430 0.000000000000000
310.47414533343 0.000000000000000 0.000009971644108 0.000000000000000
310.32203089856 0.000000000000000 0.000009971504940 0.000000000000000
309.98708358677 0.000000000000000 0.000009971195493 0.000000000000000
309.65213627498 0.000000000000000 0.000009970881859 0.000000000000000
309.31718896319 0.000000000000000 0.000009970563977 0.000000000000000
309.06701926207 0.000000000000000 0.000009970323745 0.000000000000000
308.81684956096 0.000000000000000 0.000009970081084 0.000000000000000
308.64416414715 0.000000000000000 0.000009969912151 0.000000000000000
308.47147873333 0.000000000000000 0.000009969742041 0.000000000000000
308.35161174969 0.000000000000000 0.000009969623265 0.000000000000000
308.23174476604 0.000000000000000 0.000009969503916 0.000000000000000
308.14581852732 0.000000000000000 0.000009969418007 0.000000000000000
308.05989228860 0.000000000000000 0.000009969331802 0.000000000000000
307.99159391934 0.000000000000000 0.000009969263070 0.000000000000000
307.92329555008 0.000000000000000 0.000009969194152 0.000000000000000
307.85499718082 0.000000000000000 0.000009969125047 0.000000000000000
307.84496488825 0.000000000000000 0.000009969114881 0.000000000000000
307.83493259567 0.000000000000000 0.000009969104710 0.000000000000000
307.82490030310 0.000000000000000 0.000009969094536 0.000000000000000
307.80483571795 0.000000000000000 0.000009969074175 0.000000000000000
307.78477113280 0.000000000000000 0.000009969053799 0.000000000000000
307.76470654765 0.000000000000000 0.000009969033406 0.000000000000000
307.74464196250 0.000000000000000 0.000009969012997 0.000000000000000
307.68486316169 0.000000000000000 0.000009968952097 0.000000000000000
307.62508436088 0.000000000000000 0.000009968891054 0.000000000000000
307.56530556007 0.000000000000000 0.000009968829866 0.000000000000000
307.50552675926 0.000000000000000 0.000009968768532 0.000000000000000
307.38126282352 0.000000000000000 0.000009968640565 0.000000000000000
307.25699888777 0.000000000000000 0.000009968511957 0.000000000000000
307.13273495203 0.000000000000000 0.000009968382705 0.000000000000000
307.00847101628 0.000000000000000 0.000009968252804 0.000000000000000
306.84090711475 0.000000000000000 0.000009968076604 0.000000000000000
306.67334321322 0.000000000000000 0.000009967899208 0.000000000000000
306.50577931169 0.000000000000000 0.000009967720607 0.000000000000000
306.33821541017 0.000000000000000 0.000009967540791 0.000000000000000
305.95822981027 0.000000000000000 0.000009967128476 0.000000000000000
305.64320662073 0.000000000000000 0.000009966781807 0.000000000000000
305.32818343120 0.000000000000000 0.000009966430685 0.000000000000000
305.10987310336 0.000000000000000 0.000009966184716 0.000000000000000
304.89156277552 0.000000000000000 0.000009965936561 0.000000000000000
304.74122703560 0.000000000000000 0.000009965764392 0.000000000000000
304.59089129568 0.000000000000000 0.000009965591173 0.000000000000000
304.48559729487 0.000000000000000 0.000009965469223 0.000000000000000
304.38030329406 0.000000000000000 0.000009965346752 0.000000000000000
304.30275881915 0.000000000000000 0.000009965256225 0.000000000000000
304.22521434423 0.000000000000000 0.000009965165415 0.000000000000000
304.14766986932 0.000000000000000 0.000009965074323 0.000000000000000
304.07012539440 0.000000000000000 0.000009964982949 0.000000000000000
304.05984068530 0.000000000000000 0.000009964970809 0.000000000000000
304.04955597620 0.000000000000000 0.000009964958664 0.000000000000000
304.03927126709 0.000000000000000 0.000009964946514 0.000000000000000
304.01870184889 0.000000000000000 0.000009964922199 0.000000000000000
303.99813243068 0.000000000000000 0.000009964897865 0.000000000000000
303.97756301247 0.000000000000000 0.000009964873511 0.000000000000000
303.95699359426 0.000000000000000 0.000009964849137 0.000000000000000
303.90235589085 0.000000000000000 0.000009964784298 0.000000000000000
303.84771818744 0.000000000000000 0.000009964719319 0.000000000000000
303.79308048402 0.000000000000000 0.000009964654197 0.000000000000000
303.73844278061 0.000000000000000 0.000009964588933 0.000000000000000
303.61526610817 0.000000000000000 0.000009964441273 0.000000000000000
303.49208943574 0.000000000000000 0.000009964292876 0.000000000000000
303.36891276330 0.000000000000000 0.000009964143739 0.000000000000000
303.24573609087 0.000000000000000 0.000009963993856 0.000000000000000
303.08274469802 0.000000000000000 0.000009963794372 0.000000000000000
302.91975330517 0.000000000000000 0.000009963593564 0.000000000000000
302.75676191232 0.000000000000000 0.000009963391424 0.000000000000000
302.59377051948 0.000000000000000 0.000009963187941 0.000000000000000
302.22534871617 0.000000000000000 0.000009962722998 0.000000000000000
301.85692691287 0.000000000000000 0.000009962251043 0.000000000000000
301.59945144649 0.000000000000000 0.000009961916992 0.000000000000000
301.34197598011 0.000000000000000 0.000009961579427 0.000000000000000
301.16516806219 0.000000000000000 0.000009961345570 0.000000000000000
300.98836014428 0.000000000000000 0.000009961110028 0.000000000000000
300.86570317122 0.000000000000000 0.000009960945630 0.000000000000000
300.74304619817 0.000000000000000 0.000009960780413 0.000000000000000
300.65513299997 0.000000000000000 0.000009960661490 0.000000000000000
300.56721980178 0.000000000000000 0.000009960542144 0.000000000000000
300.49732559610 0.000000000000000 0.000009960446957 0.000000000000000
300.42743139042 0.000000000000000 0.000009960351504 0.000000000000000
300.35753718474 0.000000000000000 0.000009960255784 0.000000000000000
300.34723580624 0.000000000000000 0.000009960241654 0.000000000000000
300.33693442773 0.000000000000000 0.000009960227518 0.000000000000000
300.32663304923 0.000000000000000 0.000009960213377 0.000000000000000
300.30603029222 0.000000000000000 0.000009960185076 0.000000000000000
300.28542753521 0.000000000000000 0.000009960156753 0.000000000000000
300.26482477821 0.000000000000000 0.000009960128406 0.000000000000000
300.24422202120 0.000000000000000 0.000009960100036 0.000000000000000
300.18368725691 0.000000000000000 0.000009960016547 0.000000000000000
300.12315249262 0.000000000000000 0.000009959932857 0.000000000000000
300.06261772834 0.000000000000000 0.000009959848965 0.000000000000000
300.00208296405 0.000000000000000 0.000009959764868 0.000000000000000
299.87203589838 0.000000000000000 0.000009959583509 0.000000000000000
299.76417534391 0.000000000000000 0.000009959432365 0.000000000000000
299.65631478945 0.000000000000000 0.000009959280561 0.000000000000000
299.54845423498 0.000000000000000 0.000009959128091 0.000000000000000
299.44059368052 0.000000000000000 0.000009958974954 0.000000000000000
299.24261678886 0.000000000000000 0.000009958692123 0.000000000000000
299.04463989720 0.000000000000000 0.000009958407012 0.000000000000000
298.84666300554 0.000000000000000 0.000009958119600 0.000000000000000
298.64868611388 0.000000000000000 0.000009957829870 0.000000000000000
298.30490159715 0.000000000000000 0.000009957321193 0.000000000000000
298.03250812802 0.000000000000000 0.000009956913079 0.000000000000000
297.76011465888 0.000000000000000 0.000009956500433 0.000000000000000
297.57122532428 0.000000000000000 0.000009956211599 0.000000000000000
297.38233598969 0.000000000000000 0.000009955920547 0.000000000000000
297.25155244176 0.000000000000000 0.000009955717721 0.000000000000000
297.12076889382 0.000000000000000 0.000009955513819 0.000000000000000
297.02770093653 0.000000000000000 0.000009955368062 0.000000000000000
296.93463297924 0.000000000000000 0.000009955221758 0.000000000000000
296.86248636890 0.000000000000000 0.000009955107965 0.000000000000000
296.79033975856 0.000000000000000 0.000009954993843 0.000000000000000
296.71819314823 0.000000000000000 0.000009954879393 0.000000000000000
296.66654118406 0.000000000000000 0.000009954797253 0.000000000000000
296.61488921990 0.000000000000000 0.000009954714946 0.000000000000000
296.56323725574 0.000000000000000 0.000009954632472 0.000000000000000
296.51158529158 0.000000000000000 0.000009954549830 0.000000000000000
296.45993332742 0.000000000000000 0.000009954467018 0.000000000000000
296.40828136326 0.000000000000000 0.000009954384036 0.000000000000000
296.35662939910 0.000000000000000 0.000009954300882 0.000000000000000
296.25332547077 0.000000000000000 0.000009954134057 0.000000000000000
296.15002154245 0.000000000000000 0.000009953966536 0.000000000000000
296.04671761413 0.000000000000000 0.000009953798317 0.000000000000000
295.94341368580 0.000000000000000 0.000009953629395 0.000000000000000
295.79250150671 0.000000000000000 0.000009953381354 0.000000000000000
295.64158932762 0.000000000000000 0.000009953131795 0.000000000000000
295.49067714852 0.000000000000000 0.000009952880710 0.000000000000000
295.33976496943 0.000000000000000 0.000009952628087 0.000000000000000
295.01233940776 0.000000000000000 0.000009952074653 0.000000000000000
294.68491384608 0.000000000000000 0.000009951513839 0.000000000000000
294.41591672029 0.000000000000000 0.000009951047509 0.000000000000000
294.14691959450 0.000000000000000 0.000009950576076 0.000000000000000
293.96011681866 0.000000000000000 0.000009950245664 0.000000000000000
293.77331404283 0.000000000000000 0.000009949912747 0.000000000000000
293.64386403671 0.000000000000000 0.000009949680565 0.000000000000000
293.51441403058 0.000000000000000 0.000009949447168 0.000000000000000
293.42203618577 0.000000000000000 0.000009949279865 0.000000000000000
293.32965834097 0.000000000000000 0.000009949111940 0.000000000000000
293.25728846895 0.000000000000000 0.000009948979949 0.000000000000000
293.18491859693 0.000000000000000 0.000009948847577 0.000000000000000
293.11254872491 0.000000000000000 0.000009948714822 0.000000000000000
293.06167379721 0.000000000000000 0.000009948621270 0.000000000000000
293.01079886951 0.000000000000000 0.000009948527531 0.000000000000000
292.95992394181 0.000000000000000 0.000009948433604 0.000000000000000
292.90904901411 0.000000000000000 0.000009948339488 0.000000000000000
292.85817408641 0.000000000000000 0.000009948245182 0.000000000000000
292.80729915871 0.000000000000000 0.000009948150685 0.000000000000000
292.75642423101 0.000000000000000 0.000009948055995 0.000000000000000
292.65467437561 0.000000000000000 0.000009947866036 0.000000000000000
292.55292452021 0.000000000000000 0.000009947675297 0.000000000000000
292.45117466481 0.000000000000000 0.000009947483776 0.000000000000000
292.34942480941 0.000000000000000 0.000009947291466 0.000000000000000
292.19891008727 0.000000000000000 0.000009947005537 0.000000000000000
292.04839536513 0.000000000000000 0.000009946717864 0.000000000000000
291.89788064299 0.000000000000000 0.000009946428434 0.000000000000000
291.74736592086 0.000000000000000 0.000009946137237 0.000000000000000
291.42263512793 0.000000000000000 0.000009945502912 0.000000000000000
291.09790433501 0.000000000000000 0.000009944860190 0.000000000000000
290.83605592085 0.000000000000000 0.000009944335736 0.000000000000000
290.57420750669 0.000000000000000 0.000009943805688 0.000000000000000
290.39257674450 0.000000000000000 0.000009943434704 0.000000000000000
290.21094598230 0.000000000000000 0.000009943060982 0.000000000000000
290.08487168678 0.000000000000000 0.000009942799952 0.000000000000000
289.95879739127 0.000000000000000 0.000009942537588 0.000000000000000
289.86832763663 0.000000000000000 0.000009942348493 0.000000000000000
289.77785788199 0.000000000000000 0.000009942158707 0.000000000000000
289.70547271191 0.000000000000000 0.000009942006360 0.000000000000000
289.63308754183 0.000000000000000 0.000009941853571 0.000000000000000
289.56070237174 0.000000000000000 0.000009941700341 0.000000000000000
289.54940839348 0.000000000000000 0.000009941676393 0.000000000000000
289.53811441522 0.000000000000000 0.000009941652435 0.000000000000000
289.52682043696 0.000000000000000 0.000009941628466 0.000000000000000
289.50423248044 0.000000000000000 0.000009941580496 0.000000000000000
289.48164452392 0.000000000000000 0.000009941532483 0.000000000000000
289.45905656740 0.000000000000000 0.000009941484427 0.000000000000000
289.43646861088 0.000000000000000 0.000009941436328 0.000000000000000
289.38026741077 0.000000000000000 0.000009941316467 0.000000000000000
289.32406621065 0.000000000000000 0.000009941196337 0.000000000000000
289.26786501054 0.000000000000000 0.000009941075937 0.000000000000000
289.21166381043 0.000000000000000 0.000009940955266 0.000000000000000
289.07814910395 0.000000000000000 0.000009940667495 0.000000000000000
288.96810751192 0.000000000000000 0.000009940429148 0.000000000000000
288.85806591990 0.000000000000000 0.000009940189737 0.000000000000000
288.74802432787 0.000000000000000 0.000009939949257 0.000000000000000
288.63798273584 0.000000000000000 0.000009939707701 0.000000000000000
288.43930154202 0.000000000000000 0.000009939268829 0.000000000000000
288.24062034821 0.000000000000000 0.000009938826400 0.000000000000000
288.04193915440 0.000000000000000 0.000009938380384 0.000000000000000
287.84325796058 0.000000000000000 0.000009937930750 0.000000000000000
287.52252115073 0.000000000000000 0.000009937197176 0.000000000000000
287.20178434088 0.000000000000000 0.000009936453959 0.000000000000000
286.94956763421 0.000000000000000 0.000009935862660 0.000000000000000
286.74729181759 0.000000000000000 0.000009935384034 0.000000000000000
286.58404778030 0.000000000000000 0.000009934994880 0.000000000000000
286.45049454699 0.000000000000000 0.000009934674578 0.000000000000000
286.31694131368 0.000000000000000 0.000009934352534 0.000000000000000
286.21646273741 0.000000000000000 0.000009934109093 0.000000000000000
286.11598416113 0.000000000000000 0.000009933864904 0.000000000000000
286.09877796822 0.000000000000000 0.000009933823015 0.000000000000000
286.08157177531 0.000000000000000 0.000009933781021 0.000000000000000
286.06436558239 0.000000000000000 0.000009933739008 0.000000000000000
286.04715938948 0.000000000000000 0.000009933696967 0.000000000000000
286.01274700365 0.000000000000000 0.000009933612797 0.000000000000000
285.97833461782 0.000000000000000 0.000009933528511 0.000000000000000
285.94392223199 0.000000000000000 0.000009933444110 0.000000000000000
285.90950984616 0.000000000000000 0.000009933359593 0.000000000000000
285.87509746033 0.000000000000000 0.000009933274960 0.000000000000000
285.79406672865 0.000000000000000 0.000009933075211 0.000000000000000
285.71303599698 0.000000000000000 0.000009932874806 0.000000000000000
285.63200526530 0.000000000000000 0.000009932673743 0.000000000000000
285.55097453362 0.000000000000000 0.000009932472016 0.000000000000000
285.46994380194 0.000000000000000 0.000009932269622 0.000000000000000
285.34031933233 0.000000000000000 0.000009931944460 0.000000000000000
285.21069486272 0.000000000000000 0.000009931617573 0.000000000000000
285.08107039311 0.000000000000000 0.000009931288950 0.000000000000000
284.95144592350 0.000000000000000 0.000009930958579 0.000000000000000
284.82182145389 0.000000000000000 0.000009930626451 0.000000000000000
284.54180698726 0.000000000000000 0.000009929902940 0.000000000000000
284.26179252064 0.000000000000000 0.000009929171072 0.000000000000000
283.98177805401 0.000000000000000 0.000009928430745 0.000000000000000
283.75460959537 0.000000000000000 0.000009927823849 0.000000000000000
283.52744113673 0.000000000000000 0.000009927211261 0.000000000000000
283.36924324703 0.000000000000000 0.000009926781269 0.000000000000000
283.21104535733 0.000000000000000 0.000009926348473 0.000000000000000
283.10004097728 0.000000000000000 0.000009926043105 0.000000000000000
282.98903659724 0.000000000000000 0.000009925736342 0.000000000000000
282.90680254581 0.000000000000000 0.000009925508185 0.000000000000000
282.82456849437 0.000000000000000 0.000009925279259 0.000000000000000
282.74233444294 0.000000000000000 0.000009925049564 0.000000000000000
282.66010039151 0.000000000000000 0.000009924819102 0.000000000000000
282.64766255128 0.000000000000000 0.000009924784179 0.000000000000000
282.63522471106 0.000000000000000 0.000009924749237 0.000000000000000
282.62278687083 0.000000000000000 0.000009924714278 0.000000000000000
282.59791119038 0.000000000000000 0.000009924644308 0.000000000000000
282.57303550993 0.000000000000000 0.000009924574268 0.000000000000000
282.54815982948 0.000000000000000 0.000009924504157 0.000000000000000
282.52328414903 0.000000000000000 0.000009924433976 0.000000000000000
282.47031736944 0.000000000000000 0.000009924284308 0.000000000000000
282.41735058985 0.000000000000000 0.000009924134317 0.000000000000000
282.36438381027 0.000000000000000 0.000009923984003 0.000000000000000
282.31141703068 0.000000000000000 0.000009923833364 0.000000000000000
282.16643166413 0.000000000000000 0.000009923419343 0.000000000000000
282.05224356698 0.000000000000000 0.000009923091525 0.000000000000000
281.93805546984 0.000000000000000 0.000009922762161 0.000000000000000
281.82386737270 0.000000000000000 0.000009922431241 0.000000000000000
281.70967927556 0.000000000000000 0.000009922098758 0.000000000000000
281.50221731973 0.000000000000000 0.000009921490655 0.000000000000000
281.29475536391 0.000000000000000 0.000009920877307 0.000000000000000
281.08729340808 0.000000000000000 0.000009920258664 0.000000000000000
280.87983145226 0.000000000000000 0.000009919634673 0.000000000000000
280.58369595160 0.000000000000000 0.000009918734611 0.000000000000000
280.28756045094 0.000000000000000 0.000009917823403 0.000000000000000
280.06244523451 0.000000000000000 0.000009917123176 0.000000000000000
279.88188882569 0.000000000000000 0.000009916556793 0.000000000000000
279.73554934336 0.000000000000000 0.000009916094612 0.000000000000000
279.61417033157 0.000000000000000 0.000009915709125 0.000000000000000
279.49279131977 0.000000000000000 0.000009915321692 0.000000000000000
279.37141230798 0.000000000000000 0.000009914932311 0.000000000000000
279.35536922851 0.000000000000000 0.000009914880699 0.000000000000000
279.33932614905 0.000000000000000 0.000009914829054 0.000000000000000
279.32328306958 0.000000000000000 0.000009914777374 0.000000000000000
279.30723999012 0.000000000000000 0.000009914725661 0.000000000000000
279.27515383119 0.000000000000000 0.000009914622132 0.000000000000000
279.24306767226 0.000000000000000 0.000009914518468 0.000000000000000
279.21098151333 0.000000000000000 0.000009914414668 0.000000000000000
279.17889535440 0.000000000000000 0.000009914310731 0.000000000000000
279.14680919548 0.000000000000000 0.000009914206658 0.000000000000000
279.08826402337 0.000000000000000 0.000009914016411 0.000000000000000
279.02971885126 0.000000000000000 0.000009913825705 0.000000000000000
278.97117367915 0.000000000000000 0.000009913634536 0.000000000000000
278.91262850705 0.000000000000000 0.000009913442902 0.000000000000000
278.85408333494 0.000000000000000 0.000009913250801 0.000000000000000
278.70511081048 0.000000000000000 0.000009912759868 0.000000000000000
278.55613828602 0.000000000000000 0.000009912265872 0.000000000000000
278.40716576156 0.000000000000000 0.000009911768788 0.000000000000000
278.25819323711 0.000000000000000 0.000009911268593 0.000000000000000
278.10922071265 0.000000000000000 0.000009910765263 0.000000000000000
277.85950407813 0.000000000000000 0.000009909914456 0.000000000000000
277.60978744362 0.000000000000000 0.000009909054669 0.000000000000000
277.36007080911 0.000000000000000 0.000009908185796 0.000000000000000
277.11035417459 0.000000000000000 0.000009907307730 0.000000000000000
276.91773119310 0.000000000000000 0.000009906624072 0.000000000000000
276.72510821161 0.000000000000000 0.000009905934833 0.000000000000000
276.59046031016 0.000000000000000 0.000009905449699 0.000000000000000
276.45581240872 0.000000000000000 0.000009904961801 0.000000000000000
276.35929922117 0.000000000000000 0.000009904610374 0.000000000000000
276.26278603363 0.000000000000000 0.000009904257515 0.000000000000000
276.18597205405 0.000000000000000 0.000009903975652 0.000000000000000
276.10915807447 0.000000000000000 0.000009903692879 0.000000000000000
276.03234409489 0.000000000000000 0.000009903409197 0.000000000000000
276.02086059681 0.000000000000000 0.000009903366710 0.000000000000000
276.00937709874 0.000000000000000 0.000009903324202 0.000000000000000
275.99789360066 0.000000000000000 0.000009903281673 0.000000000000000
275.97492660451 0.000000000000000 0.000009903196556 0.000000000000000
275.95195960836 0.000000000000000 0.000009903111357 0.000000000000000
275.92899261221 0.000000000000000 0.000009903026077 0.000000000000000
275.90602561606 0.000000000000000 0.000009902940716 0.000000000000000
275.84196766827 0.000000000000000 0.000009902702201 0.000000000000000
275.77790972047 0.000000000000000 0.000009902463048 0.000000000000000
275.71385177268 0.000000000000000 0.000009902223252 0.000000000000000
275.64979382488 0.000000000000000 0.000009901982809 0.000000000000000
275.50342290060 0.000000000000000 0.000009901430955 0.000000000000000
275.38531140791 0.000000000000000 0.000009900983146 0.000000000000000
275.26719991521 0.000000000000000 0.000009900533086 0.000000000000000
275.14908842252 0.000000000000000 0.000009900080762 0.000000000000000
275.03097692983 0.000000000000000 0.000009899626159 0.000000000000000
274.81475837070 0.000000000000000 0.000009898787998 0.000000000000000
274.59853981157 0.000000000000000 0.000009897942070 0.000000000000000
274.38232125244 0.000000000000000 0.000009897088291 0.000000000000000
274.16610269331 0.000000000000000 0.000009896226579 0.000000000000000
273.89506701403 0.000000000000000 0.000009895135066 0.000000000000000
273.62403133475 0.000000000000000 0.000009894030792 0.000000000000000
273.42580340046 0.000000000000000 0.000009893214986 0.000000000000000
273.26635790534 0.000000000000000 0.000009892553733 0.000000000000000
273.13592332139 0.000000000000000 0.000009892009419 0.000000000000000
273.00548873745 0.000000000000000 0.000009891462053 0.000000000000000
272.89724879398 0.000000000000000 0.000009891005503 0.000000000000000
272.81199802413 0.000000000000000 0.000009890644437 0.000000000000000
272.79494787016 0.000000000000000 0.000009890572067 0.000000000000000
272.77789771619 0.000000000000000 0.000009890499644 0.000000000000000
272.76084756222 0.000000000000000 0.000009890427170 0.000000000000000
272.72674725428 0.000000000000000 0.000009890282064 0.000000000000000
272.69264694634 0.000000000000000 0.000009890136749 0.000000000000000
272.65854663840 0.000000000000000 0.000009889991224 0.000000000000000
272.62444633046 0.000000000000000 0.000009889845490 0.000000000000000
272.56979014379 0.000000000000000 0.000009889611464 0.000000000000000
272.51513395712 0.000000000000000 0.000009889376893 0.000000000000000
272.46047777046 0.000000000000000 0.000009889141774 0.000000000000000
272.40582158379 0.000000000000000 0.000009888906103 0.000000000000000
272.29127546110 0.000000000000000 0.000009888410396 0.000000000000000
272.17672933840 0.000000000000000 0.000009887912238 0.000000000000000
272.06218321571 0.000000000000000 0.000009887411612 0.000000000000000
271.94763709302 0.000000000000000 0.000009886908502 0.000000000000000
271.77390251242 0.000000000000000 0.000009886140650 0.000000000000000
271.60016793181 0.000000000000000 0.000009885366999 0.000000000000000
271.42643335121 0.000000000000000 0.000009884587496 0.000000000000000
271.25269877060 0.000000000000000 0.000009883802092 0.000000000000000
270.96098316218 0.000000000000000 0.000009882469917 0.000000000000000
270.73110640535 0.000000000000000 0.000009881408165 0.000000000000000
270.50122964853 0.000000000000000 0.000009880335730 0.000000000000000
270.34102055444 0.000000000000000 0.000009879581937 0.000000000000000
270.18081146035 0.000000000000000 0.000009878822862 0.000000000000000
270.06790770066 0.000000000000000 0.000009878284729 0.000000000000000
269.95500394097 0.000000000000000 0.000009877743944 0.000000000000000
269.87023496075 0.000000000000000 0.000009877336169 0.000000000000000
269.78546598054 0.000000000000000 0.000009876926891 0.000000000000000
269.70069700033 0.000000000000000 0.000009876516108 0.000000000000000
269.63331233533 0.000000000000000 0.000009876188494 0.000000000000000
269.61983540233 0.000000000000000 0.000009876122858 0.000000000000000
269.60635846932 0.000000000000000 0.000009876057183 0.000000000000000
269.59288153632 0.000000000000000 0.000009875991470 0.000000000000000
269.56592767032 0.000000000000000 0.000009875859931 0.000000000000000
269.53897380432 0.000000000000000 0.000009875728240 0.000000000000000
269.51201993832 0.000000000000000 0.000009875596396 0.000000000000000
269.48506607232 0.000000000000000 0.000009875464399 0.000000000000000
269.42867724331 0.000000000000000 0.000009875187760 0.000000000000000
269.37228841430 0.000000000000000 0.000009874910446 0.000000000000000
269.31589958530 0.000000000000000 0.000009874632455 0.000000000000000
269.25951075629 0.000000000000000 0.000009874353781 0.000000000000000
269.10851435907 0.000000000000000 0.000009873604179 0.000000000000000
268.98733461653 0.000000000000000 0.000009872999011 0.000000000000000
268.86615487398 0.000000000000000 0.000009872390627 0.000000000000000
268.74497513144 0.000000000000000 0.000009871779004 0.000000000000000
268.62379538889 0.000000000000000 0.000009871164122 0.000000000000000
268.40408901470 0.000000000000000 0.000009870040927 0.000000000000000
268.18438264051 0.000000000000000 0.000009868906834 0.000000000000000
267.96467626632 0.000000000000000 0.000009867761726 0.000000000000000
267.74496989213 0.000000000000000 0.000009866605486 0.000000000000000
267.49551098391 0.000000000000000 0.000009865279026 0.000000000000000
267.24605207569 0.000000000000000 0.000009863937899 0.000000000000000
267.06883067325 0.000000000000000 0.000009862976129 0.000000000000000
266.92522076886 0.000000000000000 0.000009862191238 0.000000000000000
266.80566923732 0.000000000000000 0.000009861534040 0.000000000000000
266.68611770578 0.000000000000000 0.000009860873380 0.000000000000000
266.56656617424 0.000000000000000 0.000009860209253 0.000000000000000
266.54676507035 0.000000000000000 0.000009860098920 0.000000000000000
266.52696396646 0.000000000000000 0.000009859988492 0.000000000000000
266.50716286256 0.000000000000000 0.000009859877969 0.000000000000000
266.48736175867 0.000000000000000 0.000009859767351 0.000000000000000
266.44775955088 0.000000000000000 0.000009859545829 0.000000000000000
266.40815734310 0.000000000000000 0.000009859323926 0.000000000000000
266.36855513531 0.000000000000000 0.000009859101641 0.000000000000000
266.32895292753 0.000000000000000 0.000009858878972 0.000000000000000
266.28935071974 0.000000000000000 0.000009858655918 0.000000000000000
266.21786618444 0.000000000000000 0.000009858252310 0.000000000000000
266.14638164914 0.000000000000000 0.000009857847432 0.000000000000000
266.07489711385 0.000000000000000 0.000009857441279 0.000000000000000
266.00341257855 0.000000000000000 0.000009857033844 0.000000000000000
265.93192804325 0.000000000000000 0.000009856625122 0.000000000000000
265.79281627086 0.000000000000000 0.000009855826019 0.000000000000000
265.65370449848 0.000000000000000 0.000009855021982 0.000000000000000
265.51459272610 0.000000000000000 0.000009854212976 0.000000000000000
265.37548095372 0.000000000000000 0.000009853398964 0.000000000000000
265.23636918134 0.000000000000000 0.000009852579914 0.000000000000000
264.95703695595 0.000000000000000 0.000009850919929 0.000000000000000
264.67770473056 0.000000000000000 0.000009849239214 0.000000000000000
264.39837250518 0.000000000000000 0.000009847537497 0.000000000000000
264.18823066051 0.000000000000000 0.000009846243289 0.000000000000000
264.01786010595 0.000000000000000 0.000009845185109 0.000000000000000
263.87845232478 0.000000000000000 0.000009844313262 0.000000000000000
263.73904454360 0.000000000000000 0.000009843436004 0.000000000000000
263.62622898578 0.000000000000000 0.000009842722109 0.000000000000000
263.53234569687 0.000000000000000 0.000009842125303 0.000000000000000
263.51356903908 0.000000000000000 0.000009842005647 0.000000000000000
263.49479238130 0.000000000000000 0.000009841885891 0.000000000000000
263.47601572352 0.000000000000000 0.000009841766037 0.000000000000000
263.45723906573 0.000000000000000 0.000009841646085 0.000000000000000
263.41968575017 0.000000000000000 0.000009841405883 0.000000000000000
263.38213243460 0.000000000000000 0.000009841165287 0.000000000000000
263.34457911904 0.000000000000000 0.000009840924294 0.000000000000000
263.30702580347 0.000000000000000 0.000009840682903 0.000000000000000
263.26947248790 0.000000000000000 0.000009840441113 0.000000000000000
263.19437818825 0.000000000000000 0.000009839956410 0.000000000000000
263.11928388860 0.000000000000000 0.000009839470094 0.000000000000000
263.04418958895 0.000000000000000 0.000009838982156 0.000000000000000
262.96909528929 0.000000000000000 0.000009838492588 0.000000000000000
262.89400098964 0.000000000000000 0.000009838001383 0.000000000000000
262.75232978176 0.000000000000000 0.000009837070202 0.000000000000000
262.61065857387 0.000000000000000 0.000009836133281 0.000000000000000
262.46898736599 0.000000000000000 0.000009835190594 0.000000000000000
262.32731615811 0.000000000000000 0.000009834241507 0.000000000000000
262.18564495022 0.000000000000000 0.000009833286502 0.000000000000000
261.90198311951 0.000000000000000 0.000009831356178 0.000000000000000
261.61832128880 0.000000000000000 0.000009829401079 0.000000000000000
261.33465945809 0.000000000000000 0.000009827421026 0.000000000000000
261.14030768887 0.000000000000000 0.000009826049817 0.000000000000000
260.98336998715 0.000000000000000 0.000009824933853 0.000000000000000
260.85437646988 0.000000000000000 0.000009824010725 0.000000000000000
260.72538295261 0.000000000000000 0.000009823082275 0.000000000000000
260.59638943534 0.000000000000000 0.000009822148491 0.000000000000000
260.57794214561 0.000000000000000 0.000009822014515 0.000000000000000
260.55949485588 0.000000000000000 0.000009821880430 0.000000000000000
260.54104756615 0.000000000000000 0.000009821746235 0.000000000000000
260.52260027643 0.000000000000000 0.000009821611932 0.000000000000000
260.48570569697 0.000000000000000 0.000009821342997 0.000000000000000
260.44881111752 0.000000000000000 0.000009821073625 0.000000000000000
260.41191653806 0.000000000000000 0.000009820803816 0.000000000000000
260.37502195861 0.000000000000000 0.000009820533567 0.000000000000000
260.33812737915 0.000000000000000 0.000009820262878 0.000000000000000
260.25081454943 0.000000000000000 0.000009819620516 0.000000000000000
260.16350171970 0.000000000000000 0.000009818975659 0.000000000000000
260.07618888997 0.000000000000000 0.000009818328290 0.000000000000000
259.98887606025 0.000000000000000 0.000009817678395 0.000000000000000
259.90156323052 0.000000000000000 0.000009817025962 0.000000000000000
259.75569350026 0.000000000000000 0.000009815930273 0.000000000000000
259.60982377001 0.000000000000000 0.000009814827410 0.000000000000000
259.46395403975 0.000000000000000 0.000009813717322 0.000000000000000
259.31808430949 0.000000000000000 0.000009812599956 0.000000000000000
259.17221457923 0.000000000000000 0.000009811475264 0.000000000000000
258.87563432924 0.000000000000000 0.000009809165757 0.000000000000000
258.57905407924 0.000000000000000 0.000009806825343 0.000000000000000
258.35995182228 0.000000000000000 0.000009805076243 0.000000000000000
258.18270608343 0.000000000000000 0.000009803648670 0.000000000000000
258.03790082902 0.000000000000000 0.000009802473946 0.000000000000000
257.89309557461 0.000000000000000 0.000009801291595 0.000000000000000
257.77579960353 0.000000000000000 0.000009800328249 0.000000000000000
257.67846185146 0.000000000000000 0.000009799525000 0.000000000000000
257.65899430104 0.000000000000000 0.000009799363934 0.000000000000000
257.63952675063 0.000000000000000 0.000009799202730 0.000000000000000
257.62005920021 0.000000000000000 0.000009799041387 0.000000000000000
257.60059164980 0.000000000000000 0.000009798879905 0.000000000000000
257.56165654897 0.000000000000000 0.000009798556526 0.000000000000000
257.52272144814 0.000000000000000 0.000009798232591 0.000000000000000
257.48378634731 0.000000000000000 0.000009797908099 0.000000000000000
257.44485124648 0.000000000000000 0.000009797583048 0.000000000000000
257.40591614565 0.000000000000000 0.000009797257436 0.000000000000000
257.32781602036 0.000000000000000 0.000009796602590 0.000000000000000
257.24971589506 0.000000000000000 0.000009795945464 0.000000000000000
257.17161576976 0.000000000000000 0.000009795286046 0.000000000000000
257.09351564446 0.000000000000000 0.000009794624325 0.000000000000000
257.01541551917 0.000000000000000 0.000009793960290 0.000000000000000
256.86817741331 0.000000000000000 0.000009792702094 0.000000000000000
256.72093930746 0.000000000000000 0.000009791435578 0.000000000000000
256.57370120161 0.000000000000000 0.000009790160684 0.000000000000000
256.42646309575 0.000000000000000 0.000009788877354 0.000000000000000
256.27922498990 0.000000000000000 0.000009787585529 0.000000000000000
255.98442548944 0.000000000000000 0.000009784973288 0.000000000000000
255.68962598897 0.000000000000000 0.000009782326319 0.000000000000000
255.48096266765 0.000000000000000 0.000009780431527 0.000000000000000
255.31228665563 0.000000000000000 0.000009778886865 0.000000000000000
255.17387783052 0.000000000000000 0.000009777610652 0.000000000000000
255.03546900540 0.000000000000000 0.000009776326536 0.000000000000000
254.89706018028 0.000000000000000 0.000009775034493 0.000000000000000
254.87846932013 0.000000000000000 0.000009774860343 0.000000000000000
254.85987845998 0.000000000000000 0.000009774686050 0.000000000000000
254.84128759983 0.000000000000000 0.000009774511614 0.000000000000000
254.82269673969 0.000000000000000 0.000009774337035 0.000000000000000
254.78551501939 0.000000000000000 0.000009773987447 0.000000000000000
254.74833329910 0.000000000000000 0.000009773637285 0.000000000000000
254.71115157880 0.000000000000000 0.000009773286550 0.000000000000000
254.67396985851 0.000000000000000 0.000009772935240 0.000000000000000
254.63678813821 0.000000000000000 0.000009772583353 0.000000000000000
254.56676039924 0.000000000000000 0.000009771919039 0.000000000000000
254.49673266026 0.000000000000000 0.000009771252661 0.000000000000000
254.42670492129 0.000000000000000 0.000009770584208 0.000000000000000
254.35667718231 0.000000000000000 0.000009769913668 0.000000000000000
254.28664944334 0.000000000000000 0.000009769241035 0.000000000000000
254.03999161451 0.000000000000000 0.000009766855027 0.000000000000000
253.86731957444 0.000000000000000 0.000009765169014 0.000000000000000
253.69464753436 0.000000000000000 0.000009763469951 0.000000000000000
253.52197549429 0.000000000000000 0.000009761757737 0.000000000000000
253.34930345422 0.000000000000000 0.000009760032270 0.000000000000000
253.17663141415 0.000000000000000 0.000009758293451 0.000000000000000
252.91536345958 0.000000000000000 0.000009755636862 0.000000000000000
252.71312771127 0.000000000000000 0.000009753559162 0.000000000000000
252.54733391272 0.000000000000000 0.000009751841839 0.000000000000000
252.40959703944 0.000000000000000 0.000009750405474 0.000000000000000
252.27186016615 0.000000000000000 0.000009748960300 0.000000000000000
252.13412329287 0.000000000000000 0.000009747506293 0.000000000000000
252.11459019413 0.000000000000000 0.000009747299378 0.000000000000000
252.09505709540 0.000000000000000 0.000009747092285 0.000000000000000
252.07552399666 0.000000000000000 0.000009746885014 0.000000000000000
252.05599089793 0.000000000000000 0.000009746677565 0.000000000000000
252.01692470046 0.000000000000000 0.000009746262134 0.000000000000000
251.97785850299 0.000000000000000 0.000009745845991 0.000000000000000
251.93879230552 0.000000000000000 0.000009745429134 0.000000000000000
251.89972610805 0.000000000000000 0.000009745011561 0.000000000000000
251.86065991058 0.000000000000000 0.000009744593272 0.000000000000000
251.77317344608 0.000000000000000 0.000009743653923 0.000000000000000
251.68568698157 0.000000000000000 0.000009742710940 0.000000000000000
251.59820051707 0.000000000000000 0.000009741764307 0.000000000000000
251.51071405257 0.000000000000000 0.000009740814006 0.000000000000000
251.42322758807 0.000000000000000 0.000009739859998 0.000000000000000
251.26716784196 0.000000000000000 0.000009738149004 0.000000000000000
251.11110809585 0.000000000000000 0.000009736426131 0.000000000000000
250.95504834974 0.000000000000000 0.000009734691285 0.000000000000000
250.79898860362 0.000000000000000 0.000009732944385 0.000000000000000
250.64292885751 0.000000000000000 0.000009731185349 0.000000000000000
250.36251876907 0.000000000000000 0.000009727993945 0.000000000000000
250.13610821853 0.000000000000000 0.000009725388031 0.000000000000000
249.95116934703 0.000000000000000 0.000009723239980 0.000000000000000
249.79872677467 0.000000000000000 0.000009721456122 0.000000000000000
249.64628420231 0.000000000000000 0.000009719660225 0.000000000000000
249.51980744542 0.000000000000000 0.000009718161054 0.000000000000000
249.41998051398 0.000000000000000 0.000009716971887 0.000000000000000
249.40001512769 0.000000000000000 0.000009716733431 0.000000000000000
249.38004974140 0.000000000000000 0.000009716494766 0.000000000000000
249.36008435512 0.000000000000000 0.000009716255894 0.000000000000000
249.32015358254 0.000000000000000 0.000009715777526 0.000000000000000
249.28022280997 0.000000000000000 0.000009715298325 0.000000000000000
249.24029203739 0.000000000000000 0.000009714818289 0.000000000000000
249.20036126482 0.000000000000000 0.000009714337417 0.000000000000000
249.13646276923 0.000000000000000 0.000009713566163 0.000000000000000
249.07256427363 0.000000000000000 0.000009712792749 0.000000000000000
249.00866577804 0.000000000000000 0.000009712017165 0.000000000000000
248.94476728245 0.000000000000000 0.000009711239403 0.000000000000000
248.81093437140 0.000000000000000 0.000009709603312 0.000000000000000
248.67710146035 0.000000000000000 0.000009707957558 0.000000000000000
248.54326854930 0.000000000000000 0.000009706302077 0.000000000000000
248.40943563825 0.000000000000000 0.000009704636810 0.000000000000000
248.20634230251 0.000000000000000 0.000009702090918 0.000000000000000
248.00324896677 0.000000000000000 0.000009699522157 0.000000000000000
247.80015563104 0.000000000000000 0.000009696930331 0.000000000000000
247.59706229530 0.000000000000000 0.000009694315249 0.000000000000000
247.44179504225 0.000000000000000 0.000009692300186 0.000000000000000
247.28652778920 0.000000000000000 0.000009690271340 0.000000000000000
247.17364875039 0.000000000000000 0.000009688787678 0.000000000000000
247.06076971157 0.000000000000000 0.000009687296665 0.000000000000000
246.96810373447 0.000000000000000 0.000009686067136 0.000000000000000
246.87543775737 0.000000000000000 0.000009684832632 0.000000000000000
246.78277178028 0.000000000000000 0.000009683593146 0.000000000000000
246.76423858486 0.000000000000000 0.000009683344651 0.000000000000000
246.74570538944 0.000000000000000 0.000009683095956 0.000000000000000
246.72717219402 0.000000000000000 0.000009682847062 0.000000000000000
246.69010580318 0.000000000000000 0.000009682348675 0.000000000000000
246.65303941234 0.000000000000000 0.000009681849488 0.000000000000000
246.61597302150 0.000000000000000 0.000009681349500 0.000000000000000
246.57890663066 0.000000000000000 0.000009680848708 0.000000000000000
246.50758030553 0.000000000000000 0.000009679882773 0.000000000000000
246.43625398039 0.000000000000000 0.000009678913839 0.000000000000000
246.36492765526 0.000000000000000 0.000009677941892 0.000000000000000
246.29360133012 0.000000000000000 0.000009676966918 0.000000000000000
246.22227500499 0.000000000000000 0.000009675988906 0.000000000000000
245.97378954053 0.000000000000000 0.000009672557834 0.000000000000000
245.79087136901 0.000000000000000 0.000009670008207 0.000000000000000
245.60795319749 0.000000000000000 0.000009667438123 0.000000000000000
245.42503502596 0.000000000000000 0.000009664847425 0.000000000000000
245.24211685444 0.000000000000000 0.000009662235966 0.000000000000000
245.05919868292 0.000000000000000 0.000009659603595 0.000000000000000
244.83995650484 0.000000000000000 0.000009656420683 0.000000000000000
244.67788315965 0.000000000000000 0.000009654048140 0.000000000000000
244.51580981446 0.000000000000000 0.000009651658832 0.000000000000000
244.38169699157 0.000000000000000 0.000009649668997 0.000000000000000
244.27822325071 0.000000000000000 0.000009648125861 0.000000000000000
244.25752850254 0.000000000000000 0.000009647816408 0.000000000000000
244.23683375437 0.000000000000000 0.000009647506680 0.000000000000000
244.21613900620 0.000000000000000 0.000009647196676 0.000000000000000
244.17474950986 0.000000000000000 0.000009646575842 0.000000000000000
244.13336001352 0.000000000000000 0.000009645953905 0.000000000000000
244.09197051718 0.000000000000000 0.000009645330862 0.000000000000000
244.05058102084 0.000000000000000 0.000009644706710 0.000000000000000
243.98331788524 0.000000000000000 0.000009643690011 0.000000000000000
243.91605474965 0.000000000000000 0.000009642670363 0.000000000000000
243.84879161405 0.000000000000000 0.000009641647751 0.000000000000000
243.78152847846 0.000000000000000 0.000009640622164 0.000000000000000
243.64006309026 0.000000000000000 0.000009638455427 0.000000000000000
243.49859770207 0.000000000000000 0.000009636275386 0.000000000000000
243.35713231387 0.000000000000000 0.000009634081952 0.000000000000000
243.21566692567 0.000000000000000 0.000009631875044 0.000000000000000
243.00163013861 0.000000000000000 0.000009628510206 0.000000000000000
242.78759335155 0.000000000000000 0.000009625114070 0.000000000000000
242.57355656449 0.000000000000000 0.000009621686373 0.000000000000000
242.41999160397 0.000000000000000 0.000009619207516 0.000000000000000
242.26642664345 0.000000000000000 0.000009616712200 0.000000000000000
242.15374656627 0.000000000000000 0.000009614870718 0.000000000000000
242.04106648909 0.000000000000000 0.000009613020289 0.000000000000000
241.92838641190 0.000000000000000 0.000009611160887 0.000000000000000
241.81570633472 0.000000000000000 0.000009609292505 0.000000000000000
241.80160925735 0.000000000000000 0.000009609058125 0.000000000000000
241.78751217997 0.000000000000000 0.000009608823604 0.000000000000000
241.77341510259 0.000000000000000 0.000009608588942 0.000000000000000
241.74522094784 0.000000000000000 0.000009608119196 0.000000000000000
241.71702679308 0.000000000000000 0.000009607648887 0.000000000000000
241.68883263833 0.000000000000000 0.000009607178014 0.000000000000000
241.66063848358 0.000000000000000 0.000009606706576 0.000000000000000
241.57307901934 0.000000000000000 0.000009605238873 0.000000000000000
241.48551955511 0.000000000000000 0.000009603765686 0.000000000000000
241.39796009087 0.000000000000000 0.000009602286982 0.000000000000000
241.31040062663 0.000000000000000 0.000009600802734 0.000000000000000
241.13011122810 0.000000000000000 0.000009597729015 0.000000000000000
240.94982182957 0.000000000000000 0.000009594631469 0.000000000000000
240.76953243104 0.000000000000000 0.000009591509910 0.000000000000000
240.58924303251 0.000000000000000 0.000009588364160 0.000000000000000
240.35440740289 0.000000000000000 0.000009584230112 0.000000000000000
240.17620272466 0.000000000000000 0.000009581065185 0.000000000000000
239.99799804643 0.000000000000000 0.000009577876090 0.000000000000000
239.86937589399 0.000000000000000 0.000009575559209 0.000000000000000
239.74075374155 0.000000000000000 0.000009573229610 0.000000000000000
239.63857259278 0.000000000000000 0.000009571369815 0.000000000000000
239.53639144401 0.000000000000000 0.000009569501948 0.000000000000000
239.43421029524 0.000000000000000 0.000009567625997 0.000000000000000
239.41914235655 0.000000000000000 0.000009567348679 0.000000000000000
239.40407441787 0.000000000000000 0.000009567071186 0.000000000000000
239.38900647919 0.000000000000000 0.000009566793516 0.000000000000000
239.35887060183 0.000000000000000 0.000009566237648 0.000000000000000
239.32873472447 0.000000000000000 0.000009565681075 0.000000000000000
239.29859884711 0.000000000000000 0.000009565123797 0.000000000000000
239.26846296975 0.000000000000000 0.000009564565813 0.000000000000000
239.18055000602 0.000000000000000 0.000009562934003 0.000000000000000
239.09263704229 0.000000000000000 0.000009561296141 0.000000000000000
239.00472407857 0.000000000000000 0.000009559652194 0.000000000000000
238.91681111484 0.000000000000000 0.000009558002131 0.000000000000000
238.72655825526 0.000000000000000 0.000009554410153 0.000000000000000
238.56917812917 0.000000000000000 0.000009551416888 0.000000000000000
238.41179800308 0.000000000000000 0.000009548403631 0.000000000000000
238.25441787699 0.000000000000000 0.000009545370260 0.000000000000000
238.09703775089 0.000000000000000 0.000009542316652 0.000000000000000
237.88681794526 0.000000000000000 0.000009538206162 0.000000000000000
237.67659813962 0.000000000000000 0.000009534059227 0.000000000000000
237.51004302180 0.000000000000000 0.000009530747260 0.000000000000000
237.34348790399 0.000000000000000 0.000009527412127 0.000000000000000
237.17693278617 0.000000000000000 0.000009524053667 0.000000000000000
237.15397093293 0.000000000000000 0.000009523588826 0.000000000000000
237.13100907970 0.000000000000000 0.000009523123541 0.000000000000000
237.10804722646 0.000000000000000 0.000009522657812 0.000000000000000
237.08508537323 0.000000000000000 0.000009522191638 0.000000000000000
237.03916166676 0.000000000000000 0.000009521257956 0.000000000000000
236.99323796029 0.000000000000000 0.000009520322495 0.000000000000000
236.94731425382 0.000000000000000 0.000009519385250 0.000000000000000
236.90139054735 0.000000000000000 0.000009518446218 0.000000000000000
236.85546684088 0.000000000000000 0.000009517505394 0.000000000000000
236.75776898470 0.000000000000000 0.000009515497909 0.000000000000000
236.66007112852 0.000000000000000 0.000009513482248 0.000000000000000
236.56237327235 0.000000000000000 0.000009511458369 0.000000000000000
236.46467541617 0.000000000000000 0.000009509426235 0.000000000000000
236.36697756000 0.000000000000000 0.000009507385811 0.000000000000000
236.17838641641 0.000000000000000 0.000009503423508 0.000000000000000
235.98979527282 0.000000000000000 0.000009499429968 0.000000000000000
235.80120412923 0.000000000000000 0.000009495404976 0.000000000000000
235.61261298564 0.000000000000000 0.000009491348327 0.000000000000000
235.42402184205 0.000000000000000 0.000009487259825 0.000000000000000
235.23543069846 0.000000000000000 0.000009483139289 0.000000000000000
235.08731237485 0.000000000000000 0.000009479880482 0.000000000000000
234.93919405124 0.000000000000000 0.000009476601760 0.000000000000000
234.91400063542 0.000000000000000 0.000009476042098 0.000000000000000
234.88880721960 0.000000000000000 0.000009475481859 0.000000000000000
234.86361380379 0.000000000000000 0.000009474921043 0.000000000000000
234.83842038797 0.000000000000000 0.000009474359649 0.000000000000000
234.78803355634 0.000000000000000 0.000009473235126 0.000000000000000
234.73764672470 0.000000000000000 0.000009472108289 0.000000000000000
234.68725989307 0.000000000000000 0.000009470979133 0.000000000000000
234.63687306143 0.000000000000000 0.000009469847653 0.000000000000000
234.58648622980 0.000000000000000 0.000009468713841 0.000000000000000
234.43595745994 0.000000000000000 0.000009465312677 0.000000000000000
234.32895709141 0.000000000000000 0.000009462882253 0.000000000000000
234.22195672288 0.000000000000000 0.000009460441159 0.000000000000000
234.11495635435 0.000000000000000 0.000009457989347 0.000000000000000
234.00795598582 0.000000000000000 0.000009455526775 0.000000000000000
233.90095561729 0.000000000000000 0.000009453053400 0.000000000000000
233.69276232602 0.000000000000000 0.000009448209785 0.000000000000000
233.48456903475 0.000000000000000 0.000009443325065 0.000000000000000
233.27637574349 0.000000000000000 0.000009438399001 0.000000000000000
233.10732479942 0.000000000000000 0.000009434367841 0.000000000000000
232.93827385536 0.000000000000000 0.000009430309105 0.000000000000000
232.76922291130 0.000000000000000 0.000009426222569 0.000000000000000
232.74209185603 0.000000000000000 0.000009425564128 0.000000000000000
232.71496080076 0.000000000000000 0.000009424904970 0.000000000000000
232.68782974549 0.000000000000000 0.000009424245095 0.000000000000000
232.66069869022 0.000000000000000 0.000009423584503 0.000000000000000
232.60643657969 0.000000000000000 0.000009422261164 0.000000000000000
232.55217446915 0.000000000000000 0.000009420934948 0.000000000000000
232.49791235862 0.000000000000000 0.000009419605851 0.000000000000000
232.44365024808 0.000000000000000 0.000009418273864 0.000000000000000
232.38938813755 0.000000000000000 0.000009416938979 0.000000000000000
232.28504253909 0.000000000000000 0.000009414363837 0.000000000000000
232.18069694064 0.000000000000000 0.000009411777899 0.000000000000000
232.07635134218 0.000000000000000 0.000009409181121 0.000000000000000
231.97200574373 0.000000000000000 0.000009406573459 0.000000000000000
231.86766014527 0.000000000000000 0.000009403954873 0.000000000000000
231.67174097919 0.000000000000000 0.000009399008577 0.000000000000000
231.47582181310 0.000000000000000 0.000009394023402 0.000000000000000
231.27990264701 0.000000000000000 0.000009388999125 0.000000000000000
231.08398348093 0.000000000000000 0.000009383935541 0.000000000000000
230.92328098750 0.000000000000000 0.000009379752672 0.000000000000000
230.76257849407 0.000000000000000 0.000009375543155 0.000000000000000
230.73814576230 0.000000000000000 0.000009374900816 0.000000000000000
230.71371303053 0.000000000000000 0.000009374257859 0.000000000000000
230.68928029876 0.000000000000000 0.000009373614284 0.000000000000000
230.66484756699 0.000000000000000 0.000009372970092 0.000000000000000
230.61598210344 0.000000000000000 0.000009371679855 0.000000000000000
230.56711663990 0.000000000000000 0.000009370387146 0.000000000000000
230.51825117636 0.000000000000000 0.000009369091962 0.000000000000000
230.46938571282 0.000000000000000 0.000009367794300 0.000000000000000
230.36392578698 0.000000000000000 0.000009364985258 0.000000000000000
230.25846586115 0.000000000000000 0.000009362164602 0.000000000000000
230.15300593531 0.000000000000000 0.000009359332275 0.000000000000000
230.04754600948 0.000000000000000 0.000009356488225 0.000000000000000
229.83662615781 0.000000000000000 0.000009350764783 0.000000000000000
229.62570630614 0.000000000000000 0.000009344993940 0.000000000000000
229.41478645447 0.000000000000000 0.000009339175401 0.000000000000000
229.25242283827 0.000000000000000 0.000009334663696 0.000000000000000
229.09005922208 0.000000000000000 0.000009330123454 0.000000000000000
228.96404498980 0.000000000000000 0.000009326579931 0.000000000000000
228.83803075751 0.000000000000000 0.000009323019119 0.000000000000000
228.71201652523 0.000000000000000 0.000009319440988 0.000000000000000
228.62143998732 0.000000000000000 0.000009316858389 0.000000000000000
228.53086344941 0.000000000000000 0.000009314266823 0.000000000000000
228.44028691151 0.000000000000000 0.000009311666272 0.000000000000000
228.34971037360 0.000000000000000 0.000009309056710 0.000000000000000
228.25913383569 0.000000000000000 0.000009306438104 0.000000000000000
228.16855729778 0.000000000000000 0.000009303810419 0.000000000000000
228.07798075987 0.000000000000000 0.000009301173623 0.000000000000000
227.89682768405 0.000000000000000 0.000009295872586 0.000000000000000
227.71567460823 0.000000000000000 0.000009290534779 0.000000000000000
227.53452153242 0.000000000000000 0.000009285160014 0.000000000000000
227.35336845660 0.000000000000000 0.000009279748117 0.000000000000000
227.20780956649 0.000000000000000 0.000009275372574 0.000000000000000
227.06225067637 0.000000000000000 0.000009270972884 0.000000000000000
226.91669178626 0.000000000000000 0.000009266548987 0.000000000000000
226.77113289614 0.000000000000000 0.000009262100840 0.000000000000000
226.68041412091 0.000000000000000 0.000009259316276 0.000000000000000
226.58969534567 0.000000000000000 0.000009256522269 0.000000000000000
226.49897657043 0.000000000000000 0.000009253718800 0.000000000000000
226.40825779519 0.000000000000000 0.000009250905847 0.000000000000000
226.31753901995 0.000000000000000 0.000009248083374 0.000000000000000
226.22682024471 0.000000000000000 0.000009245251333 0.000000000000000
226.13610146947 0.000000000000000 0.000009242409706 0.000000000000000
225.95466391900 0.000000000000000 0.000009236697588 0.000000000000000
225.77322636852 0.000000000000000 0.000009230946814 0.000000000000000
225.59178881804 0.000000000000000 0.000009225157204 0.000000000000000
225.41035126756 0.000000000000000 0.000009219328597 0.000000000000000
225.27246631955 0.000000000000000 0.000009214872932 0.000000000000000
225.13458137155 0.000000000000000 0.000009210394610 0.000000000000000
224.99669642354 0.000000000000000 0.000009205893591 0.000000000000000
224.89754670537 0.000000000000000 0.000009202642972 0.000000000000000
224.79839698721 0.000000000000000 0.000009199380589 0.000000000000000
224.69924726904 0.000000000000000 0.000009196106421 0.000000000000000
224.60009755087 0.000000000000000 0.000009192820433 0.000000000000000
224.50094783271 0.000000000000000 0.000009189522586 0.000000000000000
224.40179811454 0.000000000000000 0.000009186212838 0.000000000000000
224.30264839637 0.000000000000000 0.000009182891150 0.000000000000000
224.10434896004 0.000000000000000 0.000009176211821 0.000000000000000
223.90604952371 0.000000000000000 0.000009169484347 0.000000000000000
223.74293596480 0.000000000000000 0.000009163914340 0.000000000000000
223.57982240590 0.000000000000000 0.000009158311506 0.000000000000000
223.41670884699 0.000000000000000 0.000009152675753 0.000000000000000
223.25359528808 0.000000000000000 0.000009147007010 0.000000000000000
223.23078004176 0.000000000000000 0.000009146211470 0.000000000000000
223.20796479544 0.000000000000000 0.000009145415284 0.000000000000000
223.18514954912 0.000000000000000 0.000009144618451 0.000000000000000
223.16233430280 0.000000000000000 0.000009143820971 0.000000000000000
223.11670381016 0.000000000000000 0.000009142224069 0.000000000000000
223.07107331752 0.000000000000000 0.000009140624575 0.000000000000000
223.02544282488 0.000000000000000 0.000009139022488 0.000000000000000
222.97981233223 0.000000000000000 0.000009137417805 0.000000000000000
222.93418183959 0.000000000000000 0.000009135810521 0.000000000000000
222.82558647253 0.000000000000000 0.000009131974889 0.000000000000000
222.71699110547 0.000000000000000 0.000009128124453 0.000000000000000
222.60839573840 0.000000000000000 0.000009124259159 0.000000000000000
222.49980037134 0.000000000000000 0.000009120378959 0.000000000000000
222.39120500428 0.000000000000000 0.000009116483806 0.000000000000000
222.16695680984 0.000000000000000 0.000009108392863 0.000000000000000
221.94270861541 0.000000000000000 0.000009100237646 0.000000000000000
221.71846042097 0.000000000000000 0.000009092017869 0.000000000000000
221.68766474549 0.000000000000000 0.000009090884004 0.000000000000000
221.65686907002 0.000000000000000 0.000009089748917 0.000000000000000
221.62607339454 0.000000000000000 0.000009088612607 0.000000000000000
221.59527771906 0.000000000000000 0.000009087475073 0.000000000000000
221.53368636810 0.000000000000000 0.000009085196337 0.000000000000000
221.47209501714 0.000000000000000 0.000009082912704 0.000000000000000
221.41050366618 0.000000000000000 0.000009080624155 0.000000000000000
221.34891231522 0.000000000000000 0.000009078330693 0.000000000000000
221.28732096426 0.000000000000000 0.000009076032305 0.000000000000000
221.17929759897 0.000000000000000 0.000009071989302 0.000000000000000
221.07127423367 0.000000000000000 0.000009067931486 0.000000000000000
220.96325086837 0.000000000000000 0.000009063858846 0.000000000000000
220.85522750307 0.000000000000000 0.000009059769705 0.000000000000000
220.74720413777 0.000000000000000 0.000009055665439 0.000000000000000
220.53274411755 0.000000000000000 0.000009047471601 0.000000000000000
220.31828409733 0.000000000000000 0.000009039216088 0.000000000000000
220.10382407711 0.000000000000000 0.000009030898928 0.000000000000000
220.06093207306 0.000000000000000 0.000009029228070 0.000000000000000
220.01804006902 0.000000000000000 0.000009027554732 0.000000000000000
219.97514806498 0.000000000000000 0.000009025878909 0.000000000000000
219.93225606093 0.000000000000000 0.000009024200599 0.000000000000000
219.84647205284 0.000000000000000 0.000009020836503 0.000000000000000
219.76068804476 0.000000000000000 0.000009017462414 0.000000000000000
219.67490403667 0.000000000000000 0.000009014078295 0.000000000000000
219.58912002858 0.000000000000000 0.000009010684096 0.000000000000000
219.45885956636 0.000000000000000 0.000009005510755 0.000000000000000
219.32859910414 0.000000000000000 0.000009000313953 0.000000000000000
219.19833864193 0.000000000000000 0.000008995093551 0.000000000000000
219.06807817971 0.000000000000000 0.000008989849412 0.000000000000000
218.93781771749 0.000000000000000 0.000008984581401 0.000000000000000
218.71915491563 0.000000000000000 0.000008975684172 0.000000000000000
218.68061178426 0.000000000000000 0.000008974108820 0.000000000000000
218.64206865288 0.000000000000000 0.000008972531344 0.000000000000000
218.60352552151 0.000000000000000 0.000008970951738 0.000000000000000
218.56498239013 0.000000000000000 0.000008969370001 0.000000000000000
218.48789612738 0.000000000000000 0.000008966200112 0.000000000000000
218.41080986463 0.000000000000000 0.000008963021637 0.000000000000000
218.33372360188 0.000000000000000 0.000008959834538 0.000000000000000
218.25663733913 0.000000000000000 0.000008956638773 0.000000000000000
218.17955107638 0.000000000000000 0.000008953434296 0.000000000000000
218.00939070139 0.000000000000000 0.000008946329644 0.000000000000000
217.83923032641 0.000000000000000 0.000008939181778 0.000000000000000
217.66906995142 0.000000000000000 0.000008931990154 0.000000000000000
217.49890957643 0.000000000000000 0.000008924754196 0.000000000000000
217.32874920144 0.000000000000000 0.000008917473311 0.000000000000000
217.29636564114 0.000000000000000 0.000008916082530 0.000000000000000
217.26398208083 0.000000000000000 0.000008914690093 0.000000000000000
217.23159852052 0.000000000000000 0.000008913295997 0.000000000000000
217.16683139991 0.000000000000000 0.000008910502807 0.000000000000000
217.10206427929 0.000000000000000 0.000008907702914 0.000000000000000
217.03729715868 0.000000000000000 0.000008904896275 0.000000000000000
216.97253003807 0.000000000000000 0.000008902082844 0.000000000000000
216.85041786961 0.000000000000000 0.000008896759738 0.000000000000000
216.72830570116 0.000000000000000 0.000008891411964 0.000000000000000
216.60619353270 0.000000000000000 0.000008886039155 0.000000000000000
216.48408136424 0.000000000000000 0.000008880640929 0.000000000000000
216.30624070576 0.000000000000000 0.000008872732797 0.000000000000000
216.12840004728 0.000000000000000 0.000008864768543 0.000000000000000
216.09973174807 0.000000000000000 0.000008863479338 0.000000000000000
216.07106344885 0.000000000000000 0.000008862188630 0.000000000000000
216.04239514964 0.000000000000000 0.000008860896412 0.000000000000000
215.98505855121 0.000000000000000 0.000008858307422 0.000000000000000
215.92772195278 0.000000000000000 0.000008855712307 0.000000000000000
215.87038535435 0.000000000000000 0.000008853111009 0.000000000000000
215.81304875591 0.000000000000000 0.000008850503466 0.000000000000000
215.66909198970 0.000000000000000 0.000008843928668 0.000000000000000
215.52513522348 0.000000000000000 0.000008837313005 0.000000000000000
215.38117845726 0.000000000000000 0.000008830655295 0.000000000000000
215.23722169104 0.000000000000000 0.000008823954257 0.000000000000000
215.01807234583 0.000000000000000 0.000008813666707 0.000000000000000
214.98761192160 0.000000000000000 0.000008812228297 0.000000000000000
214.95715149736 0.000000000000000 0.000008810787764 0.000000000000000
214.92669107312 0.000000000000000 0.000008809345091 0.000000000000000
214.86577022464 0.000000000000000 0.000008806453266 0.000000000000000
214.80484937616 0.000000000000000 0.000008803552676 0.000000000000000
214.74392852768 0.000000000000000 0.000008800643182 0.000000000000000
214.68300767920 0.000000000000000 0.000008797724634 0.000000000000000
214.53665457208 0.000000000000000 0.000008790675308 0.000000000000000
214.39030146496 0.000000000000000 0.000008783570505 0.000000000000000
214.24394835785 0.000000000000000 0.000008776407692 0.000000000000000
214.09759525073 0.000000000000000 0.000008769184098 0.000000000000000
214.06642203792 0.000000000000000 0.000008767637336 0.000000000000000
214.03524882511 0.000000000000000 0.000008766087648 0.000000000000000
214.00407561230 0.000000000000000 0.000008764535003 0.000000000000000
213.94172918668 0.000000000000000 0.000008761420724 0.000000000000000
213.87938276106 0.000000000000000 0.000008758294215 0.000000000000000
213.81703633545 0.000000000000000 0.000008755155206 0.000000000000000
213.75468990983 0.000000000000000 0.000008752003410 0.000000000000000
213.53921130850 0.000000000000000 0.000008741007532 0.000000000000000
213.38025562479 0.000000000000000 0.000008732788070 0.000000000000000
213.22129994109 0.000000000000000 0.000008724470448 0.000000000000000
213.06234425738 0.000000000000000 0.000008716048513 0.000000000000000
212.90338857368 0.000000000000000 0.000008707515959 0.000000000000000
212.67496978523 0.000000000000000 0.000008695048981 0.000000000000000
212.63878325223 0.000000000000000 0.000008693050761 0.000000000000000
212.60259671922 0.000000000000000 0.000008691046076 0.000000000000000
212.56641018622 0.000000000000000 0.000008689034890 0.000000000000000
212.53022365322 0.000000000000000 0.000008687017180 0.000000000000000
212.45785058721 0.000000000000000 0.000008682962150 0.000000000000000
212.38547752121 0.000000000000000 0.000008678881038 0.000000000000000
212.31310445520 0.000000000000000 0.000008674774153 0.000000000000000
212.24073138920 0.000000000000000 0.000008670642138 0.000000000000000
212.16835832319 0.000000000000000 0.000008666486060 0.000000000000000
211.96032829277 0.000000000000000 0.000008654425006 0.000000000000000
211.75229826235 0.000000000000000 0.000008642260665 0.000000000000000
211.54426823193 0.000000000000000 0.000008630151677 0.000000000000000
211.33623820151 0.000000000000000 0.000008618368281 0.000000000000000
211.12820817109 0.000000000000000 0.000008607274315 0.000000000000000
210.92017814067 0.000000000000000 0.000008597224135 0.000000000000000
210.71214811025 0.000000000000000 0.000008588423452 0.000000000000000
210.50411807983 0.000000000000000 0.000008580876293 0.000000000000000
210.29608804941 0.000000000000000 0.000008574448637 0.000000000000000
210.08805801899 0.000000000000000 0.000008568959768 0.000000000000000
209.74398799334 0.000000000000000 0.000008561499666 0.000000000000000
209.39991796768 0.000000000000000 0.000008555533943 0.000000000000000
209.05584794202 0.000000000000000 0.000008550643134 0.000000000000000
208.71177791636 0.000000000000000 0.000008546547362 0.000000000000000
208.11595108270 0.000000000000000 0.000008540822257 0.000000000000000
207.52012424904 0.000000000000000 0.000008536293977 0.000000000000000
206.92429741538 0.000000000000000 0.000008532600241 0.000000000000000
206.32847058172 0.000000000000000 0.000008529514516 0.000000000000000
205.22259930496 0.000000000000000 0.000008524943505 0.000000000000000
204.11672802820 0.000000000000000 0.000008521382723 0.000000000000000
203.01085675144 0.000000000000000 0.000008518511764 0.000000000000000
201.90498547468 0.000000000000000 0.000008516135577 0.000000000000000
199.68077151682 0.000000000000000 0.000008512408302 0.000000000000000
197.45655755895 0.000000000000000 0.000008509584248 0.000000000000000
195.23234360109 0.000000000000000 0.000008507353173 0.000000000000000
193.00812964323 0.000000000000000 0.000008505533850 0.000000000000000
189.42771760749 0.000000000000000 0.000008503181054 0.000000000000000
185.84730557176 0.000000000000000 0.000008501315718 0.000000000000000
182.26689353602 0.000000000000000 0.000008499776895 0.000000000000000
178.68648150028 0.000000000000000 0.000008498465221 0.000000000000000
175.10606946455 0.000000000000000 0.000008497324615 0.000000000000000
169.60524452751 0.000000000000000 0.000008495824172 0.000000000000000
164.10441959048 0.000000000000000 0.000008494555570 0.000000000000000
158.60359465344 0.000000000000000 0.000008493453729 0.000000000000000
153.10276971640 0.000000000000000 0.000008492476819 0.000000000000000
147.60194477937 0.000000000000000 0.000008491602421 0.000000000000000
140.22606753895 0.000000000000000 0.000008490567116 0.000000000000000
132.85019029854 0.000000000000000 0.000008489667511 0.000000000000000
125.47431305812 0.000000000000000 0.000008488884425 0.000000000000000
118.09843581771 0.000000000000000 0.000008488204513 0.000000000000000
110.72255857729 0.000000000000000 0.000008487616514 0.000000000000000
99.12437117658 0.000000000000000 0.000008486853821 0.000000000000000
87.52618377586 0.000000000000000 0.000008486260376 0.000000000000000
75.92799637514 0.000000000000000 0.000008485808667 0.000000000000000
64.32980897442 0.000000000000000 0.000008485475800 0.000000000000000
52.73162157370 0.000000000000000 0.000008485242272 0.000000000000000
32.53646824218 0.000000000000000 0.000008485022905 0.000000000000000
12.34131491066 0.000000000000000 0.000008484963791 0.000000000000000
10.00000000000 0.000000000000000 0.000008484962612 0.000000000000000


==> anc/fig_2_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000010000000000 0.000000000000000
3999.96715170582 0.000000000000000 0.000010000000000 0.000000000000000
3999.93430341164 0.000000000000000 0.000010000000000 0.000000000000000
3995.05913921774 0.000000000000000 0.000010000000000 0.000000000000000
3990.18397502384 0.000000000000000 0.000010000000000 0.000000000000000
3985.30881082994 0.000000000000000 0.000010000000000 0.000000000000000
3975.81863963502 0.000000000000000 0.000010000000000 0.000000000000000
3966.32846844010 0.000000000000000 0.000010000000000 0.000000000000000
3956.83829724519 0.000000000000000 0.000010000000000 0.000000000000000
3945.04101394478 0.000000000000000 0.000010000000000 0.000000000000000
3933.24373064438 0.000000000000000 0.000010000000000 0.000000000000000
3921.44644734398 0.000000000000000 0.000010000000000 0.000000000000000
3909.64916404358 0.000000000000000 0.000010000000000 0.000000000000000
3887.68045386571 0.000000000000000 0.000010000000000 0.000000000000000
3865.71174368784 0.000000000000000 0.000010000000000 0.000000000000000
3843.74303350997 0.000000000000000 0.000010000000000 0.000000000000000
3821.77432333210 0.000000000000000 0.000010000000000 0.000000000000000
3799.80561315423 0.000000000000000 0.000010000000000 0.000000000000000
3777.83690297636 0.000000000000000 0.000010000000000 0.000000000000000
3755.86819279849 0.000000000000000 0.000010000000000 0.000000000000000
3733.89948262062 0.000000000000000 0.000010000000000 0.000000000000000
3711.93077244275 0.000000000000000 0.000010000000000 0.000000000000000
3689.96206226487 0.000000000000000 0.000010000000000 0.000000000000000
3667.99335208700 0.000000000000000 0.000010000000000 0.000000000000000
3639.10355733481 0.000000000000000 0.000010000000000 0.000000000000000
3634.32214213325 0.000000000000000 0.000010000000000 0.000000000000000
3629.54072693170 0.000000000000000 0.000010000000000 0.000000000000000
3624.75931173014 0.000000000000000 0.000010000000000 0.000000000000000
3619.97789652858 0.000000000000000 0.000010000000000 0.000000000000000
3610.41506612547 0.000000000000000 0.000010000000000 0.000000000000000
3600.85223572236 0.000000000000000 0.000010000000000 0.000000000000000
3591.28940531924 0.000000000000000 0.000010000000000 0.000000000000000
3581.72657491613 0.000000000000000 0.000010000000000 0.000000000000000
3572.16374451302 0.000000000000000 0.000010000000000 0.000000000000000
3553.40711296640 0.000000000000000 0.000010000000000 0.000000000000000
3534.65048141978 0.000000000000000 0.000010000000000 0.000000000000000
3515.89384987316 0.000000000000000 0.000010000000000 0.000000000000000
3497.13721832654 0.000000000000000 0.000010000000000 0.000000000000000
3478.38058677992 0.000000000000000 0.000010000000000 0.000000000000000
3459.19235132514 0.000000000000000 0.000010000000000 0.000000000000000
3455.89174630857 0.000000000000000 0.000010000000000 0.000000000000000
3452.59114129199 0.000000000000000 0.000010000000000 0.000000000000000
3449.29053627542 0.000000000000000 0.000010000000000 0.000000000000000
3442.68932624228 0.000000000000000 0.000010000000000 0.000000000000000
3436.08811620914 0.000000000000000 0.000010000000000 0.000000000000000
3429.48690617599 0.000000000000000 0.000010000000000 0.000000000000000
3422.88569614285 0.000000000000000 0.000010000000000 0.000000000000000
3400.99097169437 0.000000000000000 0.000010000000000 0.000000000000000
3382.89468434549 0.000000000000000 0.000010000000000 0.000000000000000
3364.79839699662 0.000000000000000 0.000010000000000 0.000000000000000
3346.70210964775 0.000000000000000 0.000010000000000 0.000000000000000
3328.60582229887 0.000000000000000 0.000010000000000 0.000000000000000
3304.16934999727 0.000000000000000 0.000010000000000 0.000000000000000
3299.28205553695 0.000000000000000 0.000010000000000 0.000000000000000
3294.39476107663 0.000000000000000 0.000010000000000 0.000000000000000
3289.50746661631 0.000000000000000 0.000010000000000 0.000000000000000
3284.62017215599 0.000000000000000 0.000010000000000 0.000000000000000
3274.84558323535 0.000000000000000 0.000010000000000 0.000000000000000
3265.07099431471 0.000000000000000 0.000010000000000 0.000000000000000
3255.29640539407 0.000000000000000 0.000010000000000 0.000000000000000
3245.52181647343 0.000000000000000 0.000010000000000 0.000000000000000
3235.74722755279 0.000000000000000 0.000010000000000 0.000000000000000
3211.10614633044 0.000000000000000 0.000010000000000 0.000000000000000
3186.46506510809 0.000000000000000 0.000010000000000 0.000000000000000
3161.82398388574 0.000000000000000 0.000010000000000 0.000000000000000
3156.98388430603 0.000000000000000 0.000010000000000 0.000000000000000
3152.14378472631 0.000000000000000 0.000010000000000 0.000000000000000
3147.30368514660 0.000000000000000 0.000010000000000 0.000000000000000
3142.46358556688 0.000000000000000 0.000010000000000 0.000000000000000
3132.78338640745 0.000000000000000 0.000010000000000 0.000000000000000
3123.10318724802 0.000000000000000 0.000010000000000 0.000000000000000
3113.42298808859 0.000000000000000 0.000010000000000 0.000000000000000
3103.74278892916 0.000000000000000 0.000010000000000 0.000000000000000
3094.06258976973 0.000000000000000 0.000010000000000 0.000000000000000
3074.28156801157 0.000000000000000 0.000010000000000 0.000000000000000
3054.50054625342 0.000000000000000 0.000010000000000 0.000000000000000
3034.71952449526 0.000000000000000 0.000010000000000 0.000000000000000
3014.93850273711 0.000000000000000 0.000010000000000 0.000000000000000
2995.15748097895 0.000000000000000 0.000010000000000 0.000000000000000
2975.37645922080 0.000000000000000 0.000010000000000 0.000000000000000
2955.59543746264 0.000000000000000 0.000010000000000 0.000000000000000
2935.81441570449 0.000000000000000 0.000010000000000 0.000000000000000
2912.39387500648 0.000000000000000 0.000010000000000 0.000000000000000
2888.97333430848 0.000000000000000 0.000010000000000 0.000000000000000
2865.55279361048 0.000000000000000 0.000010000000000 0.000000000000000
2846.46095808673 0.000000000000000 0.000010000000000 0.000000000000000
2827.36912256298 0.000000000000000 0.000010000000000 0.000000000000000
2812.00266394899 0.000000000000000 0.000010000000000 0.000000000000000
2796.63620533500 0.000000000000000 0.000009999999999 0.000000000000000
2781.26974672101 0.000000000000000 0.000009999999999 0.000000000000000
2765.90328810701 0.000000000000000 0.000009999999999 0.000000000000000
2750.53682949302 0.000000000000000 0.000009999999999 0.000000000000000
2735.21174063160 0.000000000000000 0.000009999999999 0.000000000000000
2732.55791969175 0.000000000000000 0.000009999999999 0.000000000000000
2729.90409875191 0.000000000000000 0.000009999999999 0.000000000000000
2727.25027781207 0.000000000000000 0.000009999999999 0.000000000000000
2721.94263593238 0.000000000000000 0.000009999999999 0.000000000000000
2716.63499405269 0.000000000000000 0.000009999999999 0.000000000000000
2711.32735217300 0.000000000000000 0.000009999999999 0.000000000000000
2706.01971029331 0.000000000000000 0.000009999999999 0.000000000000000
2688.35642070077 0.000000000000000 0.000009999999999 0.000000000000000
2673.86264437203 0.000000000000000 0.000009999999999 0.000000000000000
2659.36886804329 0.000000000000000 0.000009999999999 0.000000000000000
2644.87509171455 0.000000000000000 0.000009999999999 0.000000000000000
2630.38131538580 0.000000000000000 0.000009999999999 0.000000000000000
2610.76905978278 0.000000000000000 0.000009999999999 0.000000000000000
2606.86372295199 0.000000000000000 0.000009999999999 0.000000000000000
2602.95838612120 0.000000000000000 0.000009999999999 0.000000000000000
2599.05304929040 0.000000000000000 0.000009999999999 0.000000000000000
2595.14771245961 0.000000000000000 0.000009999999999 0.000000000000000
2587.33703879802 0.000000000000000 0.000009999999999 0.000000000000000
2579.52636513644 0.000000000000000 0.000009999999999 0.000000000000000
2571.71569147485 0.000000000000000 0.000009999999999 0.000000000000000
2563.90501781326 0.000000000000000 0.000009999999999 0.000000000000000
2550.01106069545 0.000000000000000 0.000009999999999 0.000000000000000
2536.11710357764 0.000000000000000 0.000009999999999 0.000000000000000
2522.22314645983 0.000000000000000 0.000009999999999 0.000000000000000
2508.32918934202 0.000000000000000 0.000009999999999 0.000000000000000
2494.43523222421 0.000000000000000 0.000009999999999 0.000000000000000
2480.54127510640 0.000000000000000 0.000009999999998 0.000000000000000
2466.64731798859 0.000000000000000 0.000009999999998 0.000000000000000
2452.75336087078 0.000000000000000 0.000009999999998 0.000000000000000
2437.19828420702 0.000000000000000 0.000009999999998 0.000000000000000
2421.64320754326 0.000000000000000 0.000009999999998 0.000000000000000
2406.08813087950 0.000000000000000 0.000009999999998 0.000000000000000
2390.53305421574 0.000000000000000 0.000009999999998 0.000000000000000
2373.37852622404 0.000000000000000 0.000009999999998 0.000000000000000
2369.94762062570 0.000000000000000 0.000009999999998 0.000000000000000
2366.51671502736 0.000000000000000 0.000009999999998 0.000000000000000
2363.08580942902 0.000000000000000 0.000009999999998 0.000000000000000
2359.65490383068 0.000000000000000 0.000009999999998 0.000000000000000
2352.79309263401 0.000000000000000 0.000009999999998 0.000000000000000
2345.93128143733 0.000000000000000 0.000009999999997 0.000000000000000
2339.06947024065 0.000000000000000 0.000009999999997 0.000000000000000
2332.20765904397 0.000000000000000 0.000009999999997 0.000000000000000
2318.52072300600 0.000000000000000 0.000009999999997 0.000000000000000
2304.83378696803 0.000000000000000 0.000009999999997 0.000000000000000
2291.14685093006 0.000000000000000 0.000009999999997 0.000000000000000
2277.45991489209 0.000000000000000 0.000009999999997 0.000000000000000
2263.77297885412 0.000000000000000 0.000009999999997 0.000000000000000
2250.08604281615 0.000000000000000 0.000009999999996 0.000000000000000
2236.39910677819 0.000000000000000 0.000009999999996 0.000000000000000
2222.71217074022 0.000000000000000 0.000009999999996 0.000000000000000
2209.02523470225 0.000000000000000 0.000009999999996 0.000000000000000
2195.33829866428 0.000000000000000 0.000009999999995 0.000000000000000
2181.65136262631 0.000000000000000 0.000009999999995 0.000000000000000
2165.13014215523 0.000000000000000 0.000009999999995 0.000000000000000
2161.82589806102 0.000000000000000 0.000009999999995 0.000000000000000
2158.52165396680 0.000000000000000 0.000009999999995 0.000000000000000
2155.21740987258 0.000000000000000 0.000009999999995 0.000000000000000
2151.91316577837 0.000000000000000 0.000009999999994 0.000000000000000
2145.30467758994 0.000000000000000 0.000009999999994 0.000000000000000
2138.69618940150 0.000000000000000 0.000009999999994 0.000000000000000
2132.08770121307 0.000000000000000 0.000009999999994 0.000000000000000
2125.47921302464 0.000000000000000 0.000009999999994 0.000000000000000
2118.87072483621 0.000000000000000 0.000009999999994 0.000000000000000
2102.33927482295 0.000000000000000 0.000009999999993 0.000000000000000
2085.80782480968 0.000000000000000 0.000009999999993 0.000000000000000
2069.27637479642 0.000000000000000 0.000009999999992 0.000000000000000
2066.17790790529 0.000000000000000 0.000009999999992 0.000000000000000
2063.07944101416 0.000000000000000 0.000009999999992 0.000000000000000
2059.98097412304 0.000000000000000 0.000009999999992 0.000000000000000
2056.88250723191 0.000000000000000 0.000009999999992 0.000000000000000
2050.68557344965 0.000000000000000 0.000009999999992 0.000000000000000
2044.48863966740 0.000000000000000 0.000009999999991 0.000000000000000
2038.29170588515 0.000000000000000 0.000009999999991 0.000000000000000
2032.09477210289 0.000000000000000 0.000009999999991 0.000000000000000
2025.89783832064 0.000000000000000 0.000009999999991 0.000000000000000
2014.17336669365 0.000000000000000 0.000009999999990 0.000000000000000
2002.44889506667 0.000000000000000 0.000009999999990 0.000000000000000
1990.72442343968 0.000000000000000 0.000009999999989 0.000000000000000
1978.99995181270 0.000000000000000 0.000009999999988 0.000000000000000
1967.27548018571 0.000000000000000 0.000009999999988 0.000000000000000
1955.55100855873 0.000000000000000 0.000009999999987 0.000000000000000
1943.82653693174 0.000000000000000 0.000009999999986 0.000000000000000
1932.10206530476 0.000000000000000 0.000009999999986 0.000000000000000
1920.37759367777 0.000000000000000 0.000009999999985 0.000000000000000
1908.65312205078 0.000000000000000 0.000009999999984 0.000000000000000
1896.92865042380 0.000000000000000 0.000009999999983 0.000000000000000
1881.93152435830 0.000000000000000 0.000009999999982 0.000000000000000
1869.52590045554 0.000000000000000 0.000009999999981 0.000000000000000
1857.12027655278 0.000000000000000 0.000009999999980 0.000000000000000
1844.71465265002 0.000000000000000 0.000009999999978 0.000000000000000
1832.30902874726 0.000000000000000 0.000009999999977 0.000000000000000
1819.90340484450 0.000000000000000 0.000009999999976 0.000000000000000
1805.22113720817 0.000000000000000 0.000009999999974 0.000000000000000
1790.53886957185 0.000000000000000 0.000009999999972 0.000000000000000
1787.60241604458 0.000000000000000 0.000009999999971 0.000000000000000
1784.66596251731 0.000000000000000 0.000009999999971 0.000000000000000
1781.72950899005 0.000000000000000 0.000009999999971 0.000000000000000
1778.79305546278 0.000000000000000 0.000009999999970 0.000000000000000
1772.92014840825 0.000000000000000 0.000009999999969 0.000000000000000
1767.04724135372 0.000000000000000 0.000009999999968 0.000000000000000
1761.17433429919 0.000000000000000 0.000009999999967 0.000000000000000
1755.30142724466 0.000000000000000 0.000009999999966 0.000000000000000
1749.42852019012 0.000000000000000 0.000009999999965 0.000000000000000
1735.66968246760 0.000000000000000 0.000009999999963 0.000000000000000
1721.91084474508 0.000000000000000 0.000009999999960 0.000000000000000
1708.15200702256 0.000000000000000 0.000009999999957 0.000000000000000
1705.40023947806 0.000000000000000 0.000009999999957 0.000000000000000
1702.64847193355 0.000000000000000 0.000009999999956 0.000000000000000
1699.89670438905 0.000000000000000 0.000009999999955 0.000000000000000
1697.14493684455 0.000000000000000 0.000009999999955 0.000000000000000
1691.64140175554 0.000000000000000 0.000009999999953 0.000000000000000
1686.13786666653 0.000000000000000 0.000009999999952 0.000000000000000
1680.63433157752 0.000000000000000 0.000009999999951 0.000000000000000
1675.13079648851 0.000000000000000 0.000009999999949 0.000000000000000
1669.62726139950 0.000000000000000 0.000009999999948 0.000000000000000
1656.38329703587 0.000000000000000 0.000009999999944 0.000000000000000
1643.13933267223 0.000000000000000 0.000009999999940 0.000000000000000
1629.89536830860 0.000000000000000 0.000009999999935 0.000000000000000
1627.25768740028 0.000000000000000 0.000009999999935 0.000000000000000
1624.62000649196 0.000000000000000 0.000009999999934 0.000000000000000
1621.98232558364 0.000000000000000 0.000009999999933 0.000000000000000
1619.34464467532 0.000000000000000 0.000009999999932 0.000000000000000
1614.06928285868 0.000000000000000 0.000009999999930 0.000000000000000
1608.79392104204 0.000000000000000 0.000009999999928 0.000000000000000
1603.51855922541 0.000000000000000 0.000009999999926 0.000000000000000
1598.24319740877 0.000000000000000 0.000009999999923 0.000000000000000
1592.96783559213 0.000000000000000 0.000009999999921 0.000000000000000
1581.96439285593 0.000000000000000 0.000009999999916 0.000000000000000
1570.96095011973 0.000000000000000 0.000009999999911 0.000000000000000
1559.95750738353 0.000000000000000 0.000009999999905 0.000000000000000
1548.95406464733 0.000000000000000 0.000009999999899 0.000000000000000
1546.75337610009 0.000000000000000 0.000009999999898 0.000000000000000
1544.55268755285 0.000000000000000 0.000009999999896 0.000000000000000
1542.35199900561 0.000000000000000 0.000009999999895 0.000000000000000
1540.15131045837 0.000000000000000 0.000009999999894 0.000000000000000
1535.74993336389 0.000000000000000 0.000009999999891 0.000000000000000
1531.34855626941 0.000000000000000 0.000009999999888 0.000000000000000
1526.94717917493 0.000000000000000 0.000009999999886 0.000000000000000
1522.54580208045 0.000000000000000 0.000009999999883 0.000000000000000
1518.14442498597 0.000000000000000 0.000009999999880 0.000000000000000
1506.05422439296 0.000000000000000 0.000009999999871 0.000000000000000
1493.96402379996 0.000000000000000 0.000009999999861 0.000000000000000
1481.87382320696 0.000000000000000 0.000009999999851 0.000000000000000
1479.59922013600 0.000000000000000 0.000009999999849 0.000000000000000
1477.32461706505 0.000000000000000 0.000009999999847 0.000000000000000
1475.05001399409 0.000000000000000 0.000009999999845 0.000000000000000
1472.77541092314 0.000000000000000 0.000009999999843 0.000000000000000
1468.22620478123 0.000000000000000 0.000009999999839 0.000000000000000
1463.67699863932 0.000000000000000 0.000009999999834 0.000000000000000
1459.12779249741 0.000000000000000 0.000009999999830 0.000000000000000
1454.57858635550 0.000000000000000 0.000009999999825 0.000000000000000
1450.02938021359 0.000000000000000 0.000009999999820 0.000000000000000
1441.53760351979 0.000000000000000 0.000009999999811 0.000000000000000
1433.04582682598 0.000000000000000 0.000009999999801 0.000000000000000
1424.55405013217 0.000000000000000 0.000009999999790 0.000000000000000
1416.06227343837 0.000000000000000 0.000009999999779 0.000000000000000
1407.57049674456 0.000000000000000 0.000009999999767 0.000000000000000
1399.07872005076 0.000000000000000 0.000009999999754 0.000000000000000
1390.58694335695 0.000000000000000 0.000009999999741 0.000000000000000
1382.09516666315 0.000000000000000 0.000009999999727 0.000000000000000
1373.60338996934 0.000000000000000 0.000009999999712 0.000000000000000
1365.11161327553 0.000000000000000 0.000009999999696 0.000000000000000
1356.61983658173 0.000000000000000 0.000009999999679 0.000000000000000
1346.64596944191 0.000000000000000 0.000009999999657 0.000000000000000
1336.67210230209 0.000000000000000 0.000009999999634 0.000000000000000
1326.69823516228 0.000000000000000 0.000009999999610 0.000000000000000
1318.56785831848 0.000000000000000 0.000009999999589 0.000000000000000
1310.43748147468 0.000000000000000 0.000009999999566 0.000000000000000
1302.30710463088 0.000000000000000 0.000009999999542 0.000000000000000
1294.17672778708 0.000000000000000 0.000009999999516 0.000000000000000
1286.04635094328 0.000000000000000 0.000009999999489 0.000000000000000
1277.91597409948 0.000000000000000 0.000009999999460 0.000000000000000
1269.78559725567 0.000000000000000 0.000009999999430 0.000000000000000
1261.65522041187 0.000000000000000 0.000009999999397 0.000000000000000
1253.52484356807 0.000000000000000 0.000009999999363 0.000000000000000
1245.39446672427 0.000000000000000 0.000009999999326 0.000000000000000
1237.26408988047 0.000000000000000 0.000009999999287 0.000000000000000
1229.13371303667 0.000000000000000 0.000009999999245 0.000000000000000
1217.19648680543 0.000000000000000 0.000009999999179 0.000000000000000
1215.27812428494 0.000000000000000 0.000009999999168 0.000000000000000
1213.35976176445 0.000000000000000 0.000009999999157 0.000000000000000
1211.44139924397 0.000000000000000 0.000009999999145 0.000000000000000
1209.52303672348 0.000000000000000 0.000009999999133 0.000000000000000
1205.68631168250 0.000000000000000 0.000009999999109 0.000000000000000
1201.84958664153 0.000000000000000 0.000009999999085 0.000000000000000
1198.01286160055 0.000000000000000 0.000009999999059 0.000000000000000
1194.17613655957 0.000000000000000 0.000009999999033 0.000000000000000
1190.33941151860 0.000000000000000 0.000009999999006 0.000000000000000
1180.61805615730 0.000000000000000 0.000009999998933 0.000000000000000
1170.89670079601 0.000000000000000 0.000009999998855 0.000000000000000
1161.17534543471 0.000000000000000 0.000009999998771 0.000000000000000
1159.23107436245 0.000000000000000 0.000009999998753 0.000000000000000
1157.28680329019 0.000000000000000 0.000009999998735 0.000000000000000
1155.34253221793 0.000000000000000 0.000009999998717 0.000000000000000
1153.39826114567 0.000000000000000 0.000009999998698 0.000000000000000
1149.50971900116 0.000000000000000 0.000009999998660 0.000000000000000
1145.62117685664 0.000000000000000 0.000009999998621 0.000000000000000
1141.73263471212 0.000000000000000 0.000009999998580 0.000000000000000
1137.84409256760 0.000000000000000 0.000009999998538 0.000000000000000
1133.95555042308 0.000000000000000 0.000009999998495 0.000000000000000
1124.75570536385 0.000000000000000 0.000009999998387 0.000000000000000
1115.55586030461 0.000000000000000 0.000009999998270 0.000000000000000
1108.89227010274 0.000000000000000 0.000009999998179 0.000000000000000
1103.50013490886 0.000000000000000 0.000009999998102 0.000000000000000
1099.16725013082 0.000000000000000 0.000009999998038 0.000000000000000
1095.65904610620 0.000000000000000 0.000009999997984 0.000000000000000
1092.82963082397 0.000000000000000 0.000009999997939 0.000000000000000
1090.55100868516 0.000000000000000 0.000009999997903 0.000000000000000
1088.71971996915 0.000000000000000 0.000009999997872 0.000000000000000
1087.24990719985 0.000000000000000 0.000009999997848 0.000000000000000
1086.07120593007 0.000000000000000 0.000009999997828 0.000000000000000
1085.12602682487 0.000000000000000 0.000009999997812 0.000000000000000
1084.36738133651 0.000000000000000 0.000009999997799 0.000000000000000
1083.75691892391 0.000000000000000 0.000009999997789 0.000000000000000
1083.26319237216 0.000000000000000 0.000009999997780 0.000000000000000
1082.86000304026 0.000000000000000 0.000009999997773 0.000000000000000
1082.52445827578 0.000000000000000 0.000009999997767 0.000000000000000
1082.18891351130 0.000000000000000 0.000009999997761 0.000000000000000
1081.85336874682 0.000000000000000 0.000009999997755 0.000000000000000
1081.80822661664 0.000000000000000 0.000009999997755 0.000000000000000
1081.76308448646 0.000000000000000 0.000009999997754 0.000000000000000
1081.71794235629 0.000000000000000 0.000009999997753 0.000000000000000
1081.67280022611 0.000000000000000 0.000009999997752 0.000000000000000
1081.58251596575 0.000000000000000 0.000009999997751 0.000000000000000
1081.49223170540 0.000000000000000 0.000009999997749 0.000000000000000
1081.40194744504 0.000000000000000 0.000009999997747 0.000000000000000
1081.31166318469 0.000000000000000 0.000009999997746 0.000000000000000
1081.22137892433 0.000000000000000 0.000009999997744 0.000000000000000
1081.05279981120 0.000000000000000 0.000009999997741 0.000000000000000
1080.88422069806 0.000000000000000 0.000009999997738 0.000000000000000
1080.71564158492 0.000000000000000 0.000009999997735 0.000000000000000
1080.54706247178 0.000000000000000 0.000009999997732 0.000000000000000
1080.37848335864 0.000000000000000 0.000009999997729 0.000000000000000
1079.83282434318 0.000000000000000 0.000009999997719 0.000000000000000
1079.41949854792 0.000000000000000 0.000009999997712 0.000000000000000
1079.00617275267 0.000000000000000 0.000009999997705 0.000000000000000
1078.59284695741 0.000000000000000 0.000009999997697 0.000000000000000
1078.17952116216 0.000000000000000 0.000009999997690 0.000000000000000
1077.76619536690 0.000000000000000 0.000009999997682 0.000000000000000
1076.93954377639 0.000000000000000 0.000009999997667 0.000000000000000
1076.11289218588 0.000000000000000 0.000009999997652 0.000000000000000
1075.28624059538 0.000000000000000 0.000009999997636 0.000000000000000
1074.45958900487 0.000000000000000 0.000009999997621 0.000000000000000
1072.42410353572 0.000000000000000 0.000009999997583 0.000000000000000
1070.38861806658 0.000000000000000 0.000009999997543 0.000000000000000
1068.35313259744 0.000000000000000 0.000009999997504 0.000000000000000
1066.71150544858 0.000000000000000 0.000009999997471 0.000000000000000
1065.06987829972 0.000000000000000 0.000009999997438 0.000000000000000
1063.92391168417 0.000000000000000 0.000009999997415 0.000000000000000
1062.77794506863 0.000000000000000 0.000009999997391 0.000000000000000
1061.98899726051 0.000000000000000 0.000009999997374 0.000000000000000
1061.20004945239 0.000000000000000 0.000009999997358 0.000000000000000
1060.65684526314 0.000000000000000 0.000009999997346 0.000000000000000
1060.11364107390 0.000000000000000 0.000009999997335 0.000000000000000
1059.73631058041 0.000000000000000 0.000009999997327 0.000000000000000
1059.35898008693 0.000000000000000 0.000009999997319 0.000000000000000
1059.08955249672 0.000000000000000 0.000009999997313 0.000000000000000
1058.82012490650 0.000000000000000 0.000009999997307 0.000000000000000
1058.61050792786 0.000000000000000 0.000009999997303 0.000000000000000
1058.40089094921 0.000000000000000 0.000009999997298 0.000000000000000
1058.19127397057 0.000000000000000 0.000009999997294 0.000000000000000
1058.04131955438 0.000000000000000 0.000009999997290 0.000000000000000
1057.89136513820 0.000000000000000 0.000009999997287 0.000000000000000
1057.74141072202 0.000000000000000 0.000009999997284 0.000000000000000
1057.59145630583 0.000000000000000 0.000009999997281 0.000000000000000
1057.44150188965 0.000000000000000 0.000009999997277 0.000000000000000
1057.29154747346 0.000000000000000 0.000009999997274 0.000000000000000
1057.14159305728 0.000000000000000 0.000009999997271 0.000000000000000
1056.84168422491 0.000000000000000 0.000009999997264 0.000000000000000
1056.54177539255 0.000000000000000 0.000009999997258 0.000000000000000
1056.24186656018 0.000000000000000 0.000009999997251 0.000000000000000
1055.94195772781 0.000000000000000 0.000009999997244 0.000000000000000
1055.50345704120 0.000000000000000 0.000009999997235 0.000000000000000
1055.06495635459 0.000000000000000 0.000009999997225 0.000000000000000
1054.62645566798 0.000000000000000 0.000009999997215 0.000000000000000
1054.18795498138 0.000000000000000 0.000009999997205 0.000000000000000
1053.23763685167 0.000000000000000 0.000009999997184 0.000000000000000
1052.28731872196 0.000000000000000 0.000009999997163 0.000000000000000
1051.33700059225 0.000000000000000 0.000009999997141 0.000000000000000
1050.38668246254 0.000000000000000 0.000009999997119 0.000000000000000
1048.21221698058 0.000000000000000 0.000009999997068 0.000000000000000
1046.03775149862 0.000000000000000 0.000009999997017 0.000000000000000
1044.28774949159 0.000000000000000 0.000009999996974 0.000000000000000
1042.53774748455 0.000000000000000 0.000009999996931 0.000000000000000
1041.31509201467 0.000000000000000 0.000009999996901 0.000000000000000
1040.09243654478 0.000000000000000 0.000009999996870 0.000000000000000
1039.25039766060 0.000000000000000 0.000009999996849 0.000000000000000
1038.40835877642 0.000000000000000 0.000009999996827 0.000000000000000
1037.82911542669 0.000000000000000 0.000009999996812 0.000000000000000
1037.24987207696 0.000000000000000 0.000009999996797 0.000000000000000
1036.84889062120 0.000000000000000 0.000009999996787 0.000000000000000
1036.44790916543 0.000000000000000 0.000009999996776 0.000000000000000
1036.16439463380 0.000000000000000 0.000009999996769 0.000000000000000
1035.88088010217 0.000000000000000 0.000009999996761 0.000000000000000
1035.66735581018 0.000000000000000 0.000009999996756 0.000000000000000
1035.45383151818 0.000000000000000 0.000009999996750 0.000000000000000
1035.24030722619 0.000000000000000 0.000009999996744 0.000000000000000
1035.07012467914 0.000000000000000 0.000009999996740 0.000000000000000
1035.03608816973 0.000000000000000 0.000009999996739 0.000000000000000
1035.00205166032 0.000000000000000 0.000009999996738 0.000000000000000
1034.96801515091 0.000000000000000 0.000009999996737 0.000000000000000
1034.89994213209 0.000000000000000 0.000009999996735 0.000000000000000
1034.83186911327 0.000000000000000 0.000009999996733 0.000000000000000
1034.76379609445 0.000000000000000 0.000009999996732 0.000000000000000
1034.69572307563 0.000000000000000 0.000009999996730 0.000000000000000
1034.55310347987 0.000000000000000 0.000009999996726 0.000000000000000
1034.41048388412 0.000000000000000 0.000009999996722 0.000000000000000
1034.26786428837 0.000000000000000 0.000009999996718 0.000000000000000
1034.12524469261 0.000000000000000 0.000009999996714 0.000000000000000
1033.73989982449 0.000000000000000 0.000009999996704 0.000000000000000
1033.43328181835 0.000000000000000 0.000009999996696 0.000000000000000
1033.12666381220 0.000000000000000 0.000009999996688 0.000000000000000
1032.82004580606 0.000000000000000 0.000009999996679 0.000000000000000
1032.51342779991 0.000000000000000 0.000009999996671 0.000000000000000
1031.95703553005 0.000000000000000 0.000009999996656 0.000000000000000
1031.40064326019 0.000000000000000 0.000009999996641 0.000000000000000
1030.84425099034 0.000000000000000 0.000009999996625 0.000000000000000
1030.28785872048 0.000000000000000 0.000009999996610 0.000000000000000
1029.07178858020 0.000000000000000 0.000009999996576 0.000000000000000
1027.85571843992 0.000000000000000 0.000009999996542 0.000000000000000
1026.63964829964 0.000000000000000 0.000009999996508 0.000000000000000
1025.42357815936 0.000000000000000 0.000009999996473 0.000000000000000
1023.29100357731 0.000000000000000 0.000009999996411 0.000000000000000
1021.58184629430 0.000000000000000 0.000009999996360 0.000000000000000
1019.87268901129 0.000000000000000 0.000009999996308 0.000000000000000
1018.67751951971 0.000000000000000 0.000009999996272 0.000000000000000
1017.48235002814 0.000000000000000 0.000009999996235 0.000000000000000
1016.65924809894 0.000000000000000 0.000009999996210 0.000000000000000
1015.83614616973 0.000000000000000 0.000009999996184 0.000000000000000
1015.26999813163 0.000000000000000 0.000009999996166 0.000000000000000
1014.70385009352 0.000000000000000 0.000009999996148 0.000000000000000
1014.31202965334 0.000000000000000 0.000009999996135 0.000000000000000
1013.92020921317 0.000000000000000 0.000009999996122 0.000000000000000
1013.64332736709 0.000000000000000 0.000009999996114 0.000000000000000
1013.36644552102 0.000000000000000 0.000009999996105 0.000000000000000
1013.15825850544 0.000000000000000 0.000009999996098 0.000000000000000
1012.95007148986 0.000000000000000 0.000009999996091 0.000000000000000
1012.74188447428 0.000000000000000 0.000009999996084 0.000000000000000
1012.57442635536 0.000000000000000 0.000009999996079 0.000000000000000
1012.54093473158 0.000000000000000 0.000009999996078 0.000000000000000
1012.50744310779 0.000000000000000 0.000009999996077 0.000000000000000
1012.47395148401 0.000000000000000 0.000009999996076 0.000000000000000
1012.40696823644 0.000000000000000 0.000009999996073 0.000000000000000
1012.33998498887 0.000000000000000 0.000009999996071 0.000000000000000
1012.27300174131 0.000000000000000 0.000009999996069 0.000000000000000
1012.20601849374 0.000000000000000 0.000009999996067 0.000000000000000
1012.06743840388 0.000000000000000 0.000009999996062 0.000000000000000
1011.92885831402 0.000000000000000 0.000009999996058 0.000000000000000
1011.79027822416 0.000000000000000 0.000009999996053 0.000000000000000
1011.65169813430 0.000000000000000 0.000009999996049 0.000000000000000
1011.28409646178 0.000000000000000 0.000009999996037 0.000000000000000
1010.98670076824 0.000000000000000 0.000009999996027 0.000000000000000
1010.68930507471 0.000000000000000 0.000009999996017 0.000000000000000
1010.39190938117 0.000000000000000 0.000009999996007 0.000000000000000
1010.09451368764 0.000000000000000 0.000009999995997 0.000000000000000
1009.55590460528 0.000000000000000 0.000009999995979 0.000000000000000
1009.01729552293 0.000000000000000 0.000009999995961 0.000000000000000
1008.47868644057 0.000000000000000 0.000009999995943 0.000000000000000
1007.94007735822 0.000000000000000 0.000009999995925 0.000000000000000
1006.76321677702 0.000000000000000 0.000009999995885 0.000000000000000
1005.58635619582 0.000000000000000 0.000009999995845 0.000000000000000
1004.40949561463 0.000000000000000 0.000009999995804 0.000000000000000
1003.23263503343 0.000000000000000 0.000009999995762 0.000000000000000
1001.14013726370 0.000000000000000 0.000009999995688 0.000000000000000
999.45950561691 0.000000000000000 0.000009999995627 0.000000000000000
997.77887397013 0.000000000000000 0.000009999995565 0.000000000000000
996.60362326031 0.000000000000000 0.000009999995521 0.000000000000000
995.42837255048 0.000000000000000 0.000009999995477 0.000000000000000
994.61904944232 0.000000000000000 0.000009999995446 0.000000000000000
993.80972633416 0.000000000000000 0.000009999995415 0.000000000000000
993.25316098411 0.000000000000000 0.000009999995394 0.000000000000000
992.69659563406 0.000000000000000 0.000009999995372 0.000000000000000
992.31157806588 0.000000000000000 0.000009999995357 0.000000000000000
991.92656049769 0.000000000000000 0.000009999995342 0.000000000000000
991.65478468455 0.000000000000000 0.000009999995331 0.000000000000000
991.38300887142 0.000000000000000 0.000009999995320 0.000000000000000
991.17933150738 0.000000000000000 0.000009999995312 0.000000000000000
990.97565414335 0.000000000000000 0.000009999995304 0.000000000000000
990.77197677932 0.000000000000000 0.000009999995296 0.000000000000000
990.60473588606 0.000000000000000 0.000009999995290 0.000000000000000
990.57128770741 0.000000000000000 0.000009999995288 0.000000000000000
990.53783952876 0.000000000000000 0.000009999995287 0.000000000000000
990.50439135011 0.000000000000000 0.000009999995286 0.000000000000000
990.43749499281 0.000000000000000 0.000009999995283 0.000000000000000
990.37059863550 0.000000000000000 0.000009999995280 0.000000000000000
990.30370227820 0.000000000000000 0.000009999995278 0.000000000000000
990.23680592090 0.000000000000000 0.000009999995275 0.000000000000000
990.10233455129 0.000000000000000 0.000009999995269 0.000000000000000
989.96786318169 0.000000000000000 0.000009999995264 0.000000000000000
989.83339181208 0.000000000000000 0.000009999995259 0.000000000000000
989.69892044248 0.000000000000000 0.000009999995253 0.000000000000000
989.35620610873 0.000000000000000 0.000009999995240 0.000000000000000
989.01349177497 0.000000000000000 0.000009999995226 0.000000000000000
988.67077744122 0.000000000000000 0.000009999995212 0.000000000000000
988.32806310747 0.000000000000000 0.000009999995198 0.000000000000000
987.87654891361 0.000000000000000 0.000009999995180 0.000000000000000
987.42503471975 0.000000000000000 0.000009999995161 0.000000000000000
986.97352052590 0.000000000000000 0.000009999995143 0.000000000000000
986.52200633204 0.000000000000000 0.000009999995124 0.000000000000000
985.49847859911 0.000000000000000 0.000009999995082 0.000000000000000
984.47495086619 0.000000000000000 0.000009999995039 0.000000000000000
983.45142313326 0.000000000000000 0.000009999994996 0.000000000000000
982.42789540033 0.000000000000000 0.000009999994952 0.000000000000000
980.27756731738 0.000000000000000 0.000009999994860 0.000000000000000
978.50721861718 0.000000000000000 0.000009999994782 0.000000000000000
976.73686991699 0.000000000000000 0.000009999994703 0.000000000000000
975.49747324235 0.000000000000000 0.000009999994647 0.000000000000000
974.25807656770 0.000000000000000 0.000009999994590 0.000000000000000
973.40417771584 0.000000000000000 0.000009999994550 0.000000000000000
972.55027886397 0.000000000000000 0.000009999994510 0.000000000000000
971.96332887789 0.000000000000000 0.000009999994483 0.000000000000000
971.37637889181 0.000000000000000 0.000009999994455 0.000000000000000
970.97125652296 0.000000000000000 0.000009999994435 0.000000000000000
970.56613415412 0.000000000000000 0.000009999994416 0.000000000000000
970.28201786296 0.000000000000000 0.000009999994402 0.000000000000000
969.99790157179 0.000000000000000 0.000009999994389 0.000000000000000
969.78912166441 0.000000000000000 0.000009999994378 0.000000000000000
969.58034175704 0.000000000000000 0.000009999994368 0.000000000000000
969.37156184966 0.000000000000000 0.000009999994358 0.000000000000000
969.16278194228 0.000000000000000 0.000009999994348 0.000000000000000
969.03299486148 0.000000000000000 0.000009999994342 0.000000000000000
968.90320778069 0.000000000000000 0.000009999994335 0.000000000000000
968.77342069989 0.000000000000000 0.000009999994329 0.000000000000000
968.64363361909 0.000000000000000 0.000009999994323 0.000000000000000
968.51384653829 0.000000000000000 0.000009999994316 0.000000000000000
968.38405945749 0.000000000000000 0.000009999994310 0.000000000000000
968.25427237669 0.000000000000000 0.000009999994304 0.000000000000000
967.99469821509 0.000000000000000 0.000009999994291 0.000000000000000
967.73512405349 0.000000000000000 0.000009999994278 0.000000000000000
967.47554989189 0.000000000000000 0.000009999994265 0.000000000000000
967.21597573029 0.000000000000000 0.000009999994252 0.000000000000000
966.82472073993 0.000000000000000 0.000009999994233 0.000000000000000
966.43346574956 0.000000000000000 0.000009999994214 0.000000000000000
966.04221075919 0.000000000000000 0.000009999994194 0.000000000000000
965.65095576883 0.000000000000000 0.000009999994174 0.000000000000000
964.80794437946 0.000000000000000 0.000009999994132 0.000000000000000
963.96493299010 0.000000000000000 0.000009999994089 0.000000000000000
963.12192160073 0.000000000000000 0.000009999994046 0.000000000000000
962.27891021137 0.000000000000000 0.000009999994003 0.000000000000000
960.34953453586 0.000000000000000 0.000009999993903 0.000000000000000
958.42015886035 0.000000000000000 0.000009999993800 0.000000000000000
956.49078318484 0.000000000000000 0.000009999993696 0.000000000000000
955.14114688835 0.000000000000000 0.000009999993622 0.000000000000000
953.79151059187 0.000000000000000 0.000009999993547 0.000000000000000
952.86092922909 0.000000000000000 0.000009999993495 0.000000000000000
951.93034786631 0.000000000000000 0.000009999993442 0.000000000000000
951.29080957332 0.000000000000000 0.000009999993405 0.000000000000000
950.65127128034 0.000000000000000 0.000009999993369 0.000000000000000
950.21084936374 0.000000000000000 0.000009999993343 0.000000000000000
949.77042744713 0.000000000000000 0.000009999993317 0.000000000000000
949.46368455340 0.000000000000000 0.000009999993299 0.000000000000000
949.15694165967 0.000000000000000 0.000009999993281 0.000000000000000
948.93601922497 0.000000000000000 0.000009999993268 0.000000000000000
948.71509679027 0.000000000000000 0.000009999993255 0.000000000000000
948.53752468750 0.000000000000000 0.000009999993245 0.000000000000000
948.35995258474 0.000000000000000 0.000009999993234 0.000000000000000
948.18238048198 0.000000000000000 0.000009999993224 0.000000000000000
948.15410006343 0.000000000000000 0.000009999993222 0.000000000000000
948.12581964488 0.000000000000000 0.000009999993220 0.000000000000000
948.09753922633 0.000000000000000 0.000009999993219 0.000000000000000
948.04097838924 0.000000000000000 0.000009999993215 0.000000000000000
947.98441755214 0.000000000000000 0.000009999993212 0.000000000000000
947.92785671504 0.000000000000000 0.000009999993209 0.000000000000000
947.87129587795 0.000000000000000 0.000009999993205 0.000000000000000
947.73602356278 0.000000000000000 0.000009999993197 0.000000000000000
947.60075124761 0.000000000000000 0.000009999993189 0.000000000000000
947.46547893244 0.000000000000000 0.000009999993181 0.000000000000000
947.33020661727 0.000000000000000 0.000009999993173 0.000000000000000
946.99250630801 0.000000000000000 0.000009999993153 0.000000000000000
946.72102610953 0.000000000000000 0.000009999993136 0.000000000000000
946.44954591105 0.000000000000000 0.000009999993120 0.000000000000000
946.17806571257 0.000000000000000 0.000009999993104 0.000000000000000
945.90658551410 0.000000000000000 0.000009999993087 0.000000000000000
945.41558812633 0.000000000000000 0.000009999993057 0.000000000000000
944.92459073856 0.000000000000000 0.000009999993027 0.000000000000000
944.43359335079 0.000000000000000 0.000009999992997 0.000000000000000
943.94259596302 0.000000000000000 0.000009999992967 0.000000000000000
942.87046691343 0.000000000000000 0.000009999992901 0.000000000000000
941.79833786384 0.000000000000000 0.000009999992834 0.000000000000000
940.72620881425 0.000000000000000 0.000009999992767 0.000000000000000
939.65407976466 0.000000000000000 0.000009999992698 0.000000000000000
937.68181331986 0.000000000000000 0.000009999992571 0.000000000000000
936.08967090606 0.000000000000000 0.000009999992466 0.000000000000000
934.49752849226 0.000000000000000 0.000009999992360 0.000000000000000
933.38426337304 0.000000000000000 0.000009999992285 0.000000000000000
932.27099825382 0.000000000000000 0.000009999992209 0.000000000000000
931.50459273313 0.000000000000000 0.000009999992156 0.000000000000000
930.73818721243 0.000000000000000 0.000009999992102 0.000000000000000
930.21143874969 0.000000000000000 0.000009999992065 0.000000000000000
929.68469028694 0.000000000000000 0.000009999992028 0.000000000000000
929.32074312225 0.000000000000000 0.000009999992002 0.000000000000000
928.95679595756 0.000000000000000 0.000009999991976 0.000000000000000
928.70063599901 0.000000000000000 0.000009999991958 0.000000000000000
928.44447604046 0.000000000000000 0.000009999991940 0.000000000000000
928.25410734104 0.000000000000000 0.000009999991926 0.000000000000000
928.06373864162 0.000000000000000 0.000009999991912 0.000000000000000
927.87336994220 0.000000000000000 0.000009999991898 0.000000000000000
927.68300124278 0.000000000000000 0.000009999991885 0.000000000000000
927.65410855968 0.000000000000000 0.000009999991883 0.000000000000000
927.62521587658 0.000000000000000 0.000009999991880 0.000000000000000
927.59632319348 0.000000000000000 0.000009999991878 0.000000000000000
927.53853782727 0.000000000000000 0.000009999991874 0.000000000000000
927.48075246107 0.000000000000000 0.000009999991870 0.000000000000000
927.42296709487 0.000000000000000 0.000009999991866 0.000000000000000
927.36518172867 0.000000000000000 0.000009999991862 0.000000000000000
927.24196093819 0.000000000000000 0.000009999991853 0.000000000000000
927.11874014771 0.000000000000000 0.000009999991844 0.000000000000000
926.99551935723 0.000000000000000 0.000009999991835 0.000000000000000
926.87229856675 0.000000000000000 0.000009999991826 0.000000000000000
926.53136253239 0.000000000000000 0.000009999991801 0.000000000000000
926.26553339666 0.000000000000000 0.000009999991781 0.000000000000000
925.99970426092 0.000000000000000 0.000009999991762 0.000000000000000
925.73387512519 0.000000000000000 0.000009999991742 0.000000000000000
925.46804598946 0.000000000000000 0.000009999991723 0.000000000000000
924.98454473017 0.000000000000000 0.000009999991687 0.000000000000000
924.50104347089 0.000000000000000 0.000009999991651 0.000000000000000
924.01754221161 0.000000000000000 0.000009999991615 0.000000000000000
923.53404095233 0.000000000000000 0.000009999991579 0.000000000000000
922.47694435495 0.000000000000000 0.000009999991499 0.000000000000000
921.41984775757 0.000000000000000 0.000009999991419 0.000000000000000
920.36275116020 0.000000000000000 0.000009999991338 0.000000000000000
919.30565456282 0.000000000000000 0.000009999991256 0.000000000000000
917.38606029272 0.000000000000000 0.000009999991105 0.000000000000000
915.83975196770 0.000000000000000 0.000009999990981 0.000000000000000
914.29344364267 0.000000000000000 0.000009999990855 0.000000000000000
913.21253933266 0.000000000000000 0.000009999990766 0.000000000000000
912.13163502264 0.000000000000000 0.000009999990676 0.000000000000000
911.38766335088 0.000000000000000 0.000009999990614 0.000000000000000
910.64369167911 0.000000000000000 0.000009999990551 0.000000000000000
910.13244158419 0.000000000000000 0.000009999990507 0.000000000000000
909.62119148927 0.000000000000000 0.000009999990463 0.000000000000000
909.26799051882 0.000000000000000 0.000009999990432 0.000000000000000
908.91478954836 0.000000000000000 0.000009999990402 0.000000000000000
908.66620588015 0.000000000000000 0.000009999990380 0.000000000000000
908.41762221193 0.000000000000000 0.000009999990358 0.000000000000000
908.23287364559 0.000000000000000 0.000009999990342 0.000000000000000
908.04812507925 0.000000000000000 0.000009999990326 0.000000000000000
907.86337651290 0.000000000000000 0.000009999990310 0.000000000000000
907.67862794656 0.000000000000000 0.000009999990294 0.000000000000000
907.65050874552 0.000000000000000 0.000009999990291 0.000000000000000
907.62238954448 0.000000000000000 0.000009999990289 0.000000000000000
907.59427034344 0.000000000000000 0.000009999990286 0.000000000000000
907.53803194137 0.000000000000000 0.000009999990281 0.000000000000000
907.48179353929 0.000000000000000 0.000009999990276 0.000000000000000
907.42555513721 0.000000000000000 0.000009999990271 0.000000000000000
907.36931673513 0.000000000000000 0.000009999990266 0.000000000000000
907.24984508822 0.000000000000000 0.000009999990256 0.000000000000000
907.13037344131 0.000000000000000 0.000009999990245 0.000000000000000
907.01090179439 0.000000000000000 0.000009999990235 0.000000000000000
906.89143014748 0.000000000000000 0.000009999990224 0.000000000000000
906.56454322363 0.000000000000000 0.000009999990195 0.000000000000000
906.30688133673 0.000000000000000 0.000009999990172 0.000000000000000
906.04921944984 0.000000000000000 0.000009999990149 0.000000000000000
905.79155756295 0.000000000000000 0.000009999990126 0.000000000000000
905.53389567606 0.000000000000000 0.000009999990103 0.000000000000000
905.06594656462 0.000000000000000 0.000009999990061 0.000000000000000
904.59799745319 0.000000000000000 0.000009999990019 0.000000000000000
904.13004834175 0.000000000000000 0.000009999989976 0.000000000000000
903.66209923032 0.000000000000000 0.000009999989934 0.000000000000000
902.63922833235 0.000000000000000 0.000009999989840 0.000000000000000
901.61635743439 0.000000000000000 0.000009999989746 0.000000000000000
900.59348653643 0.000000000000000 0.000009999989651 0.000000000000000
899.57061563847 0.000000000000000 0.000009999989554 0.000000000000000
897.68677677921 0.000000000000000 0.000009999989374 0.000000000000000
896.16608874755 0.000000000000000 0.000009999989227 0.000000000000000
894.64540071589 0.000000000000000 0.000009999989077 0.000000000000000
893.58244270401 0.000000000000000 0.000009999988970 0.000000000000000
892.51948469213 0.000000000000000 0.000009999988863 0.000000000000000
891.78794641053 0.000000000000000 0.000009999988788 0.000000000000000
891.05640812892 0.000000000000000 0.000009999988713 0.000000000000000
890.55380962727 0.000000000000000 0.000009999988661 0.000000000000000
890.05121112561 0.000000000000000 0.000009999988609 0.000000000000000
889.70414590518 0.000000000000000 0.000009999988572 0.000000000000000
889.35708068475 0.000000000000000 0.000009999988536 0.000000000000000
889.11308047766 0.000000000000000 0.000009999988510 0.000000000000000
888.86908027056 0.000000000000000 0.000009999988484 0.000000000000000
888.68829982197 0.000000000000000 0.000009999988465 0.000000000000000
888.50751937337 0.000000000000000 0.000009999988445 0.000000000000000
888.32673892477 0.000000000000000 0.000009999988426 0.000000000000000
888.14595847618 0.000000000000000 0.000009999988407 0.000000000000000
888.12013331424 0.000000000000000 0.000009999988404 0.000000000000000
888.09430815230 0.000000000000000 0.000009999988401 0.000000000000000
888.06848299036 0.000000000000000 0.000009999988399 0.000000000000000
888.01683266648 0.000000000000000 0.000009999988393 0.000000000000000
887.96518234261 0.000000000000000 0.000009999988388 0.000000000000000
887.91353201873 0.000000000000000 0.000009999988382 0.000000000000000
887.86188169485 0.000000000000000 0.000009999988376 0.000000000000000
887.74185020621 0.000000000000000 0.000009999988364 0.000000000000000
887.62181871758 0.000000000000000 0.000009999988351 0.000000000000000
887.50178722894 0.000000000000000 0.000009999988338 0.000000000000000
887.38175574030 0.000000000000000 0.000009999988325 0.000000000000000
887.05028401854 0.000000000000000 0.000009999988289 0.000000000000000
886.79975508862 0.000000000000000 0.000009999988262 0.000000000000000
886.54922615870 0.000000000000000 0.000009999988235 0.000000000000000
886.29869722878 0.000000000000000 0.000009999988208 0.000000000000000
886.04816829886 0.000000000000000 0.000009999988180 0.000000000000000
885.59155336304 0.000000000000000 0.000009999988130 0.000000000000000
885.13493842722 0.000000000000000 0.000009999988080 0.000000000000000
884.67832349140 0.000000000000000 0.000009999988030 0.000000000000000
884.22170855558 0.000000000000000 0.000009999987980 0.000000000000000
883.22332838098 0.000000000000000 0.000009999987869 0.000000000000000
882.22494820638 0.000000000000000 0.000009999987757 0.000000000000000
881.22656803178 0.000000000000000 0.000009999987644 0.000000000000000
880.22818785718 0.000000000000000 0.000009999987530 0.000000000000000
878.38631627540 0.000000000000000 0.000009999987317 0.000000000000000
876.89928591323 0.000000000000000 0.000009999987141 0.000000000000000
875.41225555107 0.000000000000000 0.000009999986964 0.000000000000000
874.37298729688 0.000000000000000 0.000009999986838 0.000000000000000
873.33371904269 0.000000000000000 0.000009999986710 0.000000000000000
872.61860047084 0.000000000000000 0.000009999986622 0.000000000000000
871.90348189899 0.000000000000000 0.000009999986532 0.000000000000000
871.41226035506 0.000000000000000 0.000009999986470 0.000000000000000
870.92103881113 0.000000000000000 0.000009999986407 0.000000000000000
870.58193459275 0.000000000000000 0.000009999986364 0.000000000000000
870.24283037437 0.000000000000000 0.000009999986321 0.000000000000000
870.00457794726 0.000000000000000 0.000009999986290 0.000000000000000
869.76632552015 0.000000000000000 0.000009999986260 0.000000000000000
869.59010316935 0.000000000000000 0.000009999986237 0.000000000000000
869.41388081855 0.000000000000000 0.000009999986214 0.000000000000000
869.23765846776 0.000000000000000 0.000009999986191 0.000000000000000
869.06143611696 0.000000000000000 0.000009999986168 0.000000000000000
869.03701466611 0.000000000000000 0.000009999986165 0.000000000000000
869.01259321527 0.000000000000000 0.000009999986162 0.000000000000000
868.98817176442 0.000000000000000 0.000009999986159 0.000000000000000
868.93932886272 0.000000000000000 0.000009999986153 0.000000000000000
868.89048596103 0.000000000000000 0.000009999986146 0.000000000000000
868.84164305934 0.000000000000000 0.000009999986140 0.000000000000000
868.79280015764 0.000000000000000 0.000009999986134 0.000000000000000
868.67334903431 0.000000000000000 0.000009999986118 0.000000000000000
868.55389791098 0.000000000000000 0.000009999986102 0.000000000000000
868.43444678765 0.000000000000000 0.000009999986087 0.000000000000000
868.31499566432 0.000000000000000 0.000009999986071 0.000000000000000
868.02440079383 0.000000000000000 0.000009999986033 0.000000000000000
867.78487719288 0.000000000000000 0.000009999986002 0.000000000000000
867.54535359193 0.000000000000000 0.000009999985970 0.000000000000000
867.30582999098 0.000000000000000 0.000009999985939 0.000000000000000
867.06630639003 0.000000000000000 0.000009999985907 0.000000000000000
866.63552008202 0.000000000000000 0.000009999985850 0.000000000000000
866.20473377401 0.000000000000000 0.000009999985793 0.000000000000000
865.77394746599 0.000000000000000 0.000009999985735 0.000000000000000
865.34316115798 0.000000000000000 0.000009999985678 0.000000000000000
864.40336490888 0.000000000000000 0.000009999985552 0.000000000000000
863.46356865978 0.000000000000000 0.000009999985425 0.000000000000000
862.52377241069 0.000000000000000 0.000009999985296 0.000000000000000
861.58397616159 0.000000000000000 0.000009999985166 0.000000000000000
859.75532705259 0.000000000000000 0.000009999984910 0.000000000000000
858.26718292940 0.000000000000000 0.000009999984698 0.000000000000000
856.77903880621 0.000000000000000 0.000009999984483 0.000000000000000
855.73873296716 0.000000000000000 0.000009999984331 0.000000000000000
854.69842712812 0.000000000000000 0.000009999984177 0.000000000000000
853.98258056662 0.000000000000000 0.000009999984070 0.000000000000000
853.26673400512 0.000000000000000 0.000009999983962 0.000000000000000
852.77514928263 0.000000000000000 0.000009999983887 0.000000000000000
852.28356456015 0.000000000000000 0.000009999983812 0.000000000000000
851.94450942967 0.000000000000000 0.000009999983759 0.000000000000000
851.60545429919 0.000000000000000 0.000009999983707 0.000000000000000
851.36779365645 0.000000000000000 0.000009999983670 0.000000000000000
851.13013301370 0.000000000000000 0.000009999983633 0.000000000000000
850.95554016826 0.000000000000000 0.000009999983606 0.000000000000000
850.78094732281 0.000000000000000 0.000009999983578 0.000000000000000
850.60635447737 0.000000000000000 0.000009999983551 0.000000000000000
850.43176163192 0.000000000000000 0.000009999983524 0.000000000000000
850.41002026908 0.000000000000000 0.000009999983520 0.000000000000000
850.38827890624 0.000000000000000 0.000009999983517 0.000000000000000
850.36653754340 0.000000000000000 0.000009999983513 0.000000000000000
850.32305481771 0.000000000000000 0.000009999983507 0.000000000000000
850.27957209203 0.000000000000000 0.000009999983500 0.000000000000000
850.23608936634 0.000000000000000 0.000009999983493 0.000000000000000
850.19260664066 0.000000000000000 0.000009999983486 0.000000000000000
850.05192742678 0.000000000000000 0.000009999983464 0.000000000000000
849.93710837110 0.000000000000000 0.000009999983446 0.000000000000000
849.82228931541 0.000000000000000 0.000009999983428 0.000000000000000
849.70747025973 0.000000000000000 0.000009999983410 0.000000000000000
849.59265120405 0.000000000000000 0.000009999983391 0.000000000000000
849.37812479622 0.000000000000000 0.000009999983357 0.000000000000000
849.16359838839 0.000000000000000 0.000009999983323 0.000000000000000
848.94907198057 0.000000000000000 0.000009999983289 0.000000000000000
848.73454557274 0.000000000000000 0.000009999983255 0.000000000000000
848.38588674355 0.000000000000000 0.000009999983199 0.000000000000000
848.03722791436 0.000000000000000 0.000009999983143 0.000000000000000
847.68856908518 0.000000000000000 0.000009999983087 0.000000000000000
847.33991025599 0.000000000000000 0.000009999983031 0.000000000000000
846.58978217671 0.000000000000000 0.000009999982910 0.000000000000000
845.83965409744 0.000000000000000 0.000009999982788 0.000000000000000
845.08952601817 0.000000000000000 0.000009999982665 0.000000000000000
844.33939793890 0.000000000000000 0.000009999982541 0.000000000000000
842.60721491761 0.000000000000000 0.000009999982252 0.000000000000000
840.87503189633 0.000000000000000 0.000009999981957 0.000000000000000
839.48785135152 0.000000000000000 0.000009999981717 0.000000000000000
838.10067080672 0.000000000000000 0.000009999981474 0.000000000000000
837.13326616827 0.000000000000000 0.000009999981302 0.000000000000000
836.16586152983 0.000000000000000 0.000009999981128 0.000000000000000
835.50062865726 0.000000000000000 0.000009999981007 0.000000000000000
834.83539578470 0.000000000000000 0.000009999980885 0.000000000000000
834.37858092084 0.000000000000000 0.000009999980800 0.000000000000000
833.92176605698 0.000000000000000 0.000009999980715 0.000000000000000
833.60639206202 0.000000000000000 0.000009999980656 0.000000000000000
833.29101806706 0.000000000000000 0.000009999980597 0.000000000000000
833.06926233344 0.000000000000000 0.000009999980556 0.000000000000000
832.84750659981 0.000000000000000 0.000009999980514 0.000000000000000
832.68301443833 0.000000000000000 0.000009999980483 0.000000000000000
832.51852227686 0.000000000000000 0.000009999980452 0.000000000000000
832.35403011538 0.000000000000000 0.000009999980420 0.000000000000000
832.18953795391 0.000000000000000 0.000009999980389 0.000000000000000
832.16537312599 0.000000000000000 0.000009999980385 0.000000000000000
832.14120829807 0.000000000000000 0.000009999980380 0.000000000000000
832.11704347015 0.000000000000000 0.000009999980375 0.000000000000000
832.06871381430 0.000000000000000 0.000009999980366 0.000000000000000
832.02038415846 0.000000000000000 0.000009999980357 0.000000000000000
831.97205450262 0.000000000000000 0.000009999980348 0.000000000000000
831.92372484678 0.000000000000000 0.000009999980339 0.000000000000000
831.81608697885 0.000000000000000 0.000009999980318 0.000000000000000
831.70844911092 0.000000000000000 0.000009999980298 0.000000000000000
831.60081124299 0.000000000000000 0.000009999980277 0.000000000000000
831.49317337506 0.000000000000000 0.000009999980256 0.000000000000000
831.22288442496 0.000000000000000 0.000009999980205 0.000000000000000
830.95259547486 0.000000000000000 0.000009999980153 0.000000000000000
830.68230652477 0.000000000000000 0.000009999980101 0.000000000000000
830.41201757467 0.000000000000000 0.000009999980048 0.000000000000000
830.05922228905 0.000000000000000 0.000009999979980 0.000000000000000
829.70642700344 0.000000000000000 0.000009999979911 0.000000000000000
829.35363171783 0.000000000000000 0.000009999979842 0.000000000000000
829.00083643221 0.000000000000000 0.000009999979773 0.000000000000000
828.20071730056 0.000000000000000 0.000009999979616 0.000000000000000
827.40059816891 0.000000000000000 0.000009999979459 0.000000000000000
826.60047903726 0.000000000000000 0.000009999979300 0.000000000000000
825.80035990562 0.000000000000000 0.000009999979140 0.000000000000000
823.97187735041 0.000000000000000 0.000009999978769 0.000000000000000
822.45088937302 0.000000000000000 0.000009999978455 0.000000000000000
820.92990139563 0.000000000000000 0.000009999978136 0.000000000000000
819.86621629388 0.000000000000000 0.000009999977910 0.000000000000000
818.80253119214 0.000000000000000 0.000009999977681 0.000000000000000
818.07043227596 0.000000000000000 0.000009999977522 0.000000000000000
817.33833335978 0.000000000000000 0.000009999977362 0.000000000000000
816.83583711283 0.000000000000000 0.000009999977250 0.000000000000000
816.33334086589 0.000000000000000 0.000009999977138 0.000000000000000
815.98743541660 0.000000000000000 0.000009999977060 0.000000000000000
815.64152996732 0.000000000000000 0.000009999976982 0.000000000000000
815.40035932858 0.000000000000000 0.000009999976927 0.000000000000000
815.15918868984 0.000000000000000 0.000009999976872 0.000000000000000
814.98468778328 0.000000000000000 0.000009999976833 0.000000000000000
814.81018687671 0.000000000000000 0.000009999976793 0.000000000000000
814.66706926254 0.000000000000000 0.000009999976760 0.000000000000000
814.52395164837 0.000000000000000 0.000009999976727 0.000000000000000
814.38083403419 0.000000000000000 0.000009999976695 0.000000000000000
814.35221051136 0.000000000000000 0.000009999976688 0.000000000000000
814.32358698852 0.000000000000000 0.000009999976682 0.000000000000000
814.29496346569 0.000000000000000 0.000009999976675 0.000000000000000
814.23771642002 0.000000000000000 0.000009999976662 0.000000000000000
814.18046937435 0.000000000000000 0.000009999976649 0.000000000000000
814.12322232868 0.000000000000000 0.000009999976636 0.000000000000000
814.06597528301 0.000000000000000 0.000009999976622 0.000000000000000
813.95861290113 0.000000000000000 0.000009999976598 0.000000000000000
813.85125051925 0.000000000000000 0.000009999976573 0.000000000000000
813.74388813737 0.000000000000000 0.000009999976548 0.000000000000000
813.63652575549 0.000000000000000 0.000009999976523 0.000000000000000
813.52916337361 0.000000000000000 0.000009999976499 0.000000000000000
813.23151665946 0.000000000000000 0.000009999976430 0.000000000000000
812.93386994532 0.000000000000000 0.000009999976360 0.000000000000000
812.63622323117 0.000000000000000 0.000009999976291 0.000000000000000
812.33857651702 0.000000000000000 0.000009999976221 0.000000000000000
812.04092980287 0.000000000000000 0.000009999976151 0.000000000000000
811.55245635400 0.000000000000000 0.000009999976037 0.000000000000000
811.06398290513 0.000000000000000 0.000009999975923 0.000000000000000
810.57550945626 0.000000000000000 0.000009999975808 0.000000000000000
810.08703600739 0.000000000000000 0.000009999975692 0.000000000000000
808.91535810021 0.000000000000000 0.000009999975412 0.000000000000000
807.74368019303 0.000000000000000 0.000009999975129 0.000000000000000
806.57200228585 0.000000000000000 0.000009999974842 0.000000000000000
805.40032437866 0.000000000000000 0.000009999974552 0.000000000000000
803.87955717751 0.000000000000000 0.000009999974170 0.000000000000000
802.35878997635 0.000000000000000 0.000009999973781 0.000000000000000
801.23218593455 0.000000000000000 0.000009999973489 0.000000000000000
800.33671934777 0.000000000000000 0.000009999973254 0.000000000000000
799.62409805569 0.000000000000000 0.000009999973065 0.000000000000000
799.05309773092 0.000000000000000 0.000009999972911 0.000000000000000
798.59497065654 0.000000000000000 0.000009999972787 0.000000000000000
798.22590432366 0.000000000000000 0.000009999972687 0.000000000000000
797.92657577992 0.000000000000000 0.000009999972605 0.000000000000000
797.68065461622 0.000000000000000 0.000009999972538 0.000000000000000
797.43473345253 0.000000000000000 0.000009999972470 0.000000000000000
797.24387187783 0.000000000000000 0.000009999972417 0.000000000000000
797.05301030313 0.000000000000000 0.000009999972365 0.000000000000000
797.01483798819 0.000000000000000 0.000009999972354 0.000000000000000
796.97666567325 0.000000000000000 0.000009999972344 0.000000000000000
796.93849335831 0.000000000000000 0.000009999972333 0.000000000000000
796.90032104337 0.000000000000000 0.000009999972323 0.000000000000000
796.82397641349 0.000000000000000 0.000009999972301 0.000000000000000
796.74763178361 0.000000000000000 0.000009999972280 0.000000000000000
796.67128715373 0.000000000000000 0.000009999972259 0.000000000000000
796.59494252385 0.000000000000000 0.000009999972238 0.000000000000000
796.45496148683 0.000000000000000 0.000009999972199 0.000000000000000
796.31498044980 0.000000000000000 0.000009999972160 0.000000000000000
796.17499941278 0.000000000000000 0.000009999972121 0.000000000000000
796.00706694612 0.000000000000000 0.000009999972074 0.000000000000000
795.83913447947 0.000000000000000 0.000009999972027 0.000000000000000
795.67120201281 0.000000000000000 0.000009999971980 0.000000000000000
795.50326954615 0.000000000000000 0.000009999971933 0.000000000000000
795.17814409976 0.000000000000000 0.000009999971842 0.000000000000000
794.85301865337 0.000000000000000 0.000009999971750 0.000000000000000
794.52789320697 0.000000000000000 0.000009999971658 0.000000000000000
794.20276776058 0.000000000000000 0.000009999971565 0.000000000000000
793.52078027342 0.000000000000000 0.000009999971370 0.000000000000000
792.83879278626 0.000000000000000 0.000009999971175 0.000000000000000
792.15680529910 0.000000000000000 0.000009999970980 0.000000000000000
791.47481781194 0.000000000000000 0.000009999970783 0.000000000000000
789.89422209282 0.000000000000000 0.000009999970322 0.000000000000000
788.31362637370 0.000000000000000 0.000009999969852 0.000000000000000
786.73303065458 0.000000000000000 0.000009999969374 0.000000000000000
785.64306344391 0.000000000000000 0.000009999969040 0.000000000000000
784.55309623323 0.000000000000000 0.000009999968702 0.000000000000000
783.80344884301 0.000000000000000 0.000009999968467 0.000000000000000
783.05380145279 0.000000000000000 0.000009999968230 0.000000000000000
782.53946472491 0.000000000000000 0.000009999968066 0.000000000000000
782.02512799702 0.000000000000000 0.000009999967899 0.000000000000000
781.67163482335 0.000000000000000 0.000009999967784 0.000000000000000
781.31814164968 0.000000000000000 0.000009999967668 0.000000000000000
781.07277064359 0.000000000000000 0.000009999967588 0.000000000000000
780.82739963751 0.000000000000000 0.000009999967507 0.000000000000000
780.65201261545 0.000000000000000 0.000009999967449 0.000000000000000
780.47662559338 0.000000000000000 0.000009999967391 0.000000000000000
780.33924874452 0.000000000000000 0.000009999967346 0.000000000000000
780.20187189566 0.000000000000000 0.000009999967300 0.000000000000000
780.06449504680 0.000000000000000 0.000009999967254 0.000000000000000
779.96753681741 0.000000000000000 0.000009999967222 0.000000000000000
779.87057858802 0.000000000000000 0.000009999967190 0.000000000000000
779.77362035863 0.000000000000000 0.000009999967158 0.000000000000000
779.67666212925 0.000000000000000 0.000009999967125 0.000000000000000
779.57970389986 0.000000000000000 0.000009999967093 0.000000000000000
779.48274567047 0.000000000000000 0.000009999967060 0.000000000000000
779.38578744108 0.000000000000000 0.000009999967028 0.000000000000000
779.19187098231 0.000000000000000 0.000009999966963 0.000000000000000
778.99795452353 0.000000000000000 0.000009999966898 0.000000000000000
778.80403806476 0.000000000000000 0.000009999966833 0.000000000000000
778.61012160598 0.000000000000000 0.000009999966767 0.000000000000000
778.32402941281 0.000000000000000 0.000009999966671 0.000000000000000
778.03793721963 0.000000000000000 0.000009999966574 0.000000000000000
777.75184502645 0.000000000000000 0.000009999966476 0.000000000000000
777.46575283328 0.000000000000000 0.000009999966379 0.000000000000000
776.84816895050 0.000000000000000 0.000009999966168 0.000000000000000
776.23058506772 0.000000000000000 0.000009999965958 0.000000000000000
775.61300118495 0.000000000000000 0.000009999965746 0.000000000000000
774.99541730217 0.000000000000000 0.000009999965533 0.000000000000000
773.58408131425 0.000000000000000 0.000009999965041 0.000000000000000
772.17274532633 0.000000000000000 0.000009999964541 0.000000000000000
770.76140933841 0.000000000000000 0.000009999964033 0.000000000000000
769.58763844423 0.000000000000000 0.000009999963604 0.000000000000000
768.41386755004 0.000000000000000 0.000009999963170 0.000000000000000
767.59418491577 0.000000000000000 0.000009999962864 0.000000000000000
766.77450228149 0.000000000000000 0.000009999962555 0.000000000000000
766.21135740879 0.000000000000000 0.000009999962341 0.000000000000000
765.64821253608 0.000000000000000 0.000009999962124 0.000000000000000
765.26164412199 0.000000000000000 0.000009999961973 0.000000000000000
764.87507570790 0.000000000000000 0.000009999961821 0.000000000000000
764.60797925831 0.000000000000000 0.000009999961716 0.000000000000000
764.34088280872 0.000000000000000 0.000009999961611 0.000000000000000
764.15242741611 0.000000000000000 0.000009999961536 0.000000000000000
763.96397202350 0.000000000000000 0.000009999961462 0.000000000000000
763.82256887141 0.000000000000000 0.000009999961406 0.000000000000000
763.68116571932 0.000000000000000 0.000009999961349 0.000000000000000
763.53976256723 0.000000000000000 0.000009999961293 0.000000000000000
763.42524909884 0.000000000000000 0.000009999961247 0.000000000000000
763.40234640517 0.000000000000000 0.000009999961238 0.000000000000000
763.37944371149 0.000000000000000 0.000009999961229 0.000000000000000
763.35654101781 0.000000000000000 0.000009999961220 0.000000000000000
763.31073563046 0.000000000000000 0.000009999961202 0.000000000000000
763.26493024311 0.000000000000000 0.000009999961183 0.000000000000000
763.21912485575 0.000000000000000 0.000009999961165 0.000000000000000
763.17331946840 0.000000000000000 0.000009999961147 0.000000000000000
763.07956867478 0.000000000000000 0.000009999961109 0.000000000000000
762.98581788117 0.000000000000000 0.000009999961072 0.000000000000000
762.89206708755 0.000000000000000 0.000009999961034 0.000000000000000
762.79831629394 0.000000000000000 0.000009999960996 0.000000000000000
762.55377098865 0.000000000000000 0.000009999960898 0.000000000000000
762.35283223113 0.000000000000000 0.000009999960817 0.000000000000000
762.15189347361 0.000000000000000 0.000009999960735 0.000000000000000
761.95095471608 0.000000000000000 0.000009999960654 0.000000000000000
761.75001595856 0.000000000000000 0.000009999960572 0.000000000000000
761.38671874059 0.000000000000000 0.000009999960424 0.000000000000000
761.02342152263 0.000000000000000 0.000009999960276 0.000000000000000
760.66012430466 0.000000000000000 0.000009999960127 0.000000000000000
760.29682708669 0.000000000000000 0.000009999959978 0.000000000000000
759.50316645806 0.000000000000000 0.000009999959654 0.000000000000000
758.70950582944 0.000000000000000 0.000009999959326 0.000000000000000
757.91584520082 0.000000000000000 0.000009999958996 0.000000000000000
757.12218457219 0.000000000000000 0.000009999958663 0.000000000000000
755.50760799121 0.000000000000000 0.000009999957977 0.000000000000000
754.18613659368 0.000000000000000 0.000009999957406 0.000000000000000
752.86466519615 0.000000000000000 0.000009999956826 0.000000000000000
751.94164782832 0.000000000000000 0.000009999956416 0.000000000000000
751.01863046049 0.000000000000000 0.000009999956002 0.000000000000000
750.38406739497 0.000000000000000 0.000009999955713 0.000000000000000
749.74950432946 0.000000000000000 0.000009999955419 0.000000000000000
749.31426754057 0.000000000000000 0.000009999955216 0.000000000000000
748.87903075169 0.000000000000000 0.000009999955012 0.000000000000000
748.57947365141 0.000000000000000 0.000009999954871 0.000000000000000
748.27991655113 0.000000000000000 0.000009999954730 0.000000000000000
748.07088977271 0.000000000000000 0.000009999954631 0.000000000000000
747.86186299428 0.000000000000000 0.000009999954532 0.000000000000000
747.71012393015 0.000000000000000 0.000009999954460 0.000000000000000
747.55838486601 0.000000000000000 0.000009999954387 0.000000000000000
747.43206666661 0.000000000000000 0.000009999954327 0.000000000000000
747.30574846721 0.000000000000000 0.000009999954267 0.000000000000000
747.20139391874 0.000000000000000 0.000009999954217 0.000000000000000
747.18052300904 0.000000000000000 0.000009999954207 0.000000000000000
747.15965209935 0.000000000000000 0.000009999954197 0.000000000000000
747.13878118965 0.000000000000000 0.000009999954187 0.000000000000000
747.09703937026 0.000000000000000 0.000009999954167 0.000000000000000
747.05529755087 0.000000000000000 0.000009999954147 0.000000000000000
747.01355573148 0.000000000000000 0.000009999954127 0.000000000000000
746.97181391209 0.000000000000000 0.000009999954107 0.000000000000000
746.88050619698 0.000000000000000 0.000009999954063 0.000000000000000
746.78919848187 0.000000000000000 0.000009999954019 0.000000000000000
746.69789076677 0.000000000000000 0.000009999953975 0.000000000000000
746.60658305166 0.000000000000000 0.000009999953931 0.000000000000000
746.33603668138 0.000000000000000 0.000009999953801 0.000000000000000
746.13817274900 0.000000000000000 0.000009999953705 0.000000000000000
745.94030881663 0.000000000000000 0.000009999953609 0.000000000000000
745.74244488425 0.000000000000000 0.000009999953513 0.000000000000000
745.54458095187 0.000000000000000 0.000009999953417 0.000000000000000
745.18123938387 0.000000000000000 0.000009999953239 0.000000000000000
744.81789781587 0.000000000000000 0.000009999953061 0.000000000000000
744.45455624786 0.000000000000000 0.000009999952882 0.000000000000000
744.09121467986 0.000000000000000 0.000009999952703 0.000000000000000
743.29559589790 0.000000000000000 0.000009999952315 0.000000000000000
742.49997711593 0.000000000000000 0.000009999951922 0.000000000000000
741.70435833397 0.000000000000000 0.000009999951526 0.000000000000000
740.90873955200 0.000000000000000 0.000009999951126 0.000000000000000
739.34628157493 0.000000000000000 0.000009999950330 0.000000000000000
738.07413634716 0.000000000000000 0.000009999949672 0.000000000000000
736.80199111939 0.000000000000000 0.000009999949005 0.000000000000000
735.91378673306 0.000000000000000 0.000009999948533 0.000000000000000
735.02558234672 0.000000000000000 0.000009999948056 0.000000000000000
734.41513979878 0.000000000000000 0.000009999947726 0.000000000000000
733.80469725084 0.000000000000000 0.000009999947393 0.000000000000000
733.38607550103 0.000000000000000 0.000009999947162 0.000000000000000
732.96745375121 0.000000000000000 0.000009999946927 0.000000000000000
732.67932508199 0.000000000000000 0.000009999946765 0.000000000000000
732.39119641276 0.000000000000000 0.000009999946602 0.000000000000000
732.19006478580 0.000000000000000 0.000009999946488 0.000000000000000
731.98893315883 0.000000000000000 0.000009999946374 0.000000000000000
731.84272496042 0.000000000000000 0.000009999946291 0.000000000000000
731.69651676200 0.000000000000000 0.000009999946208 0.000000000000000
731.55030856359 0.000000000000000 0.000009999946124 0.000000000000000
731.40410036518 0.000000000000000 0.000009999946040 0.000000000000000
731.38352301453 0.000000000000000 0.000009999946029 0.000000000000000
731.36294566389 0.000000000000000 0.000009999946017 0.000000000000000
731.34236831325 0.000000000000000 0.000009999946005 0.000000000000000
731.32179096261 0.000000000000000 0.000009999945993 0.000000000000000
731.28063626132 0.000000000000000 0.000009999945970 0.000000000000000
731.23948156004 0.000000000000000 0.000009999945946 0.000000000000000
731.19832685875 0.000000000000000 0.000009999945923 0.000000000000000
731.15717215747 0.000000000000000 0.000009999945899 0.000000000000000
731.11601745619 0.000000000000000 0.000009999945875 0.000000000000000
731.02116964903 0.000000000000000 0.000009999945821 0.000000000000000
730.92632184188 0.000000000000000 0.000009999945766 0.000000000000000
730.83147403473 0.000000000000000 0.000009999945712 0.000000000000000
730.73662622758 0.000000000000000 0.000009999945657 0.000000000000000
730.64177842043 0.000000000000000 0.000009999945602 0.000000000000000
730.44746755008 0.000000000000000 0.000009999945490 0.000000000000000
730.25315667974 0.000000000000000 0.000009999945378 0.000000000000000
730.05884580939 0.000000000000000 0.000009999945265 0.000000000000000
729.86453493905 0.000000000000000 0.000009999945152 0.000000000000000
729.67022406871 0.000000000000000 0.000009999945039 0.000000000000000
729.32206076838 0.000000000000000 0.000009999944835 0.000000000000000
728.97389746805 0.000000000000000 0.000009999944631 0.000000000000000
728.62573416773 0.000000000000000 0.000009999944427 0.000000000000000
728.27757086740 0.000000000000000 0.000009999944225 0.000000000000000
727.47732452314 0.000000000000000 0.000009999943758 0.000000000000000
726.67707817887 0.000000000000000 0.000009999943286 0.000000000000000
725.87683183461 0.000000000000000 0.000009999942810 0.000000000000000
725.07658549034 0.000000000000000 0.000009999942330 0.000000000000000
723.56301491461 0.000000000000000 0.000009999941409 0.000000000000000
722.33771510750 0.000000000000000 0.000009999940651 0.000000000000000
721.11241530038 0.000000000000000 0.000009999939884 0.000000000000000
720.25729441027 0.000000000000000 0.000009999939341 0.000000000000000
719.40217352016 0.000000000000000 0.000009999938794 0.000000000000000
718.81464748826 0.000000000000000 0.000009999938411 0.000000000000000
718.22712145636 0.000000000000000 0.000009999938021 0.000000000000000
717.82428322706 0.000000000000000 0.000009999937752 0.000000000000000
717.42144499776 0.000000000000000 0.000009999937482 0.000000000000000
717.14417460444 0.000000000000000 0.000009999937296 0.000000000000000
716.86690421111 0.000000000000000 0.000009999937109 0.000000000000000
716.67327955449 0.000000000000000 0.000009999936978 0.000000000000000
716.47965489787 0.000000000000000 0.000009999936847 0.000000000000000
716.33871768275 0.000000000000000 0.000009999936751 0.000000000000000
716.19778046763 0.000000000000000 0.000009999936655 0.000000000000000
716.05684325251 0.000000000000000 0.000009999936559 0.000000000000000
715.91590603738 0.000000000000000 0.000009999936463 0.000000000000000
715.89519508517 0.000000000000000 0.000009999936448 0.000000000000000
715.87448413296 0.000000000000000 0.000009999936434 0.000000000000000
715.85377318074 0.000000000000000 0.000009999936420 0.000000000000000
715.83306222853 0.000000000000000 0.000009999936406 0.000000000000000
715.79164032410 0.000000000000000 0.000009999936378 0.000000000000000
715.75021841967 0.000000000000000 0.000009999936349 0.000000000000000
715.70879651525 0.000000000000000 0.000009999936321 0.000000000000000
715.66737461082 0.000000000000000 0.000009999936292 0.000000000000000
715.62595270639 0.000000000000000 0.000009999936264 0.000000000000000
715.52835468958 0.000000000000000 0.000009999936197 0.000000000000000
715.43075667276 0.000000000000000 0.000009999936130 0.000000000000000
715.33315865594 0.000000000000000 0.000009999936063 0.000000000000000
715.23556063912 0.000000000000000 0.000009999935996 0.000000000000000
715.13796262231 0.000000000000000 0.000009999935929 0.000000000000000
714.89064337331 0.000000000000000 0.000009999935758 0.000000000000000
714.64332412431 0.000000000000000 0.000009999935587 0.000000000000000
714.39600487531 0.000000000000000 0.000009999935415 0.000000000000000
714.14868562632 0.000000000000000 0.000009999935243 0.000000000000000
713.90136637732 0.000000000000000 0.000009999935070 0.000000000000000
713.48864276774 0.000000000000000 0.000009999934780 0.000000000000000
713.07591915817 0.000000000000000 0.000009999934490 0.000000000000000
712.66319554859 0.000000000000000 0.000009999934198 0.000000000000000
712.25047193901 0.000000000000000 0.000009999933907 0.000000000000000
711.26098681186 0.000000000000000 0.000009999933213 0.000000000000000
710.27150168470 0.000000000000000 0.000009999932510 0.000000000000000
709.28201655754 0.000000000000000 0.000009999931800 0.000000000000000
708.29253143039 0.000000000000000 0.000009999931081 0.000000000000000
706.94305388429 0.000000000000000 0.000009999930088 0.000000000000000
705.59357633819 0.000000000000000 0.000009999929079 0.000000000000000
704.57778238354 0.000000000000000 0.000009999928309 0.000000000000000
703.76945898883 0.000000000000000 0.000009999927690 0.000000000000000
703.12570613614 0.000000000000000 0.000009999927189 0.000000000000000
702.61030376811 0.000000000000000 0.000009999926778 0.000000000000000
702.19725633734 0.000000000000000 0.000009999926448 0.000000000000000
701.86516793708 0.000000000000000 0.000009999926182 0.000000000000000
701.59672496422 0.000000000000000 0.000009999925965 0.000000000000000
701.37750202108 0.000000000000000 0.000009999925788 0.000000000000000
701.19488068280 0.000000000000000 0.000009999925640 0.000000000000000
701.01225934452 0.000000000000000 0.000009999925492 0.000000000000000
700.82963800625 0.000000000000000 0.000009999925344 0.000000000000000
700.80462452024 0.000000000000000 0.000009999925323 0.000000000000000
700.77961103423 0.000000000000000 0.000009999925303 0.000000000000000
700.75459754822 0.000000000000000 0.000009999925283 0.000000000000000
700.72958406221 0.000000000000000 0.000009999925262 0.000000000000000
700.67955709018 0.000000000000000 0.000009999925221 0.000000000000000
700.62953011816 0.000000000000000 0.000009999925181 0.000000000000000
700.57950314614 0.000000000000000 0.000009999925140 0.000000000000000
700.52947617412 0.000000000000000 0.000009999925099 0.000000000000000
700.47944920210 0.000000000000000 0.000009999925058 0.000000000000000
700.38166859040 0.000000000000000 0.000009999924978 0.000000000000000
700.28388797870 0.000000000000000 0.000009999924898 0.000000000000000
700.18610736700 0.000000000000000 0.000009999924818 0.000000000000000
700.08832675530 0.000000000000000 0.000009999924738 0.000000000000000
699.99054614360 0.000000000000000 0.000009999924657 0.000000000000000
699.74921657031 0.000000000000000 0.000009999924459 0.000000000000000
699.50788699702 0.000000000000000 0.000009999924259 0.000000000000000
699.26655742373 0.000000000000000 0.000009999924060 0.000000000000000
699.02522785044 0.000000000000000 0.000009999923859 0.000000000000000
698.78389827715 0.000000000000000 0.000009999923658 0.000000000000000
698.36900900688 0.000000000000000 0.000009999923312 0.000000000000000
697.95411973661 0.000000000000000 0.000009999922966 0.000000000000000
697.53923046634 0.000000000000000 0.000009999922625 0.000000000000000
697.12434119608 0.000000000000000 0.000009999922281 0.000000000000000
696.12993767313 0.000000000000000 0.000009999921450 0.000000000000000
695.13553415019 0.000000000000000 0.000009999920602 0.000000000000000
694.14113062724 0.000000000000000 0.000009999919730 0.000000000000000
693.14672710430 0.000000000000000 0.000009999918849 0.000000000000000
691.84649284467 0.000000000000000 0.000009999917683 0.000000000000000
690.54625858504 0.000000000000000 0.000009999916509 0.000000000000000
689.58213250280 0.000000000000000 0.000009999915642 0.000000000000000
688.81618275792 0.000000000000000 0.000009999914944 0.000000000000000
688.20697906348 0.000000000000000 0.000009999914379 0.000000000000000
687.71925063769 0.000000000000000 0.000009999913916 0.000000000000000
687.32836152538 0.000000000000000 0.000009999913544 0.000000000000000
687.01396725943 0.000000000000000 0.000009999913244 0.000000000000000
686.75963051965 0.000000000000000 0.000009999913000 0.000000000000000
686.55160803745 0.000000000000000 0.000009999912800 0.000000000000000
686.34358555526 0.000000000000000 0.000009999912600 0.000000000000000
686.18900542596 0.000000000000000 0.000009999912450 0.000000000000000
686.03442529666 0.000000000000000 0.000009999912301 0.000000000000000
686.00931649915 0.000000000000000 0.000009999912276 0.000000000000000
685.98420770163 0.000000000000000 0.000009999912252 0.000000000000000
685.95909890412 0.000000000000000 0.000009999912228 0.000000000000000
685.93399010660 0.000000000000000 0.000009999912203 0.000000000000000
685.88377251157 0.000000000000000 0.000009999912155 0.000000000000000
685.83355491654 0.000000000000000 0.000009999912106 0.000000000000000
685.78333732151 0.000000000000000 0.000009999912057 0.000000000000000
685.73311972648 0.000000000000000 0.000009999912008 0.000000000000000
685.68290213146 0.000000000000000 0.000009999911959 0.000000000000000
685.57234298274 0.000000000000000 0.000009999911852 0.000000000000000
685.46178383403 0.000000000000000 0.000009999911744 0.000000000000000
685.35122468532 0.000000000000000 0.000009999911636 0.000000000000000
685.24066553661 0.000000000000000 0.000009999911528 0.000000000000000
685.13010638790 0.000000000000000 0.000009999911420 0.000000000000000
684.93240802195 0.000000000000000 0.000009999911226 0.000000000000000
684.73470965601 0.000000000000000 0.000009999911032 0.000000000000000
684.53701129006 0.000000000000000 0.000009999910837 0.000000000000000
684.33931292412 0.000000000000000 0.000009999910642 0.000000000000000
684.14161455817 0.000000000000000 0.000009999910447 0.000000000000000
683.74663352254 0.000000000000000 0.000009999910055 0.000000000000000
683.35165248691 0.000000000000000 0.000009999909661 0.000000000000000
682.95667145127 0.000000000000000 0.000009999909265 0.000000000000000
682.56169041564 0.000000000000000 0.000009999908871 0.000000000000000
681.64092094669 0.000000000000000 0.000009999907952 0.000000000000000
680.72015147774 0.000000000000000 0.000009999907006 0.000000000000000
679.79938200879 0.000000000000000 0.000009999906061 0.000000000000000
678.87861253984 0.000000000000000 0.000009999905123 0.000000000000000
677.57386220704 0.000000000000000 0.000009999903775 0.000000000000000
676.26911187424 0.000000000000000 0.000009999902404 0.000000000000000
675.27491719677 0.000000000000000 0.000009999901345 0.000000000000000
674.48290581681 0.000000000000000 0.000009999900484 0.000000000000000
673.85165235831 0.000000000000000 0.000009999899777 0.000000000000000
673.34640137289 0.000000000000000 0.000009999899211 0.000000000000000
672.94166161958 0.000000000000000 0.000009999898754 0.000000000000000
672.61652288975 0.000000000000000 0.000009999898385 0.000000000000000
672.35406705428 0.000000000000000 0.000009999898087 0.000000000000000
672.14027490175 0.000000000000000 0.000009999897843 0.000000000000000
671.96306205935 0.000000000000000 0.000009999897640 0.000000000000000
671.78584921695 0.000000000000000 0.000009999897437 0.000000000000000
671.60863637455 0.000000000000000 0.000009999897234 0.000000000000000
671.58561326008 0.000000000000000 0.000009999897207 0.000000000000000
671.56259014561 0.000000000000000 0.000009999897181 0.000000000000000
671.53956703114 0.000000000000000 0.000009999897154 0.000000000000000
671.51654391668 0.000000000000000 0.000009999897128 0.000000000000000
671.47049768774 0.000000000000000 0.000009999897075 0.000000000000000
671.42445145881 0.000000000000000 0.000009999897022 0.000000000000000
671.37840522987 0.000000000000000 0.000009999896969 0.000000000000000
671.33235900094 0.000000000000000 0.000009999896916 0.000000000000000
671.28631277200 0.000000000000000 0.000009999896862 0.000000000000000
671.20513051898 0.000000000000000 0.000009999896769 0.000000000000000
671.12394826596 0.000000000000000 0.000009999896675 0.000000000000000
671.04276601294 0.000000000000000 0.000009999896581 0.000000000000000
670.96158375992 0.000000000000000 0.000009999896487 0.000000000000000
670.88040150690 0.000000000000000 0.000009999896393 0.000000000000000
670.70452851610 0.000000000000000 0.000009999896189 0.000000000000000
670.52865552529 0.000000000000000 0.000009999895984 0.000000000000000
670.35278253449 0.000000000000000 0.000009999895779 0.000000000000000
670.17690954369 0.000000000000000 0.000009999895574 0.000000000000000
670.00103655289 0.000000000000000 0.000009999895368 0.000000000000000
669.69010815391 0.000000000000000 0.000009999895003 0.000000000000000
669.37917975493 0.000000000000000 0.000009999894636 0.000000000000000
669.06825135594 0.000000000000000 0.000009999894269 0.000000000000000
668.75732295696 0.000000000000000 0.000009999893899 0.000000000000000
668.03982882520 0.000000000000000 0.000009999893042 0.000000000000000
667.32233469345 0.000000000000000 0.000009999892188 0.000000000000000
666.60484056169 0.000000000000000 0.000009999891343 0.000000000000000
665.88734642993 0.000000000000000 0.000009999890489 0.000000000000000
664.49329019999 0.000000000000000 0.000009999888808 0.000000000000000
663.36082802806 0.000000000000000 0.000009999887422 0.000000000000000
662.22836585612 0.000000000000000 0.000009999886018 0.000000000000000
661.43856310361 0.000000000000000 0.000009999885027 0.000000000000000
660.64876035109 0.000000000000000 0.000009999884027 0.000000000000000
660.10649888916 0.000000000000000 0.000009999883335 0.000000000000000
659.56423742722 0.000000000000000 0.000009999882630 0.000000000000000
659.19276122672 0.000000000000000 0.000009999882134 0.000000000000000
658.82128502622 0.000000000000000 0.000009999881637 0.000000000000000
658.56596253776 0.000000000000000 0.000009999881295 0.000000000000000
658.31064004930 0.000000000000000 0.000009999880951 0.000000000000000
658.13285705593 0.000000000000000 0.000009999880711 0.000000000000000
657.95507406256 0.000000000000000 0.000009999880470 0.000000000000000
657.82661489120 0.000000000000000 0.000009999880296 0.000000000000000
657.69815571985 0.000000000000000 0.000009999880122 0.000000000000000
657.59309896109 0.000000000000000 0.000009999879979 0.000000000000000
657.48804220233 0.000000000000000 0.000009999879836 0.000000000000000
657.38298544357 0.000000000000000 0.000009999879693 0.000000000000000
657.36197409182 0.000000000000000 0.000009999879664 0.000000000000000
657.34096274006 0.000000000000000 0.000009999879635 0.000000000000000
657.31995138831 0.000000000000000 0.000009999879607 0.000000000000000
657.27792868481 0.000000000000000 0.000009999879549 0.000000000000000
657.23590598130 0.000000000000000 0.000009999879492 0.000000000000000
657.19388327780 0.000000000000000 0.000009999879434 0.000000000000000
657.15186057430 0.000000000000000 0.000009999879377 0.000000000000000
657.07425545010 0.000000000000000 0.000009999879271 0.000000000000000
656.99665032590 0.000000000000000 0.000009999879164 0.000000000000000
656.91904520170 0.000000000000000 0.000009999879058 0.000000000000000
656.84144007751 0.000000000000000 0.000009999878952 0.000000000000000
656.76383495331 0.000000000000000 0.000009999878845 0.000000000000000
656.56060343716 0.000000000000000 0.000009999878565 0.000000000000000
656.35737192101 0.000000000000000 0.000009999878285 0.000000000000000
656.15414040486 0.000000000000000 0.000009999878004 0.000000000000000
655.95090888871 0.000000000000000 0.000009999877722 0.000000000000000
655.74767737257 0.000000000000000 0.000009999877440 0.000000000000000
655.40776206651 0.000000000000000 0.000009999876966 0.000000000000000
655.06784676046 0.000000000000000 0.000009999876490 0.000000000000000
654.72793145441 0.000000000000000 0.000009999876013 0.000000000000000
654.38801614836 0.000000000000000 0.000009999875533 0.000000000000000
653.58168231265 0.000000000000000 0.000009999874387 0.000000000000000
652.77534847695 0.000000000000000 0.000009999873230 0.000000000000000
651.96901464124 0.000000000000000 0.000009999872061 0.000000000000000
651.16268080553 0.000000000000000 0.000009999870881 0.000000000000000
649.86191514804 0.000000000000000 0.000009999868953 0.000000000000000
648.56114949055 0.000000000000000 0.000009999866994 0.000000000000000
647.53100370734 0.000000000000000 0.000009999865421 0.000000000000000
646.70702258706 0.000000000000000 0.000009999864148 0.000000000000000
646.04846855988 0.000000000000000 0.000009999863121 0.000000000000000
645.52151410888 0.000000000000000 0.000009999862294 0.000000000000000
645.09964398800 0.000000000000000 0.000009999861627 0.000000000000000
644.76126782764 0.000000000000000 0.000009999861090 0.000000000000000
644.48887721902 0.000000000000000 0.000009999860657 0.000000000000000
644.26810405605 0.000000000000000 0.000009999860304 0.000000000000000
644.08686659218 0.000000000000000 0.000009999860014 0.000000000000000
643.90562912832 0.000000000000000 0.000009999859723 0.000000000000000
643.76559760351 0.000000000000000 0.000009999859498 0.000000000000000
643.62556607871 0.000000000000000 0.000009999859272 0.000000000000000
643.59812585460 0.000000000000000 0.000009999859228 0.000000000000000
643.57068563049 0.000000000000000 0.000009999859184 0.000000000000000
643.54324540637 0.000000000000000 0.000009999859139 0.000000000000000
643.51580518226 0.000000000000000 0.000009999859095 0.000000000000000
643.46092473404 0.000000000000000 0.000009999859006 0.000000000000000
643.40604428581 0.000000000000000 0.000009999858918 0.000000000000000
643.35116383759 0.000000000000000 0.000009999858829 0.000000000000000
643.29628338936 0.000000000000000 0.000009999858740 0.000000000000000
643.24140294114 0.000000000000000 0.000009999858651 0.000000000000000
643.15267445847 0.000000000000000 0.000009999858508 0.000000000000000
643.06394597580 0.000000000000000 0.000009999858364 0.000000000000000
642.97521749313 0.000000000000000 0.000009999858219 0.000000000000000
642.88648901047 0.000000000000000 0.000009999858075 0.000000000000000
642.79776052780 0.000000000000000 0.000009999857931 0.000000000000000
642.60903005619 0.000000000000000 0.000009999857623 0.000000000000000
642.42029958458 0.000000000000000 0.000009999857315 0.000000000000000
642.23156911297 0.000000000000000 0.000009999857006 0.000000000000000
642.04283864136 0.000000000000000 0.000009999856696 0.000000000000000
641.85410816975 0.000000000000000 0.000009999856385 0.000000000000000
641.66537769814 0.000000000000000 0.000009999856074 0.000000000000000
641.26322205911 0.000000000000000 0.000009999855408 0.000000000000000
640.86106642008 0.000000000000000 0.000009999854739 0.000000000000000
640.45891078106 0.000000000000000 0.000009999854067 0.000000000000000
640.05675514203 0.000000000000000 0.000009999853391 0.000000000000000
639.65459950300 0.000000000000000 0.000009999852712 0.000000000000000
638.56571301122 0.000000000000000 0.000009999850857 0.000000000000000
637.47682651944 0.000000000000000 0.000009999848977 0.000000000000000
636.38794002766 0.000000000000000 0.000009999847072 0.000000000000000
635.29905353588 0.000000000000000 0.000009999845140 0.000000000000000
634.45882679144 0.000000000000000 0.000009999843632 0.000000000000000
633.61860004700 0.000000000000000 0.000009999842109 0.000000000000000
633.03699803892 0.000000000000000 0.000009999841045 0.000000000000000
632.45539603084 0.000000000000000 0.000009999839973 0.000000000000000
632.05688592346 0.000000000000000 0.000009999839234 0.000000000000000
631.65837581607 0.000000000000000 0.000009999838492 0.000000000000000
631.38507000277 0.000000000000000 0.000009999837981 0.000000000000000
631.11176418947 0.000000000000000 0.000009999837468 0.000000000000000
630.92267230528 0.000000000000000 0.000009999837112 0.000000000000000
630.73358042110 0.000000000000000 0.000009999836755 0.000000000000000
630.59933083338 0.000000000000000 0.000009999836501 0.000000000000000
630.46508124566 0.000000000000000 0.000009999836247 0.000000000000000
630.36208915048 0.000000000000000 0.000009999836052 0.000000000000000
630.25909705531 0.000000000000000 0.000009999835856 0.000000000000000
630.15610496013 0.000000000000000 0.000009999835660 0.000000000000000
630.08034843524 0.000000000000000 0.000009999835516 0.000000000000000
630.00459191036 0.000000000000000 0.000009999835372 0.000000000000000
629.92883538547 0.000000000000000 0.000009999835227 0.000000000000000
629.85307886058 0.000000000000000 0.000009999835083 0.000000000000000
629.77732233569 0.000000000000000 0.000009999834938 0.000000000000000
629.70156581081 0.000000000000000 0.000009999834793 0.000000000000000
629.62580928592 0.000000000000000 0.000009999834648 0.000000000000000
629.47429623615 0.000000000000000 0.000009999834358 0.000000000000000
629.32278318637 0.000000000000000 0.000009999834067 0.000000000000000
629.17127013660 0.000000000000000 0.000009999833775 0.000000000000000
629.01975708682 0.000000000000000 0.000009999833483 0.000000000000000
628.80115213677 0.000000000000000 0.000009999833061 0.000000000000000
628.58254718672 0.000000000000000 0.000009999832638 0.000000000000000
628.36394223667 0.000000000000000 0.000009999832213 0.000000000000000
628.14533728662 0.000000000000000 0.000009999831787 0.000000000000000
627.66728094460 0.000000000000000 0.000009999830852 0.000000000000000
627.18922460257 0.000000000000000 0.000009999829911 0.000000000000000
626.71116826054 0.000000000000000 0.000009999828965 0.000000000000000
626.23311191852 0.000000000000000 0.000009999828013 0.000000000000000
625.13459315211 0.000000000000000 0.000009999825841 0.000000000000000
624.03607438570 0.000000000000000 0.000009999823698 0.000000000000000
622.93755561929 0.000000000000000 0.000009999821520 0.000000000000000
621.83903685288 0.000000000000000 0.000009999819313 0.000000000000000
621.03962848130 0.000000000000000 0.000009999817689 0.000000000000000
620.24022010972 0.000000000000000 0.000009999816048 0.000000000000000
619.68960454322 0.000000000000000 0.000009999814889 0.000000000000000
619.13898897673 0.000000000000000 0.000009999813687 0.000000000000000
618.76194451140 0.000000000000000 0.000009999812863 0.000000000000000
618.38490004607 0.000000000000000 0.000009999812035 0.000000000000000
618.12629303679 0.000000000000000 0.000009999811465 0.000000000000000
617.86768602752 0.000000000000000 0.000009999810893 0.000000000000000
617.68860389089 0.000000000000000 0.000009999810495 0.000000000000000
617.50952175426 0.000000000000000 0.000009999810097 0.000000000000000
617.38202145996 0.000000000000000 0.000009999809813 0.000000000000000
617.25452116566 0.000000000000000 0.000009999809528 0.000000000000000
617.15574835055 0.000000000000000 0.000009999809308 0.000000000000000
617.05697553545 0.000000000000000 0.000009999809087 0.000000000000000
616.95820272035 0.000000000000000 0.000009999808865 0.000000000000000
616.88724391848 0.000000000000000 0.000009999808706 0.000000000000000
616.81628511661 0.000000000000000 0.000009999808547 0.000000000000000
616.74532631475 0.000000000000000 0.000009999808388 0.000000000000000
616.67436751288 0.000000000000000 0.000009999808228 0.000000000000000
616.60340871102 0.000000000000000 0.000009999808068 0.000000000000000
616.53244990915 0.000000000000000 0.000009999807909 0.000000000000000
616.46149110729 0.000000000000000 0.000009999807749 0.000000000000000
616.31957350356 0.000000000000000 0.000009999807428 0.000000000000000
616.17765589983 0.000000000000000 0.000009999807108 0.000000000000000
616.03573829609 0.000000000000000 0.000009999806787 0.000000000000000
615.89382069236 0.000000000000000 0.000009999806464 0.000000000000000
615.68687378575 0.000000000000000 0.000009999805994 0.000000000000000
615.47992687914 0.000000000000000 0.000009999805522 0.000000000000000
615.27297997253 0.000000000000000 0.000009999805049 0.000000000000000
615.06603306591 0.000000000000000 0.000009999804574 0.000000000000000
614.61669078770 0.000000000000000 0.000009999803540 0.000000000000000
614.16734850950 0.000000000000000 0.000009999802500 0.000000000000000
613.71800623129 0.000000000000000 0.000009999801454 0.000000000000000
613.26866395308 0.000000000000000 0.000009999800422 0.000000000000000
612.23944433798 0.000000000000000 0.000009999798106 0.000000000000000
611.21022472289 0.000000000000000 0.000009999795753 0.000000000000000
610.18100510779 0.000000000000000 0.000009999793323 0.000000000000000
609.15178549270 0.000000000000000 0.000009999790835 0.000000000000000
608.32622320809 0.000000000000000 0.000009999788885 0.000000000000000
607.50066092349 0.000000000000000 0.000009999786909 0.000000000000000
606.92759817140 0.000000000000000 0.000009999785497 0.000000000000000
606.35453541930 0.000000000000000 0.000009999784029 0.000000000000000
605.96193277369 0.000000000000000 0.000009999783021 0.000000000000000
605.56933012807 0.000000000000000 0.000009999782009 0.000000000000000
605.30029286484 0.000000000000000 0.000009999781312 0.000000000000000
605.03125560162 0.000000000000000 0.000009999780612 0.000000000000000
604.84547165526 0.000000000000000 0.000009999780128 0.000000000000000
604.65968770891 0.000000000000000 0.000009999779642 0.000000000000000
604.52841491367 0.000000000000000 0.000009999779299 0.000000000000000
604.39714211844 0.000000000000000 0.000009999778954 0.000000000000000
604.29793295662 0.000000000000000 0.000009999778694 0.000000000000000
604.19872379481 0.000000000000000 0.000009999778433 0.000000000000000
604.09951463300 0.000000000000000 0.000009999778172 0.000000000000000
604.02259127758 0.000000000000000 0.000009999777969 0.000000000000000
604.00720660649 0.000000000000000 0.000009999777928 0.000000000000000
603.99182193541 0.000000000000000 0.000009999777888 0.000000000000000
603.97643726432 0.000000000000000 0.000009999777847 0.000000000000000
603.94566792215 0.000000000000000 0.000009999777766 0.000000000000000
603.91489857999 0.000000000000000 0.000009999777685 0.000000000000000
603.88412923782 0.000000000000000 0.000009999777603 0.000000000000000
603.85335989565 0.000000000000000 0.000009999777522 0.000000000000000
603.78668165832 0.000000000000000 0.000009999777346 0.000000000000000
603.72000342099 0.000000000000000 0.000009999777169 0.000000000000000
603.65332518365 0.000000000000000 0.000009999776993 0.000000000000000
603.58664694632 0.000000000000000 0.000009999776816 0.000000000000000
603.39842209376 0.000000000000000 0.000009999776316 0.000000000000000
603.25415882158 0.000000000000000 0.000009999775933 0.000000000000000
603.10989554941 0.000000000000000 0.000009999775548 0.000000000000000
602.96563227723 0.000000000000000 0.000009999775163 0.000000000000000
602.82136900505 0.000000000000000 0.000009999774777 0.000000000000000
602.55836142108 0.000000000000000 0.000009999774071 0.000000000000000
602.29535383712 0.000000000000000 0.000009999773364 0.000000000000000
602.03234625315 0.000000000000000 0.000009999772654 0.000000000000000
601.76933866918 0.000000000000000 0.000009999771941 0.000000000000000
601.19399959904 0.000000000000000 0.000009999770407 0.000000000000000
600.61866052889 0.000000000000000 0.000009999768913 0.000000000000000
600.04332145875 0.000000000000000 0.000009999767402 0.000000000000000
599.46798238860 0.000000000000000 0.000009999765881 0.000000000000000
598.17183796722 0.000000000000000 0.000009999762336 0.000000000000000
597.09790762261 0.000000000000000 0.000009999759320 0.000000000000000
596.02397727801 0.000000000000000 0.000009999756381 0.000000000000000
595.27546775756 0.000000000000000 0.000009999754300 0.000000000000000
594.52695823712 0.000000000000000 0.000009999752200 0.000000000000000
594.01338594795 0.000000000000000 0.000009999750714 0.000000000000000
593.49981365877 0.000000000000000 0.000009999749164 0.000000000000000
593.14839413271 0.000000000000000 0.000009999748103 0.000000000000000
592.79697460665 0.000000000000000 0.000009999747037 0.000000000000000
592.55600340551 0.000000000000000 0.000009999746303 0.000000000000000
592.31503220436 0.000000000000000 0.000009999745566 0.000000000000000
592.14813089106 0.000000000000000 0.000009999745055 0.000000000000000
591.98122957776 0.000000000000000 0.000009999744542 0.000000000000000
591.86226886180 0.000000000000000 0.000009999744176 0.000000000000000
591.74330814583 0.000000000000000 0.000009999743810 0.000000000000000
591.65074279175 0.000000000000000 0.000009999743524 0.000000000000000
591.55817743767 0.000000000000000 0.000009999743239 0.000000000000000
591.46561208358 0.000000000000000 0.000009999742952 0.000000000000000
591.39970223641 0.000000000000000 0.000009999742748 0.000000000000000
591.33379238924 0.000000000000000 0.000009999742544 0.000000000000000
591.26788254206 0.000000000000000 0.000009999742340 0.000000000000000
591.20197269489 0.000000000000000 0.000009999742135 0.000000000000000
591.13606284772 0.000000000000000 0.000009999741931 0.000000000000000
591.07015300054 0.000000000000000 0.000009999741726 0.000000000000000
591.00424315337 0.000000000000000 0.000009999741521 0.000000000000000
590.87242345902 0.000000000000000 0.000009999741110 0.000000000000000
590.74060376468 0.000000000000000 0.000009999740699 0.000000000000000
590.60878407033 0.000000000000000 0.000009999740287 0.000000000000000
590.47696437598 0.000000000000000 0.000009999739874 0.000000000000000
590.28372834907 0.000000000000000 0.000009999739268 0.000000000000000
590.09049232216 0.000000000000000 0.000009999738661 0.000000000000000
589.89725629525 0.000000000000000 0.000009999738051 0.000000000000000
589.70402026833 0.000000000000000 0.000009999737441 0.000000000000000
589.28558379636 0.000000000000000 0.000009999736113 0.000000000000000
588.86714732439 0.000000000000000 0.000009999734778 0.000000000000000
588.44871085241 0.000000000000000 0.000009999733437 0.000000000000000
588.03027438044 0.000000000000000 0.000009999732119 0.000000000000000
587.07283826277 0.000000000000000 0.000009999729118 0.000000000000000
586.11540214509 0.000000000000000 0.000009999725950 0.000000000000000
585.15796602742 0.000000000000000 0.000009999722758 0.000000000000000
584.20052990975 0.000000000000000 0.000009999719606 0.000000000000000
583.24309379208 0.000000000000000 0.000009999716462 0.000000000000000
582.56865580520 0.000000000000000 0.000009999714123 0.000000000000000
581.89421781832 0.000000000000000 0.000009999711773 0.000000000000000
581.43144372020 0.000000000000000 0.000009999710150 0.000000000000000
580.96866962207 0.000000000000000 0.000009999708516 0.000000000000000
580.65203047421 0.000000000000000 0.000009999707392 0.000000000000000
580.33539132635 0.000000000000000 0.000009999706264 0.000000000000000
580.11804277328 0.000000000000000 0.000009999705487 0.000000000000000
579.90069422022 0.000000000000000 0.000009999704708 0.000000000000000
579.74962517010 0.000000000000000 0.000009999704165 0.000000000000000
579.59855611998 0.000000000000000 0.000009999703622 0.000000000000000
579.48979369588 0.000000000000000 0.000009999703229 0.000000000000000
579.38103127178 0.000000000000000 0.000009999702836 0.000000000000000
579.29320352947 0.000000000000000 0.000009999702519 0.000000000000000
579.20537578715 0.000000000000000 0.000009999702201 0.000000000000000
579.11754804483 0.000000000000000 0.000009999701883 0.000000000000000
579.10265003752 0.000000000000000 0.000009999701829 0.000000000000000
579.08775203020 0.000000000000000 0.000009999701775 0.000000000000000
579.07285402288 0.000000000000000 0.000009999701720 0.000000000000000
579.04305800825 0.000000000000000 0.000009999701612 0.000000000000000
579.01326199362 0.000000000000000 0.000009999701504 0.000000000000000
578.98346597898 0.000000000000000 0.000009999701396 0.000000000000000
578.95366996435 0.000000000000000 0.000009999701288 0.000000000000000
578.89007431557 0.000000000000000 0.000009999701056 0.000000000000000
578.82647866680 0.000000000000000 0.000009999700825 0.000000000000000
578.76288301802 0.000000000000000 0.000009999700593 0.000000000000000
578.69928736924 0.000000000000000 0.000009999700362 0.000000000000000
578.51539340285 0.000000000000000 0.000009999699690 0.000000000000000
578.37877497048 0.000000000000000 0.000009999699191 0.000000000000000
578.24215653811 0.000000000000000 0.000009999698690 0.000000000000000
578.10553810574 0.000000000000000 0.000009999698189 0.000000000000000
577.96891967337 0.000000000000000 0.000009999697686 0.000000000000000
577.71841242674 0.000000000000000 0.000009999696763 0.000000000000000
577.46790518011 0.000000000000000 0.000009999695836 0.000000000000000
577.21739793348 0.000000000000000 0.000009999694907 0.000000000000000
576.96689068685 0.000000000000000 0.000009999693974 0.000000000000000
576.41843595964 0.000000000000000 0.000009999691922 0.000000000000000
575.86998123242 0.000000000000000 0.000009999689855 0.000000000000000
575.32152650521 0.000000000000000 0.000009999687773 0.000000000000000
574.77307177799 0.000000000000000 0.000009999685676 0.000000000000000
573.53162877806 0.000000000000000 0.000009999680875 0.000000000000000
572.50274875472 0.000000000000000 0.000009999676836 0.000000000000000
571.47386873139 0.000000000000000 0.000009999672743 0.000000000000000
570.75714993117 0.000000000000000 0.000009999669859 0.000000000000000
570.04043113094 0.000000000000000 0.000009999666948 0.000000000000000
569.54890536059 0.000000000000000 0.000009999664936 0.000000000000000
569.05737959023 0.000000000000000 0.000009999662911 0.000000000000000
568.72119698644 0.000000000000000 0.000009999661518 0.000000000000000
568.38501438264 0.000000000000000 0.000009999660119 0.000000000000000
568.15461425210 0.000000000000000 0.000009999659157 0.000000000000000
567.92421412155 0.000000000000000 0.000009999658192 0.000000000000000
567.76477165776 0.000000000000000 0.000009999657522 0.000000000000000
567.60532919397 0.000000000000000 0.000009999656851 0.000000000000000
567.49189570653 0.000000000000000 0.000009999656373 0.000000000000000
567.37846221908 0.000000000000000 0.000009999655894 0.000000000000000
567.29071234077 0.000000000000000 0.000009999655523 0.000000000000000
567.20296246247 0.000000000000000 0.000009999655152 0.000000000000000
567.11521258416 0.000000000000000 0.000009999654780 0.000000000000000
567.05203865214 0.000000000000000 0.000009999654512 0.000000000000000
566.98886472012 0.000000000000000 0.000009999654244 0.000000000000000
566.92569078811 0.000000000000000 0.000009999653976 0.000000000000000
566.86251685609 0.000000000000000 0.000009999653707 0.000000000000000
566.79934292407 0.000000000000000 0.000009999653438 0.000000000000000
566.73616899205 0.000000000000000 0.000009999653169 0.000000000000000
566.67299506003 0.000000000000000 0.000009999652900 0.000000000000000
566.54664719600 0.000000000000000 0.000009999652361 0.000000000000000
566.42029933196 0.000000000000000 0.000009999651820 0.000000000000000
566.29395146792 0.000000000000000 0.000009999651279 0.000000000000000
566.16760360389 0.000000000000000 0.000009999650737 0.000000000000000
565.98357824915 0.000000000000000 0.000009999649947 0.000000000000000
565.79955289442 0.000000000000000 0.000009999649154 0.000000000000000
565.61552753968 0.000000000000000 0.000009999648359 0.000000000000000
565.43150218495 0.000000000000000 0.000009999647562 0.000000000000000
565.03161884089 0.000000000000000 0.000009999645825 0.000000000000000
564.63173549684 0.000000000000000 0.000009999644078 0.000000000000000
564.23185215278 0.000000000000000 0.000009999642322 0.000000000000000
563.83196880872 0.000000000000000 0.000009999640556 0.000000000000000
562.91568921277 0.000000000000000 0.000009999636476 0.000000000000000
561.99940961681 0.000000000000000 0.000009999632346 0.000000000000000
561.08313002085 0.000000000000000 0.000009999628166 0.000000000000000
560.16685042490 0.000000000000000 0.000009999623935 0.000000000000000
559.25057082894 0.000000000000000 0.000009999619652 0.000000000000000
558.60596249223 0.000000000000000 0.000009999616608 0.000000000000000
557.96135415551 0.000000000000000 0.000009999613538 0.000000000000000
557.51928534510 0.000000000000000 0.000009999611418 0.000000000000000
557.07721653468 0.000000000000000 0.000009999609285 0.000000000000000
556.77488179587 0.000000000000000 0.000009999607818 0.000000000000000
556.47254705707 0.000000000000000 0.000009999606347 0.000000000000000
556.26512719942 0.000000000000000 0.000009999605333 0.000000000000000
556.05770734176 0.000000000000000 0.000009999604317 0.000000000000000
555.91366191519 0.000000000000000 0.000009999603610 0.000000000000000
555.76961648862 0.000000000000000 0.000009999602901 0.000000000000000
555.66610619526 0.000000000000000 0.000009999602391 0.000000000000000
555.56259590191 0.000000000000000 0.000009999601880 0.000000000000000
555.47956797413 0.000000000000000 0.000009999601470 0.000000000000000
555.39654004634 0.000000000000000 0.000009999601060 0.000000000000000
555.31351211856 0.000000000000000 0.000009999600649 0.000000000000000
555.30035096681 0.000000000000000 0.000009999600583 0.000000000000000
555.28718981507 0.000000000000000 0.000009999600518 0.000000000000000
555.27402866332 0.000000000000000 0.000009999600453 0.000000000000000
555.24770635983 0.000000000000000 0.000009999600322 0.000000000000000
555.22138405634 0.000000000000000 0.000009999600192 0.000000000000000
555.19506175284 0.000000000000000 0.000009999600061 0.000000000000000
555.16873944935 0.000000000000000 0.000009999599931 0.000000000000000
555.10536297336 0.000000000000000 0.000009999599616 0.000000000000000
555.04198649737 0.000000000000000 0.000009999599301 0.000000000000000
554.97861002139 0.000000000000000 0.000009999598986 0.000000000000000
554.91523354540 0.000000000000000 0.000009999598670 0.000000000000000
554.75844226998 0.000000000000000 0.000009999597889 0.000000000000000
554.63177506963 0.000000000000000 0.000009999597256 0.000000000000000
554.50510786928 0.000000000000000 0.000009999596622 0.000000000000000
554.37844066893 0.000000000000000 0.000009999595988 0.000000000000000
554.25177346858 0.000000000000000 0.000009999595352 0.000000000000000
554.02275875644 0.000000000000000 0.000009999594199 0.000000000000000
553.79374404430 0.000000000000000 0.000009999593044 0.000000000000000
553.56472933216 0.000000000000000 0.000009999591884 0.000000000000000
553.33571462002 0.000000000000000 0.000009999590721 0.000000000000000
552.83558988212 0.000000000000000 0.000009999588169 0.000000000000000
552.33546514422 0.000000000000000 0.000009999585600 0.000000000000000
551.83534040632 0.000000000000000 0.000009999583014 0.000000000000000
551.33521566841 0.000000000000000 0.000009999580411 0.000000000000000
550.15014654078 0.000000000000000 0.000009999574172 0.000000000000000
548.96507741314 0.000000000000000 0.000009999567833 0.000000000000000
548.12962953152 0.000000000000000 0.000009999563304 0.000000000000000
547.29418164990 0.000000000000000 0.000009999558723 0.000000000000000
546.71996915611 0.000000000000000 0.000009999555545 0.000000000000000
546.14575666232 0.000000000000000 0.000009999552343 0.000000000000000
545.75295209017 0.000000000000000 0.000009999550137 0.000000000000000
545.36014751803 0.000000000000000 0.000009999547921 0.000000000000000
545.09153566929 0.000000000000000 0.000009999546398 0.000000000000000
544.82292382055 0.000000000000000 0.000009999544870 0.000000000000000
544.63834297747 0.000000000000000 0.000009999543816 0.000000000000000
544.45376213440 0.000000000000000 0.000009999542760 0.000000000000000
544.32491652771 0.000000000000000 0.000009999542022 0.000000000000000
544.19607092103 0.000000000000000 0.000009999541282 0.000000000000000
544.10208875538 0.000000000000000 0.000009999540741 0.000000000000000
544.00810658972 0.000000000000000 0.000009999540200 0.000000000000000
543.91412442407 0.000000000000000 0.000009999539658 0.000000000000000
543.82014225841 0.000000000000000 0.000009999539115 0.000000000000000
543.75783793445 0.000000000000000 0.000009999538755 0.000000000000000
543.69553361049 0.000000000000000 0.000009999538395 0.000000000000000
543.63322928653 0.000000000000000 0.000009999538034 0.000000000000000
543.57092496258 0.000000000000000 0.000009999537673 0.000000000000000
543.50862063862 0.000000000000000 0.000009999537312 0.000000000000000
543.44631631466 0.000000000000000 0.000009999536951 0.000000000000000
543.38401199070 0.000000000000000 0.000009999536589 0.000000000000000
543.26498391455 0.000000000000000 0.000009999535896 0.000000000000000
543.14595583839 0.000000000000000 0.000009999535203 0.000000000000000
543.02692776224 0.000000000000000 0.000009999534509 0.000000000000000
542.90789968609 0.000000000000000 0.000009999533813 0.000000000000000
542.72421248533 0.000000000000000 0.000009999532738 0.000000000000000
542.54052528456 0.000000000000000 0.000009999531660 0.000000000000000
542.35683808380 0.000000000000000 0.000009999530579 0.000000000000000
542.17315088304 0.000000000000000 0.000009999529495 0.000000000000000
541.77407931125 0.000000000000000 0.000009999527132 0.000000000000000
541.37500773946 0.000000000000000 0.000009999524756 0.000000000000000
540.97593616767 0.000000000000000 0.000009999522367 0.000000000000000
540.57686459588 0.000000000000000 0.000009999519965 0.000000000000000
539.65537302112 0.000000000000000 0.000009999514579 0.000000000000000
538.73388144636 0.000000000000000 0.000009999509249 0.000000000000000
537.81238987161 0.000000000000000 0.000009999503469 0.000000000000000
536.89089829685 0.000000000000000 0.000009999497659 0.000000000000000
536.18787323693 0.000000000000000 0.000009999493177 0.000000000000000
535.48484817700 0.000000000000000 0.000009999488652 0.000000000000000
534.99951732936 0.000000000000000 0.000009999485503 0.000000000000000
534.51418648171 0.000000000000000 0.000009999482333 0.000000000000000
534.18225430765 0.000000000000000 0.000009999480152 0.000000000000000
533.85032213358 0.000000000000000 0.000009999477962 0.000000000000000
533.62312368084 0.000000000000000 0.000009999476457 0.000000000000000
533.39592522810 0.000000000000000 0.000009999474948 0.000000000000000
533.23918561033 0.000000000000000 0.000009999473904 0.000000000000000
533.08244599255 0.000000000000000 0.000009999472857 0.000000000000000
532.97180804682 0.000000000000000 0.000009999472117 0.000000000000000
532.86117010109 0.000000000000000 0.000009999471376 0.000000000000000
532.77769886917 0.000000000000000 0.000009999470816 0.000000000000000
532.69422763725 0.000000000000000 0.000009999470256 0.000000000000000
532.61075640533 0.000000000000000 0.000009999469695 0.000000000000000
532.54568507960 0.000000000000000 0.000009999469257 0.000000000000000
532.53267081446 0.000000000000000 0.000009999469169 0.000000000000000
532.51965654931 0.000000000000000 0.000009999469082 0.000000000000000
532.50664228417 0.000000000000000 0.000009999468994 0.000000000000000
532.48061375388 0.000000000000000 0.000009999468819 0.000000000000000
532.45458522359 0.000000000000000 0.000009999468643 0.000000000000000
532.42855669330 0.000000000000000 0.000009999468468 0.000000000000000
532.40252816301 0.000000000000000 0.000009999468292 0.000000000000000
532.34655822211 0.000000000000000 0.000009999467915 0.000000000000000
532.29058828120 0.000000000000000 0.000009999467537 0.000000000000000
532.23461834030 0.000000000000000 0.000009999467158 0.000000000000000
532.17864839939 0.000000000000000 0.000009999466780 0.000000000000000
532.02252827691 0.000000000000000 0.000009999465723 0.000000000000000
531.90164626234 0.000000000000000 0.000009999464902 0.000000000000000
531.78076424777 0.000000000000000 0.000009999464081 0.000000000000000
531.65988223320 0.000000000000000 0.000009999463258 0.000000000000000
531.53900021863 0.000000000000000 0.000009999462433 0.000000000000000
531.31889454561 0.000000000000000 0.000009999460929 0.000000000000000
531.09878887260 0.000000000000000 0.000009999459420 0.000000000000000
530.87868319958 0.000000000000000 0.000009999457906 0.000000000000000
530.65857752657 0.000000000000000 0.000009999456388 0.000000000000000
530.17715618285 0.000000000000000 0.000009999453051 0.000000000000000
529.69573483912 0.000000000000000 0.000009999449693 0.000000000000000
529.21431349540 0.000000000000000 0.000009999446312 0.000000000000000
528.73289215168 0.000000000000000 0.000009999442908 0.000000000000000
527.58956706127 0.000000000000000 0.000009999434734 0.000000000000000
526.44624197085 0.000000000000000 0.000009999426430 0.000000000000000
525.65288453371 0.000000000000000 0.000009999420590 0.000000000000000
524.85952709658 0.000000000000000 0.000009999414686 0.000000000000000
524.31519990777 0.000000000000000 0.000009999410597 0.000000000000000
523.77087271896 0.000000000000000 0.000009999406478 0.000000000000000
523.39873246468 0.000000000000000 0.000009999403643 0.000000000000000
523.02659221039 0.000000000000000 0.000009999400794 0.000000000000000
522.77221267351 0.000000000000000 0.000009999398838 0.000000000000000
522.51783313664 0.000000000000000 0.000009999396875 0.000000000000000
522.34308485676 0.000000000000000 0.000009999395523 0.000000000000000
522.16833657688 0.000000000000000 0.000009999394167 0.000000000000000
522.04638326236 0.000000000000000 0.000009999393219 0.000000000000000
521.92442994785 0.000000000000000 0.000009999392269 0.000000000000000
521.83549336150 0.000000000000000 0.000009999391576 0.000000000000000
521.74655677515 0.000000000000000 0.000009999390881 0.000000000000000
521.65762018880 0.000000000000000 0.000009999390186 0.000000000000000
521.56868360244 0.000000000000000 0.000009999389490 0.000000000000000
521.50970165968 0.000000000000000 0.000009999389028 0.000000000000000
521.45071971692 0.000000000000000 0.000009999388565 0.000000000000000
521.39173777416 0.000000000000000 0.000009999388102 0.000000000000000
521.33275583140 0.000000000000000 0.000009999387639 0.000000000000000
521.27377388864 0.000000000000000 0.000009999387175 0.000000000000000
521.21479194588 0.000000000000000 0.000009999386711 0.000000000000000
521.15581000312 0.000000000000000 0.000009999386247 0.000000000000000
521.04331351339 0.000000000000000 0.000009999385360 0.000000000000000
520.93081702366 0.000000000000000 0.000009999384472 0.000000000000000
520.81832053393 0.000000000000000 0.000009999383582 0.000000000000000
520.70582404420 0.000000000000000 0.000009999382691 0.000000000000000
520.53204576288 0.000000000000000 0.000009999381312 0.000000000000000
520.35826748156 0.000000000000000 0.000009999379929 0.000000000000000
520.18448920023 0.000000000000000 0.000009999378543 0.000000000000000
520.01071091891 0.000000000000000 0.000009999377154 0.000000000000000
519.63322566677 0.000000000000000 0.000009999374125 0.000000000000000
519.25574041462 0.000000000000000 0.000009999371080 0.000000000000000
518.87825516248 0.000000000000000 0.000009999368018 0.000000000000000
518.50076991033 0.000000000000000 0.000009999364940 0.000000000000000
517.62908645918 0.000000000000000 0.000009999357771 0.000000000000000
516.75740300803 0.000000000000000 0.000009999350514 0.000000000000000
515.88571955688 0.000000000000000 0.000009999343167 0.000000000000000
515.01403610573 0.000000000000000 0.000009999335729 0.000000000000000
514.33169892911 0.000000000000000 0.000009999329843 0.000000000000000
513.64936175249 0.000000000000000 0.000009999323900 0.000000000000000
513.17753948387 0.000000000000000 0.000009999319757 0.000000000000000
512.70571721525 0.000000000000000 0.000009999315586 0.000000000000000
512.38310402197 0.000000000000000 0.000009999312719 0.000000000000000
512.06049082870 0.000000000000000 0.000009999309838 0.000000000000000
511.83979587731 0.000000000000000 0.000009999307859 0.000000000000000
511.61910092592 0.000000000000000 0.000009999305875 0.000000000000000
511.46701271667 0.000000000000000 0.000009999304503 0.000000000000000
511.31492450742 0.000000000000000 0.000009999303129 0.000000000000000
511.20783488304 0.000000000000000 0.000009999302160 0.000000000000000
511.10074525867 0.000000000000000 0.000009999301189 0.000000000000000
511.02053550146 0.000000000000000 0.000009999300461 0.000000000000000
510.94032574426 0.000000000000000 0.000009999299732 0.000000000000000
510.86011598706 0.000000000000000 0.000009999299002 0.000000000000000
510.79511508774 0.000000000000000 0.000009999298410 0.000000000000000
510.78211490787 0.000000000000000 0.000009999298291 0.000000000000000
510.76911472801 0.000000000000000 0.000009999298173 0.000000000000000
510.75611454814 0.000000000000000 0.000009999298054 0.000000000000000
510.73011418841 0.000000000000000 0.000009999297817 0.000000000000000
510.70411382868 0.000000000000000 0.000009999297580 0.000000000000000
510.67811346896 0.000000000000000 0.000009999297343 0.000000000000000
510.65211310923 0.000000000000000 0.000009999297106 0.000000000000000
510.59907835866 0.000000000000000 0.000009999296621 0.000000000000000
510.54604360809 0.000000000000000 0.000009999296136 0.000000000000000
510.49300885753 0.000000000000000 0.000009999295651 0.000000000000000
510.43997410696 0.000000000000000 0.000009999295166 0.000000000000000
510.30265862077 0.000000000000000 0.000009999293907 0.000000000000000
510.18903197476 0.000000000000000 0.000009999292864 0.000000000000000
510.07540532875 0.000000000000000 0.000009999291819 0.000000000000000
509.96177868275 0.000000000000000 0.000009999290772 0.000000000000000
509.84815203674 0.000000000000000 0.000009999289724 0.000000000000000
509.64285245321 0.000000000000000 0.000009999287825 0.000000000000000
509.43755286969 0.000000000000000 0.000009999285921 0.000000000000000
509.23225328616 0.000000000000000 0.000009999284011 0.000000000000000
509.02695370263 0.000000000000000 0.000009999282096 0.000000000000000
508.57843539327 0.000000000000000 0.000009999277892 0.000000000000000
508.12991708392 0.000000000000000 0.000009999273661 0.000000000000000
507.68139877456 0.000000000000000 0.000009999269403 0.000000000000000
507.23288046520 0.000000000000000 0.000009999265118 0.000000000000000
506.16981453208 0.000000000000000 0.000009999255430 0.000000000000000
505.10674859896 0.000000000000000 0.000009999245932 0.000000000000000
504.32690391073 0.000000000000000 0.000009999238103 0.000000000000000
503.54705922249 0.000000000000000 0.000009999230267 0.000000000000000
503.00988849913 0.000000000000000 0.000009999224817 0.000000000000000
502.47271777578 0.000000000000000 0.000009999219325 0.000000000000000
502.10546204901 0.000000000000000 0.000009999215546 0.000000000000000
501.73820632224 0.000000000000000 0.000009999211747 0.000000000000000
501.48729223222 0.000000000000000 0.000009999209139 0.000000000000000
501.23637814220 0.000000000000000 0.000009999206522 0.000000000000000
501.06420276606 0.000000000000000 0.000009999204721 0.000000000000000
500.89202738993 0.000000000000000 0.000009999202915 0.000000000000000
500.77218160622 0.000000000000000 0.000009999201656 0.000000000000000
500.65233582251 0.000000000000000 0.000009999200394 0.000000000000000
500.56554552361 0.000000000000000 0.000009999199479 0.000000000000000
500.47875522471 0.000000000000000 0.000009999198563 0.000000000000000
500.40683157494 0.000000000000000 0.000009999197803 0.000000000000000
500.33490792517 0.000000000000000 0.000009999197042 0.000000000000000
500.26298427540 0.000000000000000 0.000009999196280 0.000000000000000
500.24859954544 0.000000000000000 0.000009999196128 0.000000000000000
500.23421481549 0.000000000000000 0.000009999195975 0.000000000000000
500.21983008553 0.000000000000000 0.000009999195823 0.000000000000000
500.19106062563 0.000000000000000 0.000009999195518 0.000000000000000
500.16229116572 0.000000000000000 0.000009999195212 0.000000000000000
500.13352170581 0.000000000000000 0.000009999194907 0.000000000000000
500.10475224590 0.000000000000000 0.000009999194602 0.000000000000000
500.04441378854 0.000000000000000 0.000009999193961 0.000000000000000
499.98407533119 0.000000000000000 0.000009999193319 0.000000000000000
499.92373687383 0.000000000000000 0.000009999192677 0.000000000000000
499.86339841648 0.000000000000000 0.000009999192034 0.000000000000000
499.80305995912 0.000000000000000 0.000009999191391 0.000000000000000
499.65791606925 0.000000000000000 0.000009999189841 0.000000000000000
499.51277217938 0.000000000000000 0.000009999188288 0.000000000000000
499.36762828950 0.000000000000000 0.000009999186732 0.000000000000000
499.22248439963 0.000000000000000 0.000009999185172 0.000000000000000
499.07734050976 0.000000000000000 0.000009999183609 0.000000000000000
498.82395561600 0.000000000000000 0.000009999180873 0.000000000000000
498.57057072224 0.000000000000000 0.000009999178127 0.000000000000000
498.31718582848 0.000000000000000 0.000009999175371 0.000000000000000
498.06380093473 0.000000000000000 0.000009999172604 0.000000000000000
497.45995811088 0.000000000000000 0.000009999165970 0.000000000000000
496.85611528704 0.000000000000000 0.000009999159276 0.000000000000000
496.25227246319 0.000000000000000 0.000009999152524 0.000000000000000
495.64842963935 0.000000000000000 0.000009999145712 0.000000000000000
494.67325362851 0.000000000000000 0.000009999135230 0.000000000000000
493.69807761767 0.000000000000000 0.000009999125308 0.000000000000000
492.92865359818 0.000000000000000 0.000009999116012 0.000000000000000
492.31425667452 0.000000000000000 0.000009999108802 0.000000000000000
491.82402294549 0.000000000000000 0.000009999102932 0.000000000000000
491.43231775303 0.000000000000000 0.000009999098226 0.000000000000000
491.11920474828 0.000000000000000 0.000009999094441 0.000000000000000
490.86849916459 0.000000000000000 0.000009999091399 0.000000000000000
490.66714022880 0.000000000000000 0.000009999088947 0.000000000000000
490.50447937879 0.000000000000000 0.000009999086961 0.000000000000000
490.37168183602 0.000000000000000 0.000009999085336 0.000000000000000
490.23888429325 0.000000000000000 0.000009999083708 0.000000000000000
490.14129589480 0.000000000000000 0.000009999082509 0.000000000000000
490.04370749635 0.000000000000000 0.000009999081309 0.000000000000000
490.02832761161 0.000000000000000 0.000009999081120 0.000000000000000
490.01294772686 0.000000000000000 0.000009999080931 0.000000000000000
489.99756784211 0.000000000000000 0.000009999080741 0.000000000000000
489.98218795736 0.000000000000000 0.000009999080552 0.000000000000000
489.95142818787 0.000000000000000 0.000009999080173 0.000000000000000
489.92066841837 0.000000000000000 0.000009999079794 0.000000000000000
489.88990864888 0.000000000000000 0.000009999079414 0.000000000000000
489.85914887938 0.000000000000000 0.000009999079035 0.000000000000000
489.82838910989 0.000000000000000 0.000009999078655 0.000000000000000
489.76869814868 0.000000000000000 0.000009999077918 0.000000000000000
489.70900718747 0.000000000000000 0.000009999077180 0.000000000000000
489.64931622626 0.000000000000000 0.000009999076441 0.000000000000000
489.58962526505 0.000000000000000 0.000009999075702 0.000000000000000
489.52993430384 0.000000000000000 0.000009999074962 0.000000000000000
489.38549704738 0.000000000000000 0.000009999073169 0.000000000000000
489.24105979092 0.000000000000000 0.000009999071373 0.000000000000000
489.09662253446 0.000000000000000 0.000009999069572 0.000000000000000
488.95218527800 0.000000000000000 0.000009999067768 0.000000000000000
488.80774802154 0.000000000000000 0.000009999065959 0.000000000000000
488.55727774401 0.000000000000000 0.000009999062814 0.000000000000000
488.30680746648 0.000000000000000 0.000009999059657 0.000000000000000
488.05633718895 0.000000000000000 0.000009999056488 0.000000000000000
487.80586691142 0.000000000000000 0.000009999053308 0.000000000000000
487.20708604079 0.000000000000000 0.000009999045656 0.000000000000000
486.60830517016 0.000000000000000 0.000009999037935 0.000000000000000
486.00952429953 0.000000000000000 0.000009999030145 0.000000000000000
485.41074342890 0.000000000000000 0.000009999022285 0.000000000000000
484.46226564325 0.000000000000000 0.000009999009688 0.000000000000000
483.51378785761 0.000000000000000 0.000009998996909 0.000000000000000
482.76975102977 0.000000000000000 0.000009998986757 0.000000000000000
482.17609352516 0.000000000000000 0.000009998978574 0.000000000000000
481.70264964832 0.000000000000000 0.000009998971995 0.000000000000000
481.32440081558 0.000000000000000 0.000009998966704 0.000000000000000
481.02206063536 0.000000000000000 0.000009998962454 0.000000000000000
480.77996945044 0.000000000000000 0.000009998959036 0.000000000000000
480.58549844106 0.000000000000000 0.000009998956282 0.000000000000000
480.42834688558 0.000000000000000 0.000009998954050 0.000000000000000
480.29995723917 0.000000000000000 0.000009998952223 0.000000000000000
480.17156759276 0.000000000000000 0.000009998950392 0.000000000000000
480.07656727815 0.000000000000000 0.000009998949035 0.000000000000000
479.98156696354 0.000000000000000 0.000009998947676 0.000000000000000
479.96628310530 0.000000000000000 0.000009998947457 0.000000000000000
479.95099924706 0.000000000000000 0.000009998947238 0.000000000000000
479.93571538882 0.000000000000000 0.000009998947019 0.000000000000000
479.92043153058 0.000000000000000 0.000009998946801 0.000000000000000
479.88986381410 0.000000000000000 0.000009998946362 0.000000000000000
479.85929609762 0.000000000000000 0.000009998945924 0.000000000000000
479.82872838114 0.000000000000000 0.000009998945486 0.000000000000000
479.79816066466 0.000000000000000 0.000009998945047 0.000000000000000
479.76759294818 0.000000000000000 0.000009998944608 0.000000000000000
479.70333505443 0.000000000000000 0.000009998943685 0.000000000000000
479.63907716068 0.000000000000000 0.000009998942761 0.000000000000000
479.57481926693 0.000000000000000 0.000009998941836 0.000000000000000
479.51056137318 0.000000000000000 0.000009998940910 0.000000000000000
479.44630347942 0.000000000000000 0.000009998939983 0.000000000000000
479.32288940233 0.000000000000000 0.000009998938201 0.000000000000000
479.19947532523 0.000000000000000 0.000009998936415 0.000000000000000
479.07606124813 0.000000000000000 0.000009998934625 0.000000000000000
478.95264717104 0.000000000000000 0.000009998932833 0.000000000000000
478.82923309394 0.000000000000000 0.000009998931037 0.000000000000000
478.59140932972 0.000000000000000 0.000009998927566 0.000000000000000
478.35358556550 0.000000000000000 0.000009998924083 0.000000000000000
478.11576180129 0.000000000000000 0.000009998920587 0.000000000000000
477.87793803707 0.000000000000000 0.000009998917078 0.000000000000000
477.32168138266 0.000000000000000 0.000009998908821 0.000000000000000
476.76542472825 0.000000000000000 0.000009998900494 0.000000000000000
476.20916807384 0.000000000000000 0.000009998892095 0.000000000000000
475.65291141943 0.000000000000000 0.000009998883623 0.000000000000000
474.71125332801 0.000000000000000 0.000009998869352 0.000000000000000
473.76959523659 0.000000000000000 0.000009998855132 0.000000000000000
473.01053213156 0.000000000000000 0.000009998843005 0.000000000000000
472.40305968104 0.000000000000000 0.000009998833305 0.000000000000000
471.91769618808 0.000000000000000 0.000009998825462 0.000000000000000
471.52993663347 0.000000000000000 0.000009998819159 0.000000000000000
471.22003794896 0.000000000000000 0.000009998814093 0.000000000000000
470.97202305540 0.000000000000000 0.000009998810021 0.000000000000000
470.77297379207 0.000000000000000 0.000009998806742 0.000000000000000
470.61238237689 0.000000000000000 0.000009998804089 0.000000000000000
470.48156933419 0.000000000000000 0.000009998801922 0.000000000000000
470.37303689894 0.000000000000000 0.000009998800122 0.000000000000000
470.26450446370 0.000000000000000 0.000009998798318 0.000000000000000
470.15597202846 0.000000000000000 0.000009998796511 0.000000000000000
470.14164576114 0.000000000000000 0.000009998796273 0.000000000000000
470.12731949383 0.000000000000000 0.000009998796034 0.000000000000000
470.11299322651 0.000000000000000 0.000009998795795 0.000000000000000
470.09866695920 0.000000000000000 0.000009998795556 0.000000000000000
470.07001442457 0.000000000000000 0.000009998795078 0.000000000000000
470.04136188994 0.000000000000000 0.000009998794600 0.000000000000000
470.01270935531 0.000000000000000 0.000009998794122 0.000000000000000
469.98405682068 0.000000000000000 0.000009998793643 0.000000000000000
469.95540428605 0.000000000000000 0.000009998793165 0.000000000000000
469.90341608832 0.000000000000000 0.000009998792295 0.000000000000000
469.85142789059 0.000000000000000 0.000009998791426 0.000000000000000
469.79943969286 0.000000000000000 0.000009998790555 0.000000000000000
469.74745149514 0.000000000000000 0.000009998789684 0.000000000000000
469.69546329741 0.000000000000000 0.000009998788812 0.000000000000000
469.56795411510 0.000000000000000 0.000009998786670 0.000000000000000
469.44044493279 0.000000000000000 0.000009998784524 0.000000000000000
469.31293575049 0.000000000000000 0.000009998782374 0.000000000000000
469.18542656818 0.000000000000000 0.000009998780219 0.000000000000000
469.05791738587 0.000000000000000 0.000009998778060 0.000000000000000
468.84160122465 0.000000000000000 0.000009998774388 0.000000000000000
468.62528506343 0.000000000000000 0.000009998770703 0.000000000000000
468.40896890220 0.000000000000000 0.000009998767006 0.000000000000000
468.19265274098 0.000000000000000 0.000009998763295 0.000000000000000
467.68090790008 0.000000000000000 0.000009998754467 0.000000000000000
467.16916305918 0.000000000000000 0.000009998745568 0.000000000000000
466.65741821828 0.000000000000000 0.000009998736595 0.000000000000000
466.14567337738 0.000000000000000 0.000009998727550 0.000000000000000
465.20289900894 0.000000000000000 0.000009998710691 0.000000000000000
464.44570138885 0.000000000000000 0.000009998696966 0.000000000000000
463.68850376876 0.000000000000000 0.000009998683073 0.000000000000000
463.16304995980 0.000000000000000 0.000009998673333 0.000000000000000
462.63759615084 0.000000000000000 0.000009998663509 0.000000000000000
462.27831843006 0.000000000000000 0.000009998656745 0.000000000000000
461.91904070928 0.000000000000000 0.000009998649941 0.000000000000000
461.67378112100 0.000000000000000 0.000009998645273 0.000000000000000
461.42852153271 0.000000000000000 0.000009998640587 0.000000000000000
461.26053157853 0.000000000000000 0.000009998637367 0.000000000000000
461.09254162435 0.000000000000000 0.000009998634138 0.000000000000000
460.97609508039 0.000000000000000 0.000009998631894 0.000000000000000
460.85964853644 0.000000000000000 0.000009998629647 0.000000000000000
460.77623263731 0.000000000000000 0.000009998628034 0.000000000000000
460.69281673817 0.000000000000000 0.000009998626419 0.000000000000000
460.62654180227 0.000000000000000 0.000009998625134 0.000000000000000
460.56026686638 0.000000000000000 0.000009998623848 0.000000000000000
460.49399193048 0.000000000000000 0.000009998622561 0.000000000000000
460.48425004975 0.000000000000000 0.000009998622372 0.000000000000000
460.47450816903 0.000000000000000 0.000009998622182 0.000000000000000
460.46476628830 0.000000000000000 0.000009998621993 0.000000000000000
460.44528252686 0.000000000000000 0.000009998621614 0.000000000000000
460.42579876541 0.000000000000000 0.000009998621235 0.000000000000000
460.40631500396 0.000000000000000 0.000009998620856 0.000000000000000
460.38683124251 0.000000000000000 0.000009998620477 0.000000000000000
460.32906940706 0.000000000000000 0.000009998619352 0.000000000000000
460.27130757160 0.000000000000000 0.000009998618226 0.000000000000000
460.21354573615 0.000000000000000 0.000009998617099 0.000000000000000
460.15578390070 0.000000000000000 0.000009998615970 0.000000000000000
460.03451911834 0.000000000000000 0.000009998613599 0.000000000000000
459.91325433599 0.000000000000000 0.000009998611222 0.000000000000000
459.79198955363 0.000000000000000 0.000009998608841 0.000000000000000
459.67072477127 0.000000000000000 0.000009998606456 0.000000000000000
459.50787192356 0.000000000000000 0.000009998603244 0.000000000000000
459.34501907584 0.000000000000000 0.000009998600025 0.000000000000000
459.18216622813 0.000000000000000 0.000009998596796 0.000000000000000
459.01931338041 0.000000000000000 0.000009998593559 0.000000000000000
458.64948933309 0.000000000000000 0.000009998586176 0.000000000000000
458.27966528576 0.000000000000000 0.000009998578749 0.000000000000000
457.90984123843 0.000000000000000 0.000009998571276 0.000000000000000
457.54001719110 0.000000000000000 0.000009998563758 0.000000000000000
456.67726146847 0.000000000000000 0.000009998546040 0.000000000000000
455.81450574584 0.000000000000000 0.000009998528069 0.000000000000000
454.95175002321 0.000000000000000 0.000009998509839 0.000000000000000
454.32260291027 0.000000000000000 0.000009998496380 0.000000000000000
453.69345579732 0.000000000000000 0.000009998482779 0.000000000000000
453.26122856193 0.000000000000000 0.000009998473352 0.000000000000000
452.82900132653 0.000000000000000 0.000009998463857 0.000000000000000
452.53392011564 0.000000000000000 0.000009998457336 0.000000000000000
452.23883890476 0.000000000000000 0.000009998450781 0.000000000000000
452.03726235806 0.000000000000000 0.000009998446286 0.000000000000000
451.83568581137 0.000000000000000 0.000009998441774 0.000000000000000
451.69707622786 0.000000000000000 0.000009998438664 0.000000000000000
451.55846664434 0.000000000000000 0.000009998435545 0.000000000000000
451.46130925138 0.000000000000000 0.000009998433356 0.000000000000000
451.36415185842 0.000000000000000 0.000009998431207 0.000000000000000
451.29228485940 0.000000000000000 0.000009998429634 0.000000000000000
451.22041786037 0.000000000000000 0.000009998428001 0.000000000000000
451.14855086135 0.000000000000000 0.000009998426372 0.000000000000000
451.07668386232 0.000000000000000 0.000009998424741 0.000000000000000
451.06625214273 0.000000000000000 0.000009998424505 0.000000000000000
451.05582042314 0.000000000000000 0.000009998424268 0.000000000000000
451.04538870355 0.000000000000000 0.000009998424031 0.000000000000000
451.02452526437 0.000000000000000 0.000009998423557 0.000000000000000
451.00366182519 0.000000000000000 0.000009998423083 0.000000000000000
450.98279838601 0.000000000000000 0.000009998422608 0.000000000000000
450.96193494684 0.000000000000000 0.000009998422134 0.000000000000000
450.91488489211 0.000000000000000 0.000009998421063 0.000000000000000
450.86783483739 0.000000000000000 0.000009998419992 0.000000000000000
450.82078478267 0.000000000000000 0.000009998418920 0.000000000000000
450.77373472794 0.000000000000000 0.000009998417847 0.000000000000000
450.65458258158 0.000000000000000 0.000009998415125 0.000000000000000
450.55639506239 0.000000000000000 0.000009998412879 0.000000000000000
450.45820754321 0.000000000000000 0.000009998410629 0.000000000000000
450.36002002403 0.000000000000000 0.000009998408375 0.000000000000000
450.26183250484 0.000000000000000 0.000009998406117 0.000000000000000
450.08521223138 0.000000000000000 0.000009998402046 0.000000000000000
449.90859195792 0.000000000000000 0.000009998397963 0.000000000000000
449.73197168446 0.000000000000000 0.000009998393868 0.000000000000000
449.55535141100 0.000000000000000 0.000009998389761 0.000000000000000
449.16987637345 0.000000000000000 0.000009998380754 0.000000000000000
448.78440133590 0.000000000000000 0.000009998371688 0.000000000000000
448.39892629835 0.000000000000000 0.000009998362563 0.000000000000000
448.01345126079 0.000000000000000 0.000009998353377 0.000000000000000
447.10107888236 0.000000000000000 0.000009998331392 0.000000000000000
446.18870650393 0.000000000000000 0.000009998309062 0.000000000000000
445.49307090964 0.000000000000000 0.000009998291798 0.000000000000000
444.79743531534 0.000000000000000 0.000009998274327 0.000000000000000
444.31751832675 0.000000000000000 0.000009998262150 0.000000000000000
443.83760133816 0.000000000000000 0.000009998249871 0.000000000000000
443.50980701899 0.000000000000000 0.000009998241425 0.000000000000000
443.18201269983 0.000000000000000 0.000009998232931 0.000000000000000
442.95828624701 0.000000000000000 0.000009998227105 0.000000000000000
442.73455979420 0.000000000000000 0.000009998221257 0.000000000000000
442.58120294859 0.000000000000000 0.000009998217235 0.000000000000000
442.42784610297 0.000000000000000 0.000009998213203 0.000000000000000
442.32125718352 0.000000000000000 0.000009998210394 0.000000000000000
442.21466826406 0.000000000000000 0.000009998207579 0.000000000000000
442.13771211012 0.000000000000000 0.000009998205544 0.000000000000000
442.06075595618 0.000000000000000 0.000009998203506 0.000000000000000
441.99769417740 0.000000000000000 0.000009998201834 0.000000000000000
441.93463239861 0.000000000000000 0.000009998200160 0.000000000000000
441.87157061982 0.000000000000000 0.000009998198484 0.000000000000000
441.85895826407 0.000000000000000 0.000009998198149 0.000000000000000
441.84634590831 0.000000000000000 0.000009998197814 0.000000000000000
441.83373355255 0.000000000000000 0.000009998197478 0.000000000000000
441.80850884104 0.000000000000000 0.000009998196807 0.000000000000000
441.78328412952 0.000000000000000 0.000009998196135 0.000000000000000
441.75805941801 0.000000000000000 0.000009998195464 0.000000000000000
441.73283470649 0.000000000000000 0.000009998194792 0.000000000000000
441.68507407780 0.000000000000000 0.000009998193518 0.000000000000000
441.63731344912 0.000000000000000 0.000009998192244 0.000000000000000
441.58955282043 0.000000000000000 0.000009998190969 0.000000000000000
441.54179219174 0.000000000000000 0.000009998189692 0.000000000000000
441.49403156305 0.000000000000000 0.000009998188415 0.000000000000000
441.35278755317 0.000000000000000 0.000009998184631 0.000000000000000
441.21154354330 0.000000000000000 0.000009998180837 0.000000000000000
441.07029953342 0.000000000000000 0.000009998177034 0.000000000000000
440.92905552355 0.000000000000000 0.000009998173222 0.000000000000000
440.78781151367 0.000000000000000 0.000009998169400 0.000000000000000
440.56062016683 0.000000000000000 0.000009998163233 0.000000000000000
440.33342881998 0.000000000000000 0.000009998157041 0.000000000000000
440.10623747313 0.000000000000000 0.000009998150823 0.000000000000000
439.87904612629 0.000000000000000 0.000009998144581 0.000000000000000
439.32742773778 0.000000000000000 0.000009998129321 0.000000000000000
438.77580934927 0.000000000000000 0.000009998113910 0.000000000000000
438.22419096077 0.000000000000000 0.000009998098347 0.000000000000000
437.67257257226 0.000000000000000 0.000009998082630 0.000000000000000
436.83296716259 0.000000000000000 0.000009998058408 0.000000000000000
435.99336175292 0.000000000000000 0.000009998033818 0.000000000000000
435.34349586457 0.000000000000000 0.000009998014527 0.000000000000000
434.82599019229 0.000000000000000 0.000009997999002 0.000000000000000
434.41387464340 0.000000000000000 0.000009997986534 0.000000000000000
434.08474812381 0.000000000000000 0.000009997976509 0.000000000000000
433.82172707605 0.000000000000000 0.000009997968455 0.000000000000000
433.61108901434 0.000000000000000 0.000009997961977 0.000000000000000
433.44178906872 0.000000000000000 0.000009997956752 0.000000000000000
433.30480387964 0.000000000000000 0.000009997952513 0.000000000000000
433.19259828720 0.000000000000000 0.000009997949032 0.000000000000000
433.08039269475 0.000000000000000 0.000009997945545 0.000000000000000
432.99508143704 0.000000000000000 0.000009997942888 0.000000000000000
432.90977017932 0.000000000000000 0.000009997940228 0.000000000000000
432.89448329034 0.000000000000000 0.000009997939751 0.000000000000000
432.87919640136 0.000000000000000 0.000009997939274 0.000000000000000
432.86390951238 0.000000000000000 0.000009997938796 0.000000000000000
432.84862262340 0.000000000000000 0.000009997938319 0.000000000000000
432.81804884545 0.000000000000000 0.000009997937363 0.000000000000000
432.78747506749 0.000000000000000 0.000009997936407 0.000000000000000
432.75690128954 0.000000000000000 0.000009997935451 0.000000000000000
432.72632751158 0.000000000000000 0.000009997934494 0.000000000000000
432.69575373363 0.000000000000000 0.000009997933536 0.000000000000000
432.63782270987 0.000000000000000 0.000009997931721 0.000000000000000
432.57989168611 0.000000000000000 0.000009997929903 0.000000000000000
432.52196066236 0.000000000000000 0.000009997928084 0.000000000000000
432.46402963860 0.000000000000000 0.000009997926262 0.000000000000000
432.40609861484 0.000000000000000 0.000009997924439 0.000000000000000
432.29794571790 0.000000000000000 0.000009997921029 0.000000000000000
432.18979282095 0.000000000000000 0.000009997917614 0.000000000000000
432.08163992400 0.000000000000000 0.000009997914191 0.000000000000000
431.97348702706 0.000000000000000 0.000009997910761 0.000000000000000
431.86533413011 0.000000000000000 0.000009997907325 0.000000000000000
431.64317037028 0.000000000000000 0.000009997900244 0.000000000000000
431.42100661046 0.000000000000000 0.000009997893135 0.000000000000000
431.19884285063 0.000000000000000 0.000009997885996 0.000000000000000
430.97667909080 0.000000000000000 0.000009997878828 0.000000000000000
430.45980918864 0.000000000000000 0.000009997862038 0.000000000000000
429.94293928648 0.000000000000000 0.000009997845085 0.000000000000000
429.42606938432 0.000000000000000 0.000009997827969 0.000000000000000
428.90919948216 0.000000000000000 0.000009997810686 0.000000000000000
428.07435450400 0.000000000000000 0.000009997782416 0.000000000000000
427.23950952585 0.000000000000000 0.000009997753699 0.000000000000000
426.58229575874 0.000000000000000 0.000009997730772 0.000000000000000
426.05801085477 0.000000000000000 0.000009997712277 0.000000000000000
425.64000217611 0.000000000000000 0.000009997697398 0.000000000000000
425.30619166826 0.000000000000000 0.000009997685430 0.000000000000000
425.03946020584 0.000000000000000 0.000009997675813 0.000000000000000
424.82593200230 0.000000000000000 0.000009997668079 0.000000000000000
424.65442047187 0.000000000000000 0.000009997661844 0.000000000000000
424.51580589764 0.000000000000000 0.000009997656789 0.000000000000000
424.40250711977 0.000000000000000 0.000009997652648 0.000000000000000
424.28920834189 0.000000000000000 0.000009997648498 0.000000000000000
424.20485696088 0.000000000000000 0.000009997645403 0.000000000000000
424.12050557987 0.000000000000000 0.000009997642302 0.000000000000000
424.10664508231 0.000000000000000 0.000009997641792 0.000000000000000
424.09278458475 0.000000000000000 0.000009997641282 0.000000000000000
424.07892408719 0.000000000000000 0.000009997640772 0.000000000000000
424.06506358963 0.000000000000000 0.000009997640262 0.000000000000000
424.03734259451 0.000000000000000 0.000009997639241 0.000000000000000
424.00962159940 0.000000000000000 0.000009997638219 0.000000000000000
423.98190060428 0.000000000000000 0.000009997637197 0.000000000000000
423.95417960916 0.000000000000000 0.000009997636175 0.000000000000000
423.92645861404 0.000000000000000 0.000009997635152 0.000000000000000
423.85880510359 0.000000000000000 0.000009997632652 0.000000000000000
423.79115159313 0.000000000000000 0.000009997630150 0.000000000000000
423.72349808267 0.000000000000000 0.000009997627645 0.000000000000000
423.65584457221 0.000000000000000 0.000009997625136 0.000000000000000
423.58819106175 0.000000000000000 0.000009997622624 0.000000000000000
423.48041412438 0.000000000000000 0.000009997618615 0.000000000000000
423.37263718701 0.000000000000000 0.000009997614599 0.000000000000000
423.26486024964 0.000000000000000 0.000009997610574 0.000000000000000
423.15708331227 0.000000000000000 0.000009997606540 0.000000000000000
423.04930637490 0.000000000000000 0.000009997602498 0.000000000000000
422.82038429920 0.000000000000000 0.000009997593885 0.000000000000000
422.59146222349 0.000000000000000 0.000009997585234 0.000000000000000
422.36254014778 0.000000000000000 0.000009997576545 0.000000000000000
422.13361807207 0.000000000000000 0.000009997567817 0.000000000000000
421.60038823515 0.000000000000000 0.000009997547335 0.000000000000000
421.06715839822 0.000000000000000 0.000009997526640 0.000000000000000
420.53392856129 0.000000000000000 0.000009997505728 0.000000000000000
420.00069872437 0.000000000000000 0.000009997484597 0.000000000000000
419.20371326009 0.000000000000000 0.000009997452598 0.000000000000000
418.40672779581 0.000000000000000 0.000009997420091 0.000000000000000
417.79366852856 0.000000000000000 0.000009997394734 0.000000000000000
417.30588323936 0.000000000000000 0.000009997374337 0.000000000000000
416.91766892584 0.000000000000000 0.000009997357961 0.000000000000000
416.60765126302 0.000000000000000 0.000009997344792 0.000000000000000
416.35988778836 0.000000000000000 0.000009997334208 0.000000000000000
416.16141006040 0.000000000000000 0.000009997325692 0.000000000000000
416.00178456034 0.000000000000000 0.000009997318818 0.000000000000000
415.87247143897 0.000000000000000 0.000009997313234 0.000000000000000
415.76630164948 0.000000000000000 0.000009997308638 0.000000000000000
415.66013185998 0.000000000000000 0.000009997304032 0.000000000000000
415.57730358907 0.000000000000000 0.000009997300432 0.000000000000000
415.49447531815 0.000000000000000 0.000009997296826 0.000000000000000
415.47790966397 0.000000000000000 0.000009997296105 0.000000000000000
415.46134400978 0.000000000000000 0.000009997295382 0.000000000000000
415.44477835560 0.000000000000000 0.000009997294660 0.000000000000000
415.42821270142 0.000000000000000 0.000009997293938 0.000000000000000
415.39508139305 0.000000000000000 0.000009997292492 0.000000000000000
415.36195008469 0.000000000000000 0.000009997291045 0.000000000000000
415.32881877632 0.000000000000000 0.000009997289598 0.000000000000000
415.29568746795 0.000000000000000 0.000009997288149 0.000000000000000
415.23634288963 0.000000000000000 0.000009997285552 0.000000000000000
415.17699831131 0.000000000000000 0.000009997282952 0.000000000000000
415.11765373299 0.000000000000000 0.000009997280349 0.000000000000000
415.04519863090 0.000000000000000 0.000009997277166 0.000000000000000
414.97274352881 0.000000000000000 0.000009997273979 0.000000000000000
414.90028842672 0.000000000000000 0.000009997270788 0.000000000000000
414.82783332463 0.000000000000000 0.000009997267591 0.000000000000000
414.68729340852 0.000000000000000 0.000009997261378 0.000000000000000
414.54675349242 0.000000000000000 0.000009997255147 0.000000000000000
414.40621357631 0.000000000000000 0.000009997248899 0.000000000000000
414.26567366020 0.000000000000000 0.000009997242632 0.000000000000000
413.97100459013 0.000000000000000 0.000009997229435 0.000000000000000
413.67633552006 0.000000000000000 0.000009997216159 0.000000000000000
413.38166644999 0.000000000000000 0.000009997202803 0.000000000000000
413.08699737992 0.000000000000000 0.000009997189366 0.000000000000000
412.40399442294 0.000000000000000 0.000009997157908 0.000000000000000
411.72099146596 0.000000000000000 0.000009997126006 0.000000000000000
411.03798850897 0.000000000000000 0.000009997093650 0.000000000000000
410.35498555199 0.000000000000000 0.000009997060834 0.000000000000000
409.82028424685 0.000000000000000 0.000009997034815 0.000000000000000
409.28558294172 0.000000000000000 0.000009997008505 0.000000000000000
408.91674028846 0.000000000000000 0.000009996990183 0.000000000000000
408.54789763520 0.000000000000000 0.000009996971719 0.000000000000000
408.29616794621 0.000000000000000 0.000009996959035 0.000000000000000
408.04443825721 0.000000000000000 0.000009996946283 0.000000000000000
407.87241053271 0.000000000000000 0.000009996937530 0.000000000000000
407.70038280822 0.000000000000000 0.000009996928745 0.000000000000000
407.58181345067 0.000000000000000 0.000009996922672 0.000000000000000
407.46324409313 0.000000000000000 0.000009996916583 0.000000000000000
407.37954478788 0.000000000000000 0.000009996912276 0.000000000000000
407.29584548263 0.000000000000000 0.000009996907961 0.000000000000000
407.23253878765 0.000000000000000 0.000009996904692 0.000000000000000
407.16923209267 0.000000000000000 0.000009996901419 0.000000000000000
407.10592539769 0.000000000000000 0.000009996898142 0.000000000000000
407.05731438402 0.000000000000000 0.000009996895623 0.000000000000000
407.04759218129 0.000000000000000 0.000009996895118 0.000000000000000
407.03786997856 0.000000000000000 0.000009996894614 0.000000000000000
407.02814777582 0.000000000000000 0.000009996894110 0.000000000000000
407.00870337036 0.000000000000000 0.000009996893101 0.000000000000000
406.98925896489 0.000000000000000 0.000009996892091 0.000000000000000
406.96981455943 0.000000000000000 0.000009996891081 0.000000000000000
406.95037015396 0.000000000000000 0.000009996890071 0.000000000000000
406.90778436866 0.000000000000000 0.000009996887857 0.000000000000000
406.86519858335 0.000000000000000 0.000009996885641 0.000000000000000
406.82261279805 0.000000000000000 0.000009996883424 0.000000000000000
406.78002701274 0.000000000000000 0.000009996881204 0.000000000000000
406.65870103157 0.000000000000000 0.000009996874869 0.000000000000000
406.56636505583 0.000000000000000 0.000009996870036 0.000000000000000
406.47402908010 0.000000000000000 0.000009996865195 0.000000000000000
406.38169310436 0.000000000000000 0.000009996860343 0.000000000000000
406.28935712863 0.000000000000000 0.000009996855483 0.000000000000000
406.12086703166 0.000000000000000 0.000009996846588 0.000000000000000
405.95237693468 0.000000000000000 0.000009996837662 0.000000000000000
405.78388683771 0.000000000000000 0.000009996828704 0.000000000000000
405.61539674074 0.000000000000000 0.000009996819713 0.000000000000000
405.24672282464 0.000000000000000 0.000009996799926 0.000000000000000
404.87804890853 0.000000000000000 0.000009996779983 0.000000000000000
404.50937499243 0.000000000000000 0.000009996759880 0.000000000000000
404.14070107632 0.000000000000000 0.000009996739616 0.000000000000000
403.27970761198 0.000000000000000 0.000009996691658 0.000000000000000
402.56559953782 0.000000000000000 0.000009996651195 0.000000000000000
401.85149146366 0.000000000000000 0.000009996610094 0.000000000000000
401.35649453627 0.000000000000000 0.000009996581223 0.000000000000000
400.86149760887 0.000000000000000 0.000009996552036 0.000000000000000
400.52334526789 0.000000000000000 0.000009996531912 0.000000000000000
400.18519292690 0.000000000000000 0.000009996511637 0.000000000000000
399.95457497308 0.000000000000000 0.000009996497722 0.000000000000000
399.72395701925 0.000000000000000 0.000009996483736 0.000000000000000
399.56621193685 0.000000000000000 0.000009996474127 0.000000000000000
399.40846685445 0.000000000000000 0.000009996464485 0.000000000000000
399.29940324589 0.000000000000000 0.000009996457799 0.000000000000000
399.19033963733 0.000000000000000 0.000009996451096 0.000000000000000
399.11268778221 0.000000000000000 0.000009996446314 0.000000000000000
399.03503592708 0.000000000000000 0.000009996441524 0.000000000000000
398.97460867785 0.000000000000000 0.000009996437790 0.000000000000000
398.91418142862 0.000000000000000 0.000009996434052 0.000000000000000
398.85375417938 0.000000000000000 0.000009996430309 0.000000000000000
398.81084516575 0.000000000000000 0.000009996427648 0.000000000000000
398.76793615211 0.000000000000000 0.000009996424984 0.000000000000000
398.72502713848 0.000000000000000 0.000009996422318 0.000000000000000
398.68211812485 0.000000000000000 0.000009996419650 0.000000000000000
398.63920911121 0.000000000000000 0.000009996416979 0.000000000000000
398.59630009758 0.000000000000000 0.000009996414306 0.000000000000000
398.55339108394 0.000000000000000 0.000009996411630 0.000000000000000
398.46757305668 0.000000000000000 0.000009996406270 0.000000000000000
398.38175502941 0.000000000000000 0.000009996400901 0.000000000000000
398.29593700214 0.000000000000000 0.000009996395521 0.000000000000000
398.21011897487 0.000000000000000 0.000009996390130 0.000000000000000
398.08411780960 0.000000000000000 0.000009996382197 0.000000000000000
397.95811664432 0.000000000000000 0.000009996374242 0.000000000000000
397.83211547904 0.000000000000000 0.000009996366264 0.000000000000000
397.70611431377 0.000000000000000 0.000009996358263 0.000000000000000
397.43339266093 0.000000000000000 0.000009996340867 0.000000000000000
397.16067100809 0.000000000000000 0.000009996323364 0.000000000000000
396.88794935525 0.000000000000000 0.000009996305753 0.000000000000000
396.61522770241 0.000000000000000 0.000009996288032 0.000000000000000
395.99118995716 0.000000000000000 0.000009996247067 0.000000000000000
395.36715221190 0.000000000000000 0.000009996205514 0.000000000000000
394.74311446664 0.000000000000000 0.000009996163360 0.000000000000000
394.11907672139 0.000000000000000 0.000009996120596 0.000000000000000
393.49503897613 0.000000000000000 0.000009996077209 0.000000000000000
393.04959963184 0.000000000000000 0.000009996045852 0.000000000000000
392.60416028756 0.000000000000000 0.000009996014167 0.000000000000000
392.29931032152 0.000000000000000 0.000009995992292 0.000000000000000
391.99446035548 0.000000000000000 0.000009995970260 0.000000000000000
391.78644664635 0.000000000000000 0.000009995955135 0.000000000000000
391.57843293722 0.000000000000000 0.000009995939937 0.000000000000000
391.43589657945 0.000000000000000 0.000009995929479 0.000000000000000
391.29336022169 0.000000000000000 0.000009995918987 0.000000000000000
391.19432677435 0.000000000000000 0.000009995911676 0.000000000000000
391.09529332700 0.000000000000000 0.000009995904348 0.000000000000000
391.02382672301 0.000000000000000 0.000009995899049 0.000000000000000
390.95236011902 0.000000000000000 0.000009995893741 0.000000000000000
390.89387654215 0.000000000000000 0.000009995889391 0.000000000000000
390.83539296528 0.000000000000000 0.000009995885035 0.000000000000000
390.77690938840 0.000000000000000 0.000009995880674 0.000000000000000
390.76521267303 0.000000000000000 0.000009995879801 0.000000000000000
390.75351595765 0.000000000000000 0.000009995878927 0.000000000000000
390.74181924228 0.000000000000000 0.000009995878054 0.000000000000000
390.71842581153 0.000000000000000 0.000009995876306 0.000000000000000
390.69503238078 0.000000000000000 0.000009995874558 0.000000000000000
390.67163895003 0.000000000000000 0.000009995872808 0.000000000000000
390.64824551928 0.000000000000000 0.000009995871058 0.000000000000000
390.60435914918 0.000000000000000 0.000009995867771 0.000000000000000
390.56047277907 0.000000000000000 0.000009995864482 0.000000000000000
390.51658640897 0.000000000000000 0.000009995861188 0.000000000000000
390.47270003887 0.000000000000000 0.000009995857892 0.000000000000000
390.42881366876 0.000000000000000 0.000009995854592 0.000000000000000
390.30549850535 0.000000000000000 0.000009995845302 0.000000000000000
390.18218334194 0.000000000000000 0.000009995835984 0.000000000000000
390.05886817854 0.000000000000000 0.000009995826639 0.000000000000000
389.93555301513 0.000000000000000 0.000009995817267 0.000000000000000
389.81223785172 0.000000000000000 0.000009995807868 0.000000000000000
389.61067273756 0.000000000000000 0.000009995792444 0.000000000000000
389.40910762340 0.000000000000000 0.000009995776945 0.000000000000000
389.20754250924 0.000000000000000 0.000009995761372 0.000000000000000
389.00597739508 0.000000000000000 0.000009995745724 0.000000000000000
388.52118089503 0.000000000000000 0.000009995707776 0.000000000000000
388.03638439497 0.000000000000000 0.000009995669382 0.000000000000000
387.55158789492 0.000000000000000 0.000009995630536 0.000000000000000
387.06679139487 0.000000000000000 0.000009995591231 0.000000000000000
386.33477437539 0.000000000000000 0.000009995530995 0.000000000000000
385.60275735591 0.000000000000000 0.000009995469672 0.000000000000000
385.03843471802 0.000000000000000 0.000009995421638 0.000000000000000
384.58940248134 0.000000000000000 0.000009995382937 0.000000000000000
384.23199844255 0.000000000000000 0.000009995351824 0.000000000000000
383.94656507083 0.000000000000000 0.000009995326777 0.000000000000000
383.71838044597 0.000000000000000 0.000009995306626 0.000000000000000
383.53547151008 0.000000000000000 0.000009995290390 0.000000000000000
383.38819055595 0.000000000000000 0.000009995277263 0.000000000000000
383.26861267545 0.000000000000000 0.000009995266570 0.000000000000000
383.17001362866 0.000000000000000 0.000009995257729 0.000000000000000
383.07141458187 0.000000000000000 0.000009995248866 0.000000000000000
382.99025861796 0.000000000000000 0.000009995241555 0.000000000000000
382.92514908589 0.000000000000000 0.000009995235679 0.000000000000000
382.91212717948 0.000000000000000 0.000009995234503 0.000000000000000
382.89910527307 0.000000000000000 0.000009995233326 0.000000000000000
382.88608336665 0.000000000000000 0.000009995232149 0.000000000000000
382.86003955382 0.000000000000000 0.000009995229794 0.000000000000000
382.83399574100 0.000000000000000 0.000009995227438 0.000000000000000
382.80795192817 0.000000000000000 0.000009995225079 0.000000000000000
382.78190811534 0.000000000000000 0.000009995222720 0.000000000000000
382.74073294970 0.000000000000000 0.000009995218987 0.000000000000000
382.69955778407 0.000000000000000 0.000009995215249 0.000000000000000
382.65838261843 0.000000000000000 0.000009995211508 0.000000000000000
382.61720745280 0.000000000000000 0.000009995207764 0.000000000000000
382.53126423479 0.000000000000000 0.000009995199935 0.000000000000000
382.44532101678 0.000000000000000 0.000009995192090 0.000000000000000
382.35937779877 0.000000000000000 0.000009995184228 0.000000000000000
382.27343458076 0.000000000000000 0.000009995176349 0.000000000000000
382.14267431883 0.000000000000000 0.000009995164328 0.000000000000000
382.01191405691 0.000000000000000 0.000009995152268 0.000000000000000
381.88115379498 0.000000000000000 0.000009995140168 0.000000000000000
381.75039353305 0.000000000000000 0.000009995128029 0.000000000000000
381.46652815551 0.000000000000000 0.000009995101537 0.000000000000000
381.18266277796 0.000000000000000 0.000009995074854 0.000000000000000
380.89879740041 0.000000000000000 0.000009995047978 0.000000000000000
380.61493202287 0.000000000000000 0.000009995020908 0.000000000000000
379.96102763741 0.000000000000000 0.000009994957800 0.000000000000000
379.30712325195 0.000000000000000 0.000009994893628 0.000000000000000
378.65321886649 0.000000000000000 0.000009994828367 0.000000000000000
377.99931448104 0.000000000000000 0.000009994761995 0.000000000000000
377.54201195319 0.000000000000000 0.000009994714905 0.000000000000000
377.08470942534 0.000000000000000 0.000009994667252 0.000000000000000
376.77217229683 0.000000000000000 0.000009994634355 0.000000000000000
376.45963516831 0.000000000000000 0.000009994601188 0.000000000000000
376.24642738921 0.000000000000000 0.000009994578406 0.000000000000000
376.03321961011 0.000000000000000 0.000009994555496 0.000000000000000
375.88721903870 0.000000000000000 0.000009994539734 0.000000000000000
375.74121846730 0.000000000000000 0.000009994523911 0.000000000000000
375.63995989951 0.000000000000000 0.000009994512901 0.000000000000000
375.53870133172 0.000000000000000 0.000009994501863 0.000000000000000
375.46599209296 0.000000000000000 0.000009994493918 0.000000000000000
375.39328285420 0.000000000000000 0.000009994485958 0.000000000000000
375.33493747795 0.000000000000000 0.000009994479560 0.000000000000000
375.27659210170 0.000000000000000 0.000009994473152 0.000000000000000
375.21824672546 0.000000000000000 0.000009994466735 0.000000000000000
375.20889379503 0.000000000000000 0.000009994465706 0.000000000000000
375.19954086460 0.000000000000000 0.000009994464676 0.000000000000000
375.19018793417 0.000000000000000 0.000009994463646 0.000000000000000
375.17148207331 0.000000000000000 0.000009994461585 0.000000000000000
375.15277621245 0.000000000000000 0.000009994459523 0.000000000000000
375.13407035159 0.000000000000000 0.000009994457460 0.000000000000000
375.11536449073 0.000000000000000 0.000009994455396 0.000000000000000
375.07140319251 0.000000000000000 0.000009994450542 0.000000000000000
375.02744189429 0.000000000000000 0.000009994445683 0.000000000000000
374.98348059607 0.000000000000000 0.000009994440818 0.000000000000000
374.93951929786 0.000000000000000 0.000009994435947 0.000000000000000
374.82298392163 0.000000000000000 0.000009994423009 0.000000000000000
374.73329061483 0.000000000000000 0.000009994413024 0.000000000000000
374.64359730802 0.000000000000000 0.000009994403015 0.000000000000000
374.55390400122 0.000000000000000 0.000009994392982 0.000000000000000
374.46421069441 0.000000000000000 0.000009994382926 0.000000000000000
374.30087624417 0.000000000000000 0.000009994364551 0.000000000000000
374.13754179392 0.000000000000000 0.000009994346097 0.000000000000000
373.97420734367 0.000000000000000 0.000009994327563 0.000000000000000
373.81087289342 0.000000000000000 0.000009994308947 0.000000000000000
373.45372091921 0.000000000000000 0.000009994267959 0.000000000000000
373.09656894500 0.000000000000000 0.000009994226577 0.000000000000000
372.73941697079 0.000000000000000 0.000009994184797 0.000000000000000
372.38226499658 0.000000000000000 0.000009994142615 0.000000000000000
371.61190909835 0.000000000000000 0.000009994050235 0.000000000000000
370.97995813466 0.000000000000000 0.000009993973000 0.000000000000000
370.34800717096 0.000000000000000 0.000009993894426 0.000000000000000
369.91028956798 0.000000000000000 0.000009993839202 0.000000000000000
369.47257196501 0.000000000000000 0.000009993783312 0.000000000000000
369.17368405506 0.000000000000000 0.000009993744761 0.000000000000000
368.87479614511 0.000000000000000 0.000009993705892 0.000000000000000
368.67087803303 0.000000000000000 0.000009993679189 0.000000000000000
368.46695992095 0.000000000000000 0.000009993652336 0.000000000000000
368.32720136711 0.000000000000000 0.000009993633844 0.000000000000000
368.18744281326 0.000000000000000 0.000009993615281 0.000000000000000
368.09027567807 0.000000000000000 0.000009993602332 0.000000000000000
367.99310854288 0.000000000000000 0.000009993589349 0.000000000000000
367.92285602886 0.000000000000000 0.000009993579941 0.000000000000000
367.85260351485 0.000000000000000 0.000009993570514 0.000000000000000
367.79465936879 0.000000000000000 0.000009993562725 0.000000000000000
367.73671522274 0.000000000000000 0.000009993554925 0.000000000000000
367.67877107668 0.000000000000000 0.000009993547112 0.000000000000000
367.66718224747 0.000000000000000 0.000009993545547 0.000000000000000
367.65559341825 0.000000000000000 0.000009993543983 0.000000000000000
367.64400458904 0.000000000000000 0.000009993542418 0.000000000000000
367.62082693062 0.000000000000000 0.000009993539286 0.000000000000000
367.59764927220 0.000000000000000 0.000009993536153 0.000000000000000
367.57447161377 0.000000000000000 0.000009993533018 0.000000000000000
367.55129395535 0.000000000000000 0.000009993529881 0.000000000000000
367.50478675558 0.000000000000000 0.000009993523580 0.000000000000000
367.45827955582 0.000000000000000 0.000009993517271 0.000000000000000
367.41177235605 0.000000000000000 0.000009993510954 0.000000000000000
367.36526515629 0.000000000000000 0.000009993504629 0.000000000000000
367.31875795652 0.000000000000000 0.000009993498296 0.000000000000000
367.18225648784 0.000000000000000 0.000009993479661 0.000000000000000
367.06914366277 0.000000000000000 0.000009993464166 0.000000000000000
366.95603083771 0.000000000000000 0.000009993448622 0.000000000000000
366.84291801264 0.000000000000000 0.000009993433029 0.000000000000000
366.72980518758 0.000000000000000 0.000009993417387 0.000000000000000
366.61669236251 0.000000000000000 0.000009993401695 0.000000000000000
366.39046671238 0.000000000000000 0.000009993370163 0.000000000000000
366.16424106225 0.000000000000000 0.000009993338430 0.000000000000000
365.93801541212 0.000000000000000 0.000009993306496 0.000000000000000
365.71178976198 0.000000000000000 0.000009993274358 0.000000000000000
365.15702714938 0.000000000000000 0.000009993194677 0.000000000000000
364.60226453678 0.000000000000000 0.000009993113739 0.000000000000000
364.04750192418 0.000000000000000 0.000009993031519 0.000000000000000
363.49273931158 0.000000000000000 0.000009992947992 0.000000000000000
362.88144635404 0.000000000000000 0.000009992854410 0.000000000000000
362.27015339649 0.000000000000000 0.000009992759177 0.000000000000000
361.85130492317 0.000000000000000 0.000009992692952 0.000000000000000
361.52184559058 0.000000000000000 0.000009992640297 0.000000000000000
361.26204180649 0.000000000000000 0.000009992598420 0.000000000000000
361.05415658089 0.000000000000000 0.000009992564685 0.000000000000000
360.88743505397 0.000000000000000 0.000009992537483 0.000000000000000
360.75279989849 0.000000000000000 0.000009992515420 0.000000000000000
360.64292709986 0.000000000000000 0.000009992497352 0.000000000000000
360.55138234399 0.000000000000000 0.000009992482254 0.000000000000000
360.45983758813 0.000000000000000 0.000009992467116 0.000000000000000
360.36829283226 0.000000000000000 0.000009992451939 0.000000000000000
360.35559265236 0.000000000000000 0.000009992449830 0.000000000000000
360.34289247246 0.000000000000000 0.000009992447721 0.000000000000000
360.33019229256 0.000000000000000 0.000009992445610 0.000000000000000
360.31749211266 0.000000000000000 0.000009992443500 0.000000000000000
360.29209175285 0.000000000000000 0.000009992439275 0.000000000000000
360.26669139305 0.000000000000000 0.000009992435048 0.000000000000000
360.24129103325 0.000000000000000 0.000009992430818 0.000000000000000
360.21589067345 0.000000000000000 0.000009992426586 0.000000000000000
360.19049031365 0.000000000000000 0.000009992422350 0.000000000000000
360.13850410509 0.000000000000000 0.000009992413670 0.000000000000000
360.08651789654 0.000000000000000 0.000009992404979 0.000000000000000
360.03453168799 0.000000000000000 0.000009992396274 0.000000000000000
359.98254547943 0.000000000000000 0.000009992387556 0.000000000000000
359.93055927088 0.000000000000000 0.000009992378825 0.000000000000000
359.82189199245 0.000000000000000 0.000009992360533 0.000000000000000
359.71322471403 0.000000000000000 0.000009992342182 0.000000000000000
359.60455743560 0.000000000000000 0.000009992323774 0.000000000000000
359.49589015718 0.000000000000000 0.000009992305307 0.000000000000000
359.38722287875 0.000000000000000 0.000009992286782 0.000000000000000
359.18638495545 0.000000000000000 0.000009992252389 0.000000000000000
358.98554703215 0.000000000000000 0.000009992217794 0.000000000000000
358.78470910885 0.000000000000000 0.000009992182994 0.000000000000000
358.58387118555 0.000000000000000 0.000009992147989 0.000000000000000
358.11106451645 0.000000000000000 0.000009992064762 0.000000000000000
357.63825784735 0.000000000000000 0.000009991980369 0.000000000000000
357.16545117825 0.000000000000000 0.000009991894789 0.000000000000000
356.69264450916 0.000000000000000 0.000009991808002 0.000000000000000
356.04757557493 0.000000000000000 0.000009991687612 0.000000000000000
355.40250664071 0.000000000000000 0.000009991564884 0.000000000000000
354.92183934730 0.000000000000000 0.000009991471883 0.000000000000000
354.54078054241 0.000000000000000 0.000009991397196 0.000000000000000
354.23823958718 0.000000000000000 0.000009991337287 0.000000000000000
353.99646857193 0.000000000000000 0.000009991289018 0.000000000000000
353.80291777680 0.000000000000000 0.000009991250122 0.000000000000000
353.64728990403 0.000000000000000 0.000009991218682 0.000000000000000
353.52126562398 0.000000000000000 0.000009991193115 0.000000000000000
353.41785466323 0.000000000000000 0.000009991172062 0.000000000000000
353.31444370248 0.000000000000000 0.000009991150945 0.000000000000000
353.23420464562 0.000000000000000 0.000009991134514 0.000000000000000
353.15396558876 0.000000000000000 0.000009991118045 0.000000000000000
353.13791777739 0.000000000000000 0.000009991114746 0.000000000000000
353.12186996602 0.000000000000000 0.000009991111446 0.000000000000000
353.10582215464 0.000000000000000 0.000009991108145 0.000000000000000
353.08977434327 0.000000000000000 0.000009991104842 0.000000000000000
353.05767872053 0.000000000000000 0.000009991098231 0.000000000000000
353.02558309778 0.000000000000000 0.000009991091614 0.000000000000000
352.99348747504 0.000000000000000 0.000009991084990 0.000000000000000
352.96139185230 0.000000000000000 0.000009991078361 0.000000000000000
352.90338944438 0.000000000000000 0.000009991066365 0.000000000000000
352.84538703646 0.000000000000000 0.000009991054347 0.000000000000000
352.78738462854 0.000000000000000 0.000009991042309 0.000000000000000
352.71702871304 0.000000000000000 0.000009991027679 0.000000000000000
352.64667279754 0.000000000000000 0.000009991013018 0.000000000000000
352.57631688205 0.000000000000000 0.000009990998326 0.000000000000000
352.50596096655 0.000000000000000 0.000009990983602 0.000000000000000
352.36983106869 0.000000000000000 0.000009990955025 0.000000000000000
352.23370117083 0.000000000000000 0.000009990926329 0.000000000000000
352.09757127298 0.000000000000000 0.000009990897515 0.000000000000000
351.96144137512 0.000000000000000 0.000009990868581 0.000000000000000
351.67592177230 0.000000000000000 0.000009990807503 0.000000000000000
351.39040216949 0.000000000000000 0.000009990745891 0.000000000000000
351.10488256667 0.000000000000000 0.000009990683739 0.000000000000000
350.81936296385 0.000000000000000 0.000009990621041 0.000000000000000
350.15757592047 0.000000000000000 0.000009990473587 0.000000000000000
349.49578887708 0.000000000000000 0.000009990323097 0.000000000000000
348.94711401897 0.000000000000000 0.000009990195973 0.000000000000000
348.39843916086 0.000000000000000 0.000009990066665 0.000000000000000
348.01836705371 0.000000000000000 0.000009989975790 0.000000000000000
347.63829494656 0.000000000000000 0.000009989883831 0.000000000000000
347.37894029737 0.000000000000000 0.000009989820450 0.000000000000000
347.11958564819 0.000000000000000 0.000009989756553 0.000000000000000
346.94249935286 0.000000000000000 0.000009989712625 0.000000000000000
346.76541305753 0.000000000000000 0.000009989668452 0.000000000000000
346.64357673196 0.000000000000000 0.000009989637919 0.000000000000000
346.52174040639 0.000000000000000 0.000009989607268 0.000000000000000
346.43609545990 0.000000000000000 0.000009989585652 0.000000000000000
346.35045051341 0.000000000000000 0.000009989563978 0.000000000000000
346.28647089257 0.000000000000000 0.000009989547749 0.000000000000000
346.22249127173 0.000000000000000 0.000009989531488 0.000000000000000
346.15851165089 0.000000000000000 0.000009989515194 0.000000000000000
346.10608967711 0.000000000000000 0.000009989501820 0.000000000000000
346.09560528235 0.000000000000000 0.000009989499143 0.000000000000000
346.08512088760 0.000000000000000 0.000009989496465 0.000000000000000
346.07463649284 0.000000000000000 0.000009989493786 0.000000000000000
346.05366770333 0.000000000000000 0.000009989488425 0.000000000000000
346.03269891381 0.000000000000000 0.000009989483061 0.000000000000000
346.01173012430 0.000000000000000 0.000009989477694 0.000000000000000
345.99076133479 0.000000000000000 0.000009989472323 0.000000000000000
345.94870606774 0.000000000000000 0.000009989461541 0.000000000000000
345.90665080068 0.000000000000000 0.000009989450745 0.000000000000000
345.86459553363 0.000000000000000 0.000009989439935 0.000000000000000
345.82254026657 0.000000000000000 0.000009989429111 0.000000000000000
345.71620589364 0.000000000000000 0.000009989401680 0.000000000000000
345.60987152070 0.000000000000000 0.000009989374157 0.000000000000000
345.50353714777 0.000000000000000 0.000009989346541 0.000000000000000
345.39720277484 0.000000000000000 0.000009989318833 0.000000000000000
345.25642563538 0.000000000000000 0.000009989282007 0.000000000000000
345.11564849592 0.000000000000000 0.000009989245016 0.000000000000000
344.97487135646 0.000000000000000 0.000009989207860 0.000000000000000
344.83409421700 0.000000000000000 0.000009989170537 0.000000000000000
344.51543778426 0.000000000000000 0.000009989085435 0.000000000000000
344.19678135152 0.000000000000000 0.000009988999464 0.000000000000000
343.87812491878 0.000000000000000 0.000009988912615 0.000000000000000
343.55946848603 0.000000000000000 0.000009988824875 0.000000000000000
342.84882125141 0.000000000000000 0.000009988625939 0.000000000000000
342.26389316096 0.000000000000000 0.000009988458743 0.000000000000000
341.67896507051 0.000000000000000 0.000009988288351 0.000000000000000
341.27444014188 0.000000000000000 0.000009988168604 0.000000000000000
340.86991521325 0.000000000000000 0.000009988047268 0.000000000000000
340.59392166040 0.000000000000000 0.000009987963560 0.000000000000000
340.31792810755 0.000000000000000 0.000009987879093 0.000000000000000
340.12958807218 0.000000000000000 0.000009987821011 0.000000000000000
339.94124803681 0.000000000000000 0.000009987762571 0.000000000000000
339.81188650868 0.000000000000000 0.000009987722221 0.000000000000000
339.68252498054 0.000000000000000 0.000009987681699 0.000000000000000
339.59199353651 0.000000000000000 0.000009987653238 0.000000000000000
339.50146209248 0.000000000000000 0.000009987624693 0.000000000000000
339.43472392110 0.000000000000000 0.000009987603596 0.000000000000000
339.36798574973 0.000000000000000 0.000009987582453 0.000000000000000
339.30124757835 0.000000000000000 0.000009987561264 0.000000000000000
339.23450940697 0.000000000000000 0.000009987540029 0.000000000000000
339.22534507163 0.000000000000000 0.000009987537110 0.000000000000000
339.21618073628 0.000000000000000 0.000009987534190 0.000000000000000
339.20701640094 0.000000000000000 0.000009987531269 0.000000000000000
339.18868773026 0.000000000000000 0.000009987525424 0.000000000000000
339.17035905957 0.000000000000000 0.000009987519576 0.000000000000000
339.15203038888 0.000000000000000 0.000009987513724 0.000000000000000
339.13370171820 0.000000000000000 0.000009987507869 0.000000000000000
339.08849411753 0.000000000000000 0.000009987493414 0.000000000000000
339.04328651687 0.000000000000000 0.000009987478937 0.000000000000000
338.99807891621 0.000000000000000 0.000009987464439 0.000000000000000
338.95287131555 0.000000000000000 0.000009987449920 0.000000000000000
338.84381066371 0.000000000000000 0.000009987414806 0.000000000000000
338.75357636473 0.000000000000000 0.000009987385657 0.000000000000000
338.66334206575 0.000000000000000 0.000009987356422 0.000000000000000
338.57310776677 0.000000000000000 0.000009987327099 0.000000000000000
338.48287346779 0.000000000000000 0.000009987297689 0.000000000000000
338.32058918054 0.000000000000000 0.000009987244574 0.000000000000000
338.15830489329 0.000000000000000 0.000009987191172 0.000000000000000
337.99602060604 0.000000000000000 0.000009987137481 0.000000000000000
337.83373631879 0.000000000000000 0.000009987083499 0.000000000000000
337.47961521856 0.000000000000000 0.000009986964686 0.000000000000000
337.12549411834 0.000000000000000 0.000009986844457 0.000000000000000
336.77137301811 0.000000000000000 0.000009986722792 0.000000000000000
336.41725191788 0.000000000000000 0.000009986599670 0.000000000000000
335.76056293106 0.000000000000000 0.000009986367419 0.000000000000000
335.23434229315 0.000000000000000 0.000009986177545 0.000000000000000
334.70812165523 0.000000000000000 0.000009985984242 0.000000000000000
334.34439873472 0.000000000000000 0.000009985848587 0.000000000000000
333.98067581422 0.000000000000000 0.000009985711233 0.000000000000000
333.73247985239 0.000000000000000 0.000009985616517 0.000000000000000
333.48428389057 0.000000000000000 0.000009985520990 0.000000000000000
333.31467021980 0.000000000000000 0.000009985455236 0.000000000000000
333.14505654904 0.000000000000000 0.000009985389098 0.000000000000000
333.02808257864 0.000000000000000 0.000009985343260 0.000000000000000
332.91110860824 0.000000000000000 0.000009985297237 0.000000000000000
332.82837365354 0.000000000000000 0.000009985264573 0.000000000000000
332.74563869884 0.000000000000000 0.000009985231816 0.000000000000000
332.68264696650 0.000000000000000 0.000009985206813 0.000000000000000
332.61965523417 0.000000000000000 0.000009985181757 0.000000000000000
332.55666350183 0.000000000000000 0.000009985156647 0.000000000000000
332.50949836404 0.000000000000000 0.000009985137811 0.000000000000000
332.46233322625 0.000000000000000 0.000009985118945 0.000000000000000
332.41516808847 0.000000000000000 0.000009985100050 0.000000000000000
332.36800295068 0.000000000000000 0.000009985081124 0.000000000000000
332.32083781290 0.000000000000000 0.000009985062169 0.000000000000000
332.27367267511 0.000000000000000 0.000009985043183 0.000000000000000
332.22650753732 0.000000000000000 0.000009985024167 0.000000000000000
332.13217726175 0.000000000000000 0.000009984986041 0.000000000000000
332.03784698618 0.000000000000000 0.000009984947791 0.000000000000000
331.94351671060 0.000000000000000 0.000009984909416 0.000000000000000
331.84918643503 0.000000000000000 0.000009984870915 0.000000000000000
331.71383296826 0.000000000000000 0.000009984815450 0.000000000000000
331.57847950149 0.000000000000000 0.000009984759722 0.000000000000000
331.44312603471 0.000000000000000 0.000009984703730 0.000000000000000
331.30777256794 0.000000000000000 0.000009984647473 0.000000000000000
331.01007078183 0.000000000000000 0.000009984522797 0.000000000000000
330.71236899571 0.000000000000000 0.000009984396813 0.000000000000000
330.41466720960 0.000000000000000 0.000009984269501 0.000000000000000
330.11696542348 0.000000000000000 0.000009984140846 0.000000000000000
329.43576820233 0.000000000000000 0.000009983841310 0.000000000000000
328.87322493111 0.000000000000000 0.000009983588423 0.000000000000000
328.31068165990 0.000000000000000 0.000009983330404 0.000000000000000
327.92156509722 0.000000000000000 0.000009983148861 0.000000000000000
327.53244853455 0.000000000000000 0.000009982964759 0.000000000000000
327.26680175285 0.000000000000000 0.000009982837582 0.000000000000000
327.00115497115 0.000000000000000 0.000009982709177 0.000000000000000
326.81965783375 0.000000000000000 0.000009982620736 0.000000000000000
326.63816069635 0.000000000000000 0.000009982531710 0.000000000000000
326.51319746260 0.000000000000000 0.000009982470073 0.000000000000000
326.38823422885 0.000000000000000 0.000009982408157 0.000000000000000
326.30029795152 0.000000000000000 0.000009982364418 0.000000000000000
326.21236167419 0.000000000000000 0.000009982320539 0.000000000000000
326.14651973967 0.000000000000000 0.000009982287594 0.000000000000000
326.08067780516 0.000000000000000 0.000009982254570 0.000000000000000
326.01483587064 0.000000000000000 0.000009982221468 0.000000000000000
325.96154110589 0.000000000000000 0.000009982194618 0.000000000000000
325.95088215294 0.000000000000000 0.000009982189242 0.000000000000000
325.94022319999 0.000000000000000 0.000009982183864 0.000000000000000
325.92956424704 0.000000000000000 0.000009982178483 0.000000000000000
325.90824634113 0.000000000000000 0.000009982167717 0.000000000000000
325.88692843523 0.000000000000000 0.000009982156942 0.000000000000000
325.86561052933 0.000000000000000 0.000009982146160 0.000000000000000
325.84429262343 0.000000000000000 0.000009982135369 0.000000000000000
325.80076553468 0.000000000000000 0.000009982113311 0.000000000000000
325.75723844592 0.000000000000000 0.000009982091219 0.000000000000000
325.71371135717 0.000000000000000 0.000009982069093 0.000000000000000
325.67018426842 0.000000000000000 0.000009982046931 0.000000000000000
325.55738743471 0.000000000000000 0.000009981989339 0.000000000000000
325.46411751253 0.000000000000000 0.000009981941539 0.000000000000000
325.37084759035 0.000000000000000 0.000009981893575 0.000000000000000
325.27757766817 0.000000000000000 0.000009981845447 0.000000000000000
325.18430774599 0.000000000000000 0.000009981797155 0.000000000000000
325.01577360066 0.000000000000000 0.000009981709473 0.000000000000000
324.84723945532 0.000000000000000 0.000009981621247 0.000000000000000
324.67870530998 0.000000000000000 0.000009981532471 0.000000000000000
324.51017116465 0.000000000000000 0.000009981443142 0.000000000000000
324.14196250616 0.000000000000000 0.000009981246031 0.000000000000000
323.77375384768 0.000000000000000 0.000009981046211 0.000000000000000
323.40554518920 0.000000000000000 0.000009980843637 0.000000000000000
323.03733653071 0.000000000000000 0.000009980638262 0.000000000000000
322.43199714556 0.000000000000000 0.000009980294409 0.000000000000000
321.82665776041 0.000000000000000 0.000009979942641 0.000000000000000
321.34891319902 0.000000000000000 0.000009979659289 0.000000000000000
320.96771505150 0.000000000000000 0.000009979429492 0.000000000000000
320.66354200713 0.000000000000000 0.000009979243728 0.000000000000000
320.42022662644 0.000000000000000 0.000009979093576 0.000000000000000
320.22515355458 0.000000000000000 0.000009978972186 0.000000000000000
320.06804730730 0.000000000000000 0.000009978873764 0.000000000000000
319.94049716988 0.000000000000000 0.000009978793423 0.000000000000000
319.83536501323 0.000000000000000 0.000009978726909 0.000000000000000
319.73023285657 0.000000000000000 0.000009978660129 0.000000000000000
319.64444307132 0.000000000000000 0.000009978605439 0.000000000000000
319.57425780107 0.000000000000000 0.000009978560565 0.000000000000000
319.56022074702 0.000000000000000 0.000009978551576 0.000000000000000
319.54618369298 0.000000000000000 0.000009978542582 0.000000000000000
319.53214663893 0.000000000000000 0.000009978533584 0.000000000000000
319.51810958488 0.000000000000000 0.000009978524581 0.000000000000000
319.49003547678 0.000000000000000 0.000009978506561 0.000000000000000
319.46196136868 0.000000000000000 0.000009978488522 0.000000000000000
319.43388726058 0.000000000000000 0.000009978470465 0.000000000000000
319.40581315248 0.000000000000000 0.000009978452388 0.000000000000000
319.37773904438 0.000000000000000 0.000009978434293 0.000000000000000
319.32046141717 0.000000000000000 0.000009978397315 0.000000000000000
319.26318378995 0.000000000000000 0.000009978360257 0.000000000000000
319.20590616274 0.000000000000000 0.000009978323119 0.000000000000000
319.14862853552 0.000000000000000 0.000009978285899 0.000000000000000
319.09135090830 0.000000000000000 0.000009978248598 0.000000000000000
318.98379910138 0.000000000000000 0.000009978178336 0.000000000000000
318.87624729446 0.000000000000000 0.000009978107783 0.000000000000000
318.76869548754 0.000000000000000 0.000009978036938 0.000000000000000
318.66114368062 0.000000000000000 0.000009977965800 0.000000000000000
318.55359187370 0.000000000000000 0.000009977894366 0.000000000000000
318.33488578360 0.000000000000000 0.000009977748191 0.000000000000000
318.11617969351 0.000000000000000 0.000009977600776 0.000000000000000
317.89747360341 0.000000000000000 0.000009977452110 0.000000000000000
317.67876751331 0.000000000000000 0.000009977302179 0.000000000000000
317.17003523204 0.000000000000000 0.000009976948465 0.000000000000000
316.66130295077 0.000000000000000 0.000009976587682 0.000000000000000
316.15257066951 0.000000000000000 0.000009976219666 0.000000000000000
315.64383838824 0.000000000000000 0.000009975844254 0.000000000000000
315.25927929447 0.000000000000000 0.000009975555462 0.000000000000000
314.87472020070 0.000000000000000 0.000009975262274 0.000000000000000
314.60999127915 0.000000000000000 0.000009975057850 0.000000000000000
314.34526235759 0.000000000000000 0.000009974851284 0.000000000000000
314.16396469295 0.000000000000000 0.000009974708570 0.000000000000000
313.98266702831 0.000000000000000 0.000009974564832 0.000000000000000
313.85753230066 0.000000000000000 0.000009974465020 0.000000000000000
313.73239757301 0.000000000000000 0.000009974364715 0.000000000000000
313.64395598422 0.000000000000000 0.000009974293523 0.000000000000000
313.55551439543 0.000000000000000 0.000009974222083 0.000000000000000
313.48852662799 0.000000000000000 0.000009974167807 0.000000000000000
313.42153886056 0.000000000000000 0.000009974113388 0.000000000000000
313.35455109312 0.000000000000000 0.000009974058828 0.000000000000000
313.30320289266 0.000000000000000 0.000009974016910 0.000000000000000
313.29293325256 0.000000000000000 0.000009974008517 0.000000000000000
313.28266361247 0.000000000000000 0.000009974000120 0.000000000000000
313.27239397238 0.000000000000000 0.000009973991720 0.000000000000000
313.25185469219 0.000000000000000 0.000009973974909 0.000000000000000
313.23131541201 0.000000000000000 0.000009973958086 0.000000000000000
313.21077613182 0.000000000000000 0.000009973941249 0.000000000000000
313.19023685163 0.000000000000000 0.000009973924399 0.000000000000000
313.14508959376 0.000000000000000 0.000009973887315 0.000000000000000
313.09994233588 0.000000000000000 0.000009973850165 0.000000000000000
313.05479507801 0.000000000000000 0.000009973812950 0.000000000000000
313.00964782014 0.000000000000000 0.000009973775670 0.000000000000000
312.87995914191 0.000000000000000 0.000009973668210 0.000000000000000
312.78194910479 0.000000000000000 0.000009973586634 0.000000000000000
312.68393906768 0.000000000000000 0.000009973504741 0.000000000000000
312.58592903057 0.000000000000000 0.000009973422529 0.000000000000000
312.48791899345 0.000000000000000 0.000009973339998 0.000000000000000
312.30892632905 0.000000000000000 0.000009973188442 0.000000000000000
312.12993366464 0.000000000000000 0.000009973035805 0.000000000000000
311.95094100024 0.000000000000000 0.000009972882077 0.000000000000000
311.77194833583 0.000000000000000 0.000009972727250 0.000000000000000
311.38029538072 0.000000000000000 0.000009972384596 0.000000000000000
310.98864242561 0.000000000000000 0.000009972036544 0.000000000000000
310.59698947050 0.000000000000000 0.000009971682999 0.000000000000000
310.20533651538 0.000000000000000 0.000009971323867 0.000000000000000
309.66200116159 0.000000000000000 0.000009970816217 0.000000000000000
309.11866580780 0.000000000000000 0.000009970297371 0.000000000000000
308.71065428241 0.000000000000000 0.000009969900231 0.000000000000000
308.38647043944 0.000000000000000 0.000009969580004 0.000000000000000
308.12835441497 0.000000000000000 0.000009969322034 0.000000000000000
307.92135099938 0.000000000000000 0.000009969113202 0.000000000000000
307.75469273402 0.000000000000000 0.000009968943802 0.000000000000000
307.61942698098 0.000000000000000 0.000009968805474 0.000000000000000
307.50805094367 0.000000000000000 0.000009968691011 0.000000000000000
307.39667490637 0.000000000000000 0.000009968576036 0.000000000000000
307.30726081511 0.000000000000000 0.000009968483361 0.000000000000000
307.21784672385 0.000000000000000 0.000009968390358 0.000000000000000
307.19996390560 0.000000000000000 0.000009968371718 0.000000000000000
307.18208108734 0.000000000000000 0.000009968353065 0.000000000000000
307.16419826909 0.000000000000000 0.000009968334399 0.000000000000000
307.14631545084 0.000000000000000 0.000009968315720 0.000000000000000
307.11054981434 0.000000000000000 0.000009968278323 0.000000000000000
307.07478417783 0.000000000000000 0.000009968240873 0.000000000000000
307.03901854133 0.000000000000000 0.000009968203371 0.000000000000000
307.00325290482 0.000000000000000 0.000009968165815 0.000000000000000
306.94042921786 0.000000000000000 0.000009968099719 0.000000000000000
306.87760553090 0.000000000000000 0.000009968033456 0.000000000000000
306.81478184393 0.000000000000000 0.000009967967027 0.000000000000000
306.73728744464 0.000000000000000 0.000009967884854 0.000000000000000
306.65979304534 0.000000000000000 0.000009967802425 0.000000000000000
306.58229864604 0.000000000000000 0.000009967719738 0.000000000000000
306.50480424675 0.000000000000000 0.000009967636793 0.000000000000000
306.35140686544 0.000000000000000 0.000009967471839 0.000000000000000
306.19800948413 0.000000000000000 0.000009967305861 0.000000000000000
306.04461210282 0.000000000000000 0.000009967138851 0.000000000000000
305.89121472151 0.000000000000000 0.000009966970802 0.000000000000000
305.56976570039 0.000000000000000 0.000009966615251 0.000000000000000
305.24831667928 0.000000000000000 0.000009966255044 0.000000000000000
304.92686765816 0.000000000000000 0.000009965890117 0.000000000000000
304.60541863704 0.000000000000000 0.000009965520404 0.000000000000000
304.03758024469 0.000000000000000 0.000009964855415 0.000000000000000
303.58542473354 0.000000000000000 0.000009964314834 0.000000000000000
303.13326922239 0.000000000000000 0.000009963764241 0.000000000000000
302.82000067447 0.000000000000000 0.000009963376801 0.000000000000000
302.50673212655 0.000000000000000 0.000009962984402 0.000000000000000
302.29215616532 0.000000000000000 0.000009962712732 0.000000000000000
302.07758020409 0.000000000000000 0.000009962438686 0.000000000000000
301.92992340684 0.000000000000000 0.000009962248715 0.000000000000000
301.78226660958 0.000000000000000 0.000009962057604 0.000000000000000
301.67889603690 0.000000000000000 0.000009961923131 0.000000000000000
301.57552546422 0.000000000000000 0.000009961788094 0.000000000000000
301.49953826395 0.000000000000000 0.000009961688470 0.000000000000000
301.42355106368 0.000000000000000 0.000009961588540 0.000000000000000
301.34756386341 0.000000000000000 0.000009961488305 0.000000000000000
301.27157666315 0.000000000000000 0.000009961387766 0.000000000000000
301.26182334725 0.000000000000000 0.000009961374839 0.000000000000000
301.25207003136 0.000000000000000 0.000009961361908 0.000000000000000
301.24231671547 0.000000000000000 0.000009961348971 0.000000000000000
301.22281008368 0.000000000000000 0.000009961323083 0.000000000000000
301.20330345190 0.000000000000000 0.000009961297176 0.000000000000000
301.18379682011 0.000000000000000 0.000009961271248 0.000000000000000
301.16429018832 0.000000000000000 0.000009961245300 0.000000000000000
301.10790408985 0.000000000000000 0.000009961170183 0.000000000000000
301.05151799138 0.000000000000000 0.000009961094898 0.000000000000000
300.99513189291 0.000000000000000 0.000009961019443 0.000000000000000
300.93874579444 0.000000000000000 0.000009960943818 0.000000000000000
300.81525427932 0.000000000000000 0.000009960777592 0.000000000000000
300.71239717665 0.000000000000000 0.000009960638505 0.000000000000000
300.60954007398 0.000000000000000 0.000009960498838 0.000000000000000
300.50668297130 0.000000000000000 0.000009960358589 0.000000000000000
300.40382586863 0.000000000000000 0.000009960217755 0.000000000000000
300.21651263119 0.000000000000000 0.000009959959767 0.000000000000000
300.02919939374 0.000000000000000 0.000009959699813 0.000000000000000
299.84188615630 0.000000000000000 0.000009959437876 0.000000000000000
299.65457291886 0.000000000000000 0.000009959173941 0.000000000000000
299.24511755698 0.000000000000000 0.000009958589962 0.000000000000000
298.83566219509 0.000000000000000 0.000009957996200 0.000000000000000
298.42620683321 0.000000000000000 0.000009957392492 0.000000000000000
298.01675147133 0.000000000000000 0.000009956778675 0.000000000000000
297.53055624967 0.000000000000000 0.000009956036458 0.000000000000000
297.04436102801 0.000000000000000 0.000009955279476 0.000000000000000
296.69950614543 0.000000000000000 0.000009954733449 0.000000000000000
296.42672115764 0.000000000000000 0.000009954296104 0.000000000000000
296.21007134911 0.000000000000000 0.000009953945305 0.000000000000000
296.03552073840 0.000000000000000 0.000009953660431 0.000000000000000
295.89384486304 0.000000000000000 0.000009953427730 0.000000000000000
295.77698685515 0.000000000000000 0.000009953234790 0.000000000000000
295.66012884726 0.000000000000000 0.000009953040942 0.000000000000000
295.56418181932 0.000000000000000 0.000009952881102 0.000000000000000
295.48667008187 0.000000000000000 0.000009952751528 0.000000000000000
295.47116773438 0.000000000000000 0.000009952725566 0.000000000000000
295.45566538689 0.000000000000000 0.000009952699587 0.000000000000000
295.44016303940 0.000000000000000 0.000009952673593 0.000000000000000
295.42466069191 0.000000000000000 0.000009952647583 0.000000000000000
295.39365599693 0.000000000000000 0.000009952595516 0.000000000000000
295.36265130195 0.000000000000000 0.000009952543385 0.000000000000000
295.33164660697 0.000000000000000 0.000009952491190 0.000000000000000
295.30064191199 0.000000000000000 0.000009952438932 0.000000000000000
295.26963721701 0.000000000000000 0.000009952386609 0.000000000000000
295.20554047810 0.000000000000000 0.000009952278237 0.000000000000000
295.14144373918 0.000000000000000 0.000009952169588 0.000000000000000
295.07734700027 0.000000000000000 0.000009952060659 0.000000000000000
295.01325026136 0.000000000000000 0.000009951951450 0.000000000000000
294.94915352245 0.000000000000000 0.000009951841959 0.000000000000000
294.82909021094 0.000000000000000 0.000009951636103 0.000000000000000
294.70902689943 0.000000000000000 0.000009951429249 0.000000000000000
294.58896358792 0.000000000000000 0.000009951221391 0.000000000000000
294.46890027642 0.000000000000000 0.000009951012524 0.000000000000000
294.34883696491 0.000000000000000 0.000009950802641 0.000000000000000
294.10482247503 0.000000000000000 0.000009950372931 0.000000000000000
293.86080798515 0.000000000000000 0.000009949938965 0.000000000000000
293.61679349526 0.000000000000000 0.000009949500698 0.000000000000000
293.37277900538 0.000000000000000 0.000009949058088 0.000000000000000
292.80516174407 0.000000000000000 0.000009948011453 0.000000000000000
292.23754448277 0.000000000000000 0.000009946940514 0.000000000000000
291.83748829638 0.000000000000000 0.000009946170807 0.000000000000000
291.43743210999 0.000000000000000 0.000009945388539 0.000000000000000
291.16334994537 0.000000000000000 0.000009944845244 0.000000000000000
290.88926778076 0.000000000000000 0.000009944295889 0.000000000000000
290.70138482325 0.000000000000000 0.000009943915773 0.000000000000000
290.51350186574 0.000000000000000 0.000009943532757 0.000000000000000
290.38334092879 0.000000000000000 0.000009943265701 0.000000000000000
290.25317999184 0.000000000000000 0.000009942997238 0.000000000000000
290.16023725766 0.000000000000000 0.000009942804673 0.000000000000000
290.06729452349 0.000000000000000 0.000009942611387 0.000000000000000
289.99440883246 0.000000000000000 0.000009942459306 0.000000000000000
289.92152314143 0.000000000000000 0.000009942306780 0.000000000000000
289.84863745040 0.000000000000000 0.000009942153810 0.000000000000000
289.79742628840 0.000000000000000 0.000009942046065 0.000000000000000
289.74621512640 0.000000000000000 0.000009941938103 0.000000000000000
289.69500396440 0.000000000000000 0.000009941829922 0.000000000000000
289.64379280240 0.000000000000000 0.000009941721522 0.000000000000000
289.59258164040 0.000000000000000 0.000009941612901 0.000000000000000
289.54137047840 0.000000000000000 0.000009941504058 0.000000000000000
289.49015931640 0.000000000000000 0.000009941394991 0.000000000000000
289.38773699240 0.000000000000000 0.000009941176183 0.000000000000000
289.28531466841 0.000000000000000 0.000009940956470 0.000000000000000
289.18289234441 0.000000000000000 0.000009940735846 0.000000000000000
289.08047002041 0.000000000000000 0.000009940514307 0.000000000000000
288.92887395477 0.000000000000000 0.000009940184714 0.000000000000000
288.77727788914 0.000000000000000 0.000009939853092 0.000000000000000
288.62568182351 0.000000000000000 0.000009939519425 0.000000000000000
288.47408575787 0.000000000000000 0.000009939183700 0.000000000000000
288.14714536742 0.000000000000000 0.000009938452587 0.000000000000000
287.82020497697 0.000000000000000 0.000009937711700 0.000000000000000
287.49326458651 0.000000000000000 0.000009936960900 0.000000000000000
287.16632419606 0.000000000000000 0.000009936200045 0.000000000000000
286.66114562723 0.000000000000000 0.000009935004294 0.000000000000000
286.15596705840 0.000000000000000 0.000009933783663 0.000000000000000
285.76412358602 0.000000000000000 0.000009932819396 0.000000000000000
285.45163603705 0.000000000000000 0.000009932039278 0.000000000000000
285.20189673793 0.000000000000000 0.000009931408610 0.000000000000000
285.00104288092 0.000000000000000 0.000009930896703 0.000000000000000
284.83843255082 0.000000000000000 0.000009930479179 0.000000000000000
284.70508536827 0.000000000000000 0.000009930134717 0.000000000000000
284.57173818573 0.000000000000000 0.000009929788378 0.000000000000000
284.46938990275 0.000000000000000 0.000009929521276 0.000000000000000
284.36704161978 0.000000000000000 0.000009929253065 0.000000000000000
284.34774473884 0.000000000000000 0.000009929202373 0.000000000000000
284.32844785790 0.000000000000000 0.000009929151641 0.000000000000000
284.30915097696 0.000000000000000 0.000009929100870 0.000000000000000
284.28985409602 0.000000000000000 0.000009929050060 0.000000000000000
284.25126033414 0.000000000000000 0.000009928948321 0.000000000000000
284.21266657226 0.000000000000000 0.000009928846426 0.000000000000000
284.17407281038 0.000000000000000 0.000009928744373 0.000000000000000
284.13547904850 0.000000000000000 0.000009928642162 0.000000000000000
284.09688528662 0.000000000000000 0.000009928539792 0.000000000000000
284.03122145303 0.000000000000000 0.000009928365250 0.000000000000000
283.96555761943 0.000000000000000 0.000009928190242 0.000000000000000
283.89989378583 0.000000000000000 0.000009928014766 0.000000000000000
283.83422995224 0.000000000000000 0.000009927838818 0.000000000000000
283.76856611864 0.000000000000000 0.000009927662399 0.000000000000000
283.63868078771 0.000000000000000 0.000009927312035 0.000000000000000
283.50879545678 0.000000000000000 0.000009926959803 0.000000000000000
283.37891012584 0.000000000000000 0.000009926605689 0.000000000000000
283.24902479491 0.000000000000000 0.000009926249682 0.000000000000000
283.11913946398 0.000000000000000 0.000009925891770 0.000000000000000
282.85288113644 0.000000000000000 0.000009925152066 0.000000000000000
282.58662280890 0.000000000000000 0.000009924404210 0.000000000000000
282.32036448136 0.000000000000000 0.000009923648104 0.000000000000000
282.05410615382 0.000000000000000 0.000009922883646 0.000000000000000
281.53615033832 0.000000000000000 0.000009921372229 0.000000000000000
281.11826116585 0.000000000000000 0.000009920128979 0.000000000000000
280.70037199339 0.000000000000000 0.000009918864009 0.000000000000000
280.41117039907 0.000000000000000 0.000009917975650 0.000000000000000
280.12196880474 0.000000000000000 0.000009917076553 0.000000000000000
279.92356156614 0.000000000000000 0.000009916453444 0.000000000000000
279.72515432753 0.000000000000000 0.000009915825172 0.000000000000000
279.58755261991 0.000000000000000 0.000009915386390 0.000000000000000
279.44995091230 0.000000000000000 0.000009914945089 0.000000000000000
279.35135215794 0.000000000000000 0.000009914627318 0.000000000000000
279.25275340357 0.000000000000000 0.000009914308243 0.000000000000000
279.17440215598 0.000000000000000 0.000009914053760 0.000000000000000
279.09605090839 0.000000000000000 0.000009913798451 0.000000000000000
279.01769966079 0.000000000000000 0.000009913542317 0.000000000000000
279.00618405476 0.000000000000000 0.000009913504603 0.000000000000000
278.99466844872 0.000000000000000 0.000009913466870 0.000000000000000
278.98315284269 0.000000000000000 0.000009913429120 0.000000000000000
278.96012163062 0.000000000000000 0.000009913353567 0.000000000000000
278.93709041856 0.000000000000000 0.000009913277943 0.000000000000000
278.91405920649 0.000000000000000 0.000009913202247 0.000000000000000
278.89102799442 0.000000000000000 0.000009913126480 0.000000000000000
278.82266520789 0.000000000000000 0.000009912901163 0.000000000000000
278.75430242136 0.000000000000000 0.000009912675212 0.000000000000000
278.68593963483 0.000000000000000 0.000009912448622 0.000000000000000
278.61757684831 0.000000000000000 0.000009912221390 0.000000000000000
278.47438881301 0.000000000000000 0.000009911743345 0.000000000000000
278.33120077771 0.000000000000000 0.000009911262438 0.000000000000000
278.18801274241 0.000000000000000 0.000009910778644 0.000000000000000
278.04482470711 0.000000000000000 0.000009910291942 0.000000000000000
277.85235264953 0.000000000000000 0.000009909633103 0.000000000000000
277.65988059195 0.000000000000000 0.000009908968922 0.000000000000000
277.46740853437 0.000000000000000 0.000009908299348 0.000000000000000
277.27493647679 0.000000000000000 0.000009907624333 0.000000000000000
276.83799562747 0.000000000000000 0.000009906071478 0.000000000000000
276.40105477814 0.000000000000000 0.000009904489722 0.000000000000000
275.96411392882 0.000000000000000 0.000009902878462 0.000000000000000
275.60788997946 0.000000000000000 0.000009901542593 0.000000000000000
275.25166603010 0.000000000000000 0.000009900186364 0.000000000000000
275.00476109739 0.000000000000000 0.000009899234212 0.000000000000000
274.75785616468 0.000000000000000 0.000009898272000 0.000000000000000
274.58766279681 0.000000000000000 0.000009897602822 0.000000000000000
274.41746942895 0.000000000000000 0.000009896928772 0.000000000000000
274.29786313638 0.000000000000000 0.000009896452138 0.000000000000000
274.17825684380 0.000000000000000 0.000009895973068 0.000000000000000
274.08921679736 0.000000000000000 0.000009895614840 0.000000000000000
274.00017675093 0.000000000000000 0.000009895255253 0.000000000000000
273.91113670449 0.000000000000000 0.000009894894306 0.000000000000000
273.82209665805 0.000000000000000 0.000009894532000 0.000000000000000
273.80717127114 0.000000000000000 0.000009894471135 0.000000000000000
273.79224588424 0.000000000000000 0.000009894410232 0.000000000000000
273.77732049733 0.000000000000000 0.000009894349291 0.000000000000000
273.74746972351 0.000000000000000 0.000009894227294 0.000000000000000
273.71761894970 0.000000000000000 0.000009894105144 0.000000000000000
273.68776817589 0.000000000000000 0.000009893982840 0.000000000000000
273.65791740207 0.000000000000000 0.000009893860383 0.000000000000000
273.60118090411 0.000000000000000 0.000009893627207 0.000000000000000
273.54444440615 0.000000000000000 0.000009893393471 0.000000000000000
273.48770790819 0.000000000000000 0.000009893159171 0.000000000000000
273.43097141022 0.000000000000000 0.000009892924304 0.000000000000000
273.30534605242 0.000000000000000 0.000009892402236 0.000000000000000
273.17972069462 0.000000000000000 0.000009891877354 0.000000000000000
273.05409533681 0.000000000000000 0.000009891349639 0.000000000000000
272.92846997901 0.000000000000000 0.000009890819069 0.000000000000000
272.74537858017 0.000000000000000 0.000009890040647 0.000000000000000
272.56228718132 0.000000000000000 0.000009889256067 0.000000000000000
272.37919578248 0.000000000000000 0.000009888465271 0.000000000000000
272.19610438364 0.000000000000000 0.000009887668203 0.000000000000000
271.79475115394 0.000000000000000 0.000009885898738 0.000000000000000
271.39339792425 0.000000000000000 0.000009884098263 0.000000000000000
270.99204469455 0.000000000000000 0.000009882266171 0.000000000000000
270.59069146486 0.000000000000000 0.000009880401847 0.000000000000000
270.28865970087 0.000000000000000 0.000009878977251 0.000000000000000
269.98662793688 0.000000000000000 0.000009877533781 0.000000000000000
269.77795565572 0.000000000000000 0.000009876525330 0.000000000000000
269.56928337455 0.000000000000000 0.000009875507655 0.000000000000000
269.42420882860 0.000000000000000 0.000009874794657 0.000000000000000
269.27913428265 0.000000000000000 0.000009874077131 0.000000000000000
269.17463912710 0.000000000000000 0.000009873557485 0.000000000000000
269.07014397155 0.000000000000000 0.000009873035468 0.000000000000000
268.98550143128 0.000000000000000 0.000009872610882 0.000000000000000
268.90085889102 0.000000000000000 0.000009872184734 0.000000000000000
268.81621635075 0.000000000000000 0.000009871757022 0.000000000000000
268.80125531068 0.000000000000000 0.000009871681259 0.000000000000000
268.78629427061 0.000000000000000 0.000009871605447 0.000000000000000
268.77133323054 0.000000000000000 0.000009871529587 0.000000000000000
268.74141115041 0.000000000000000 0.000009871377719 0.000000000000000
268.71148907027 0.000000000000000 0.000009871225655 0.000000000000000
268.68156699013 0.000000000000000 0.000009871073396 0.000000000000000
268.65164490999 0.000000000000000 0.000009870920940 0.000000000000000
268.59143726937 0.000000000000000 0.000009870613578 0.000000000000000
268.53122962875 0.000000000000000 0.000009870305415 0.000000000000000
268.47102198814 0.000000000000000 0.000009869996444 0.000000000000000
268.41081434752 0.000000000000000 0.000009869686663 0.000000000000000
268.26045361366 0.000000000000000 0.000009868909459 0.000000000000000
268.11009287979 0.000000000000000 0.000009868127126 0.000000000000000
267.95973214593 0.000000000000000 0.000009867339619 0.000000000000000
267.80937141207 0.000000000000000 0.000009866546898 0.000000000000000
267.60845563269 0.000000000000000 0.000009865479438 0.000000000000000
267.40753985331 0.000000000000000 0.000009864402502 0.000000000000000
267.20662407393 0.000000000000000 0.000009863315999 0.000000000000000
267.00570829454 0.000000000000000 0.000009862219834 0.000000000000000
266.55270702384 0.000000000000000 0.000009859712393 0.000000000000000
266.09970575313 0.000000000000000 0.000009857154276 0.000000000000000
265.74143736437 0.000000000000000 0.000009855094508 0.000000000000000
265.38316897560 0.000000000000000 0.000009853001809 0.000000000000000
265.13520740502 0.000000000000000 0.000009851533855 0.000000000000000
264.88724583444 0.000000000000000 0.000009850049678 0.000000000000000
264.71585663552 0.000000000000000 0.000009849014247 0.000000000000000
264.54446743660 0.000000000000000 0.000009847970920 0.000000000000000
264.42307211914 0.000000000000000 0.000009847227120 0.000000000000000
264.30167680168 0.000000000000000 0.000009846479311 0.000000000000000
264.20905848939 0.000000000000000 0.000009845906064 0.000000000000000
264.11644017710 0.000000000000000 0.000009845330467 0.000000000000000
264.02382186480 0.000000000000000 0.000009844752518 0.000000000000000
263.95474742065 0.000000000000000 0.000009844319954 0.000000000000000
263.88567297649 0.000000000000000 0.000009843886225 0.000000000000000
263.81659853233 0.000000000000000 0.000009843451273 0.000000000000000
263.74752408817 0.000000000000000 0.000009843014738 0.000000000000000
263.67844964401 0.000000000000000 0.000009842576907 0.000000000000000
263.60937519986 0.000000000000000 0.000009842137741 0.000000000000000
263.54030075570 0.000000000000000 0.000009841697233 0.000000000000000
263.40215186738 0.000000000000000 0.000009840812167 0.000000000000000
263.26400297907 0.000000000000000 0.000009839921661 0.000000000000000
263.12585409075 0.000000000000000 0.000009839025674 0.000000000000000
262.98770520243 0.000000000000000 0.000009838124167 0.000000000000000
262.78927342148 0.000000000000000 0.000009836819542 0.000000000000000
262.59084164052 0.000000000000000 0.000009835503340 0.000000000000000
262.39240985956 0.000000000000000 0.000009834175450 0.000000000000000
262.19397807860 0.000000000000000 0.000009832835762 0.000000000000000
261.75817058627 0.000000000000000 0.000009829851505 0.000000000000000
261.32236309394 0.000000000000000 0.000009826808625 0.000000000000000
260.97842520493 0.000000000000000 0.000009824365024 0.000000000000000
260.63448731592 0.000000000000000 0.000009821883580 0.000000000000000
260.39625145256 0.000000000000000 0.000009820142260 0.000000000000000
260.15801558920 0.000000000000000 0.000009818382302 0.000000000000000
259.99277686572 0.000000000000000 0.000009817150558 0.000000000000000
259.82753814224 0.000000000000000 0.000009815909691 0.000000000000000
259.70932529766 0.000000000000000 0.000009815016335 0.000000000000000
259.59111245308 0.000000000000000 0.000009814118257 0.000000000000000
259.49773498958 0.000000000000000 0.000009813405508 0.000000000000000
259.40435752608 0.000000000000000 0.000009812689795 0.000000000000000
259.31098006258 0.000000000000000 0.000009811971115 0.000000000000000
259.29782581197 0.000000000000000 0.000009811869635 0.000000000000000
259.28467156136 0.000000000000000 0.000009811768096 0.000000000000000
259.27151731075 0.000000000000000 0.000009811666498 0.000000000000000
259.24520880953 0.000000000000000 0.000009811463125 0.000000000000000
259.21890030831 0.000000000000000 0.000009811259516 0.000000000000000
259.19259180708 0.000000000000000 0.000009811055672 0.000000000000000
259.16628330586 0.000000000000000 0.000009810851591 0.000000000000000
259.06721486924 0.000000000000000 0.000009810080966 0.000000000000000
258.99638129810 0.000000000000000 0.000009809527900 0.000000000000000
258.92554772697 0.000000000000000 0.000009808973094 0.000000000000000
258.85471415583 0.000000000000000 0.000009808416540 0.000000000000000
258.78388058469 0.000000000000000 0.000009807858228 0.000000000000000
258.65562252776 0.000000000000000 0.000009806842800 0.000000000000000
258.52736447083 0.000000000000000 0.000009805821545 0.000000000000000
258.39910641390 0.000000000000000 0.000009804794423 0.000000000000000
258.27084835698 0.000000000000000 0.000009803761399 0.000000000000000
258.05703054514 0.000000000000000 0.000009802026033 0.000000000000000
257.84321273331 0.000000000000000 0.000009800273995 0.000000000000000
257.62939492148 0.000000000000000 0.000009798505120 0.000000000000000
257.41557710965 0.000000000000000 0.000009796719244 0.000000000000000
256.96459132810 0.000000000000000 0.000009792895969 0.000000000000000
256.59678071595 0.000000000000000 0.000009789720193 0.000000000000000
256.22897010381 0.000000000000000 0.000009786491730 0.000000000000000
255.97392685992 0.000000000000000 0.000009784221702 0.000000000000000
255.71888361602 0.000000000000000 0.000009781925646 0.000000000000000
255.54223549537 0.000000000000000 0.000009780319947 0.000000000000000
255.36558737472 0.000000000000000 0.000009778701534 0.000000000000000
255.23963576056 0.000000000000000 0.000009777539779 0.000000000000000
255.11368414639 0.000000000000000 0.000009776371486 0.000000000000000
255.01527824786 0.000000000000000 0.000009775454133 0.000000000000000
254.91687234933 0.000000000000000 0.000009774532762 0.000000000000000
254.81846645079 0.000000000000000 0.000009773607368 0.000000000000000
254.74901950853 0.000000000000000 0.000009772951875 0.000000000000000
254.67957256626 0.000000000000000 0.000009772294375 0.000000000000000
254.61012562400 0.000000000000000 0.000009771634862 0.000000000000000
254.54067868174 0.000000000000000 0.000009770973327 0.000000000000000
254.47123173947 0.000000000000000 0.000009770309760 0.000000000000000
254.40178479721 0.000000000000000 0.000009769644150 0.000000000000000
254.33233785494 0.000000000000000 0.000009768976487 0.000000000000000
254.19344397041 0.000000000000000 0.000009767634967 0.000000000000000
254.05455008589 0.000000000000000 0.000009766285135 0.000000000000000
253.91565620136 0.000000000000000 0.000009764926935 0.000000000000000
253.77676231683 0.000000000000000 0.000009763560310 0.000000000000000
253.57193274210 0.000000000000000 0.000009761529435 0.000000000000000
253.36710316738 0.000000000000000 0.000009759479951 0.000000000000000
253.16227359265 0.000000000000000 0.000009757411690 0.000000000000000
252.95744401793 0.000000000000000 0.000009755324486 0.000000000000000
252.52609381274 0.000000000000000 0.000009750866339 0.000000000000000
252.17446634829 0.000000000000000 0.000009747168342 0.000000000000000
251.82283888384 0.000000000000000 0.000009743412122 0.000000000000000
251.57880880434 0.000000000000000 0.000009740770623 0.000000000000000
251.33477872484 0.000000000000000 0.000009738100387 0.000000000000000
251.16505906857 0.000000000000000 0.000009736226181 0.000000000000000
250.99533941231 0.000000000000000 0.000009734337846 0.000000000000000
250.87276562825 0.000000000000000 0.000009732965228 0.000000000000000
250.75019184420 0.000000000000000 0.000009731585126 0.000000000000000
250.64948277643 0.000000000000000 0.000009730445597 0.000000000000000
250.54877370867 0.000000000000000 0.000009729301070 0.000000000000000
250.44806464090 0.000000000000000 0.000009728151475 0.000000000000000
250.42792282734 0.000000000000000 0.000009727920948 0.000000000000000
250.40778101379 0.000000000000000 0.000009727690219 0.000000000000000
250.38763920023 0.000000000000000 0.000009727459286 0.000000000000000
250.34735557313 0.000000000000000 0.000009726996812 0.000000000000000
250.30707194602 0.000000000000000 0.000009726533525 0.000000000000000
250.26678831891 0.000000000000000 0.000009726069421 0.000000000000000
250.22650469180 0.000000000000000 0.000009725604500 0.000000000000000
250.14821929003 0.000000000000000 0.000009724698645 0.000000000000000
250.06993388826 0.000000000000000 0.000009723789677 0.000000000000000
249.99164848648 0.000000000000000 0.000009722877582 0.000000000000000
249.91336308471 0.000000000000000 0.000009721962345 0.000000000000000
249.83507768293 0.000000000000000 0.000009721043946 0.000000000000000
249.56164362137 0.000000000000000 0.000009717811181 0.000000000000000
249.36215371071 0.000000000000000 0.000009715428013 0.000000000000000
249.16266380005 0.000000000000000 0.000009713023805 0.000000000000000
248.96317388940 0.000000000000000 0.000009710598389 0.000000000000000
248.76368397874 0.000000000000000 0.000009708151584 0.000000000000000
248.56419406808 0.000000000000000 0.000009705683208 0.000000000000000
248.16521424677 0.000000000000000 0.000009700681028 0.000000000000000
247.76623442545 0.000000000000000 0.000009695590407 0.000000000000000
247.44013643316 0.000000000000000 0.000009691363000 0.000000000000000
247.17493919422 0.000000000000000 0.000009687880273 0.000000000000000
246.95948017346 0.000000000000000 0.000009685020829 0.000000000000000
246.78162905694 0.000000000000000 0.000009682640122 0.000000000000000
246.60377794042 0.000000000000000 0.000009680240828 0.000000000000000
246.45562466532 0.000000000000000 0.000009678227904 0.000000000000000
246.33976839264 0.000000000000000 0.000009676644829 0.000000000000000
246.31659713810 0.000000000000000 0.000009676327257 0.000000000000000
246.29342588356 0.000000000000000 0.000009676009368 0.000000000000000
246.27025462903 0.000000000000000 0.000009675691161 0.000000000000000
246.22391211996 0.000000000000000 0.000009675053791 0.000000000000000
246.17756961088 0.000000000000000 0.000009674415146 0.000000000000000
246.13122710181 0.000000000000000 0.000009673775224 0.000000000000000
246.08488459274 0.000000000000000 0.000009673134020 0.000000000000000
246.01025171932 0.000000000000000 0.000009672098681 0.000000000000000
245.93561884589 0.000000000000000 0.000009671059994 0.000000000000000
245.86098597247 0.000000000000000 0.000009670017941 0.000000000000000
245.78635309905 0.000000000000000 0.000009668972508 0.000000000000000
245.62983540843 0.000000000000000 0.000009666769024 0.000000000000000
245.47331771782 0.000000000000000 0.000009664550502 0.000000000000000
245.31680002721 0.000000000000000 0.000009662316835 0.000000000000000
245.16028233660 0.000000000000000 0.000009660067921 0.000000000000000
244.92297924203 0.000000000000000 0.000009656628939 0.000000000000000
244.68567614745 0.000000000000000 0.000009653154327 0.000000000000000
244.44837305288 0.000000000000000 0.000009649643739 0.000000000000000
244.21106995831 0.000000000000000 0.000009646096829 0.000000000000000
243.85761870441 0.000000000000000 0.000009640745797 0.000000000000000
243.50416745052 0.000000000000000 0.000009635312279 0.000000000000000
243.23022487795 0.000000000000000 0.000009631043568 0.000000000000000
243.00843106211 0.000000000000000 0.000009627550315 0.000000000000000
242.82562883611 0.000000000000000 0.000009624645979 0.000000000000000
242.64282661011 0.000000000000000 0.000009621718723 0.000000000000000
242.46002438411 0.000000000000000 0.000009618768430 0.000000000000000
242.43643917602 0.000000000000000 0.000009618386100 0.000000000000000
242.41285396792 0.000000000000000 0.000009618003385 0.000000000000000
242.38926875983 0.000000000000000 0.000009617620284 0.000000000000000
242.36568355174 0.000000000000000 0.000009617236798 0.000000000000000
242.31851313555 0.000000000000000 0.000009616468671 0.000000000000000
242.27134271937 0.000000000000000 0.000009615699000 0.000000000000000
242.22417230318 0.000000000000000 0.000009614927783 0.000000000000000
242.17700188700 0.000000000000000 0.000009614155019 0.000000000000000
242.12983147081 0.000000000000000 0.000009613380702 0.000000000000000
242.04693864073 0.000000000000000 0.000009612016217 0.000000000000000
241.96404581064 0.000000000000000 0.000009610646901 0.000000000000000
241.88115298056 0.000000000000000 0.000009609272731 0.000000000000000
241.79826015047 0.000000000000000 0.000009607893685 0.000000000000000
241.71536732039 0.000000000000000 0.000009606509742 0.000000000000000
241.53649348401 0.000000000000000 0.000009603506570 0.000000000000000
241.35761964763 0.000000000000000 0.000009600480332 0.000000000000000
241.17874581125 0.000000000000000 0.000009597430854 0.000000000000000
240.99987197487 0.000000000000000 0.000009594357969 0.000000000000000
240.82099813849 0.000000000000000 0.000009591261510 0.000000000000000
240.50424054440 0.000000000000000 0.000009585719825 0.000000000000000
240.18748295031 0.000000000000000 0.000009580102790 0.000000000000000
239.87072535621 0.000000000000000 0.000009574409502 0.000000000000000
239.63419387021 0.000000000000000 0.000009570107905 0.000000000000000
239.39766238420 0.000000000000000 0.000009565762920 0.000000000000000
239.23031976157 0.000000000000000 0.000009562662502 0.000000000000000
239.06297713893 0.000000000000000 0.000009559540064 0.000000000000000
238.93720279101 0.000000000000000 0.000009557178681 0.000000000000000
238.81142844308 0.000000000000000 0.000009554804749 0.000000000000000
238.68565409516 0.000000000000000 0.000009552418192 0.000000000000000
238.58707974156 0.000000000000000 0.000009550538920 0.000000000000000
238.56736487084 0.000000000000000 0.000009550162144 0.000000000000000
238.54765000012 0.000000000000000 0.000009549785058 0.000000000000000
238.52793512940 0.000000000000000 0.000009549407662 0.000000000000000
238.48850538796 0.000000000000000 0.000009548651936 0.000000000000000
238.44907564651 0.000000000000000 0.000009547894965 0.000000000000000
238.40964590507 0.000000000000000 0.000009547136748 0.000000000000000
238.37021616363 0.000000000000000 0.000009546377281 0.000000000000000
238.28639620603 0.000000000000000 0.000009544758643 0.000000000000000
238.20257624842 0.000000000000000 0.000009543134322 0.000000000000000
238.11875629082 0.000000000000000 0.000009541504294 0.000000000000000
238.03493633321 0.000000000000000 0.000009539868534 0.000000000000000
237.80666952441 0.000000000000000 0.000009535384634 0.000000000000000
237.62612960445 0.000000000000000 0.000009531807742 0.000000000000000
237.44558968449 0.000000000000000 0.000009528203701 0.000000000000000
237.26504976453 0.000000000000000 0.000009524572326 0.000000000000000
237.08450984458 0.000000000000000 0.000009520913435 0.000000000000000
236.75657445217 0.000000000000000 0.000009514196400 0.000000000000000
236.42863905977 0.000000000000000 0.000009507386915 0.000000000000000
236.16947282036 0.000000000000000 0.000009501939306 0.000000000000000
235.91030658094 0.000000000000000 0.000009496432785 0.000000000000000
235.72696079898 0.000000000000000 0.000009492501373 0.000000000000000
235.54361501703 0.000000000000000 0.000009488540055 0.000000000000000
235.40738049648 0.000000000000000 0.000009485577147 0.000000000000000
235.27114597593 0.000000000000000 0.000009482597579 0.000000000000000
235.13491145538 0.000000000000000 0.000009479601297 0.000000000000000
234.99867693483 0.000000000000000 0.000009476588263 0.000000000000000
234.97540766301 0.000000000000000 0.000009476071949 0.000000000000000
234.95213839120 0.000000000000000 0.000009475555146 0.000000000000000
234.92886911938 0.000000000000000 0.000009475037853 0.000000000000000
234.88233057574 0.000000000000000 0.000009474001794 0.000000000000000
234.83579203210 0.000000000000000 0.000009472963770 0.000000000000000
234.78925348846 0.000000000000000 0.000009471923778 0.000000000000000
234.74271494483 0.000000000000000 0.000009470881813 0.000000000000000
234.65485574448 0.000000000000000 0.000009468909314 0.000000000000000
234.56699654414 0.000000000000000 0.000009466929736 0.000000000000000
234.47913734379 0.000000000000000 0.000009464943052 0.000000000000000
234.39127814345 0.000000000000000 0.000009462949233 0.000000000000000
234.30341894311 0.000000000000000 0.000009460948253 0.000000000000000
234.10250521579 0.000000000000000 0.000009456345434 0.000000000000000
233.90159148848 0.000000000000000 0.000009451704768 0.000000000000000
233.70067776116 0.000000000000000 0.000009447025991 0.000000000000000
233.49976403385 0.000000000000000 0.000009442308848 0.000000000000000
233.29885030653 0.000000000000000 0.000009437553087 0.000000000000000
232.95018030932 0.000000000000000 0.000009429207451 0.000000000000000
232.60151031211 0.000000000000000 0.000009420743510 0.000000000000000
232.34675290545 0.000000000000000 0.000009414483791 0.000000000000000
232.13609415794 0.000000000000000 0.000009409259116 0.000000000000000
231.92543541044 0.000000000000000 0.000009403990271 0.000000000000000
231.71477666293 0.000000000000000 0.000009398677058 0.000000000000000
231.68605315011 0.000000000000000 0.000009397949151 0.000000000000000
231.65732963730 0.000000000000000 0.000009397220416 0.000000000000000
231.62860612449 0.000000000000000 0.000009396490853 0.000000000000000
231.59988261167 0.000000000000000 0.000009395760462 0.000000000000000
231.54243558605 0.000000000000000 0.000009394297193 0.000000000000000
231.48498856042 0.000000000000000 0.000009392830604 0.000000000000000
231.42754153479 0.000000000000000 0.000009391360691 0.000000000000000
231.37009450916 0.000000000000000 0.000009389887447 0.000000000000000
231.31264748354 0.000000000000000 0.000009388410865 0.000000000000000
231.19287879771 0.000000000000000 0.000009385321633 0.000000000000000
231.07311011189 0.000000000000000 0.000009382217781 0.000000000000000
230.95334142606 0.000000000000000 0.000009379099239 0.000000000000000
230.83357274023 0.000000000000000 0.000009375965947 0.000000000000000
230.71380405441 0.000000000000000 0.000009372817844 0.000000000000000
230.47389600280 0.000000000000000 0.000009366467128 0.000000000000000
230.23398795119 0.000000000000000 0.000009360056334 0.000000000000000
229.99407989958 0.000000000000000 0.000009353585046 0.000000000000000
229.75417184797 0.000000000000000 0.000009347052858 0.000000000000000
229.51426379636 0.000000000000000 0.000009340459374 0.000000000000000
229.21628897252 0.000000000000000 0.000009332184095 0.000000000000000
228.99162853714 0.000000000000000 0.000009325881540 0.000000000000000
228.76696810177 0.000000000000000 0.000009319524218 0.000000000000000
228.54230766640 0.000000000000000 0.000009313111894 0.000000000000000
228.51194776063 0.000000000000000 0.000009312241124 0.000000000000000
228.48158785487 0.000000000000000 0.000009311369346 0.000000000000000
228.45122794911 0.000000000000000 0.000009310496559 0.000000000000000
228.42086804334 0.000000000000000 0.000009309622764 0.000000000000000
228.36014823181 0.000000000000000 0.000009307872146 0.000000000000000
228.29942842028 0.000000000000000 0.000009306117487 0.000000000000000
228.23870860876 0.000000000000000 0.000009304358781 0.000000000000000
228.17798879723 0.000000000000000 0.000009302596021 0.000000000000000
228.11726898570 0.000000000000000 0.000009300829199 0.000000000000000
227.99526121597 0.000000000000000 0.000009297266700 0.000000000000000
227.87325344625 0.000000000000000 0.000009293687686 0.000000000000000
227.75124567652 0.000000000000000 0.000009290092086 0.000000000000000
227.62923790680 0.000000000000000 0.000009286479835 0.000000000000000
227.50723013708 0.000000000000000 0.000009282850875 0.000000000000000
227.24000633597 0.000000000000000 0.000009274843993 0.000000000000000
226.97278253487 0.000000000000000 0.000009266756096 0.000000000000000
226.70555873377 0.000000000000000 0.000009258586633 0.000000000000000
226.43833493266 0.000000000000000 0.000009250335160 0.000000000000000
226.17111113156 0.000000000000000 0.000009242001179 0.000000000000000
225.95284803217 0.000000000000000 0.000009235132332 0.000000000000000
225.73458493277 0.000000000000000 0.000009228207873 0.000000000000000
225.51632183337 0.000000000000000 0.000009221227558 0.000000000000000
225.47440876618 0.000000000000000 0.000009219880724 0.000000000000000
225.43249569899 0.000000000000000 0.000009218531825 0.000000000000000
225.39058263180 0.000000000000000 0.000009217180858 0.000000000000000
225.34866956460 0.000000000000000 0.000009215827823 0.000000000000000
225.26484343022 0.000000000000000 0.000009213115541 0.000000000000000
225.18101729583 0.000000000000000 0.000009210394962 0.000000000000000
225.09719116145 0.000000000000000 0.000009207666063 0.000000000000000
225.01336502706 0.000000000000000 0.000009204928821 0.000000000000000
224.86195528981 0.000000000000000 0.000009199963494 0.000000000000000
224.71054555255 0.000000000000000 0.000009194970750 0.000000000000000
224.55913581529 0.000000000000000 0.000009189950474 0.000000000000000
224.38122306342 0.000000000000000 0.000009184016127 0.000000000000000
224.20331031155 0.000000000000000 0.000009178043439 0.000000000000000
224.02539755968 0.000000000000000 0.000009172032258 0.000000000000000
223.84748480780 0.000000000000000 0.000009165982428 0.000000000000000
223.59596608107 0.000000000000000 0.000009157363431 0.000000000000000
223.34444735433 0.000000000000000 0.000009148666483 0.000000000000000
223.09292862759 0.000000000000000 0.000009139891209 0.000000000000000
222.84140990085 0.000000000000000 0.000009131037284 0.000000000000000
222.80593864924 0.000000000000000 0.000009129782287 0.000000000000000
222.77046739762 0.000000000000000 0.000009128525720 0.000000000000000
222.73499614601 0.000000000000000 0.000009127267582 0.000000000000000
222.69952489440 0.000000000000000 0.000009126007873 0.000000000000000
222.62858239117 0.000000000000000 0.000009123483737 0.000000000000000
222.55763988795 0.000000000000000 0.000009120953305 0.000000000000000
222.48669738472 0.000000000000000 0.000009118416566 0.000000000000000
222.41575488150 0.000000000000000 0.000009115873509 0.000000000000000
222.34481237827 0.000000000000000 0.000009113324119 0.000000000000000
222.15282277135 0.000000000000000 0.000009106392916 0.000000000000000
222.00109781644 0.000000000000000 0.000009100882285 0.000000000000000
221.84937286153 0.000000000000000 0.000009095342330 0.000000000000000
221.69764790662 0.000000000000000 0.000009089772929 0.000000000000000
221.54592295170 0.000000000000000 0.000009084173966 0.000000000000000
221.39419799679 0.000000000000000 0.000009078545326 0.000000000000000
221.10151453941 0.000000000000000 0.000009067603189 0.000000000000000
220.80883108203 0.000000000000000 0.000009056549378 0.000000000000000
220.57556853388 0.000000000000000 0.000009047659222 0.000000000000000
220.34230598573 0.000000000000000 0.000009038697241 0.000000000000000
220.30011380665 0.000000000000000 0.000009037068512 0.000000000000000
220.25792162758 0.000000000000000 0.000009035437419 0.000000000000000
220.21572944850 0.000000000000000 0.000009033803960 0.000000000000000
220.17353726942 0.000000000000000 0.000009032168132 0.000000000000000
220.08915291126 0.000000000000000 0.000009028889359 0.000000000000000
220.00476855310 0.000000000000000 0.000009025601076 0.000000000000000
219.92038419495 0.000000000000000 0.000009022303254 0.000000000000000
219.83599983679 0.000000000000000 0.000009018995862 0.000000000000000
219.75161547863 0.000000000000000 0.000009015678866 0.000000000000000
219.59475959327 0.000000000000000 0.000009009487510 0.000000000000000
219.43790370791 0.000000000000000 0.000009003262628 0.000000000000000
219.28104782255 0.000000000000000 0.000008997003996 0.000000000000000
219.12419193718 0.000000000000000 0.000008990711384 0.000000000000000
218.96733605182 0.000000000000000 0.000008984384557 0.000000000000000
218.68814673158 0.000000000000000 0.000008973037956 0.000000000000000
218.40895741134 0.000000000000000 0.000008961580714 0.000000000000000
218.12976809109 0.000000000000000 0.000008950011249 0.000000000000000
218.08750688271 0.000000000000000 0.000008948250081 0.000000000000000
218.04524567432 0.000000000000000 0.000008946486298 0.000000000000000
218.00298446594 0.000000000000000 0.000008944719891 0.000000000000000
217.96072325755 0.000000000000000 0.000008942950854 0.000000000000000
217.87620084078 0.000000000000000 0.000008939404864 0.000000000000000
217.79167842401 0.000000000000000 0.000008935848266 0.000000000000000
217.70715600724 0.000000000000000 0.000008932280996 0.000000000000000
217.62263359047 0.000000000000000 0.000008928702984 0.000000000000000
217.53811117369 0.000000000000000 0.000008925114157 0.000000000000000
217.30680473012 0.000000000000000 0.000008915236928 0.000000000000000
217.12772768921 0.000000000000000 0.000008907532874 0.000000000000000
216.94865064830 0.000000000000000 0.000008899778031 0.000000000000000
216.76957360739 0.000000000000000 0.000008891971466 0.000000000000000
216.59049656648 0.000000000000000 0.000008884112169 0.000000000000000
216.41141952557 0.000000000000000 0.000008876199037 0.000000000000000
216.12255264422 0.000000000000000 0.000008863317900 0.000000000000000
216.06485155636 0.000000000000000 0.000008860727243 0.000000000000000
216.00715046851 0.000000000000000 0.000008858130596 0.000000000000000
215.94944938065 0.000000000000000 0.000008855527904 0.000000000000000
215.89174829279 0.000000000000000 0.000008852919114 0.000000000000000
215.77634611708 0.000000000000000 0.000008847683008 0.000000000000000
215.66094394137 0.000000000000000 0.000008842421797 0.000000000000000
215.54554176565 0.000000000000000 0.000008837134959 0.000000000000000
215.43013958994 0.000000000000000 0.000008831821934 0.000000000000000
215.26880402126 0.000000000000000 0.000008824349134 0.000000000000000
215.10746845258 0.000000000000000 0.000008816822203 0.000000000000000
214.94613288390 0.000000000000000 0.000008809239201 0.000000000000000
214.78479731522 0.000000000000000 0.000008801598003 0.000000000000000
214.62346174654 0.000000000000000 0.000008793896274 0.000000000000000
214.42198749628 0.000000000000000 0.000008784189500 0.000000000000000
214.38480122157 0.000000000000000 0.000008782386723 0.000000000000000
214.34761494686 0.000000000000000 0.000008780580369 0.000000000000000
214.31042867215 0.000000000000000 0.000008778770400 0.000000000000000
214.23605612274 0.000000000000000 0.000008775139470 0.000000000000000
214.16168357332 0.000000000000000 0.000008771493590 0.000000000000000
214.08731102391 0.000000000000000 0.000008767832429 0.000000000000000
214.01293847449 0.000000000000000 0.000008764155633 0.000000000000000
213.84706273195 0.000000000000000 0.000008755896919 0.000000000000000
213.68118698941 0.000000000000000 0.000008747554238 0.000000000000000
213.51531124687 0.000000000000000 0.000008739122916 0.000000000000000
213.34943550433 0.000000000000000 0.000008730598005 0.000000000000000
213.06642605935 0.000000000000000 0.000008715822600 0.000000000000000
213.02883112013 0.000000000000000 0.000008713836867 0.000000000000000
212.99123618092 0.000000000000000 0.000008711845575 0.000000000000000
212.95364124170 0.000000000000000 0.000008709848673 0.000000000000000
212.87845136328 0.000000000000000 0.000008705837871 0.000000000000000
212.80326148485 0.000000000000000 0.000008701804104 0.000000000000000
212.72807160642 0.000000000000000 0.000008697747121 0.000000000000000
212.65288172799 0.000000000000000 0.000008693666765 0.000000000000000
212.45967128673 0.000000000000000 0.000008683075185 0.000000000000000
212.26646084546 0.000000000000000 0.000008672336038 0.000000000000000
212.07325040420 0.000000000000000 0.000008661470221 0.000000000000000
211.88003996294 0.000000000000000 0.000008650524010 0.000000000000000
211.68682952168 0.000000000000000 0.000008639583982 0.000000000000000
211.49361908042 0.000000000000000 0.000008628792754 0.000000000000000
211.30040863916 0.000000000000000 0.000008618354016 0.000000000000000
211.10719819789 0.000000000000000 0.000008608508677 0.000000000000000
210.91398775663 0.000000000000000 0.000008599476064 0.000000000000000
210.72077731537 0.000000000000000 0.000008591389158 0.000000000000000
210.46672163369 0.000000000000000 0.000008582212368 0.000000000000000
210.21266595202 0.000000000000000 0.000008574541813 0.000000000000000
209.95861027034 0.000000000000000 0.000008568117105 0.000000000000000
209.70455458866 0.000000000000000 0.000008562686925 0.000000000000000
209.22774132933 0.000000000000000 0.000008554513721 0.000000000000000
208.75092807000 0.000000000000000 0.000008548179959 0.000000000000000
208.27411481067 0.000000000000000 0.000008543104904 0.000000000000000
207.79730155134 0.000000000000000 0.000008538928970 0.000000000000000
207.00707799218 0.000000000000000 0.000008533415326 0.000000000000000
206.21685443302 0.000000000000000 0.000008529092336 0.000000000000000
205.42663087386 0.000000000000000 0.000008525592382 0.000000000000000
204.63640731469 0.000000000000000 0.000008522687746 0.000000000000000
203.14098260022 0.000000000000000 0.000008518349763 0.000000000000000
201.64555788575 0.000000000000000 0.000008515015378 0.000000000000000
200.15013317127 0.000000000000000 0.000008512356209 0.000000000000000
198.65470845680 0.000000000000000 0.000008510174994 0.000000000000000
195.56413893046 0.000000000000000 0.000008506713055 0.000000000000000
192.47356940413 0.000000000000000 0.000008504127710 0.000000000000000
189.38299987779 0.000000000000000 0.000008502094260 0.000000000000000
186.29243035146 0.000000000000000 0.000008500425369 0.000000000000000
180.54431468918 0.000000000000000 0.000008497960247 0.000000000000000
174.79619902690 0.000000000000000 0.000008496008746 0.000000000000000
169.04808336461 0.000000000000000 0.000008494408079 0.000000000000000
163.29996770233 0.000000000000000 0.000008493057440 0.000000000000000
155.05245962014 0.000000000000000 0.000008491415616 0.000000000000000
146.80495153794 0.000000000000000 0.000008490004446 0.000000000000000
138.55744345575 0.000000000000000 0.000008488764492 0.000000000000000
130.30993537355 0.000000000000000 0.000008487673692 0.000000000000000
120.49727368709 0.000000000000000 0.000008486560030 0.000000000000000
110.68461200062 0.000000000000000 0.000008485635454 0.000000000000000
100.87195031416 0.000000000000000 0.000008484884134 0.000000000000000
91.05928862769 0.000000000000000 0.000008484288096 0.000000000000000
81.24662694123 0.000000000000000 0.000008483828279 0.000000000000000
64.55614624783 0.000000000000000 0.000008483300913 0.000000000000000
47.86566555443 0.000000000000000 0.000008483006833 0.000000000000000
31.17518486103 0.000000000000000 0.000008482862571 0.000000000000000
14.48470416763 0.000000000000000 0.000008482814188 0.000000000000000
10.00000000000 0.000000000000000 0.000008482811671 0.000000000000000


==> anc/fig_2_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 1.000E-05
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.010000 0.001710686090061 0.000681972459288 0.000681919702027
0.010975 0.001666321597795 0.000669888781503 0.000670500920436
0.012045 0.001625841588028 0.000658085483499 0.000659414343740
0.013219 0.001587152300064 0.000646844027983 0.000646882680338
0.014508 0.001548843744171 0.000635504019980 0.000636169805031
0.015923 0.001512619204755 0.000624303229725 0.000624329726847
0.017475 0.001476033731953 0.000613202043109 0.000612982583597
0.019179 0.001439730620174 0.000602217827969 0.000602469906547
0.021049 0.001405200431169 0.000591327792665 0.000591377488432
0.023101 0.001371319054237 0.000580536723798 0.000580209325102
0.025354 0.001338952141109 0.000569829417788 0.000569860778851
0.027826 0.001308240561994 0.000559202152168 0.000558885232162
0.030539 0.001274266019679 0.000548642971488 0.000548664032348
0.033516 0.001246790080920 0.000538846957625 0.000537821909605
0.036784 0.001216001021574 0.000528319878044 0.000527734005646
0.040370 0.001184934067842 0.000516918073259 0.000517040992118
0.044306 0.001155589139120 0.000507637657407 0.000507099074360
0.048626 0.001126707048910 0.000496705178300 0.000496941825488
0.053367 0.001101393497571 0.000487303914574 0.000487988837504
0.058570 0.001075184162755 0.000476440798195 0.000476898379891
0.064281 0.001048212818366 0.000467476577111 0.000466800547677
0.070548 0.001021318692998 0.000457208702165 0.000457282711582
0.077426 0.000996611480038 0.000447941796490 0.000447415884650
0.084975 0.000972223940689 0.000437250747336 0.000437718288121
0.093260 0.000946718246415 0.000428593866731 0.000427697093826
0.102353 0.000922851062024 0.000417838386337 0.000417734616827
0.112332 0.000899699904760 0.000407860484791 0.000407586841222
0.123285 0.000876351137074 0.000397352170118 0.000397192163031
0.135305 0.000854771129010 0.000387276361494 0.000386765402240
0.148497 0.000832109903829 0.000376706485653 0.000377086854411
0.162975 0.000811647186127 0.000366633216272 0.000367601441012
0.178865 0.000790396279018 0.000357383651794 0.000357009973705
0.196304 0.000770238288909 0.000348341916845 0.000348486741838
0.215443 0.000749587596157 0.000339345196233 0.000338737649841
0.236449 0.000730407678969 0.000330670415805 0.000330703533981
0.259502 0.000710745629287 0.000322824196368 0.000323072316564
0.284804 0.000692855263584 0.000314067304928 0.000314233802468
0.312572 0.000674392827128 0.000305585492850 0.000305563555149
0.343047 0.000655495294382 0.000296373397363 0.000296615285883
0.376494 0.000637826685421 0.000286903682845 0.000287312154917
0.413201 0.000619135753538 0.000276368912218 0.000276369865357
0.453488 0.000601277896211 0.000265282976914 0.000265360554575
0.497702 0.000585741193134 0.000253767751506 0.000254652572355
0.546228 0.000567813794608 0.000242048074832 0.000242233418882
0.599484 0.000550671170136 0.000230148475005 0.000230872616835
0.657933 0.000534653604823 0.000219082937536 0.000219180035825
0.722081 0.000517185477305 0.000207370918080 0.000207855624274
0.792483 0.000501347187076 0.000196267190641 0.000196265210624
0.869749 0.000486200974305 0.000185425667045 0.000185623044220
0.954548 0.000469463354623 0.000174995454824 0.000174903668506
1.047616 0.000453815349766 0.000164584708326 0.000164585474198
1.149757 0.000439299630200 0.000154144070706 0.000154319666320
1.261857 0.000423281926732 0.000143982307795 0.000143998079681
1.384886 0.000407363640331 0.000134097872800 0.000133772147559
1.519911 0.000390227834920 0.000123730963850 0.000123961093158
1.668101 0.000374016468957 0.000113816427573 0.000114040957536
1.830738 0.000358515253312 0.000104449422602 0.000104367092398
2.009233 0.000343854236734 0.000094911138771 0.000095136041291
2.205131 0.000330651201474 0.000085982018287 0.000086051446851
2.420128 0.000317290378883 0.000077476765126 0.000077464206742
2.656088 0.000304332856657 0.000069368701873 0.000069400880051
2.915053 0.000289249699436 0.000061632200305 0.000061731539424
3.199267 0.000272745017613 0.000054533285062 0.000054491681289
3.511192 0.000254612972979 0.000047854769052 0.000047896546792
3.853529 0.000236112234811 0.000041605006989 0.000041621357276
4.229243 0.000217496836730 0.000035835489081 0.000035875270685
4.641589 0.000199536727126 0.000030586581652 0.000030584076321
5.094138 0.000182351972835 0.000025868507869 0.000025888815918
5.590810 0.000165807288531 0.000021647435218 0.000021573348090
6.135907 0.000149673076962 0.000017915334621 0.000017877094092
6.734151 0.000133325824047 0.000014672780018 0.000014629901750
7.390722 0.000117797880944 0.000011896925013 0.000011844022041
8.111308 0.000102256091106 0.000009521472079 0.000009438093804
8.902151 0.000087907725065 0.000007515526758 0.000007429766892
9.770100 0.000074296168168 0.000005862053434 0.000005738953520
10.722672 0.000062034396705 0.000004508066527 0.000004345230121
11.768120 0.000050870128799 0.000003448928978 0.000003222124632
12.915497 0.000040877595226 0.000002640678725 0.000002367356910
14.174742 0.000032096851705 0.000002019289713 0.000001786085614
15.556761 0.000024548173650 0.000001514728795 0.000001368733420
17.073526 0.000018356963887 0.000001099056420 0.000000997213254
18.738174 0.000013337714308 0.000000767807218 0.000000679465724
20.565123 0.000009426449236 0.000000519162099 0.000000454062273
22.570197 0.000006448814043 0.000000345821426 0.000000311748939
24.770764 0.000004281133454 0.000000231108846 0.000000216580704
27.185882 0.000002814327874 0.000000157166307 0.000000153109383
29.836472 0.000001830987378 0.000000109181940 0.000000120549389
32.745492 0.000001119634630 0.000000046467188 0.000000042828835
35.938137 0.000000627086143 0.000000012933905 0.000000007372245
39.442061 0.000000330732029 0.000000005654293 0.000000003442405
43.287613 0.000000174633027 0.000000003007927 0.000000001963585
47.508102 0.000000087941742 0.000000001721467 0.000000001184137
52.140083 0.000000015697920 0.000000001010991 0.000000000723254
57.223677 0.000000004596888 0.000000000596058 0.000000000439561
62.802914 0.000000001872295 0.000000000348619 0.000000000263378
68.926121 0.000000000816686 0.000000000200748 0.000000000154695
75.646333 0.000000000352809 0.000000000113211 0.000000000088697
83.021757 0.000000000146024 0.000000000062269 0.000000000049482
91.116276 0.000000000056810 0.000000000033286 0.000000000026782
100.000000 0.000000000020490 0.000000000017236 0.000000000014026


==> anc/fig_3_asymmetry_lep.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000350000000000 0.000000000000000
3999.97968592778 0.000000000000000 0.000350000000000 0.000000000000000
3999.95937185557 0.000000000000000 0.000350000000000 0.000000000000000
3998.73660723069 0.000000000000000 0.000350000000000 0.000000000000000
3997.51384260582 0.000000000000000 0.000350000000000 0.000000000000000
3996.29107798094 0.000000000000000 0.000350000000000 0.000000000000000
3992.53681519376 0.000000000000000 0.000350000000000 0.000000000000000
3988.78255240657 0.000000000000000 0.000350000000000 0.000000000000000
3985.02828961939 0.000000000000000 0.000350000000000 0.000000000000000
3981.27402683220 0.000000000000000 0.000350000000000 0.000000000000000
3975.01366752227 0.000000000000000 0.000350000000000 0.000000000000000
3968.75330821233 0.000000000000000 0.000350000000000 0.000000000000000
3962.49294890240 0.000000000000000 0.000350000000000 0.000000000000000
3956.23258959246 0.000000000000000 0.000350000000000 0.000000000000000
3945.01852757839 0.000000000000000 0.000350000000000 0.000000000000000
3933.80446556432 0.000000000000000 0.000350000000000 0.000000000000000
3922.59040355025 0.000000000000000 0.000350000000000 0.000000000000000
3911.37634153618 0.000000000000000 0.000350000000000 0.000000000000000
3900.16227952211 0.000000000000000 0.000350000000000 0.000000000000000
3888.94821750804 0.000000000000000 0.000350000000000 0.000000000000000
3887.29966941953 0.000000000000000 0.000350000000000 0.000000000000000
3885.65112133102 0.000000000000000 0.000350000000000 0.000000000000000
3884.00257324250 0.000000000000000 0.000350000000000 0.000000000000000
3880.70547706548 0.000000000000000 0.000350000000000 0.000000000000000
3877.40838088845 0.000000000000000 0.000350000000000 0.000000000000000
3874.11128471143 0.000000000000000 0.000350000000000 0.000000000000000
3870.81418853440 0.000000000000000 0.000350000000000 0.000000000000000
3859.96412025134 0.000000000000000 0.000350000000000 0.000000000000000
3851.29272819489 0.000000000000000 0.000350000000000 0.000000000000000
3842.62133613844 0.000000000000000 0.000350000000000 0.000000000000000
3833.94994408199 0.000000000000000 0.000350000000000 0.000000000000000
3825.27855202554 0.000000000000000 0.000350000000000 0.000000000000000
3813.49237164275 0.000000000000000 0.000350000000000 0.000000000000000
3801.70619125995 0.000000000000000 0.000350000000000 0.000000000000000
3789.92001087716 0.000000000000000 0.000350000000000 0.000000000000000
3778.13383049436 0.000000000000000 0.000350000000000 0.000000000000000
3775.77659441781 0.000000000000000 0.000350000000000 0.000000000000000
3773.41935834125 0.000000000000000 0.000350000000000 0.000000000000000
3771.06212226469 0.000000000000000 0.000350000000000 0.000000000000000
3768.70488618813 0.000000000000000 0.000350000000000 0.000000000000000
3763.99041403501 0.000000000000000 0.000350000000000 0.000000000000000
3759.27594188189 0.000000000000000 0.000350000000000 0.000000000000000
3754.56146972878 0.000000000000000 0.000350000000000 0.000000000000000
3749.84699757566 0.000000000000000 0.000350000000000 0.000000000000000
3745.13252542254 0.000000000000000 0.000350000000000 0.000000000000000
3730.53957958436 0.000000000000000 0.000350000000000 0.000000000000000
3719.39430666454 0.000000000000000 0.000350000000000 0.000000000000000
3708.24903374473 0.000000000000000 0.000350000000000 0.000000000000000
3697.10376082491 0.000000000000000 0.000350000000000 0.000000000000000
3685.95848790510 0.000000000000000 0.000350000000000 0.000000000000000
3674.81321498528 0.000000000000000 0.000350000000000 0.000000000000000
3672.45857363192 0.000000000000000 0.000350000000000 0.000000000000000
3670.10393227855 0.000000000000000 0.000350000000000 0.000000000000000
3667.74929092519 0.000000000000000 0.000350000000000 0.000000000000000
3665.39464957182 0.000000000000000 0.000350000000000 0.000000000000000
3660.68536686509 0.000000000000000 0.000350000000000 0.000000000000000
3655.97608415836 0.000000000000000 0.000350000000000 0.000000000000000
3651.26680145163 0.000000000000000 0.000350000000000 0.000000000000000
3646.55751874490 0.000000000000000 0.000350000000000 0.000000000000000
3641.84823603817 0.000000000000000 0.000350000000000 0.000000000000000
3633.39610937292 0.000000000000000 0.000350000000000 0.000000000000000
3624.94398270768 0.000000000000000 0.000350000000000 0.000000000000000
3616.49185604243 0.000000000000000 0.000350000000000 0.000000000000000
3608.03972937718 0.000000000000000 0.000350000000000 0.000000000000000
3599.58760271193 0.000000000000000 0.000350000000000 0.000000000000000
3591.13547604668 0.000000000000000 0.000350000000000 0.000000000000000
3576.42478527354 0.000000000000000 0.000350000000000 0.000000000000000
3561.71409450040 0.000000000000000 0.000350000000000 0.000000000000000
3558.88369250302 0.000000000000000 0.000350000000000 0.000000000000000
3556.05329050565 0.000000000000000 0.000350000000000 0.000000000000000
3553.22288850827 0.000000000000000 0.000350000000000 0.000000000000000
3550.39248651090 0.000000000000000 0.000350000000000 0.000000000000000
3544.73168251615 0.000000000000000 0.000350000000000 0.000000000000000
3539.07087852140 0.000000000000000 0.000350000000000 0.000000000000000
3533.41007452665 0.000000000000000 0.000350000000000 0.000000000000000
3527.74927053190 0.000000000000000 0.000350000000000 0.000000000000000
3522.08846653715 0.000000000000000 0.000350000000000 0.000000000000000
3512.26629740035 0.000000000000000 0.000350000000000 0.000000000000000
3502.44412826355 0.000000000000000 0.000350000000000 0.000000000000000
3492.62195912676 0.000000000000000 0.000350000000000 0.000000000000000
3482.79978998996 0.000000000000000 0.000350000000000 0.000000000000000
3472.97762085316 0.000000000000000 0.000350000000000 0.000000000000000
3456.22949901827 0.000000000000000 0.000350000000000 0.000000000000000
3452.87987465129 0.000000000000000 0.000350000000000 0.000000000000000
3449.53025028431 0.000000000000000 0.000350000000000 0.000000000000000
3446.18062591734 0.000000000000000 0.000350000000000 0.000000000000000
3442.83100155036 0.000000000000000 0.000350000000000 0.000000000000000
3436.13175281640 0.000000000000000 0.000350000000000 0.000000000000000
3429.43250408244 0.000000000000000 0.000350000000000 0.000000000000000
3422.73325534849 0.000000000000000 0.000350000000000 0.000000000000000
3416.03400661453 0.000000000000000 0.000350000000000 0.000000000000000
3406.71646991534 0.000000000000000 0.000350000000000 0.000000000000000
3397.39893321616 0.000000000000000 0.000350000000000 0.000000000000000
3388.08139651697 0.000000000000000 0.000350000000000 0.000000000000000
3378.76385981778 0.000000000000000 0.000350000000000 0.000000000000000
3367.85284137649 0.000000000000000 0.000350000000000 0.000000000000000
3356.94182293519 0.000000000000000 0.000350000000000 0.000000000000000
3354.75961924693 0.000000000000000 0.000350000000000 0.000000000000000
3352.57741555867 0.000000000000000 0.000350000000000 0.000000000000000
3350.39521187041 0.000000000000000 0.000350000000000 0.000000000000000
3348.21300818215 0.000000000000000 0.000350000000000 0.000000000000000
3343.84860080563 0.000000000000000 0.000350000000000 0.000000000000000
3339.48419342911 0.000000000000000 0.000350000000000 0.000000000000000
3335.11978605259 0.000000000000000 0.000350000000000 0.000000000000000
3330.75537867607 0.000000000000000 0.000350000000000 0.000000000000000
3326.39097129956 0.000000000000000 0.000350000000000 0.000000000000000
3310.87917985708 0.000000000000000 0.000350000000000 0.000000000000000
3300.33354858734 0.000000000000000 0.000350000000000 0.000000000000000
3289.78791731760 0.000000000000000 0.000350000000000 0.000000000000000
3279.24228604786 0.000000000000000 0.000350000000000 0.000000000000000
3268.69665477812 0.000000000000000 0.000350000000000 0.000000000000000
3258.15102350838 0.000000000000000 0.000350000000000 0.000000000000000
3256.04189725443 0.000000000000000 0.000350000000000 0.000000000000000
3253.93277100049 0.000000000000000 0.000350000000000 0.000000000000000
3251.82364474654 0.000000000000000 0.000350000000000 0.000000000000000
3247.60539223864 0.000000000000000 0.000350000000000 0.000000000000000
3243.38713973075 0.000000000000000 0.000350000000000 0.000000000000000
3239.16888722285 0.000000000000000 0.000350000000000 0.000000000000000
3234.95063471496 0.000000000000000 0.000350000000000 0.000000000000000
3227.50907078345 0.000000000000000 0.000350000000000 0.000000000000000
3220.06750685194 0.000000000000000 0.000350000000000 0.000000000000000
3212.62594292043 0.000000000000000 0.000350000000000 0.000000000000000
3205.18437898893 0.000000000000000 0.000350000000000 0.000000000000000
3194.44566641340 0.000000000000000 0.000350000000000 0.000000000000000
3183.70695383786 0.000000000000000 0.000350000000000 0.000000000000000
3172.96824126233 0.000000000000000 0.000350000000000 0.000000000000000
3162.22952868680 0.000000000000000 0.000350000000000 0.000000000000000
3160.81439119177 0.000000000000000 0.000350000000000 0.000000000000000
3159.39925369674 0.000000000000000 0.000350000000000 0.000000000000000
3157.98411620172 0.000000000000000 0.000350000000000 0.000000000000000
3155.15384121166 0.000000000000000 0.000350000000000 0.000000000000000
3152.32356622160 0.000000000000000 0.000350000000000 0.000000000000000
3149.49329123155 0.000000000000000 0.000350000000000 0.000000000000000
3146.66301624149 0.000000000000000 0.000350000000000 0.000000000000000
3137.14447386537 0.000000000000000 0.000350000000000 0.000000000000000
3129.52395943229 0.000000000000000 0.000350000000000 0.000000000000000
3121.90344499920 0.000000000000000 0.000350000000000 0.000000000000000
3114.28293056612 0.000000000000000 0.000350000000000 0.000000000000000
3106.66241613304 0.000000000000000 0.000350000000000 0.000000000000000
3096.20435633558 0.000000000000000 0.000350000000000 0.000000000000000
3085.74629653812 0.000000000000000 0.000350000000000 0.000000000000000
3075.28823674066 0.000000000000000 0.000350000000000 0.000000000000000
3073.19662478117 0.000000000000000 0.000350000000000 0.000000000000000
3071.10501282168 0.000000000000000 0.000350000000000 0.000000000000000
3069.01340086218 0.000000000000000 0.000350000000000 0.000000000000000
3066.92178890269 0.000000000000000 0.000350000000000 0.000000000000000
3062.73856498371 0.000000000000000 0.000350000000000 0.000000000000000
3058.55534106472 0.000000000000000 0.000350000000000 0.000000000000000
3054.37211714574 0.000000000000000 0.000350000000000 0.000000000000000
3050.18889322676 0.000000000000000 0.000350000000000 0.000000000000000
3046.00566930777 0.000000000000000 0.000350000000000 0.000000000000000
3037.79001874686 0.000000000000000 0.000350000000000 0.000000000000000
3029.57436818596 0.000000000000000 0.000350000000000 0.000000000000000
3021.35871762505 0.000000000000000 0.000350000000000 0.000000000000000
3013.14306706414 0.000000000000000 0.000350000000000 0.000000000000000
3004.92741650323 0.000000000000000 0.000350000000000 0.000000000000000
2993.26682506468 0.000000000000000 0.000350000000000 0.000000000000000
2981.60623362613 0.000000000000000 0.000350000000000 0.000000000000000
2979.27411533843 0.000000000000000 0.000350000000000 0.000000000000000
2976.94199705072 0.000000000000000 0.000350000000000 0.000000000000000
2974.60987876301 0.000000000000000 0.000350000000000 0.000000000000000
2972.27776047530 0.000000000000000 0.000350000000000 0.000000000000000
2967.61352389988 0.000000000000000 0.000350000000000 0.000000000000000
2962.94928732446 0.000000000000000 0.000350000000000 0.000000000000000
2958.28505074904 0.000000000000000 0.000350000000000 0.000000000000000
2953.62081417362 0.000000000000000 0.000350000000000 0.000000000000000
2948.95657759821 0.000000000000000 0.000350000000000 0.000000000000000
2940.29697427755 0.000000000000000 0.000350000000000 0.000000000000000
2931.63737095689 0.000000000000000 0.000350000000000 0.000000000000000
2922.97776763623 0.000000000000000 0.000350000000000 0.000000000000000
2914.31816431557 0.000000000000000 0.000350000000000 0.000000000000000
2905.65856099491 0.000000000000000 0.000350000000000 0.000000000000000
2895.09210888509 0.000000000000000 0.000350000000000 0.000000000000000
2892.97881846312 0.000000000000000 0.000350000000000 0.000000000000000
2890.86552804116 0.000000000000000 0.000350000000000 0.000000000000000
2888.75223761920 0.000000000000000 0.000350000000000 0.000000000000000
2886.63894719723 0.000000000000000 0.000350000000000 0.000000000000000
2882.41236635330 0.000000000000000 0.000350000000000 0.000000000000000
2878.18578550937 0.000000000000000 0.000350000000000 0.000000000000000
2873.95920466545 0.000000000000000 0.000350000000000 0.000000000000000
2869.73262382152 0.000000000000000 0.000350000000000 0.000000000000000
2865.50604297759 0.000000000000000 0.000350000000000 0.000000000000000
2856.00941978498 0.000000000000000 0.000350000000000 0.000000000000000
2846.51279659236 0.000000000000000 0.000350000000000 0.000000000000000
2837.01617339975 0.000000000000000 0.000350000000000 0.000000000000000
2827.51955020713 0.000000000000000 0.000350000000000 0.000000000000000
2818.02292701452 0.000000000000000 0.000350000000000 0.000000000000000
2808.02073281626 0.000000000000000 0.000350000000000 0.000000000000000
2806.18589010137 0.000000000000000 0.000350000000000 0.000000000000000
2804.35104738648 0.000000000000000 0.000350000000000 0.000000000000000
2802.51620467160 0.000000000000000 0.000350000000000 0.000000000000000
2798.84651924183 0.000000000000000 0.000350000000000 0.000000000000000
2795.17683381206 0.000000000000000 0.000350000000000 0.000000000000000
2791.50714838228 0.000000000000000 0.000350000000000 0.000000000000000
2787.83746295251 0.000000000000000 0.000350000000000 0.000000000000000
2781.33821851998 0.000000000000000 0.000350000000000 0.000000000000000
2774.83897408745 0.000000000000000 0.000350000000000 0.000000000000000
2768.33972965492 0.000000000000000 0.000350000000000 0.000000000000000
2761.84048522239 0.000000000000000 0.000350000000000 0.000000000000000
2752.42284655859 0.000000000000000 0.000350000000000 0.000000000000000
2743.00520789479 0.000000000000000 0.000350000000000 0.000000000000000
2733.58756923099 0.000000000000000 0.000350000000000 0.000000000000000
2725.89646134815 0.000000000000000 0.000350000000000 0.000000000000000
2724.35823977158 0.000000000000000 0.000350000000000 0.000000000000000
2722.82001819502 0.000000000000000 0.000350000000000 0.000000000000000
2721.28179661845 0.000000000000000 0.000350000000000 0.000000000000000
2718.20535346531 0.000000000000000 0.000350000000000 0.000000000000000
2715.12891031218 0.000000000000000 0.000350000000000 0.000000000000000
2712.05246715904 0.000000000000000 0.000350000000000 0.000000000000000
2708.97602400591 0.000000000000000 0.000350000000000 0.000000000000000
2702.39508527921 0.000000000000000 0.000350000000000 0.000000000000000
2695.81414655251 0.000000000000000 0.000350000000000 0.000000000000000
2689.23320782581 0.000000000000000 0.000350000000000 0.000000000000000
2682.65226909911 0.000000000000000 0.000350000000000 0.000000000000000
2673.21357241706 0.000000000000000 0.000350000000000 0.000000000000000
2663.77487573502 0.000000000000000 0.000350000000000 0.000000000000000
2654.33617905298 0.000000000000000 0.000350000000000 0.000000000000000
2644.89748237093 0.000000000000000 0.000350000000000 0.000000000000000
2643.34649139242 0.000000000000000 0.000350000000000 0.000000000000000
2641.79550041392 0.000000000000000 0.000350000000000 0.000000000000000
2640.24450943541 0.000000000000000 0.000350000000000 0.000000000000000
2637.14252747840 0.000000000000000 0.000350000000000 0.000000000000000
2634.04054552138 0.000000000000000 0.000350000000000 0.000000000000000
2630.93856356437 0.000000000000000 0.000350000000000 0.000000000000000
2627.83658160735 0.000000000000000 0.000350000000000 0.000000000000000
2621.63941077330 0.000000000000000 0.000350000000000 0.000000000000000
2615.44223993926 0.000000000000000 0.000350000000000 0.000000000000000
2609.24506910521 0.000000000000000 0.000350000000000 0.000000000000000
2603.04789827116 0.000000000000000 0.000350000000000 0.000000000000000
2593.91704161259 0.000000000000000 0.000350000000000 0.000000000000000
2584.78618495402 0.000000000000000 0.000350000000000 0.000000000000000
2575.65532829546 0.000000000000000 0.000350000000000 0.000000000000000
2568.41565163632 0.000000000000000 0.000350000000000 0.000000000000000
2566.96771630449 0.000000000000000 0.000350000000000 0.000000000000000
2565.51978097266 0.000000000000000 0.000350000000000 0.000000000000000
2564.07184564084 0.000000000000000 0.000350000000000 0.000000000000000
2561.17597497718 0.000000000000000 0.000350000000000 0.000000000000000
2558.28010431353 0.000000000000000 0.000350000000000 0.000000000000000
2555.38423364987 0.000000000000000 0.000350000000000 0.000000000000000
2552.48836298622 0.000000000000000 0.000350000000000 0.000000000000000
2546.24086500011 0.000000000000000 0.000350000000000 0.000000000000000
2539.99336701399 0.000000000000000 0.000350000000000 0.000000000000000
2533.74586902788 0.000000000000000 0.000350000000000 0.000000000000000
2527.49837104177 0.000000000000000 0.000350000000000 0.000000000000000
2518.39340821243 0.000000000000000 0.000350000000000 0.000000000000000
2509.28844538309 0.000000000000000 0.000350000000000 0.000000000000000
2500.18348255375 0.000000000000000 0.000350000000000 0.000000000000000
2493.08658739754 0.000000000000000 0.000350000000000 0.000000000000000
2491.66720836630 0.000000000000000 0.000350000000000 0.000000000000000
2490.24782933506 0.000000000000000 0.000350000000000 0.000000000000000
2488.82845030381 0.000000000000000 0.000350000000000 0.000000000000000
2485.98969224133 0.000000000000000 0.000350000000000 0.000000000000000
2483.15093417884 0.000000000000000 0.000350000000000 0.000000000000000
2480.31217611636 0.000000000000000 0.000350000000000 0.000000000000000
2477.47341805387 0.000000000000000 0.000350000000000 0.000000000000000
2471.39589677317 0.000000000000000 0.000350000000000 0.000000000000000
2465.31837549247 0.000000000000000 0.000350000000000 0.000000000000000
2459.24085421176 0.000000000000000 0.000350000000000 0.000000000000000
2453.16333293106 0.000000000000000 0.000350000000000 0.000000000000000
2444.19037962916 0.000000000000000 0.000350000000000 0.000000000000000
2435.21742632725 0.000000000000000 0.000350000000000 0.000000000000000
2426.24447302535 0.000000000000000 0.000350000000000 0.000000000000000
2419.51817110199 0.000000000000000 0.000350000000000 0.000000000000000
2418.17291071732 0.000000000000000 0.000350000000000 0.000000000000000
2416.82765033265 0.000000000000000 0.000350000000000 0.000000000000000
2415.48238994797 0.000000000000000 0.000350000000000 0.000000000000000
2412.79186917863 0.000000000000000 0.000350000000000 0.000000000000000
2410.10134840929 0.000000000000000 0.000350000000000 0.000000000000000
2407.41082763994 0.000000000000000 0.000350000000000 0.000000000000000
2404.72030687060 0.000000000000000 0.000350000000000 0.000000000000000
2398.81396399544 0.000000000000000 0.000350000000000 0.000000000000000
2392.90762112029 0.000000000000000 0.000350000000000 0.000000000000000
2387.00127824514 0.000000000000000 0.000350000000000 0.000000000000000
2381.09493536998 0.000000000000000 0.000350000000000 0.000000000000000
2372.20049529885 0.000000000000000 0.000350000000000 0.000000000000000
2363.30605522771 0.000000000000000 0.000350000000000 0.000000000000000
2354.41161515658 0.000000000000000 0.000350000000000 0.000000000000000
2347.99767505970 0.000000000000000 0.000350000000000 0.000000000000000
2346.71488704033 0.000000000000000 0.000350000000000 0.000000000000000
2345.43209902095 0.000000000000000 0.000350000000000 0.000000000000000
2344.14931100158 0.000000000000000 0.000350000000000 0.000000000000000
2341.58373496283 0.000000000000000 0.000350000000000 0.000000000000000
2339.01815892408 0.000000000000000 0.000350000000000 0.000000000000000
2336.45258288533 0.000000000000000 0.000350000000000 0.000000000000000
2333.88700684658 0.000000000000000 0.000350000000000 0.000000000000000
2328.15678260753 0.000000000000000 0.000350000000000 0.000000000000000
2322.42655836847 0.000000000000000 0.000350000000000 0.000000000000000
2316.69633412941 0.000000000000000 0.000350000000000 0.000000000000000
2310.96610989036 0.000000000000000 0.000350000000000 0.000000000000000
2302.11827539424 0.000000000000000 0.000350000000000 0.000000000000000
2293.27044089811 0.000000000000000 0.000350000000000 0.000000000000000
2284.42260640199 0.000000000000000 0.000350000000000 0.000000000000000
2278.31824166236 0.000000000000000 0.000350000000000 0.000000000000000
2272.21387692273 0.000000000000000 0.000350000000000 0.000000000000000
2266.10951218310 0.000000000000000 0.000350000000000 0.000000000000000
2260.00514744347 0.000000000000000 0.000350000000000 0.000000000000000
2253.90078270384 0.000000000000000 0.000350000000000 0.000000000000000
2247.79641796421 0.000000000000000 0.000350000000000 0.000000000000000
2241.69205322458 0.000000000000000 0.000350000000000 0.000000000000000
2232.87493014441 0.000000000000000 0.000350000000000 0.000000000000000
2224.05780706423 0.000000000000000 0.000350000000000 0.000000000000000
2215.24068398405 0.000000000000000 0.000350000000000 0.000000000000000
2209.58384829053 0.000000000000000 0.000350000000000 0.000000000000000
2203.92701259700 0.000000000000000 0.000350000000000 0.000000000000000
2198.27017690348 0.000000000000000 0.000350000000000 0.000000000000000
2192.61334120995 0.000000000000000 0.000350000000000 0.000000000000000
2186.95650551643 0.000000000000000 0.000350000000000 0.000000000000000
2181.29966982290 0.000000000000000 0.000350000000000 0.000000000000000
2175.64283412938 0.000000000000000 0.000350000000000 0.000000000000000
2166.78666912983 0.000000000000000 0.000350000000000 0.000000000000000
2157.93050413028 0.000000000000000 0.000350000000000 0.000000000000000
2149.07433913073 0.000000000000000 0.000350000000000 0.000000000000000
2143.55940020853 0.000000000000000 0.000350000000000 0.000000000000000
2138.04446128633 0.000000000000000 0.000350000000000 0.000000000000000
2132.52952236412 0.000000000000000 0.000350000000000 0.000000000000000
2127.01458344192 0.000000000000000 0.000350000000000 0.000000000000000
2121.49964451972 0.000000000000000 0.000350000000000 0.000000000000000
2115.98470559752 0.000000000000000 0.000350000000000 0.000000000000000
2110.46976667532 0.000000000000000 0.000350000000000 0.000000000000000
2101.57698270425 0.000000000000000 0.000350000000000 0.000000000000000
2092.68419873318 0.000000000000000 0.000350000000000 0.000000000000000
2083.79141476211 0.000000000000000 0.000350000000000 0.000000000000000
2082.50567902477 0.000000000000000 0.000350000000000 0.000000000000000
2081.21994328744 0.000000000000000 0.000350000000000 0.000000000000000
2079.93420755010 0.000000000000000 0.000350000000000 0.000000000000000
2077.36273607542 0.000000000000000 0.000350000000000 0.000000000000000
2074.79126460074 0.000000000000000 0.000350000000000 0.000000000000000
2072.21979312606 0.000000000000000 0.000350000000000 0.000000000000000
2069.64832165139 0.000000000000000 0.000350000000000 0.000000000000000
2064.33552845361 0.000000000000000 0.000350000000000 0.000000000000000
2059.02273525584 0.000000000000000 0.000350000000000 0.000000000000000
2053.70994205806 0.000000000000000 0.000350000000000 0.000000000000000
2048.39714886029 0.000000000000000 0.000350000000000 0.000000000000000
2039.20702837390 0.000000000000000 0.000350000000000 0.000000000000000
2030.01690788752 0.000000000000000 0.000350000000000 0.000000000000000
2022.61198535306 0.000000000000000 0.000350000000000 0.000000000000000
2021.16448362728 0.000000000000000 0.000350000000000 0.000000000000000
2019.71698190149 0.000000000000000 0.000350000000000 0.000000000000000
2018.26948017571 0.000000000000000 0.000350000000000 0.000000000000000
2015.37447672414 0.000000000000000 0.000350000000000 0.000000000000000
2012.47947327257 0.000000000000000 0.000350000000000 0.000000000000000
2009.58446982101 0.000000000000000 0.000350000000000 0.000000000000000
2006.68946636944 0.000000000000000 0.000350000000000 0.000000000000000
2000.71096288962 0.000000000000000 0.000350000000000 0.000000000000000
1994.73245940980 0.000000000000000 0.000350000000000 0.000000000000000
1988.75395592998 0.000000000000000 0.000350000000000 0.000000000000000
1982.77545245016 0.000000000000000 0.000350000000000 0.000000000000000
1976.79694897034 0.000000000000000 0.000350000000000 0.000000000000000
1966.20724224252 0.000000000000000 0.000350000000000 0.000000000000000
1964.35892740327 0.000000000000000 0.000350000000000 0.000000000000000
1962.51061256401 0.000000000000000 0.000350000000000 0.000000000000000
1960.66229772476 0.000000000000000 0.000350000000000 0.000000000000000
1958.81398288550 0.000000000000000 0.000350000000000 0.000000000000000
1955.11735320700 0.000000000000000 0.000350000000000 0.000000000000000
1951.42072352849 0.000000000000000 0.000350000000000 0.000000000000000
1947.72409384998 0.000000000000000 0.000350000000000 0.000000000000000
1944.02746417147 0.000000000000000 0.000350000000000 0.000000000000000
1940.33083449296 0.000000000000000 0.000350000000000 0.000000000000000
1933.87866987378 0.000000000000000 0.000350000000000 0.000000000000000
1927.42650525459 0.000000000000000 0.000350000000000 0.000000000000000
1920.97434063541 0.000000000000000 0.000350000000000 0.000000000000000
1914.52217601622 0.000000000000000 0.000350000000000 0.000000000000000
1908.07001139704 0.000000000000000 0.000350000000000 0.000000000000000
1901.46590764505 0.000000000000000 0.000350000000000 0.000000000000000
1894.86180389307 0.000000000000000 0.000350000000000 0.000000000000000
1888.25770014108 0.000000000000000 0.000350000000000 0.000000000000000
1881.65359638910 0.000000000000000 0.000350000000000 0.000000000000000
1873.88274224353 0.000000000000000 0.000350000000000 0.000000000000000
1866.11188809795 0.000000000000000 0.000350000000000 0.000000000000000
1859.73800519415 0.000000000000000 0.000350000000000 0.000000000000000
1853.36412229034 0.000000000000000 0.000350000000000 0.000000000000000
1846.99023938653 0.000000000000000 0.000350000000000 0.000000000000000
1842.26310546180 0.000000000000000 0.000350000000000 0.000000000000000
1837.53597153707 0.000000000000000 0.000350000000000 0.000000000000000
1832.80883761234 0.000000000000000 0.000350000000000 0.000000000000000
1827.00921690969 0.000000000000000 0.000350000000000 0.000000000000000
1821.20959620705 0.000000000000000 0.000350000000000 0.000000000000000
1815.40997550440 0.000000000000000 0.000350000000000 0.000000000000000
1805.30488921972 0.000000000000000 0.000350000000000 0.000000000000000
1795.19980293505 0.000000000000000 0.000350000000000 0.000000000000000
1793.80940010490 0.000000000000000 0.000350000000000 0.000000000000000
1792.41899727475 0.000000000000000 0.000350000000000 0.000000000000000
1791.02859444461 0.000000000000000 0.000350000000000 0.000000000000000
1788.24778878431 0.000000000000000 0.000350000000000 0.000000000000000
1785.46698312402 0.000000000000000 0.000350000000000 0.000000000000000
1782.68617746372 0.000000000000000 0.000350000000000 0.000000000000000
1779.90537180343 0.000000000000000 0.000350000000000 0.000000000000000
1773.74135632161 0.000000000000000 0.000350000000000 0.000000000000000
1767.57734083978 0.000000000000000 0.000350000000000 0.000000000000000
1761.41332535796 0.000000000000000 0.000350000000000 0.000000000000000
1750.21585887183 0.000000000000000 0.000350000000000 0.000000000000000
1739.01839238569 0.000000000000000 0.000350000000000 0.000000000000000
1737.22094877979 0.000000000000000 0.000350000000000 0.000000000000000
1735.42350517388 0.000000000000000 0.000350000000000 0.000000000000000
1733.62606156798 0.000000000000000 0.000350000000000 0.000000000000000
1730.03117435617 0.000000000000000 0.000350000000000 0.000000000000000
1726.43628714436 0.000000000000000 0.000350000000000 0.000000000000000
1722.84139993255 0.000000000000000 0.000350000000000 0.000000000000000
1719.24651272074 0.000000000000000 0.000350000000000 0.000000000000000
1710.93591847907 0.000000000000000 0.000350000000000 0.000000000000000
1702.62532423740 0.000000000000000 0.000350000000000 0.000000000000000
1694.31472999573 0.000000000000000 0.000350000000000 0.000000000000000
1686.00413575406 0.000000000000000 0.000350000000000 0.000000000000000
1678.84385181225 0.000000000000000 0.000350000000000 0.000000000000000
1671.68356787044 0.000000000000000 0.000350000000000 0.000000000000000
1664.52328392863 0.000000000000000 0.000350000000000 0.000000000000000
1653.77640900076 0.000000000000000 0.000350000000000 0.000000000000000
1643.02953407290 0.000000000000000 0.000350000000000 0.000000000000000
1632.28265914503 0.000000000000000 0.000350000000000 0.000000000000000
1624.10982194641 0.000000000000000 0.000350000000000 0.000000000000000
1615.93698474780 0.000000000000000 0.000350000000000 0.000000000000000
1607.76414754918 0.000000000000000 0.000350000000000 0.000000000000000
1596.17992055309 0.000000000000000 0.000350000000000 0.000000000000000
1584.59569355699 0.000000000000000 0.000350000000000 0.000000000000000
1575.18809441709 0.000000000000000 0.000350000000000 0.000000000000000
1565.78049527719 0.000000000000000 0.000350000000000 0.000000000000000
1556.37289613728 0.000000000000000 0.000350000000000 0.000000000000000
1542.20620711757 0.000000000000000 0.000350000000000 0.000000000000000
1528.03951809786 0.000000000000000 0.000350000000000 0.000000000000000
1513.87282907815 0.000000000000000 0.000350000000000 0.000000000000000
1491.18355059099 0.000000000000000 0.000350000000000 0.000000000000000
1472.98092848872 0.000000000000000 0.000350000000000 0.000000000000000
1454.77830638645 0.000000000000000 0.000350000000000 0.000000000000000
1436.57568428417 0.000000000000000 0.000350000000000 0.000000000000000
1412.65398878292 0.000000000000000 0.000350000000000 0.000000000000000
1388.73229328167 0.000000000000000 0.000350000000000 0.000000000000000
1364.81059778042 0.000000000000000 0.000350000000000 0.000000000000000
1327.75131813237 0.000000000000000 0.000350000000000 0.000000000000000
1290.69203848432 0.000000000000000 0.000350000000000 0.000000000000000
1253.63275883628 0.000000000000000 0.000350000000000 0.000000000000000
1205.05649438376 0.000000000000000 0.000350000000000 0.000000000000000
1156.48022993125 0.000000000000000 0.000350000000000 0.000000000000000
1107.90396547874 0.000000000000000 0.000350000000000 0.000000000000000
1059.32770102623 0.000000000000000 0.000350000000000 0.000000000000000
1009.32770102623 0.000000000000000 0.000350000000000 0.000000000000000
959.32770102623 0.000000000000000 0.000350000000000 0.000000000000000
909.32770102623 0.000000000000000 0.000350000000000 0.000000000000000
859.32770102623 0.000000000000000 0.000350000000000 0.000000000000000
809.32770102623 0.000000000000000 0.000350000000000 0.000000000000000
759.32770102623 0.000000000000000 0.000349999999999 0.000000000000000
709.32770102623 0.000000000000000 0.000349999999999 0.000000000000000
659.32770102623 0.000000000000000 0.000349999999999 0.000000000000000
619.22157998463 0.000000000000000 0.000349999999998 0.000000000000000
579.11545894303 0.000000000000000 0.000349999999998 0.000000000000000
539.00933790144 0.000000000000000 0.000349999999996 0.000000000000000
498.90321685984 0.000000000000000 0.000349999999995 0.000000000000000
467.36207481114 0.000000000000000 0.000349999999992 0.000000000000000
435.82093276244 0.000000000000000 0.000349999999988 0.000000000000000
404.27979071374 0.000000000000000 0.000349999999981 0.000000000000000
379.95565574690 0.000000000000000 0.000349999999973 0.000000000000000
355.63152078007 0.000000000000000 0.000349999999961 0.000000000000000
331.30738581324 0.000000000000000 0.000349999999940 0.000000000000000
314.24012376787 0.000000000000000 0.000349999999918 0.000000000000000
297.17286172250 0.000000000000000 0.000349999999884 0.000000000000000
280.10559967712 0.000000000000000 0.000349999999833 0.000000000000000
277.80182571245 0.000000000000000 0.000349999999825 0.000000000000000
275.49805174777 0.000000000000000 0.000349999999816 0.000000000000000
273.19427778310 0.000000000000000 0.000349999999806 0.000000000000000
270.89050381842 0.000000000000000 0.000349999999796 0.000000000000000
266.28295588907 0.000000000000000 0.000349999999774 0.000000000000000
261.67540795972 0.000000000000000 0.000349999999748 0.000000000000000
257.06786003036 0.000000000000000 0.000349999999719 0.000000000000000
252.46031210101 0.000000000000000 0.000349999999686 0.000000000000000
247.85276417166 0.000000000000000 0.000349999999648 0.000000000000000
242.36929134068 0.000000000000000 0.000349999999595 0.000000000000000
238.47340640991 0.000000000000000 0.000349999999552 0.000000000000000
235.36794237767 0.000000000000000 0.000349999999513 0.000000000000000
232.91285205649 0.000000000000000 0.000349999999479 0.000000000000000
230.95368025294 0.000000000000000 0.000349999999450 0.000000000000000
229.39607023970 0.000000000000000 0.000349999999425 0.000000000000000
228.15838092896 0.000000000000000 0.000349999999405 0.000000000000000
227.17557155246 0.000000000000000 0.000349999999387 0.000000000000000
226.39564704422 0.000000000000000 0.000349999999373 0.000000000000000
225.77697830529 0.000000000000000 0.000349999999362 0.000000000000000
225.28635787520 0.000000000000000 0.000349999999352 0.000000000000000
224.89734636800 0.000000000000000 0.000349999999344 0.000000000000000
224.58892755658 0.000000000000000 0.000349999999338 0.000000000000000
224.34441385365 0.000000000000000 0.000349999999333 0.000000000000000
224.15056464717 0.000000000000000 0.000349999999329 0.000000000000000
223.99687920353 0.000000000000000 0.000349999999325 0.000000000000000
223.87503220920 0.000000000000000 0.000349999999323 0.000000000000000
223.77842419043 0.000000000000000 0.000349999999320 0.000000000000000
223.70182416600 0.000000000000000 0.000349999999319 0.000000000000000
223.64108595910 0.000000000000000 0.000349999999317 0.000000000000000
223.59292317617 0.000000000000000 0.000349999999316 0.000000000000000
223.55473081317 0.000000000000000 0.000349999999315 0.000000000000000
223.52444387120 0.000000000000000 0.000349999999314 0.000000000000000
223.50042532143 0.000000000000000 0.000349999999313 0.000000000000000
223.48137733209 0.000000000000000 0.000349999999312 0.000000000000000
223.46627092713 0.000000000000000 0.000349999999311 0.000000000000000
223.45429024702 0.000000000000000 0.000349999999311 0.000000000000000
223.44478837743 0.000000000000000 0.000349999999310 0.000000000000000
223.43725234198 0.000000000000000 0.000349999999310 0.000000000000000
223.43127535558 0.000000000000000 0.000349999999309 0.000000000000000
223.42653483055 0.000000000000000 0.000349999999309 0.000000000000000
223.42277494137 0.000000000000000 0.000349999999309 0.000000000000000
223.41979280219 0.000000000000000 0.000349999999308 0.000000000000000
223.41742750775 0.000000000000000 0.000349999999308 0.000000000000000
223.41555144389 0.000000000000000 0.000349999999307 0.000000000000000
223.41406339746 0.000000000000000 0.000349999999307 0.000000000000000
223.41288309245 0.000000000000000 0.000349999999307 0.000000000000000
223.41194685710 0.000000000000000 0.000349999999306 0.000000000000000
223.41120418764 0.000000000000000 0.000349999999306 0.000000000000000
223.41061502294 0.000000000000000 0.000349999999306 0.000000000000000
223.41014758285 0.000000000000000 0.000349999999305 0.000000000000000
223.40977665348 0.000000000000000 0.000349999999305 0.000000000000000
223.40948222672 0.000000000000000 0.000349999999305 0.000000000000000
223.40924842062 0.000000000000000 0.000349999999304 0.000000000000000
223.40906262204 0.000000000000000 0.000349999999304 0.000000000000000
223.40891480517 0.000000000000000 0.000349999999304 0.000000000000000
223.40879698836 0.000000000000000 0.000349999999303 0.000000000000000
223.40870279859 0.000000000000000 0.000349999999303 0.000000000000000
223.40862711651 0.000000000000000 0.000349999999303 0.000000000000000
223.40856577317 0.000000000000000 0.000349999999302 0.000000000000000
223.40851525110 0.000000000000000 0.000349999999302 0.000000000000000
223.40846472903 0.000000000000000 0.000349999999301 0.000000000000000
223.40842295496 0.000000000000000 0.000349999999301 0.000000000000000
223.40838999569 0.000000000000000 0.000349999999300 0.000000000000000
223.40838340383 0.000000000000000 0.000349999999300 0.000000000000000
223.40837681198 0.000000000000000 0.000349999999300 0.000000000000000
223.40837022012 0.000000000000000 0.000349999999300 0.000000000000000
223.40835703641 0.000000000000000 0.000349999999299 0.000000000000000
223.40834385270 0.000000000000000 0.000349999999299 0.000000000000000
223.40833066899 0.000000000000000 0.000349999999299 0.000000000000000
223.40831748528 0.000000000000000 0.000349999999298 0.000000000000000
223.40829646297 0.000000000000000 0.000349999999297 0.000000000000000
223.40827544065 0.000000000000000 0.000349999999296 0.000000000000000
223.40825441833 0.000000000000000 0.000349999999295 0.000000000000000
223.40823339602 0.000000000000000 0.000349999999295 0.000000000000000
223.40818965824 0.000000000000000 0.000349999999292 0.000000000000000
223.40814592046 0.000000000000000 0.000349999999290 0.000000000000000
223.40810218269 0.000000000000000 0.000349999999288 0.000000000000000
223.40805844491 0.000000000000000 0.000349999999286 0.000000000000000
223.40799169510 0.000000000000000 0.000349999999282 0.000000000000000
223.40792494528 0.000000000000000 0.000349999999279 0.000000000000000
223.40785819546 0.000000000000000 0.000349999999275 0.000000000000000
223.40779144565 0.000000000000000 0.000349999999272 0.000000000000000
223.40764645170 0.000000000000000 0.000349999999264 0.000000000000000
223.40750145775 0.000000000000000 0.000349999999256 0.000000000000000
223.40735646380 0.000000000000000 0.000349999999248 0.000000000000000
223.40721146985 0.000000000000000 0.000349999999240 0.000000000000000
223.40687700102 0.000000000000000 0.000349999999222 0.000000000000000
223.40654253219 0.000000000000000 0.000349999999203 0.000000000000000
223.40620806336 0.000000000000000 0.000349999999184 0.000000000000000
223.40587359453 0.000000000000000 0.000349999999166 0.000000000000000
223.40496394604 0.000000000000000 0.000349999999115 0.000000000000000
223.40405429755 0.000000000000000 0.000349999999064 0.000000000000000
223.40314464906 0.000000000000000 0.000349999999013 0.000000000000000
223.40068588181 0.000000000000000 0.000349999998875 0.000000000000000
223.39822711456 0.000000000000000 0.000349999998737 0.000000000000000
223.39576834731 0.000000000000000 0.000349999998599 0.000000000000000
223.38812729734 0.000000000000000 0.000349999998170 0.000000000000000
223.38048624738 0.000000000000000 0.000349999997739 0.000000000000000
223.37284519741 0.000000000000000 0.000349999997309 0.000000000000000
223.34366160490 0.000000000000000 0.000349999995662 0.000000000000000
223.31447801238 0.000000000000000 0.000349999994011 0.000000000000000
223.28529441986 0.000000000000000 0.000349999992356 0.000000000000000
223.13984380480 0.000000000000000 0.000349999984051 0.000000000000000
222.99439318973 0.000000000000000 0.000349999975652 0.000000000000000
222.84894257467 0.000000000000000 0.000349999967159 0.000000000000000
222.53969358345 0.000000000000000 0.000349999948788 0.000000000000000
222.23044459223 0.000000000000000 0.000349999929988 0.000000000000000
221.97433793099 0.000000000000000 0.000349999914091 0.000000000000000
221.71823126975 0.000000000000000 0.000349999897894 0.000000000000000
221.54314136488 0.000000000000000 0.000349999886647 0.000000000000000
221.36805146002 0.000000000000000 0.000349999875257 0.000000000000000
221.25010303701 0.000000000000000 0.000349999867504 0.000000000000000
221.13215461400 0.000000000000000 0.000349999859685 0.000000000000000
221.05278891151 0.000000000000000 0.000349999854387 0.000000000000000
220.97342320902 0.000000000000000 0.000349999849060 0.000000000000000
220.92002374479 0.000000000000000 0.000349999845458 0.000000000000000
220.86662428057 0.000000000000000 0.000349999841843 0.000000000000000
220.83069474615 0.000000000000000 0.000349999839403 0.000000000000000
220.79476521173 0.000000000000000 0.000349999836957 0.000000000000000
220.77058913856 0.000000000000000 0.000349999835308 0.000000000000000
220.74641306539 0.000000000000000 0.000349999833655 0.000000000000000
220.73014482784 0.000000000000000 0.000349999832542 0.000000000000000
220.71387659028 0.000000000000000 0.000349999831427 0.000000000000000
220.70292911196 0.000000000000000 0.000349999830677 0.000000000000000
220.69198163364 0.000000000000000 0.000349999829925 0.000000000000000
220.68461441029 0.000000000000000 0.000349999829419 0.000000000000000
220.67724718695 0.000000000000000 0.000349999828913 0.000000000000000
220.67228918100 0.000000000000000 0.000349999828572 0.000000000000000
220.66733117506 0.000000000000000 0.000349999828231 0.000000000000000
220.66399444072 0.000000000000000 0.000349999828002 0.000000000000000
220.66065770638 0.000000000000000 0.000349999827772 0.000000000000000
220.65841203246 0.000000000000000 0.000349999827618 0.000000000000000
220.65616635853 0.000000000000000 0.000349999827463 0.000000000000000
220.65465494433 0.000000000000000 0.000349999827359 0.000000000000000
220.65314353012 0.000000000000000 0.000349999827255 0.000000000000000
220.65212625718 0.000000000000000 0.000349999827185 0.000000000000000
220.65110898424 0.000000000000000 0.000349999827115 0.000000000000000
220.65042424867 0.000000000000000 0.000349999827068 0.000000000000000
220.64973951311 0.000000000000000 0.000349999827021 0.000000000000000
220.64927854304 0.000000000000000 0.000349999826989 0.000000000000000
220.64881757296 0.000000000000000 0.000349999826957 0.000000000000000
220.64850714457 0.000000000000000 0.000349999826936 0.000000000000000
220.64819671617 0.000000000000000 0.000349999826914 0.000000000000000
220.64798751944 0.000000000000000 0.000349999826900 0.000000000000000
220.64777832270 0.000000000000000 0.000349999826886 0.000000000000000
220.64763712643 0.000000000000000 0.000349999826876 0.000000000000000
220.64749593016 0.000000000000000 0.000349999826866 0.000000000000000
220.64740029895 0.000000000000000 0.000349999826860 0.000000000000000
220.64730466774 0.000000000000000 0.000349999826853 0.000000000000000
220.64723938442 0.000000000000000 0.000349999826849 0.000000000000000
220.64717410109 0.000000000000000 0.000349999826844 0.000000000000000
220.64712869772 0.000000000000000 0.000349999826841 0.000000000000000
220.64708329434 0.000000000000000 0.000349999826838 0.000000000000000
220.64705015120 0.000000000000000 0.000349999826836 0.000000000000000
220.64701700806 0.000000000000000 0.000349999826833 0.000000000000000
220.64698386492 0.000000000000000 0.000349999826831 0.000000000000000
220.64695072178 0.000000000000000 0.000349999826829 0.000000000000000
220.64694662946 0.000000000000000 0.000349999826828 0.000000000000000
220.64694253714 0.000000000000000 0.000349999826828 0.000000000000000
220.64693844482 0.000000000000000 0.000349999826828 0.000000000000000
220.64693026019 0.000000000000000 0.000349999826827 0.000000000000000
220.64692207555 0.000000000000000 0.000349999826827 0.000000000000000
220.64691389091 0.000000000000000 0.000349999826826 0.000000000000000
220.64690570627 0.000000000000000 0.000349999826826 0.000000000000000
220.64687959458 0.000000000000000 0.000349999826824 0.000000000000000
220.64685806511 0.000000000000000 0.000349999826822 0.000000000000000
220.64683653563 0.000000000000000 0.000349999826821 0.000000000000000
220.64681500616 0.000000000000000 0.000349999826819 0.000000000000000
220.64679347668 0.000000000000000 0.000349999826818 0.000000000000000
220.64675332724 0.000000000000000 0.000349999826815 0.000000000000000
220.64671317779 0.000000000000000 0.000349999826813 0.000000000000000
220.64667302834 0.000000000000000 0.000349999826810 0.000000000000000
220.64663287889 0.000000000000000 0.000349999826807 0.000000000000000
220.64656748231 0.000000000000000 0.000349999826803 0.000000000000000
220.64650208574 0.000000000000000 0.000349999826798 0.000000000000000
220.64643668917 0.000000000000000 0.000349999826794 0.000000000000000
220.64637129259 0.000000000000000 0.000349999826789 0.000000000000000
220.64623043177 0.000000000000000 0.000349999826780 0.000000000000000
220.64608957094 0.000000000000000 0.000349999826770 0.000000000000000
220.64594871012 0.000000000000000 0.000349999826761 0.000000000000000
220.64580784929 0.000000000000000 0.000349999826751 0.000000000000000
220.64548196450 0.000000000000000 0.000349999826729 0.000000000000000
220.64515607972 0.000000000000000 0.000349999826707 0.000000000000000
220.64483019493 0.000000000000000 0.000349999826685 0.000000000000000
220.64450431014 0.000000000000000 0.000349999826663 0.000000000000000
220.64361549540 0.000000000000000 0.000349999826603 0.000000000000000
220.64272668065 0.000000000000000 0.000349999826543 0.000000000000000
220.64183786590 0.000000000000000 0.000349999826483 0.000000000000000
220.63942932622 0.000000000000000 0.000349999826320 0.000000000000000
220.63702078654 0.000000000000000 0.000349999826157 0.000000000000000
220.63461224686 0.000000000000000 0.000349999825994 0.000000000000000
220.62710157772 0.000000000000000 0.000349999825486 0.000000000000000
220.61959090858 0.000000000000000 0.000349999824977 0.000000000000000
220.61208023944 0.000000000000000 0.000349999824468 0.000000000000000
220.58326775325 0.000000000000000 0.000349999822514 0.000000000000000
220.55445526706 0.000000000000000 0.000349999820555 0.000000000000000
220.52564278087 0.000000000000000 0.000349999818592 0.000000000000000
220.38120265733 0.000000000000000 0.000349999808686 0.000000000000000
220.23676253378 0.000000000000000 0.000349999798673 0.000000000000000
220.09232241023 0.000000000000000 0.000349999788550 0.000000000000000
219.79227745502 0.000000000000000 0.000349999767163 0.000000000000000
219.49223249980 0.000000000000000 0.000349999745279 0.000000000000000
219.24446231899 0.000000000000000 0.000349999726823 0.000000000000000
218.99669213818 0.000000000000000 0.000349999708011 0.000000000000000
218.82729907583 0.000000000000000 0.000349999694943 0.000000000000000
218.65790601349 0.000000000000000 0.000349999681702 0.000000000000000
218.54376937394 0.000000000000000 0.000349999672684 0.000000000000000
218.42963273439 0.000000000000000 0.000349999663586 0.000000000000000
218.35281564874 0.000000000000000 0.000349999657418 0.000000000000000
218.27599856310 0.000000000000000 0.000349999651214 0.000000000000000
218.22430472193 0.000000000000000 0.000349999647019 0.000000000000000
218.17261088077 0.000000000000000 0.000349999642807 0.000000000000000
218.13782400985 0.000000000000000 0.000349999639964 0.000000000000000
218.10303713894 0.000000000000000 0.000349999637113 0.000000000000000
218.07962732094 0.000000000000000 0.000349999635190 0.000000000000000
218.05621750294 0.000000000000000 0.000349999633264 0.000000000000000
218.04046353059 0.000000000000000 0.000349999631966 0.000000000000000
218.02470955824 0.000000000000000 0.000349999630666 0.000000000000000
218.01410745758 0.000000000000000 0.000349999629791 0.000000000000000
218.00350535692 0.000000000000000 0.000349999628914 0.000000000000000
217.99637021174 0.000000000000000 0.000349999628324 0.000000000000000
217.98923506656 0.000000000000000 0.000349999627734 0.000000000000000
217.98443307170 0.000000000000000 0.000349999627336 0.000000000000000
217.97963107684 0.000000000000000 0.000349999626939 0.000000000000000
217.97639925225 0.000000000000000 0.000349999626671 0.000000000000000
217.97316742766 0.000000000000000 0.000349999626403 0.000000000000000
217.97099231774 0.000000000000000 0.000349999626223 0.000000000000000
217.96881720782 0.000000000000000 0.000349999626043 0.000000000000000
217.96735326540 0.000000000000000 0.000349999625921 0.000000000000000
217.96588932298 0.000000000000000 0.000349999625800 0.000000000000000
217.96490399203 0.000000000000000 0.000349999625718 0.000000000000000
217.96391866108 0.000000000000000 0.000349999625637 0.000000000000000
217.96325542205 0.000000000000000 0.000349999625582 0.000000000000000
217.96259218303 0.000000000000000 0.000349999625527 0.000000000000000
217.96214568368 0.000000000000000 0.000349999625490 0.000000000000000
217.96169918433 0.000000000000000 0.000349999625453 0.000000000000000
217.96139850183 0.000000000000000 0.000349999625428 0.000000000000000
217.96109781933 0.000000000000000 0.000349999625403 0.000000000000000
217.96089519290 0.000000000000000 0.000349999625386 0.000000000000000
217.96069256647 0.000000000000000 0.000349999625369 0.000000000000000
217.96055580922 0.000000000000000 0.000349999625358 0.000000000000000
217.96041905196 0.000000000000000 0.000349999625346 0.000000000000000
217.96032643428 0.000000000000000 0.000349999625339 0.000000000000000
217.96023381659 0.000000000000000 0.000349999625331 0.000000000000000
217.96017060160 0.000000000000000 0.000349999625326 0.000000000000000
217.96010738661 0.000000000000000 0.000349999625321 0.000000000000000
217.96006344058 0.000000000000000 0.000349999625317 0.000000000000000
217.96001949455 0.000000000000000 0.000349999625313 0.000000000000000
217.95998745378 0.000000000000000 0.000349999625311 0.000000000000000
217.95995541301 0.000000000000000 0.000349999625308 0.000000000000000
217.95992337223 0.000000000000000 0.000349999625305 0.000000000000000
217.95989133146 0.000000000000000 0.000349999625303 0.000000000000000
217.95987158073 0.000000000000000 0.000349999625301 0.000000000000000
217.95985183001 0.000000000000000 0.000349999625299 0.000000000000000
217.95983207928 0.000000000000000 0.000349999625298 0.000000000000000
217.95981232855 0.000000000000000 0.000349999625296 0.000000000000000
217.95979257782 0.000000000000000 0.000349999625295 0.000000000000000
217.95977282709 0.000000000000000 0.000349999625293 0.000000000000000
217.95975307636 0.000000000000000 0.000349999625291 0.000000000000000
217.95971357490 0.000000000000000 0.000349999625288 0.000000000000000
217.95967407345 0.000000000000000 0.000349999625285 0.000000000000000
217.95963457199 0.000000000000000 0.000349999625282 0.000000000000000
217.95959507053 0.000000000000000 0.000349999625278 0.000000000000000
217.95953554357 0.000000000000000 0.000349999625274 0.000000000000000
217.95947601660 0.000000000000000 0.000349999625269 0.000000000000000
217.95941648963 0.000000000000000 0.000349999625264 0.000000000000000
217.95935696266 0.000000000000000 0.000349999625259 0.000000000000000
217.95922829828 0.000000000000000 0.000349999625249 0.000000000000000
217.95909963389 0.000000000000000 0.000349999625238 0.000000000000000
217.95897096950 0.000000000000000 0.000349999625228 0.000000000000000
217.95884230512 0.000000000000000 0.000349999625217 0.000000000000000
217.95854698687 0.000000000000000 0.000349999625193 0.000000000000000
217.95825166863 0.000000000000000 0.000349999625169 0.000000000000000
217.95795635039 0.000000000000000 0.000349999625145 0.000000000000000
217.95766103215 0.000000000000000 0.000349999625121 0.000000000000000
217.95686567998 0.000000000000000 0.000349999625056 0.000000000000000
217.95607032782 0.000000000000000 0.000349999624991 0.000000000000000
217.95527497566 0.000000000000000 0.000349999624927 0.000000000000000
217.95314252015 0.000000000000000 0.000349999624753 0.000000000000000
217.95101006464 0.000000000000000 0.000349999624579 0.000000000000000
217.94887760913 0.000000000000000 0.000349999624405 0.000000000000000
217.94232370351 0.000000000000000 0.000349999623871 0.000000000000000
217.93576979788 0.000000000000000 0.000349999623336 0.000000000000000
217.92921589226 0.000000000000000 0.000349999622802 0.000000000000000
217.90453860740 0.000000000000000 0.000349999620786 0.000000000000000
217.87986132253 0.000000000000000 0.000349999618766 0.000000000000000
217.85518403766 0.000000000000000 0.000349999616742 0.000000000000000
217.73448568920 0.000000000000000 0.000349999606790 0.000000000000000
217.61378734073 0.000000000000000 0.000349999596745 0.000000000000000
217.49308899227 0.000000000000000 0.000349999586607 0.000000000000000
217.19674638885 0.000000000000000 0.000349999561305 0.000000000000000
216.90040378543 0.000000000000000 0.000349999535404 0.000000000000000
216.60406118201 0.000000000000000 0.000349999508881 0.000000000000000
216.39967983295 0.000000000000000 0.000349999490216 0.000000000000000
216.19529848390 0.000000000000000 0.000349999471241 0.000000000000000
216.05743389957 0.000000000000000 0.000349999458263 0.000000000000000
215.91956931525 0.000000000000000 0.000349999445140 0.000000000000000
215.82674111909 0.000000000000000 0.000349999436221 0.000000000000000
215.73391292294 0.000000000000000 0.000349999427236 0.000000000000000
215.67142494210 0.000000000000000 0.000349999421150 0.000000000000000
215.60893696127 0.000000000000000 0.000349999415033 0.000000000000000
215.56687646357 0.000000000000000 0.000349999410899 0.000000000000000
215.52481596588 0.000000000000000 0.000349999406751 0.000000000000000
215.49650642953 0.000000000000000 0.000349999403951 0.000000000000000
215.46819689318 0.000000000000000 0.000349999401145 0.000000000000000
215.44914312490 0.000000000000000 0.000349999399253 0.000000000000000
215.43008935662 0.000000000000000 0.000349999397358 0.000000000000000
215.41726534352 0.000000000000000 0.000349999396081 0.000000000000000
215.40444133043 0.000000000000000 0.000349999394803 0.000000000000000
215.39581025550 0.000000000000000 0.000349999393942 0.000000000000000
215.38717918056 0.000000000000000 0.000349999393080 0.000000000000000
215.38137012712 0.000000000000000 0.000349999392500 0.000000000000000
215.37556107368 0.000000000000000 0.000349999391919 0.000000000000000
215.37165134544 0.000000000000000 0.000349999391528 0.000000000000000
215.36774161720 0.000000000000000 0.000349999391137 0.000000000000000
215.36511019990 0.000000000000000 0.000349999390874 0.000000000000000
215.36247878261 0.000000000000000 0.000349999390611 0.000000000000000
215.36070770769 0.000000000000000 0.000349999390434 0.000000000000000
215.35893663277 0.000000000000000 0.000349999390256 0.000000000000000
215.35774458798 0.000000000000000 0.000349999390137 0.000000000000000
215.35655254320 0.000000000000000 0.000349999390018 0.000000000000000
215.35575018878 0.000000000000000 0.000349999389937 0.000000000000000
215.35494783436 0.000000000000000 0.000349999389857 0.000000000000000
215.35440772808 0.000000000000000 0.000349999389803 0.000000000000000
215.35386762181 0.000000000000000 0.000349999389749 0.000000000000000
215.35350397604 0.000000000000000 0.000349999389712 0.000000000000000
215.35314033027 0.000000000000000 0.000349999389676 0.000000000000000
215.35289538536 0.000000000000000 0.000349999389652 0.000000000000000
215.35265044044 0.000000000000000 0.000349999389627 0.000000000000000
215.35248528978 0.000000000000000 0.000349999389611 0.000000000000000
215.35232013911 0.000000000000000 0.000349999389594 0.000000000000000
215.35220854755 0.000000000000000 0.000349999389583 0.000000000000000
215.35209695600 0.000000000000000 0.000349999389572 0.000000000000000
215.35202118670 0.000000000000000 0.000349999389564 0.000000000000000
215.35194541740 0.000000000000000 0.000349999389556 0.000000000000000
215.35189339283 0.000000000000000 0.000349999389551 0.000000000000000
215.35184136827 0.000000000000000 0.000349999389546 0.000000000000000
215.35180466472 0.000000000000000 0.000349999389542 0.000000000000000
215.35176796117 0.000000000000000 0.000349999389539 0.000000000000000
215.35173999797 0.000000000000000 0.000349999389536 0.000000000000000
215.35171203476 0.000000000000000 0.000349999389533 0.000000000000000
215.35168407156 0.000000000000000 0.000349999389530 0.000000000000000
215.35166343820 0.000000000000000 0.000349999389528 0.000000000000000
215.35164280483 0.000000000000000 0.000349999389526 0.000000000000000
215.35162217147 0.000000000000000 0.000349999389524 0.000000000000000
215.35160153811 0.000000000000000 0.000349999389522 0.000000000000000
215.35158090475 0.000000000000000 0.000349999389520 0.000000000000000
215.35156027138 0.000000000000000 0.000349999389518 0.000000000000000
215.35153963802 0.000000000000000 0.000349999389516 0.000000000000000
215.35149837129 0.000000000000000 0.000349999389512 0.000000000000000
215.35145710457 0.000000000000000 0.000349999389508 0.000000000000000
215.35141583784 0.000000000000000 0.000349999389504 0.000000000000000
215.35137457112 0.000000000000000 0.000349999389500 0.000000000000000
215.35131508106 0.000000000000000 0.000349999389494 0.000000000000000
215.35125559100 0.000000000000000 0.000349999389488 0.000000000000000
215.35119610094 0.000000000000000 0.000349999389482 0.000000000000000
215.35113661088 0.000000000000000 0.000349999389476 0.000000000000000
215.35100596361 0.000000000000000 0.000349999389464 0.000000000000000
215.35087531634 0.000000000000000 0.000349999389451 0.000000000000000
215.35074466907 0.000000000000000 0.000349999389441 0.000000000000000
215.35061402180 0.000000000000000 0.000349999389432 0.000000000000000
215.35031279350 0.000000000000000 0.000349999389404 0.000000000000000
215.35001156521 0.000000000000000 0.000349999389374 0.000000000000000
215.34971033692 0.000000000000000 0.000349999389344 0.000000000000000
215.34940910863 0.000000000000000 0.000349999389315 0.000000000000000
215.34858824832 0.000000000000000 0.000349999389234 0.000000000000000
215.34776738800 0.000000000000000 0.000349999389153 0.000000000000000
215.34694652769 0.000000000000000 0.000349999389073 0.000000000000000
215.34472450126 0.000000000000000 0.000349999388854 0.000000000000000
215.34250247484 0.000000000000000 0.000349999388635 0.000000000000000
215.34028044841 0.000000000000000 0.000349999388416 0.000000000000000
215.33336107840 0.000000000000000 0.000349999387735 0.000000000000000
215.32644170839 0.000000000000000 0.000349999387054 0.000000000000000
215.31952233839 0.000000000000000 0.000349999386372 0.000000000000000
215.29302617511 0.000000000000000 0.000349999383756 0.000000000000000
215.26653001183 0.000000000000000 0.000349999381136 0.000000000000000
215.24003384855 0.000000000000000 0.000349999378510 0.000000000000000
215.10752413443 0.000000000000000 0.000349999365294 0.000000000000000
214.97501442030 0.000000000000000 0.000349999351937 0.000000000000000
214.84250470618 0.000000000000000 0.000349999338437 0.000000000000000
214.56001385049 0.000000000000000 0.000349999309166 0.000000000000000
214.27752299480 0.000000000000000 0.000349999279203 0.000000000000000
214.04316306691 0.000000000000000 0.000349999253802 0.000000000000000
213.80880313902 0.000000000000000 0.000349999227896 0.000000000000000
213.64833998000 0.000000000000000 0.000349999209860 0.000000000000000
213.48787682097 0.000000000000000 0.000349999191578 0.000000000000000
213.37964215586 0.000000000000000 0.000349999179106 0.000000000000000
213.27140749076 0.000000000000000 0.000349999166520 0.000000000000000
213.19850037120 0.000000000000000 0.000349999157978 0.000000000000000
213.12559325164 0.000000000000000 0.000349999149382 0.000000000000000
213.07649739851 0.000000000000000 0.000349999143565 0.000000000000000
213.02740154539 0.000000000000000 0.000349999137724 0.000000000000000
212.99434565731 0.000000000000000 0.000349999133777 0.000000000000000
212.96128976923 0.000000000000000 0.000349999129820 0.000000000000000
212.93903593594 0.000000000000000 0.000349999127150 0.000000000000000
212.91678210265 0.000000000000000 0.000349999124475 0.000000000000000
212.90180157293 0.000000000000000 0.000349999122671 0.000000000000000
212.88682104322 0.000000000000000 0.000349999120865 0.000000000000000
212.87673720413 0.000000000000000 0.000349999119648 0.000000000000000
212.86665336503 0.000000000000000 0.000349999118431 0.000000000000000
212.85986589061 0.000000000000000 0.000349999117610 0.000000000000000
212.85307841619 0.000000000000000 0.000349999116789 0.000000000000000
212.84850985647 0.000000000000000 0.000349999116237 0.000000000000000
212.84394129676 0.000000000000000 0.000349999115684 0.000000000000000
212.84086630954 0.000000000000000 0.000349999115312 0.000000000000000
212.83779132232 0.000000000000000 0.000349999114939 0.000000000000000
212.83572163830 0.000000000000000 0.000349999114689 0.000000000000000
212.83365195428 0.000000000000000 0.000349999114438 0.000000000000000
212.83225890581 0.000000000000000 0.000349999114269 0.000000000000000
212.83086585735 0.000000000000000 0.000349999114100 0.000000000000000
212.82992821401 0.000000000000000 0.000349999113987 0.000000000000000
212.82899057066 0.000000000000000 0.000349999113873 0.000000000000000
212.82835941883 0.000000000000000 0.000349999113797 0.000000000000000
212.82772826700 0.000000000000000 0.000349999113720 0.000000000000000
212.82730336614 0.000000000000000 0.000349999113669 0.000000000000000
212.82687846528 0.000000000000000 0.000349999113617 0.000000000000000
212.82659233045 0.000000000000000 0.000349999113582 0.000000000000000
212.82630619562 0.000000000000000 0.000349999113548 0.000000000000000
212.82611338026 0.000000000000000 0.000349999113524 0.000000000000000
212.82592056490 0.000000000000000 0.000349999113501 0.000000000000000
212.82579044238 0.000000000000000 0.000349999113485 0.000000000000000
212.82566031985 0.000000000000000 0.000349999113469 0.000000000000000
212.82557221609 0.000000000000000 0.000349999113459 0.000000000000000
212.82548411233 0.000000000000000 0.000349999113448 0.000000000000000
212.82542401094 0.000000000000000 0.000349999113441 0.000000000000000
212.82536390956 0.000000000000000 0.000349999113434 0.000000000000000
212.82532218316 0.000000000000000 0.000349999113429 0.000000000000000
212.82528045677 0.000000000000000 0.000349999113423 0.000000000000000
212.82525014574 0.000000000000000 0.000349999113420 0.000000000000000
212.82521983471 0.000000000000000 0.000349999113416 0.000000000000000
212.82518952368 0.000000000000000 0.000349999113413 0.000000000000000
212.82515921265 0.000000000000000 0.000349999113409 0.000000000000000
212.82513930053 0.000000000000000 0.000349999113406 0.000000000000000
212.82511938840 0.000000000000000 0.000349999113404 0.000000000000000
212.82509947628 0.000000000000000 0.000349999113402 0.000000000000000
212.82507956415 0.000000000000000 0.000349999113399 0.000000000000000
212.82505965203 0.000000000000000 0.000349999113397 0.000000000000000
212.82503973990 0.000000000000000 0.000349999113395 0.000000000000000
212.82501982778 0.000000000000000 0.000349999113392 0.000000000000000
212.82498194651 0.000000000000000 0.000349999113388 0.000000000000000
212.82494406524 0.000000000000000 0.000349999113383 0.000000000000000
212.82490618397 0.000000000000000 0.000349999113379 0.000000000000000
212.82486830269 0.000000000000000 0.000349999113374 0.000000000000000
212.82480958073 0.000000000000000 0.000349999113367 0.000000000000000
212.82475085876 0.000000000000000 0.000349999113360 0.000000000000000
212.82469213679 0.000000000000000 0.000349999113353 0.000000000000000
212.82463341482 0.000000000000000 0.000349999113346 0.000000000000000
212.82450579518 0.000000000000000 0.000349999113331 0.000000000000000
212.82437817554 0.000000000000000 0.000349999113316 0.000000000000000
212.82425055589 0.000000000000000 0.000349999113300 0.000000000000000
212.82412293625 0.000000000000000 0.000349999113285 0.000000000000000
212.82382782238 0.000000000000000 0.000349999113250 0.000000000000000
212.82353270851 0.000000000000000 0.000349999113215 0.000000000000000
212.82323759464 0.000000000000000 0.000349999113180 0.000000000000000
212.82294248076 0.000000000000000 0.000349999113145 0.000000000000000
212.82213639502 0.000000000000000 0.000349999113049 0.000000000000000
212.82133030927 0.000000000000000 0.000349999112953 0.000000000000000
212.82052422352 0.000000000000000 0.000349999112857 0.000000000000000
212.81833748249 0.000000000000000 0.000349999112596 0.000000000000000
212.81615074145 0.000000000000000 0.000349999112335 0.000000000000000
212.81396400042 0.000000000000000 0.000349999112075 0.000000000000000
212.80713465285 0.000000000000000 0.000349999111260 0.000000000000000
212.80030530528 0.000000000000000 0.000349999110446 0.000000000000000
212.79347595772 0.000000000000000 0.000349999109631 0.000000000000000
212.76722632892 0.000000000000000 0.000349999106493 0.000000000000000
212.74097670011 0.000000000000000 0.000349999103349 0.000000000000000
212.71472707131 0.000000000000000 0.000349999100198 0.000000000000000
212.58279965839 0.000000000000000 0.000349999084256 0.000000000000000
212.45087224547 0.000000000000000 0.000349999068138 0.000000000000000
212.31894483254 0.000000000000000 0.000349999051840 0.000000000000000
212.04724948641 0.000000000000000 0.000349999017692 0.000000000000000
211.77555414029 0.000000000000000 0.000349998982731 0.000000000000000
211.55100486733 0.000000000000000 0.000349998953204 0.000000000000000
211.32645559437 0.000000000000000 0.000349998923088 0.000000000000000
211.17265571278 0.000000000000000 0.000349998902114 0.000000000000000
211.01885583119 0.000000000000000 0.000349998880852 0.000000000000000
210.91506155039 0.000000000000000 0.000349998866340 0.000000000000000
210.81126726958 0.000000000000000 0.000349998851695 0.000000000000000
210.74132285584 0.000000000000000 0.000349998841750 0.000000000000000
210.67137844209 0.000000000000000 0.000349998831744 0.000000000000000
210.62426361625 0.000000000000000 0.000349998824970 0.000000000000000
210.57714879041 0.000000000000000 0.000349998818167 0.000000000000000
210.54541977632 0.000000000000000 0.000349998813571 0.000000000000000
210.51369076223 0.000000000000000 0.000349998808961 0.000000000000000
210.49232681922 0.000000000000000 0.000349998805850 0.000000000000000
210.47096287621 0.000000000000000 0.000349998804007 0.000000000000000
210.45657959203 0.000000000000000 0.000349998803240 0.000000000000000
210.44219630785 0.000000000000000 0.000349998800964 0.000000000000000
210.43251377019 0.000000000000000 0.000349998799559 0.000000000000000
210.42283123253 0.000000000000000 0.000349998798140 0.000000000000000
210.41631352432 0.000000000000000 0.000349998797184 0.000000000000000
210.40979581610 0.000000000000000 0.000349998796228 0.000000000000000
210.40540865165 0.000000000000000 0.000349998795584 0.000000000000000
210.40102148719 0.000000000000000 0.000349998794939 0.000000000000000
210.39806850539 0.000000000000000 0.000349998794506 0.000000000000000
210.39511552359 0.000000000000000 0.000349998794072 0.000000000000000
210.39312791587 0.000000000000000 0.000349998793779 0.000000000000000
210.39114030815 0.000000000000000 0.000349998793487 0.000000000000000
210.38980248266 0.000000000000000 0.000349998793291 0.000000000000000
210.38846465717 0.000000000000000 0.000349998793094 0.000000000000000
210.38756417346 0.000000000000000 0.000349998792961 0.000000000000000
210.38666368975 0.000000000000000 0.000349998792829 0.000000000000000
210.38605754531 0.000000000000000 0.000349998792740 0.000000000000000
210.38545140087 0.000000000000000 0.000349998792651 0.000000000000000
210.38504333139 0.000000000000000 0.000349998792591 0.000000000000000
210.38463526191 0.000000000000000 0.000349998792531 0.000000000000000
210.38436045781 0.000000000000000 0.000349998792490 0.000000000000000
210.38408565372 0.000000000000000 0.000349998792450 0.000000000000000
210.38390046911 0.000000000000000 0.000349998792423 0.000000000000000
210.38371528449 0.000000000000000 0.000349998792395 0.000000000000000
210.38359030518 0.000000000000000 0.000349998792377 0.000000000000000
210.38346532586 0.000000000000000 0.000349998792359 0.000000000000000
210.38338069493 0.000000000000000 0.000349998792346 0.000000000000000
210.38329606400 0.000000000000000 0.000349998792334 0.000000000000000
210.38323831684 0.000000000000000 0.000349998792325 0.000000000000000
210.38318056968 0.000000000000000 0.000349998792317 0.000000000000000
210.38314045297 0.000000000000000 0.000349998792311 0.000000000000000
210.38310033627 0.000000000000000 0.000349998792305 0.000000000000000
210.38307114486 0.000000000000000 0.000349998792301 0.000000000000000
210.38304195345 0.000000000000000 0.000349998792296 0.000000000000000
210.38301276204 0.000000000000000 0.000349998792292 0.000000000000000
210.38298357063 0.000000000000000 0.000349998792288 0.000000000000000
210.38296479872 0.000000000000000 0.000349998792285 0.000000000000000
210.38294602680 0.000000000000000 0.000349998792282 0.000000000000000
210.38292725489 0.000000000000000 0.000349998792280 0.000000000000000
210.38290848297 0.000000000000000 0.000349998792277 0.000000000000000
210.38288971106 0.000000000000000 0.000349998792274 0.000000000000000
210.38287093914 0.000000000000000 0.000349998792272 0.000000000000000
210.38285216723 0.000000000000000 0.000349998792269 0.000000000000000
210.38281462340 0.000000000000000 0.000349998792263 0.000000000000000
210.38277707957 0.000000000000000 0.000349998792258 0.000000000000000
210.38273953574 0.000000000000000 0.000349998792252 0.000000000000000
210.38270199191 0.000000000000000 0.000349998792247 0.000000000000000
210.38264536522 0.000000000000000 0.000349998792239 0.000000000000000
210.38258873854 0.000000000000000 0.000349998792231 0.000000000000000
210.38253211185 0.000000000000000 0.000349998792222 0.000000000000000
210.38247548517 0.000000000000000 0.000349998792214 0.000000000000000
210.38235188761 0.000000000000000 0.000349998792196 0.000000000000000
210.38222829005 0.000000000000000 0.000349998792179 0.000000000000000
210.38210469249 0.000000000000000 0.000349998792161 0.000000000000000
210.38198109493 0.000000000000000 0.000349998792143 0.000000000000000
210.38169551181 0.000000000000000 0.000349998792101 0.000000000000000
210.38140992868 0.000000000000000 0.000349998792060 0.000000000000000
210.38112434556 0.000000000000000 0.000349998792019 0.000000000000000
210.38083876244 0.000000000000000 0.000349998791978 0.000000000000000
210.38005892367 0.000000000000000 0.000349998791865 0.000000000000000
210.37927908489 0.000000000000000 0.000349998791752 0.000000000000000
210.37849924612 0.000000000000000 0.000349998791639 0.000000000000000
210.37638435760 0.000000000000000 0.000349998791333 0.000000000000000
210.37426946909 0.000000000000000 0.000349998791027 0.000000000000000
210.37215458058 0.000000000000000 0.000349998790721 0.000000000000000
210.36555232343 0.000000000000000 0.000349998789766 0.000000000000000
210.35895006628 0.000000000000000 0.000349998788810 0.000000000000000
210.35234780914 0.000000000000000 0.000349998787853 0.000000000000000
210.32698439269 0.000000000000000 0.000349998784173 0.000000000000000
210.30162097625 0.000000000000000 0.000349998780484 0.000000000000000
210.27625755981 0.000000000000000 0.000349998776788 0.000000000000000
210.14887317287 0.000000000000000 0.000349998758100 0.000000000000000
210.02148878593 0.000000000000000 0.000349998739203 0.000000000000000
209.89410439899 0.000000000000000 0.000349998720093 0.000000000000000
209.63261040219 0.000000000000000 0.000349998680178 0.000000000000000
209.37111640539 0.000000000000000 0.000349998639309 0.000000000000000
209.15494703152 0.000000000000000 0.000349998604780 0.000000000000000
208.93877765765 0.000000000000000 0.000349998569558 0.000000000000000
208.79063487031 0.000000000000000 0.000349998545013 0.000000000000000
208.64249208296 0.000000000000000 0.000349998520130 0.000000000000000
208.54247023993 0.000000000000000 0.000349998503137 0.000000000000000
208.44244839690 0.000000000000000 0.000349998485987 0.000000000000000
208.37502306235 0.000000000000000 0.000349998474337 0.000000000000000
208.30759772780 0.000000000000000 0.000349998462616 0.000000000000000
208.26216821071 0.000000000000000 0.000349998454677 0.000000000000000
208.21673869363 0.000000000000000 0.000349998446706 0.000000000000000
208.18613890600 0.000000000000000 0.000349998441318 0.000000000000000
208.15553911838 0.000000000000000 0.000349998435915 0.000000000000000
208.13493269363 0.000000000000000 0.000349998432268 0.000000000000000
208.11432626888 0.000000000000000 0.000349998428615 0.000000000000000
208.10045175548 0.000000000000000 0.000349998426151 0.000000000000000
208.08657724208 0.000000000000000 0.000349998423684 0.000000000000000
208.07723645878 0.000000000000000 0.000349998422021 0.000000000000000
208.06789567548 0.000000000000000 0.000349998420358 0.000000000000000
208.06160766148 0.000000000000000 0.000349998419237 0.000000000000000
208.05531964749 0.000000000000000 0.000349998418115 0.000000000000000
208.05108693431 0.000000000000000 0.000349998417360 0.000000000000000
208.04685422113 0.000000000000000 0.000349998416604 0.000000000000000
208.04400512387 0.000000000000000 0.000349998416095 0.000000000000000
208.04115602661 0.000000000000000 0.000349998415586 0.000000000000000
208.03923830552 0.000000000000000 0.000349998415244 0.000000000000000
208.03732058443 0.000000000000000 0.000349998414901 0.000000000000000
208.03602978080 0.000000000000000 0.000349998414671 0.000000000000000
208.03473897716 0.000000000000000 0.000349998414440 0.000000000000000
208.03387013484 0.000000000000000 0.000349998414285 0.000000000000000
208.03300129252 0.000000000000000 0.000349998414129 0.000000000000000
208.03241644218 0.000000000000000 0.000349998414025 0.000000000000000
208.03183159185 0.000000000000000 0.000349998413920 0.000000000000000
208.03143785495 0.000000000000000 0.000349998413850 0.000000000000000
208.03104411805 0.000000000000000 0.000349998413779 0.000000000000000
208.03077896319 0.000000000000000 0.000349998413732 0.000000000000000
208.03051380833 0.000000000000000 0.000349998413685 0.000000000000000
208.03033512302 0.000000000000000 0.000349998413653 0.000000000000000
208.03015643770 0.000000000000000 0.000349998413621 0.000000000000000
208.03003584047 0.000000000000000 0.000349998413599 0.000000000000000
208.02991524324 0.000000000000000 0.000349998413578 0.000000000000000
208.02983357344 0.000000000000000 0.000349998413563 0.000000000000000
208.02975190364 0.000000000000000 0.000349998413548 0.000000000000000
208.02969616731 0.000000000000000 0.000349998413538 0.000000000000000
208.02964043099 0.000000000000000 0.000349998413528 0.000000000000000
208.02960169507 0.000000000000000 0.000349998413522 0.000000000000000
208.02956295915 0.000000000000000 0.000349998413515 0.000000000000000
208.02953473994 0.000000000000000 0.000349998413510 0.000000000000000
208.02950652073 0.000000000000000 0.000349998413505 0.000000000000000
208.02947830153 0.000000000000000 0.000349998413500 0.000000000000000
208.02945008232 0.000000000000000 0.000349998413495 0.000000000000000
208.02943213219 0.000000000000000 0.000349998413491 0.000000000000000
208.02941418207 0.000000000000000 0.000349998413488 0.000000000000000
208.02939623194 0.000000000000000 0.000349998413485 0.000000000000000
208.02937828182 0.000000000000000 0.000349998413482 0.000000000000000
208.02936033169 0.000000000000000 0.000349998413479 0.000000000000000
208.02934238157 0.000000000000000 0.000349998413475 0.000000000000000
208.02932443144 0.000000000000000 0.000349998413472 0.000000000000000
208.02928853119 0.000000000000000 0.000349998413466 0.000000000000000
208.02925263094 0.000000000000000 0.000349998413460 0.000000000000000
208.02921673069 0.000000000000000 0.000349998413453 0.000000000000000
208.02918083044 0.000000000000000 0.000349998413447 0.000000000000000
208.02912663555 0.000000000000000 0.000349998413438 0.000000000000000
208.02907244065 0.000000000000000 0.000349998413428 0.000000000000000
208.02901824575 0.000000000000000 0.000349998413418 0.000000000000000
208.02896405085 0.000000000000000 0.000349998413409 0.000000000000000
208.02884611239 0.000000000000000 0.000349998413388 0.000000000000000
208.02872817392 0.000000000000000 0.000349998413367 0.000000000000000
208.02861023546 0.000000000000000 0.000349998413347 0.000000000000000
208.02849229699 0.000000000000000 0.000349998413326 0.000000000000000
208.02822030990 0.000000000000000 0.000349998413278 0.000000000000000
208.02794832280 0.000000000000000 0.000349998413230 0.000000000000000
208.02767633570 0.000000000000000 0.000349998413182 0.000000000000000
208.02740434860 0.000000000000000 0.000349998413135 0.000000000000000
208.02666462331 0.000000000000000 0.000349998413005 0.000000000000000
208.02592489802 0.000000000000000 0.000349998412875 0.000000000000000
208.02518517273 0.000000000000000 0.000349998412744 0.000000000000000
208.02318575724 0.000000000000000 0.000349998412393 0.000000000000000
208.02118634175 0.000000000000000 0.000349998412041 0.000000000000000
208.01918692627 0.000000000000000 0.000349998411689 0.000000000000000
208.01297359428 0.000000000000000 0.000349998410596 0.000000000000000
208.00676026230 0.000000000000000 0.000349998409502 0.000000000000000
208.00054693031 0.000000000000000 0.000349998408407 0.000000000000000
207.97681741754 0.000000000000000 0.000349998406300 0.000000000000000
207.95308790477 0.000000000000000 0.000349998404184 0.000000000000000
207.92935839200 0.000000000000000 0.000349998399980 0.000000000000000
207.81110166525 0.000000000000000 0.000349998378895 0.000000000000000
207.69284493849 0.000000000000000 0.000349998357581 0.000000000000000
207.57458821173 0.000000000000000 0.000349998336034 0.000000000000000
207.32235476053 0.000000000000000 0.000349998289280 0.000000000000000
207.07012130934 0.000000000000000 0.000349998241403 0.000000000000000
206.86040677093 0.000000000000000 0.000349998200714 0.000000000000000
206.65069223253 0.000000000000000 0.000349998159201 0.000000000000000
206.50683148523 0.000000000000000 0.000349998130237 0.000000000000000
206.36297073793 0.000000000000000 0.000349998100871 0.000000000000000
206.26579351283 0.000000000000000 0.000349998080803 0.000000000000000
206.16861628774 0.000000000000000 0.000349998060549 0.000000000000000
206.10308638186 0.000000000000000 0.000349998046784 0.000000000000000
206.03755647598 0.000000000000000 0.000349998032934 0.000000000000000
205.99339308703 0.000000000000000 0.000349998023550 0.000000000000000
205.94922969807 0.000000000000000 0.000349998014128 0.000000000000000
205.91947732304 0.000000000000000 0.000349998007758 0.000000000000000
205.88972494800 0.000000000000000 0.000349998001370 0.000000000000000
205.86968653515 0.000000000000000 0.000349997997057 0.000000000000000
205.84964812229 0.000000000000000 0.000349997992736 0.000000000000000
205.83615476582 0.000000000000000 0.000349997989822 0.000000000000000
205.82266140934 0.000000000000000 0.000349997986905 0.000000000000000
205.81357660761 0.000000000000000 0.000349997984938 0.000000000000000
205.80449180588 0.000000000000000 0.000349997982970 0.000000000000000
205.79837581102 0.000000000000000 0.000349997981644 0.000000000000000
205.79225981616 0.000000000000000 0.000349997980317 0.000000000000000
205.78814275063 0.000000000000000 0.000349997979424 0.000000000000000
205.78402568510 0.000000000000000 0.000349997978530 0.000000000000000
205.78125436221 0.000000000000000 0.000349997977928 0.000000000000000
205.77848303933 0.000000000000000 0.000349997977326 0.000000000000000
205.77661763470 0.000000000000000 0.000349997976921 0.000000000000000
205.77475223008 0.000000000000000 0.000349997976515 0.000000000000000
205.77349662438 0.000000000000000 0.000349997976242 0.000000000000000
205.77224101868 0.000000000000000 0.000349997975970 0.000000000000000
205.77139586059 0.000000000000000 0.000349997975786 0.000000000000000
205.77055070250 0.000000000000000 0.000349997975602 0.000000000000000
205.76998179130 0.000000000000000 0.000349997975478 0.000000000000000
205.76941288009 0.000000000000000 0.000349997975355 0.000000000000000
205.76902987210 0.000000000000000 0.000349997975271 0.000000000000000
205.76864686411 0.000000000000000 0.000349997975188 0.000000000000000
205.76838893356 0.000000000000000 0.000349997975132 0.000000000000000
205.76813100302 0.000000000000000 0.000349997975076 0.000000000000000
205.76795718562 0.000000000000000 0.000349997975038 0.000000000000000
205.76778336822 0.000000000000000 0.000349997975000 0.000000000000000
205.76766605608 0.000000000000000 0.000349997974975 0.000000000000000
205.76754874394 0.000000000000000 0.000349997974949 0.000000000000000
205.76746929854 0.000000000000000 0.000349997974932 0.000000000000000
205.76738985313 0.000000000000000 0.000349997974915 0.000000000000000
205.76733563449 0.000000000000000 0.000349997974903 0.000000000000000
205.76728141584 0.000000000000000 0.000349997974891 0.000000000000000
205.76724373412 0.000000000000000 0.000349997974883 0.000000000000000
205.76720605239 0.000000000000000 0.000349997974875 0.000000000000000
205.76717860012 0.000000000000000 0.000349997974869 0.000000000000000
205.76715114785 0.000000000000000 0.000349997974863 0.000000000000000
205.76712369558 0.000000000000000 0.000349997974857 0.000000000000000
205.76709624331 0.000000000000000 0.000349997974851 0.000000000000000
205.76707878510 0.000000000000000 0.000349997974847 0.000000000000000
205.76706132688 0.000000000000000 0.000349997974844 0.000000000000000
205.76704386867 0.000000000000000 0.000349997974840 0.000000000000000
205.76702641045 0.000000000000000 0.000349997974836 0.000000000000000
205.76700895224 0.000000000000000 0.000349997974832 0.000000000000000
205.76699149402 0.000000000000000 0.000349997974829 0.000000000000000
205.76697403580 0.000000000000000 0.000349997974825 0.000000000000000
205.76693911937 0.000000000000000 0.000349997974817 0.000000000000000
205.76690420294 0.000000000000000 0.000349997974810 0.000000000000000
205.76686928651 0.000000000000000 0.000349997974802 0.000000000000000
205.76683437008 0.000000000000000 0.000349997974795 0.000000000000000
205.76678165960 0.000000000000000 0.000349997974784 0.000000000000000
205.76672894913 0.000000000000000 0.000349997974772 0.000000000000000
205.76667623865 0.000000000000000 0.000349997974761 0.000000000000000
205.76662352818 0.000000000000000 0.000349997974750 0.000000000000000
205.76650883147 0.000000000000000 0.000349997974725 0.000000000000000
205.76639413476 0.000000000000000 0.000349997974701 0.000000000000000
205.76627943806 0.000000000000000 0.000349997974676 0.000000000000000
205.76616474135 0.000000000000000 0.000349997974652 0.000000000000000
205.76590024922 0.000000000000000 0.000349997974595 0.000000000000000
205.76563575710 0.000000000000000 0.000349997974538 0.000000000000000
205.76537126497 0.000000000000000 0.000349997974482 0.000000000000000
205.76510677285 0.000000000000000 0.000349997974425 0.000000000000000
205.76438754040 0.000000000000000 0.000349997974271 0.000000000000000
205.76366830795 0.000000000000000 0.000349997974118 0.000000000000000
205.76294907549 0.000000000000000 0.000349997973964 0.000000000000000
205.76100529465 0.000000000000000 0.000349997973548 0.000000000000000
205.75906151380 0.000000000000000 0.000349997973132 0.000000000000000
205.75711773296 0.000000000000000 0.000349997972716 0.000000000000000
205.75107832912 0.000000000000000 0.000349997971423 0.000000000000000
205.74503892529 0.000000000000000 0.000349997970129 0.000000000000000
205.73899952145 0.000000000000000 0.000349997968835 0.000000000000000
205.71593938162 0.000000000000000 0.000349997963885 0.000000000000000
205.69287924180 0.000000000000000 0.000349997958925 0.000000000000000
205.66981910197 0.000000000000000 0.000349997953954 0.000000000000000
205.55493222822 0.000000000000000 0.000349997929028 0.000000000000000
205.44004535448 0.000000000000000 0.000349997903828 0.000000000000000
205.32515848073 0.000000000000000 0.000349997878351 0.000000000000000
205.08379402290 0.000000000000000 0.000349997823896 0.000000000000000
204.84242956507 0.000000000000000 0.000349997768140 0.000000000000000
204.64202674983 0.000000000000000 0.000349997720825 0.000000000000000
204.44162393458 0.000000000000000 0.000349997672558 0.000000000000000
204.30409986727 0.000000000000000 0.000349997638873 0.000000000000000
204.16657579996 0.000000000000000 0.000349997604724 0.000000000000000
204.07364307321 0.000000000000000 0.000349997581381 0.000000000000000
203.98071034646 0.000000000000000 0.000349997557822 0.000000000000000
203.91802432021 0.000000000000000 0.000349997541807 0.000000000000000
203.85533829396 0.000000000000000 0.000349997525693 0.000000000000000
203.81308245967 0.000000000000000 0.000349997514775 0.000000000000000
203.77082662538 0.000000000000000 0.000349997503811 0.000000000000000
203.74235491624 0.000000000000000 0.000349997496397 0.000000000000000
203.71388320710 0.000000000000000 0.000349997488963 0.000000000000000
203.69470517541 0.000000000000000 0.000349997483944 0.000000000000000
203.67552714372 0.000000000000000 0.000349997478916 0.000000000000000
203.66261210297 0.000000000000000 0.000349997475524 0.000000000000000
203.64969706223 0.000000000000000 0.000349997472128 0.000000000000000
203.64100112603 0.000000000000000 0.000349997469839 0.000000000000000
203.63230518983 0.000000000000000 0.000349997467548 0.000000000000000
203.62645074234 0.000000000000000 0.000349997466005 0.000000000000000
203.62059629485 0.000000000000000 0.000349997464461 0.000000000000000
203.61665517773 0.000000000000000 0.000349997463421 0.000000000000000
203.61271406060 0.000000000000000 0.000349997462380 0.000000000000000
203.61006111839 0.000000000000000 0.000349997461679 0.000000000000000
203.60740817617 0.000000000000000 0.000349997460979 0.000000000000000
203.60562242777 0.000000000000000 0.000349997460507 0.000000000000000
203.60383667937 0.000000000000000 0.000349997460035 0.000000000000000
203.60263467679 0.000000000000000 0.000349997459717 0.000000000000000
203.60143267421 0.000000000000000 0.000349997459400 0.000000000000000
203.60062358925 0.000000000000000 0.000349997459186 0.000000000000000
203.59981450430 0.000000000000000 0.000349997458972 0.000000000000000
203.59926987019 0.000000000000000 0.000349997458828 0.000000000000000
203.59872523608 0.000000000000000 0.000349997458684 0.000000000000000
203.59835856719 0.000000000000000 0.000349997458587 0.000000000000000
203.59799189830 0.000000000000000 0.000349997458490 0.000000000000000
203.59774496502 0.000000000000000 0.000349997458425 0.000000000000000
203.59749803174 0.000000000000000 0.000349997458359 0.000000000000000
203.59733161693 0.000000000000000 0.000349997458315 0.000000000000000
203.59716520212 0.000000000000000 0.000349997458271 0.000000000000000
203.59705287381 0.000000000000000 0.000349997458242 0.000000000000000
203.59694054550 0.000000000000000 0.000349997458212 0.000000000000000
203.59686445666 0.000000000000000 0.000349997458192 0.000000000000000
203.59678836781 0.000000000000000 0.000349997458172 0.000000000000000
203.59673641086 0.000000000000000 0.000349997458158 0.000000000000000
203.59668445392 0.000000000000000 0.000349997458144 0.000000000000000
203.59664829519 0.000000000000000 0.000349997458135 0.000000000000000
203.59661213645 0.000000000000000 0.000349997458125 0.000000000000000
203.59658569396 0.000000000000000 0.000349997458118 0.000000000000000
203.59655925147 0.000000000000000 0.000349997458111 0.000000000000000
203.59653280898 0.000000000000000 0.000349997458104 0.000000000000000
203.59650636649 0.000000000000000 0.000349997458097 0.000000000000000
203.59650301856 0.000000000000000 0.000349997458096 0.000000000000000
203.59649967062 0.000000000000000 0.000349997458096 0.000000000000000
203.59649632268 0.000000000000000 0.000349997458095 0.000000000000000
203.59648962681 0.000000000000000 0.000349997458093 0.000000000000000
203.59648293093 0.000000000000000 0.000349997458091 0.000000000000000
203.59647623506 0.000000000000000 0.000349997458089 0.000000000000000
203.59646953918 0.000000000000000 0.000349997458088 0.000000000000000
203.59644992763 0.000000000000000 0.000349997458083 0.000000000000000
203.59643031607 0.000000000000000 0.000349997458077 0.000000000000000
203.59641070452 0.000000000000000 0.000349997458072 0.000000000000000
203.59639109297 0.000000000000000 0.000349997458067 0.000000000000000
203.59634660151 0.000000000000000 0.000349997458056 0.000000000000000
203.59631091604 0.000000000000000 0.000349997458046 0.000000000000000
203.59627523057 0.000000000000000 0.000349997458037 0.000000000000000
203.59623954510 0.000000000000000 0.000349997458027 0.000000000000000
203.59620385964 0.000000000000000 0.000349997458018 0.000000000000000
203.59613826800 0.000000000000000 0.000349997458001 0.000000000000000
203.59607267636 0.000000000000000 0.000349997457984 0.000000000000000
203.59600708473 0.000000000000000 0.000349997457967 0.000000000000000
203.59594149309 0.000000000000000 0.000349997457950 0.000000000000000
203.59579774420 0.000000000000000 0.000349997457912 0.000000000000000
203.59565399530 0.000000000000000 0.000349997457875 0.000000000000000
203.59551024641 0.000000000000000 0.000349997457838 0.000000000000000
203.59536649751 0.000000000000000 0.000349997457800 0.000000000000000
203.59502112909 0.000000000000000 0.000349997457710 0.000000000000000
203.59467576067 0.000000000000000 0.000349997457620 0.000000000000000
203.59433039225 0.000000000000000 0.000349997457531 0.000000000000000
203.59348361677 0.000000000000000 0.000349997457310 0.000000000000000
203.59263684129 0.000000000000000 0.000349997457090 0.000000000000000
203.59179006581 0.000000000000000 0.000349997456869 0.000000000000000
203.58948703964 0.000000000000000 0.000349997456270 0.000000000000000
203.58718401348 0.000000000000000 0.000349997455670 0.000000000000000
203.58488098731 0.000000000000000 0.000349997455071 0.000000000000000
203.57746041952 0.000000000000000 0.000349997453138 0.000000000000000
203.57003985172 0.000000000000000 0.000349997451203 0.000000000000000
203.56261928392 0.000000000000000 0.000349997449267 0.000000000000000
203.53302652560 0.000000000000000 0.000349997441533 0.000000000000000
203.50343376727 0.000000000000000 0.000349997433777 0.000000000000000
203.47384100894 0.000000000000000 0.000349997425999 0.000000000000000
203.31761246294 0.000000000000000 0.000349997384555 0.000000000000000
203.16138391693 0.000000000000000 0.000349997342466 0.000000000000000
203.00515537092 0.000000000000000 0.000349997299713 0.000000000000000
202.78661025891 0.000000000000000 0.000349997238764 0.000000000000000
202.56806514690 0.000000000000000 0.000349997176436 0.000000000000000
202.39835351646 0.000000000000000 0.000349997127058 0.000000000000000
202.22864188602 0.000000000000000 0.000349997076807 0.000000000000000
202.11277917494 0.000000000000000 0.000349997056527 0.000000000000000
201.99691646385 0.000000000000000 0.000349997044550 0.000000000000000
201.91864946895 0.000000000000000 0.000349997018752 0.000000000000000
201.84038247405 0.000000000000000 0.000349996994516 0.000000000000000
201.78758873417 0.000000000000000 0.000349996978058 0.000000000000000
201.73479499429 0.000000000000000 0.000349996961511 0.000000000000000
201.69920723652 0.000000000000000 0.000349996950306 0.000000000000000
201.66361947875 0.000000000000000 0.000349996939061 0.000000000000000
201.63964062765 0.000000000000000 0.000349996931461 0.000000000000000
201.61566177654 0.000000000000000 0.000349996923842 0.000000000000000
201.59951004767 0.000000000000000 0.000349996918700 0.000000000000000
201.58335831879 0.000000000000000 0.000349996913549 0.000000000000000
201.57248128285 0.000000000000000 0.000349996910076 0.000000000000000
201.56160424691 0.000000000000000 0.000349996906599 0.000000000000000
201.55428054239 0.000000000000000 0.000349996904255 0.000000000000000
201.54695683787 0.000000000000000 0.000349996901910 0.000000000000000
201.54202623385 0.000000000000000 0.000349996900330 0.000000000000000
201.53709562982 0.000000000000000 0.000349996898750 0.000000000000000
201.53377642913 0.000000000000000 0.000349996897685 0.000000000000000
201.53045722844 0.000000000000000 0.000349996896620 0.000000000000000
201.52822292375 0.000000000000000 0.000349996895903 0.000000000000000
201.52598861907 0.000000000000000 0.000349996895186 0.000000000000000
201.52448465901 0.000000000000000 0.000349996894703 0.000000000000000
201.52298069896 0.000000000000000 0.000349996894221 0.000000000000000
201.52196836230 0.000000000000000 0.000349996893895 0.000000000000000
201.52095602564 0.000000000000000 0.000349996893570 0.000000000000000
201.52027459476 0.000000000000000 0.000349996893352 0.000000000000000
201.51959316388 0.000000000000000 0.000349996893133 0.000000000000000
201.51913444069 0.000000000000000 0.000349996892985 0.000000000000000
201.51867571749 0.000000000000000 0.000349996892838 0.000000000000000
201.51836685848 0.000000000000000 0.000349996892739 0.000000000000000
201.51805799947 0.000000000000000 0.000349996892640 0.000000000000000
201.51784995543 0.000000000000000 0.000349996892573 0.000000000000000
201.51764191140 0.000000000000000 0.000349996892506 0.000000000000000
201.51750164100 0.000000000000000 0.000349996892461 0.000000000000000
201.51736137061 0.000000000000000 0.000349996892416 0.000000000000000
201.51726659304 0.000000000000000 0.000349996892385 0.000000000000000
201.51717181547 0.000000000000000 0.000349996892355 0.000000000000000
201.51710746747 0.000000000000000 0.000349996892334 0.000000000000000
201.51704311948 0.000000000000000 0.000349996892314 0.000000000000000
201.51699894526 0.000000000000000 0.000349996892300 0.000000000000000
201.51695477104 0.000000000000000 0.000349996892285 0.000000000000000
201.51692362115 0.000000000000000 0.000349996892275 0.000000000000000
201.51689247126 0.000000000000000 0.000349996892265 0.000000000000000
201.51686877711 0.000000000000000 0.000349996892258 0.000000000000000
201.51684508295 0.000000000000000 0.000349996892250 0.000000000000000
201.51682138879 0.000000000000000 0.000349996892243 0.000000000000000
201.51680381505 0.000000000000000 0.000349996892237 0.000000000000000
201.51678624130 0.000000000000000 0.000349996892231 0.000000000000000
201.51676866756 0.000000000000000 0.000349996892226 0.000000000000000
201.51675109381 0.000000000000000 0.000349996892220 0.000000000000000
201.51673352006 0.000000000000000 0.000349996892215 0.000000000000000
201.51671594632 0.000000000000000 0.000349996892209 0.000000000000000
201.51669837257 0.000000000000000 0.000349996892203 0.000000000000000
201.51666322508 0.000000000000000 0.000349996892192 0.000000000000000
201.51662807758 0.000000000000000 0.000349996892181 0.000000000000000
201.51659293009 0.000000000000000 0.000349996892170 0.000000000000000
201.51655778260 0.000000000000000 0.000349996892159 0.000000000000000
201.51650719553 0.000000000000000 0.000349996892143 0.000000000000000
201.51645660847 0.000000000000000 0.000349996892127 0.000000000000000
201.51640602141 0.000000000000000 0.000349996892111 0.000000000000000
201.51635543434 0.000000000000000 0.000349996892095 0.000000000000000
201.51624419176 0.000000000000000 0.000349996892060 0.000000000000000
201.51613294919 0.000000000000000 0.000349996892025 0.000000000000000
201.51602170661 0.000000000000000 0.000349996891989 0.000000000000000
201.51591046403 0.000000000000000 0.000349996891954 0.000000000000000
201.51565381595 0.000000000000000 0.000349996891873 0.000000000000000
201.51539716787 0.000000000000000 0.000349996891792 0.000000000000000
201.51514051979 0.000000000000000 0.000349996891711 0.000000000000000
201.51488387171 0.000000000000000 0.000349996891630 0.000000000000000
201.51418352799 0.000000000000000 0.000349996891408 0.000000000000000
201.51348318428 0.000000000000000 0.000349996891187 0.000000000000000
201.51278284057 0.000000000000000 0.000349996890965 0.000000000000000
201.51088488899 0.000000000000000 0.000349996890365 0.000000000000000
201.50898693741 0.000000000000000 0.000349996889764 0.000000000000000
201.50708898583 0.000000000000000 0.000349996889164 0.000000000000000
201.50116958872 0.000000000000000 0.000349996887290 0.000000000000000
201.49525019160 0.000000000000000 0.000349996885415 0.000000000000000
201.48933079449 0.000000000000000 0.000349996883539 0.000000000000000
201.46661856979 0.000000000000000 0.000349996876331 0.000000000000000
201.44390634510 0.000000000000000 0.000349996869107 0.000000000000000
201.42119412040 0.000000000000000 0.000349996861866 0.000000000000000
201.30731097908 0.000000000000000 0.000349996825305 0.000000000000000
201.19342783776 0.000000000000000 0.000349996788317 0.000000000000000
201.07954469643 0.000000000000000 0.000349996750891 0.000000000000000
200.86090969415 0.000000000000000 0.000349996677788 0.000000000000000
200.64227469186 0.000000000000000 0.000349996602981 0.000000000000000
200.46280746762 0.000000000000000 0.000349996540264 0.000000000000000
200.28334024338 0.000000000000000 0.000349996476335 0.000000000000000
200.16020266335 0.000000000000000 0.000349996431755 0.000000000000000
200.03706508332 0.000000000000000 0.000349996386585 0.000000000000000
199.95381051746 0.000000000000000 0.000349996355707 0.000000000000000
199.87055595159 0.000000000000000 0.000349996324553 0.000000000000000
199.81437445792 0.000000000000000 0.000349996303374 0.000000000000000
199.75819296424 0.000000000000000 0.000349996282068 0.000000000000000
199.72031021053 0.000000000000000 0.000349996267630 0.000000000000000
199.68242745681 0.000000000000000 0.000349996253135 0.000000000000000
199.65689676014 0.000000000000000 0.000349996243333 0.000000000000000
199.63136606347 0.000000000000000 0.000349996233504 0.000000000000000
199.61416639740 0.000000000000000 0.000349996226868 0.000000000000000
199.59696673133 0.000000000000000 0.000349996220220 0.000000000000000
199.58538271827 0.000000000000000 0.000349996215736 0.000000000000000
199.57379870520 0.000000000000000 0.000349996211246 0.000000000000000
199.56599837548 0.000000000000000 0.000349996208220 0.000000000000000
199.55819804576 0.000000000000000 0.000349996205191 0.000000000000000
199.55294627152 0.000000000000000 0.000349996203151 0.000000000000000
199.54769449728 0.000000000000000 0.000349996201109 0.000000000000000
199.54415895455 0.000000000000000 0.000349996199734 0.000000000000000
199.54062341181 0.000000000000000 0.000349996198358 0.000000000000000
199.53824341482 0.000000000000000 0.000349996197432 0.000000000000000
199.53586341783 0.000000000000000 0.000349996196505 0.000000000000000
199.53426136188 0.000000000000000 0.000349996195882 0.000000000000000
199.53265930593 0.000000000000000 0.000349996195258 0.000000000000000
199.53158093041 0.000000000000000 0.000349996194838 0.000000000000000
199.53050255488 0.000000000000000 0.000349996194418 0.000000000000000
199.52977667268 0.000000000000000 0.000349996194135 0.000000000000000
199.52905079048 0.000000000000000 0.000349996193852 0.000000000000000
199.52856215248 0.000000000000000 0.000349996193662 0.000000000000000
199.52807351448 0.000000000000000 0.000349996193471 0.000000000000000
199.52774453014 0.000000000000000 0.000349996193343 0.000000000000000
199.52741554580 0.000000000000000 0.000349996193215 0.000000000000000
199.52719397150 0.000000000000000 0.000349996193129 0.000000000000000
199.52697239719 0.000000000000000 0.000349996193042 0.000000000000000
199.52682304373 0.000000000000000 0.000349996192984 0.000000000000000
199.52667369028 0.000000000000000 0.000349996192926 0.000000000000000
199.52657283535 0.000000000000000 0.000349996192887 0.000000000000000
199.52647198043 0.000000000000000 0.000349996192847 0.000000000000000
199.52640359817 0.000000000000000 0.000349996192821 0.000000000000000
199.52633521592 0.000000000000000 0.000349996192794 0.000000000000000
199.52628841858 0.000000000000000 0.000349996192776 0.000000000000000
199.52624162124 0.000000000000000 0.000349996192758 0.000000000000000
199.52620887768 0.000000000000000 0.000349996192745 0.000000000000000
199.52617613411 0.000000000000000 0.000349996192732 0.000000000000000
199.52615181538 0.000000000000000 0.000349996192723 0.000000000000000
199.52612749666 0.000000000000000 0.000349996192713 0.000000000000000
199.52610317793 0.000000000000000 0.000349996192704 0.000000000000000
199.52607885920 0.000000000000000 0.000349996192694 0.000000000000000
199.52607459006 0.000000000000000 0.000349996192693 0.000000000000000
199.52607032091 0.000000000000000 0.000349996192691 0.000000000000000
199.52606605176 0.000000000000000 0.000349996192690 0.000000000000000
199.52605751347 0.000000000000000 0.000349996192686 0.000000000000000
199.52604897518 0.000000000000000 0.000349996192683 0.000000000000000
199.52604043689 0.000000000000000 0.000349996192680 0.000000000000000
199.52603189859 0.000000000000000 0.000349996192676 0.000000000000000
199.52601554360 0.000000000000000 0.000349996192670 0.000000000000000
199.52599918861 0.000000000000000 0.000349996192664 0.000000000000000
199.52598283361 0.000000000000000 0.000349996192657 0.000000000000000
199.52596647862 0.000000000000000 0.000349996192651 0.000000000000000
199.52595012363 0.000000000000000 0.000349996192645 0.000000000000000
199.52590763006 0.000000000000000 0.000349996192628 0.000000000000000
199.52586513650 0.000000000000000 0.000349996192612 0.000000000000000
199.52582264294 0.000000000000000 0.000349996192596 0.000000000000000
199.52578014937 0.000000000000000 0.000349996192580 0.000000000000000
199.52573765581 0.000000000000000 0.000349996192563 0.000000000000000
199.52566639753 0.000000000000000 0.000349996192536 0.000000000000000
199.52559513926 0.000000000000000 0.000349996192508 0.000000000000000
199.52552388098 0.000000000000000 0.000349996192481 0.000000000000000
199.52545262271 0.000000000000000 0.000349996192454 0.000000000000000
199.52528342077 0.000000000000000 0.000349996192389 0.000000000000000
199.52511421884 0.000000000000000 0.000349996192324 0.000000000000000
199.52494501691 0.000000000000000 0.000349996192259 0.000000000000000
199.52477581497 0.000000000000000 0.000349996192194 0.000000000000000
199.52435530986 0.000000000000000 0.000349996192033 0.000000000000000
199.52393480476 0.000000000000000 0.000349996191871 0.000000000000000
199.52351429965 0.000000000000000 0.000349996191710 0.000000000000000
199.52244897677 0.000000000000000 0.000349996191301 0.000000000000000
199.52138365388 0.000000000000000 0.000349996190892 0.000000000000000
199.52031833099 0.000000000000000 0.000349996190483 0.000000000000000
199.51729227744 0.000000000000000 0.000349996189322 0.000000000000000
199.51426622389 0.000000000000000 0.000349996188160 0.000000000000000
199.51124017034 0.000000000000000 0.000349996186997 0.000000000000000
199.50093626228 0.000000000000000 0.000349996183036 0.000000000000000
199.49063235422 0.000000000000000 0.000349996179071 0.000000000000000
199.48032844616 0.000000000000000 0.000349996175102 0.000000000000000
199.43567962051 0.000000000000000 0.000349996157812 0.000000000000000
199.39103079485 0.000000000000000 0.000349996140441 0.000000000000000
199.27269652843 0.000000000000000 0.000349996094114 0.000000000000000
199.15436226200 0.000000000000000 0.000349996047201 0.000000000000000
199.03602799558 0.000000000000000 0.000349995999690 0.000000000000000
198.83419122908 0.000000000000000 0.000349995917241 0.000000000000000
198.63235446258 0.000000000000000 0.000349995832953 0.000000000000000
198.46967030368 0.000000000000000 0.000349995763641 0.000000000000000
198.30698614479 0.000000000000000 0.000349995693073 0.000000000000000
198.19552796843 0.000000000000000 0.000349995643989 0.000000000000000
198.08406979208 0.000000000000000 0.000349995594296 0.000000000000000
198.00872321239 0.000000000000000 0.000349995560356 0.000000000000000
197.93337663271 0.000000000000000 0.000349995526134 0.000000000000000
197.88253411322 0.000000000000000 0.000349995502881 0.000000000000000
197.83169159373 0.000000000000000 0.000349995479499 0.000000000000000
197.79741009217 0.000000000000000 0.000349995463659 0.000000000000000
197.76312859062 0.000000000000000 0.000349995447760 0.000000000000000
197.74002557099 0.000000000000000 0.000349995437012 0.000000000000000
197.71692255136 0.000000000000000 0.000349995426237 0.000000000000000
197.70135871839 0.000000000000000 0.000349995418963 0.000000000000000
197.68579488543 0.000000000000000 0.000349995411677 0.000000000000000
197.67531278611 0.000000000000000 0.000349995406762 0.000000000000000
197.66483068680 0.000000000000000 0.000349995401843 0.000000000000000
197.65777244263 0.000000000000000 0.000349995398527 0.000000000000000
197.65071419846 0.000000000000000 0.000349995395208 0.000000000000000
197.64596209707 0.000000000000000 0.000349995392973 0.000000000000000
197.64120999567 0.000000000000000 0.000349995390736 0.000000000000000
197.63801085848 0.000000000000000 0.000349995389229 0.000000000000000
197.63481172130 0.000000000000000 0.000349995387723 0.000000000000000
197.63265818906 0.000000000000000 0.000349995386708 0.000000000000000
197.63050465683 0.000000000000000 0.000349995385693 0.000000000000000
197.62905504402 0.000000000000000 0.000349995385010 0.000000000000000
197.62760543122 0.000000000000000 0.000349995384326 0.000000000000000
197.62662966578 0.000000000000000 0.000349995383866 0.000000000000000
197.62565390034 0.000000000000000 0.000349995383406 0.000000000000000
197.62499708134 0.000000000000000 0.000349995383096 0.000000000000000
197.62434026234 0.000000000000000 0.000349995382786 0.000000000000000
197.62389810457 0.000000000000000 0.000349995382578 0.000000000000000
197.62345594679 0.000000000000000 0.000349995382369 0.000000000000000
197.62315823960 0.000000000000000 0.000349995382229 0.000000000000000
197.62286053241 0.000000000000000 0.000349995382089 0.000000000000000
197.62265999869 0.000000000000000 0.000349995381994 0.000000000000000
197.62245946496 0.000000000000000 0.000349995381899 0.000000000000000
197.62232425665 0.000000000000000 0.000349995381836 0.000000000000000
197.62218904834 0.000000000000000 0.000349995381772 0.000000000000000
197.62209768890 0.000000000000000 0.000349995381729 0.000000000000000
197.62200632946 0.000000000000000 0.000349995381686 0.000000000000000
197.62194429891 0.000000000000000 0.000349995381656 0.000000000000000
197.62188226836 0.000000000000000 0.000349995381627 0.000000000000000
197.62183967991 0.000000000000000 0.000349995381607 0.000000000000000
197.62179709147 0.000000000000000 0.000349995381587 0.000000000000000
197.62176705081 0.000000000000000 0.000349995381573 0.000000000000000
197.62173701015 0.000000000000000 0.000349995381559 0.000000000000000
197.62171413823 0.000000000000000 0.000349995381548 0.000000000000000
197.62169126631 0.000000000000000 0.000349995381537 0.000000000000000
197.62166839440 0.000000000000000 0.000349995381527 0.000000000000000
197.62165147722 0.000000000000000 0.000349995381519 0.000000000000000
197.62163456004 0.000000000000000 0.000349995381511 0.000000000000000
197.62161764287 0.000000000000000 0.000349995381503 0.000000000000000
197.62160072569 0.000000000000000 0.000349995381495 0.000000000000000
197.62158380851 0.000000000000000 0.000349995381487 0.000000000000000
197.62156689134 0.000000000000000 0.000349995381479 0.000000000000000
197.62154997416 0.000000000000000 0.000349995381471 0.000000000000000
197.62151613981 0.000000000000000 0.000349995381455 0.000000000000000
197.62148230545 0.000000000000000 0.000349995381440 0.000000000000000
197.62144847110 0.000000000000000 0.000349995381424 0.000000000000000
197.62141463675 0.000000000000000 0.000349995381408 0.000000000000000
197.62136590011 0.000000000000000 0.000349995381386 0.000000000000000
197.62131716347 0.000000000000000 0.000349995381363 0.000000000000000
197.62126842684 0.000000000000000 0.000349995381340 0.000000000000000
197.62121969020 0.000000000000000 0.000349995381318 0.000000000000000
197.62111261266 0.000000000000000 0.000349995381268 0.000000000000000
197.62100553511 0.000000000000000 0.000349995381218 0.000000000000000
197.62089845757 0.000000000000000 0.000349995381168 0.000000000000000
197.62079138003 0.000000000000000 0.000349995381118 0.000000000000000
197.62054446488 0.000000000000000 0.000349995381004 0.000000000000000
197.62029754973 0.000000000000000 0.000349995380889 0.000000000000000
197.62005063457 0.000000000000000 0.000349995380774 0.000000000000000
197.61980371942 0.000000000000000 0.000349995380659 0.000000000000000
197.61913067234 0.000000000000000 0.000349995380347 0.000000000000000
197.61845762526 0.000000000000000 0.000349995380034 0.000000000000000
197.61778457818 0.000000000000000 0.000349995379721 0.000000000000000
197.61596225420 0.000000000000000 0.000349995378874 0.000000000000000
197.61413993022 0.000000000000000 0.000349995378027 0.000000000000000
197.61231760623 0.000000000000000 0.000349995377179 0.000000000000000
197.60664112622 0.000000000000000 0.000349995374539 0.000000000000000
197.60096464621 0.000000000000000 0.000349995371896 0.000000000000000
197.59528816620 0.000000000000000 0.000349995369253 0.000000000000000
197.57354273027 0.000000000000000 0.000349995359110 0.000000000000000
197.55179729434 0.000000000000000 0.000349995348943 0.000000000000000
197.53005185841 0.000000000000000 0.000349995338752 0.000000000000000
197.42124625461 0.000000000000000 0.000349995287400 0.000000000000000
197.31244065080 0.000000000000000 0.000349995235435 0.000000000000000
197.20363504700 0.000000000000000 0.000349995182843 0.000000000000000
197.00516278628 0.000000000000000 0.000349995085260 0.000000000000000
196.80669052556 0.000000000000000 0.000349994985475 0.000000000000000
196.64490665791 0.000000000000000 0.000349994902462 0.000000000000000
196.48312279026 0.000000000000000 0.000349994817907 0.000000000000000
196.37213633511 0.000000000000000 0.000349994758994 0.000000000000000
196.26114987996 0.000000000000000 0.000349994699332 0.000000000000000
196.18609317530 0.000000000000000 0.000349994658556 0.000000000000000
196.11103647063 0.000000000000000 0.000349994617431 0.000000000000000
196.06037824816 0.000000000000000 0.000349994589477 0.000000000000000
196.00972002568 0.000000000000000 0.000349994561362 0.000000000000000
195.97555778586 0.000000000000000 0.000349994542312 0.000000000000000
195.94139554604 0.000000000000000 0.000349994523189 0.000000000000000
195.91837054639 0.000000000000000 0.000349994510258 0.000000000000000
195.89534554673 0.000000000000000 0.000349994497295 0.000000000000000
195.87983316280 0.000000000000000 0.000349994488542 0.000000000000000
195.86432077886 0.000000000000000 0.000349994479774 0.000000000000000
195.85387280324 0.000000000000000 0.000349994473860 0.000000000000000
195.84342482763 0.000000000000000 0.000349994467939 0.000000000000000
195.83638931009 0.000000000000000 0.000349994463948 0.000000000000000
195.82935379256 0.000000000000000 0.000349994459954 0.000000000000000
195.82461687258 0.000000000000000 0.000349994457264 0.000000000000000
195.81987995260 0.000000000000000 0.000349994454571 0.000000000000000
195.81669097853 0.000000000000000 0.000349994452758 0.000000000000000
195.81350200445 0.000000000000000 0.000349994450944 0.000000000000000
195.81135528652 0.000000000000000 0.000349994449723 0.000000000000000
195.80920856858 0.000000000000000 0.000349994448501 0.000000000000000
195.80776352996 0.000000000000000 0.000349994447678 0.000000000000000
195.80631849133 0.000000000000000 0.000349994446856 0.000000000000000
195.80534579907 0.000000000000000 0.000349994446302 0.000000000000000
195.80437310680 0.000000000000000 0.000349994445748 0.000000000000000
195.80371835408 0.000000000000000 0.000349994445375 0.000000000000000
195.80306360136 0.000000000000000 0.000349994445002 0.000000000000000
195.80262283400 0.000000000000000 0.000349994444751 0.000000000000000
195.80218206664 0.000000000000000 0.000349994444500 0.000000000000000
195.80188529581 0.000000000000000 0.000349994444331 0.000000000000000
195.80158852497 0.000000000000000 0.000349994444162 0.000000000000000
195.80138862388 0.000000000000000 0.000349994444048 0.000000000000000
195.80118872279 0.000000000000000 0.000349994443935 0.000000000000000
195.80105394365 0.000000000000000 0.000349994443858 0.000000000000000
195.80091916451 0.000000000000000 0.000349994443781 0.000000000000000
195.80082809916 0.000000000000000 0.000349994443729 0.000000000000000
195.80073703380 0.000000000000000 0.000349994443677 0.000000000000000
195.80067520930 0.000000000000000 0.000349994443642 0.000000000000000
195.80061338479 0.000000000000000 0.000349994443607 0.000000000000000
195.80057094808 0.000000000000000 0.000349994443583 0.000000000000000
195.80052851136 0.000000000000000 0.000349994443559 0.000000000000000
195.80049859604 0.000000000000000 0.000349994443542 0.000000000000000
195.80046868072 0.000000000000000 0.000349994443525 0.000000000000000
195.80044594875 0.000000000000000 0.000349994443512 0.000000000000000
195.80042321678 0.000000000000000 0.000349994443499 0.000000000000000
195.80040048481 0.000000000000000 0.000349994443486 0.000000000000000
195.80038356692 0.000000000000000 0.000349994443476 0.000000000000000
195.80036664902 0.000000000000000 0.000349994443467 0.000000000000000
195.80034973113 0.000000000000000 0.000349994443457 0.000000000000000
195.80033281323 0.000000000000000 0.000349994443448 0.000000000000000
195.80031589533 0.000000000000000 0.000349994443438 0.000000000000000
195.80029897744 0.000000000000000 0.000349994443429 0.000000000000000
195.80028205954 0.000000000000000 0.000349994443419 0.000000000000000
195.80024822375 0.000000000000000 0.000349994443400 0.000000000000000
195.80021438796 0.000000000000000 0.000349994443381 0.000000000000000
195.80018055217 0.000000000000000 0.000349994443362 0.000000000000000
195.80014671637 0.000000000000000 0.000349994443343 0.000000000000000
195.80009806557 0.000000000000000 0.000349994443316 0.000000000000000
195.80004941476 0.000000000000000 0.000349994443288 0.000000000000000
195.80000076396 0.000000000000000 0.000349994443261 0.000000000000000
195.79995211315 0.000000000000000 0.000349994443234 0.000000000000000
195.79984503514 0.000000000000000 0.000349994443173 0.000000000000000
195.79973795713 0.000000000000000 0.000349994443113 0.000000000000000
195.79963087912 0.000000000000000 0.000349994443053 0.000000000000000
195.79952380111 0.000000000000000 0.000349994442993 0.000000000000000
195.79927665726 0.000000000000000 0.000349994442854 0.000000000000000
195.79902951342 0.000000000000000 0.000349994442716 0.000000000000000
195.79878236957 0.000000000000000 0.000349994442577 0.000000000000000
195.79853522572 0.000000000000000 0.000349994442438 0.000000000000000
195.79786019159 0.000000000000000 0.000349994442059 0.000000000000000
195.79718515746 0.000000000000000 0.000349994441680 0.000000000000000
195.79651012333 0.000000000000000 0.000349994441301 0.000000000000000
195.79467936223 0.000000000000000 0.000349994440273 0.000000000000000
195.79284860113 0.000000000000000 0.000349994439244 0.000000000000000
195.79101784003 0.000000000000000 0.000349994438216 0.000000000000000
195.78530202511 0.000000000000000 0.000349994435003 0.000000000000000
195.77958621018 0.000000000000000 0.000349994431789 0.000000000000000
195.77387039526 0.000000000000000 0.000349994428572 0.000000000000000
195.75190980349 0.000000000000000 0.000349994416195 0.000000000000000
195.72994921172 0.000000000000000 0.000349994403788 0.000000000000000
195.70798861995 0.000000000000000 0.000349994391351 0.000000000000000
195.59767896697 0.000000000000000 0.000349994328412 0.000000000000000
195.48736931400 0.000000000000000 0.000349994264688 0.000000000000000
195.37705966103 0.000000000000000 0.000349994200160 0.000000000000000
195.18902485857 0.000000000000000 0.000349994088272 0.000000000000000
195.00099005612 0.000000000000000 0.000349993973922 0.000000000000000
194.84919311371 0.000000000000000 0.000349993879765 0.000000000000000
194.69739617129 0.000000000000000 0.000349993783922 0.000000000000000
194.59324862769 0.000000000000000 0.000349993717173 0.000000000000000
194.48910108410 0.000000000000000 0.000349993649607 0.000000000000000
194.41861422621 0.000000000000000 0.000349993603410 0.000000000000000
194.34812736833 0.000000000000000 0.000349993556833 0.000000000000000
194.30051974306 0.000000000000000 0.000349993525158 0.000000000000000
194.25291211780 0.000000000000000 0.000349993493308 0.000000000000000
194.22078835366 0.000000000000000 0.000349993471717 0.000000000000000
194.18866458953 0.000000000000000 0.000349993450047 0.000000000000000
194.16700352418 0.000000000000000 0.000349993435389 0.000000000000000
194.14534245883 0.000000000000000 0.000349993420695 0.000000000000000
194.13074378149 0.000000000000000 0.000349993410771 0.000000000000000
194.11614510416 0.000000000000000 0.000349993400831 0.000000000000000
194.10630986513 0.000000000000000 0.000349993394125 0.000000000000000
194.09647462610 0.000000000000000 0.000349993387411 0.000000000000000
194.08985036717 0.000000000000000 0.000349993382885 0.000000000000000
194.08322610824 0.000000000000000 0.000349993378355 0.000000000000000
194.07876540751 0.000000000000000 0.000349993375303 0.000000000000000
194.07430470679 0.000000000000000 0.000349993372249 0.000000000000000
194.07130135230 0.000000000000000 0.000349993370193 0.000000000000000
194.06829799781 0.000000000000000 0.000349993368135 0.000000000000000
194.06627606665 0.000000000000000 0.000349993366749 0.000000000000000
194.06425413549 0.000000000000000 0.000349993365363 0.000000000000000
194.06289301238 0.000000000000000 0.000349993364430 0.000000000000000
194.06153188926 0.000000000000000 0.000349993363497 0.000000000000000
194.06061563945 0.000000000000000 0.000349993362869 0.000000000000000
194.05969938963 0.000000000000000 0.000349993362240 0.000000000000000
194.05908260532 0.000000000000000 0.000349993361817 0.000000000000000
194.05846582100 0.000000000000000 0.000349993361394 0.000000000000000
194.05805059524 0.000000000000000 0.000349993361110 0.000000000000000
194.05763536948 0.000000000000000 0.000349993360825 0.000000000000000
194.05735577871 0.000000000000000 0.000349993360633 0.000000000000000
194.05707618794 0.000000000000000 0.000349993360441 0.000000000000000
194.05688783699 0.000000000000000 0.000349993360312 0.000000000000000
194.05669948604 0.000000000000000 0.000349993360183 0.000000000000000
194.05657246390 0.000000000000000 0.000349993360096 0.000000000000000
194.05644544175 0.000000000000000 0.000349993360009 0.000000000000000
194.05635957261 0.000000000000000 0.000349993359950 0.000000000000000
194.05627370347 0.000000000000000 0.000349993359891 0.000000000000000
194.05621533808 0.000000000000000 0.000349993359851 0.000000000000000
194.05615697268 0.000000000000000 0.000349993359811 0.000000000000000
194.05611680007 0.000000000000000 0.000349993359783 0.000000000000000
194.05607662746 0.000000000000000 0.000349993359756 0.000000000000000
194.05604810959 0.000000000000000 0.000349993359736 0.000000000000000
194.05601959171 0.000000000000000 0.000349993359717 0.000000000000000
194.05599741760 0.000000000000000 0.000349993359701 0.000000000000000
194.05597524349 0.000000000000000 0.000349993359686 0.000000000000000
194.05595306937 0.000000000000000 0.000349993359671 0.000000000000000
194.05593741895 0.000000000000000 0.000349993359660 0.000000000000000
194.05592176853 0.000000000000000 0.000349993359650 0.000000000000000
194.05590611811 0.000000000000000 0.000349993359639 0.000000000000000
194.05589046769 0.000000000000000 0.000349993359629 0.000000000000000
194.05587481727 0.000000000000000 0.000349993359618 0.000000000000000
194.05585916685 0.000000000000000 0.000349993359607 0.000000000000000
194.05584351643 0.000000000000000 0.000349993359597 0.000000000000000
194.05581221559 0.000000000000000 0.000349993359575 0.000000000000000
194.05578091474 0.000000000000000 0.000349993359554 0.000000000000000
194.05574961390 0.000000000000000 0.000349993359533 0.000000000000000
194.05571831306 0.000000000000000 0.000349993359512 0.000000000000000
194.05567219683 0.000000000000000 0.000349993359481 0.000000000000000
194.05562608059 0.000000000000000 0.000349993359449 0.000000000000000
194.05557996435 0.000000000000000 0.000349993359418 0.000000000000000
194.05553384812 0.000000000000000 0.000349993359387 0.000000000000000
194.05543398624 0.000000000000000 0.000349993359319 0.000000000000000
194.05533412437 0.000000000000000 0.000349993359252 0.000000000000000
194.05523426249 0.000000000000000 0.000349993359184 0.000000000000000
194.05513440062 0.000000000000000 0.000349993359117 0.000000000000000
194.05490561278 0.000000000000000 0.000349993358962 0.000000000000000
194.05467682495 0.000000000000000 0.000349993358807 0.000000000000000
194.05444803712 0.000000000000000 0.000349993358652 0.000000000000000
194.05421924929 0.000000000000000 0.000349993358498 0.000000000000000
194.05360473577 0.000000000000000 0.000349993358082 0.000000000000000
194.05299022225 0.000000000000000 0.000349993357666 0.000000000000000
194.05237570873 0.000000000000000 0.000349993357250 0.000000000000000
194.05073187206 0.000000000000000 0.000349993356138 0.000000000000000
194.04908803538 0.000000000000000 0.000349993355026 0.000000000000000
194.04744419870 0.000000000000000 0.000349993353913 0.000000000000000
194.04240775715 0.000000000000000 0.000349993350503 0.000000000000000
194.03737131559 0.000000000000000 0.000349993347091 0.000000000000000
194.03233487403 0.000000000000000 0.000349993343677 0.000000000000000
194.01344731464 0.000000000000000 0.000349993330856 0.000000000000000
193.99455975524 0.000000000000000 0.000349993318008 0.000000000000000
193.97567219584 0.000000000000000 0.000349993305133 0.000000000000000
193.88378397969 0.000000000000000 0.000349993242093 0.000000000000000
193.79189576354 0.000000000000000 0.000349993178384 0.000000000000000
193.70000754738 0.000000000000000 0.000349993113992 0.000000000000000
193.51556179859 0.000000000000000 0.000349992982636 0.000000000000000
193.33111604981 0.000000000000000 0.000349992848386 0.000000000000000
193.17818014645 0.000000000000000 0.000349992734815 0.000000000000000
193.02524424310 0.000000000000000 0.000349992619152 0.000000000000000
192.91989677482 0.000000000000000 0.000349992538240 0.000000000000000
192.81454930653 0.000000000000000 0.000349992456305 0.000000000000000
192.74312279796 0.000000000000000 0.000349992400164 0.000000000000000
192.67169628938 0.000000000000000 0.000349992343545 0.000000000000000
192.62339221426 0.000000000000000 0.000349992304982 0.000000000000000
192.57508813913 0.000000000000000 0.000349992266198 0.000000000000000
192.54246302222 0.000000000000000 0.000349992239878 0.000000000000000
192.50983790531 0.000000000000000 0.000349992213457 0.000000000000000
192.48782291739 0.000000000000000 0.000349992195571 0.000000000000000
192.46580792947 0.000000000000000 0.000349992177639 0.000000000000000
192.45096279560 0.000000000000000 0.000349992165520 0.000000000000000
192.43611766173 0.000000000000000 0.000349992153381 0.000000000000000
192.42611245524 0.000000000000000 0.000349992145188 0.000000000000000
192.41610724875 0.000000000000000 0.000349992136985 0.000000000000000
192.40936658078 0.000000000000000 0.000349992131454 0.000000000000000
192.40262591282 0.000000000000000 0.000349992125917 0.000000000000000
192.39808587911 0.000000000000000 0.000349992122186 0.000000000000000
192.39354584540 0.000000000000000 0.000349992118453 0.000000000000000
192.39048861745 0.000000000000000 0.000349992115938 0.000000000000000
192.38743138951 0.000000000000000 0.000349992113422 0.000000000000000
192.38537296730 0.000000000000000 0.000349992111728 0.000000000000000
192.38331454510 0.000000000000000 0.000349992110033 0.000000000000000
192.38192875008 0.000000000000000 0.000349992108892 0.000000000000000
192.38054295505 0.000000000000000 0.000349992107750 0.000000000000000
192.37961004615 0.000000000000000 0.000349992106982 0.000000000000000
192.37867713725 0.000000000000000 0.000349992106213 0.000000000000000
192.37804911473 0.000000000000000 0.000349992105696 0.000000000000000
192.37742109221 0.000000000000000 0.000349992105179 0.000000000000000
192.37699829007 0.000000000000000 0.000349992104830 0.000000000000000
192.37657548793 0.000000000000000 0.000349992104482 0.000000000000000
192.37629079162 0.000000000000000 0.000349992104247 0.000000000000000
192.37600609532 0.000000000000000 0.000349992104013 0.000000000000000
192.37581430468 0.000000000000000 0.000349992103855 0.000000000000000
192.37562251404 0.000000000000000 0.000349992103697 0.000000000000000
192.37549317453 0.000000000000000 0.000349992103590 0.000000000000000
192.37536383501 0.000000000000000 0.000349992103483 0.000000000000000
192.37527640414 0.000000000000000 0.000349992103411 0.000000000000000
192.37518897326 0.000000000000000 0.000349992103339 0.000000000000000
192.37512955447 0.000000000000000 0.000349992103290 0.000000000000000
192.37507013568 0.000000000000000 0.000349992103242 0.000000000000000
192.37502925151 0.000000000000000 0.000349992103208 0.000000000000000
192.37498836733 0.000000000000000 0.000349992103174 0.000000000000000
192.37495936911 0.000000000000000 0.000349992103150 0.000000000000000
192.37493037090 0.000000000000000 0.000349992103127 0.000000000000000
192.37490788905 0.000000000000000 0.000349992103108 0.000000000000000
192.37488540720 0.000000000000000 0.000349992103090 0.000000000000000
192.37486292535 0.000000000000000 0.000349992103071 0.000000000000000
192.37484697916 0.000000000000000 0.000349992103058 0.000000000000000
192.37483103297 0.000000000000000 0.000349992103045 0.000000000000000
192.37481508678 0.000000000000000 0.000349992103032 0.000000000000000
192.37479914059 0.000000000000000 0.000349992103024 0.000000000000000
192.37478319440 0.000000000000000 0.000349992103020 0.000000000000000
192.37476724821 0.000000000000000 0.000349992103006 0.000000000000000
192.37475130202 0.000000000000000 0.000349992102993 0.000000000000000
192.37471940964 0.000000000000000 0.000349992102967 0.000000000000000
192.37468751727 0.000000000000000 0.000349992102941 0.000000000000000
192.37465562489 0.000000000000000 0.000349992102915 0.000000000000000
192.37462373251 0.000000000000000 0.000349992102889 0.000000000000000
192.37457690356 0.000000000000000 0.000349992102851 0.000000000000000
192.37453007461 0.000000000000000 0.000349992102813 0.000000000000000
192.37448324566 0.000000000000000 0.000349992102775 0.000000000000000
192.37443641672 0.000000000000000 0.000349992102737 0.000000000000000
192.37433485590 0.000000000000000 0.000349992102654 0.000000000000000
192.37423329509 0.000000000000000 0.000349992102572 0.000000000000000
192.37413173427 0.000000000000000 0.000349992102489 0.000000000000000
192.37403017346 0.000000000000000 0.000349992102406 0.000000000000000
192.37379736792 0.000000000000000 0.000349992102217 0.000000000000000
192.37356456238 0.000000000000000 0.000349992102028 0.000000000000000
192.37333175684 0.000000000000000 0.000349992101839 0.000000000000000
192.37309895131 0.000000000000000 0.000349992101649 0.000000000000000
192.37247283481 0.000000000000000 0.000349992101140 0.000000000000000
192.37184671831 0.000000000000000 0.000349992100631 0.000000000000000
192.37122060182 0.000000000000000 0.000349992100122 0.000000000000000
192.36954395848 0.000000000000000 0.000349992098759 0.000000000000000
192.36786731514 0.000000000000000 0.000349992097396 0.000000000000000
192.36619067181 0.000000000000000 0.000349992096032 0.000000000000000
192.36104629718 0.000000000000000 0.000349992091846 0.000000000000000
192.35590192256 0.000000000000000 0.000349992087658 0.000000000000000
192.35075754793 0.000000000000000 0.000349992083467 0.000000000000000
192.33142952760 0.000000000000000 0.000349992067699 0.000000000000000
192.31210150728 0.000000000000000 0.000349992051896 0.000000000000000
192.29277348695 0.000000000000000 0.000349992043922 0.000000000000000
192.19851477894 0.000000000000000 0.000349992004520 0.000000000000000
192.10425607092 0.000000000000000 0.000349991925900 0.000000000000000
192.00999736291 0.000000000000000 0.000349991846398 0.000000000000000
191.83320747584 0.000000000000000 0.000349991694858 0.000000000000000
191.65641758877 0.000000000000000 0.000349991540060 0.000000000000000
191.51095067511 0.000000000000000 0.000349991410181 0.000000000000000
191.36548376145 0.000000000000000 0.000349991277988 0.000000000000000
191.26518291441 0.000000000000000 0.000349991185470 0.000000000000000
191.16488206736 0.000000000000000 0.000349991091819 0.000000000000000
191.09678962548 0.000000000000000 0.000349991027591 0.000000000000000
191.02869718360 0.000000000000000 0.000349990962833 0.000000000000000
190.98260138762 0.000000000000000 0.000349990918692 0.000000000000000
190.93650559163 0.000000000000000 0.000349990874307 0.000000000000000
190.90534844933 0.000000000000000 0.000349990844167 0.000000000000000
190.87419130702 0.000000000000000 0.000349990813915 0.000000000000000
190.85315514347 0.000000000000000 0.000349990793427 0.000000000000000
190.83211897992 0.000000000000000 0.000349990772887 0.000000000000000
190.81792807380 0.000000000000000 0.000349990759002 0.000000000000000
190.80373716769 0.000000000000000 0.000349990745093 0.000000000000000
190.79417003647 0.000000000000000 0.000349990735703 0.000000000000000
190.78460290525 0.000000000000000 0.000349990726303 0.000000000000000
190.77815598058 0.000000000000000 0.000349990719962 0.000000000000000
190.77170905590 0.000000000000000 0.000349990713617 0.000000000000000
190.76736618849 0.000000000000000 0.000349990709339 0.000000000000000
190.76302332108 0.000000000000000 0.000349990705060 0.000000000000000
190.76009853474 0.000000000000000 0.000349990702177 0.000000000000000
190.75717374841 0.000000000000000 0.000349990699292 0.000000000000000
190.75520433909 0.000000000000000 0.000349990697350 0.000000000000000
190.75323492977 0.000000000000000 0.000349990695407 0.000000000000000
190.75190898256 0.000000000000000 0.000349990694098 0.000000000000000
190.75058303536 0.000000000000000 0.000349990692789 0.000000000000000
190.74969037534 0.000000000000000 0.000349990691908 0.000000000000000
190.74879771533 0.000000000000000 0.000349990691027 0.000000000000000
190.74819676454 0.000000000000000 0.000349990690434 0.000000000000000
190.74759581374 0.000000000000000 0.000349990689840 0.000000000000000
190.74719121986 0.000000000000000 0.000349990689441 0.000000000000000
190.74678662597 0.000000000000000 0.000349990689041 0.000000000000000
190.74651417308 0.000000000000000 0.000349990688772 0.000000000000000
190.74624172019 0.000000000000000 0.000349990688503 0.000000000000000
190.74605815583 0.000000000000000 0.000349990688322 0.000000000000000
190.74587459148 0.000000000000000 0.000349990688141 0.000000000000000
190.74575076900 0.000000000000000 0.000349990688019 0.000000000000000
190.74562694652 0.000000000000000 0.000349990687896 0.000000000000000
190.74554319967 0.000000000000000 0.000349990687814 0.000000000000000
190.74545945283 0.000000000000000 0.000349990687731 0.000000000000000
190.74540246807 0.000000000000000 0.000349990687675 0.000000000000000
190.74534548331 0.000000000000000 0.000349990687619 0.000000000000000
190.74530616084 0.000000000000000 0.000349990687580 0.000000000000000
190.74526683838 0.000000000000000 0.000349990687541 0.000000000000000
190.74523873893 0.000000000000000 0.000349990687513 0.000000000000000
190.74521063948 0.000000000000000 0.000349990687486 0.000000000000000
190.74518827261 0.000000000000000 0.000349990687464 0.000000000000000
190.74516590573 0.000000000000000 0.000349990687442 0.000000000000000
190.74514353886 0.000000000000000 0.000349990687420 0.000000000000000
190.74514012312 0.000000000000000 0.000349990687416 0.000000000000000
190.74513670737 0.000000000000000 0.000349990687413 0.000000000000000
190.74513329163 0.000000000000000 0.000349990687410 0.000000000000000
190.74512646014 0.000000000000000 0.000349990687403 0.000000000000000
190.74511962865 0.000000000000000 0.000349990687396 0.000000000000000
190.74511279716 0.000000000000000 0.000349990687389 0.000000000000000
190.74510596567 0.000000000000000 0.000349990687383 0.000000000000000
190.74508821590 0.000000000000000 0.000349990687365 0.000000000000000
190.74507046614 0.000000000000000 0.000349990687348 0.000000000000000
190.74505271638 0.000000000000000 0.000349990687331 0.000000000000000
190.74503496662 0.000000000000000 0.000349990687313 0.000000000000000
190.74499385504 0.000000000000000 0.000349990687273 0.000000000000000
190.74495994763 0.000000000000000 0.000349990687240 0.000000000000000
190.74492604022 0.000000000000000 0.000349990687207 0.000000000000000
190.74489213281 0.000000000000000 0.000349990687174 0.000000000000000
190.74485822540 0.000000000000000 0.000349990687141 0.000000000000000
190.74479673819 0.000000000000000 0.000349990687081 0.000000000000000
190.74473525099 0.000000000000000 0.000349990687021 0.000000000000000
190.74467376379 0.000000000000000 0.000349990686961 0.000000000000000
190.74461227659 0.000000000000000 0.000349990686901 0.000000000000000
190.74447783255 0.000000000000000 0.000349990686770 0.000000000000000
190.74434338851 0.000000000000000 0.000349990686639 0.000000000000000
190.74420894447 0.000000000000000 0.000349990686508 0.000000000000000
190.74407450043 0.000000000000000 0.000349990686377 0.000000000000000
190.74375362458 0.000000000000000 0.000349990686064 0.000000000000000
190.74343274873 0.000000000000000 0.000349990685752 0.000000000000000
190.74311187288 0.000000000000000 0.000349990685439 0.000000000000000
190.74232901676 0.000000000000000 0.000349990684676 0.000000000000000
190.74154616064 0.000000000000000 0.000349990683913 0.000000000000000
190.74076330452 0.000000000000000 0.000349990683151 0.000000000000000
190.73864841770 0.000000000000000 0.000349990681089 0.000000000000000
190.73653353087 0.000000000000000 0.000349990679027 0.000000000000000
190.73441864405 0.000000000000000 0.000349990676965 0.000000000000000
190.72766207127 0.000000000000000 0.000349990670373 0.000000000000000
190.72090549848 0.000000000000000 0.000349990663775 0.000000000000000
190.71414892570 0.000000000000000 0.000349990657173 0.000000000000000
190.68750129060 0.000000000000000 0.000349990631082 0.000000000000000
190.66085365551 0.000000000000000 0.000349990604909 0.000000000000000
190.63420602042 0.000000000000000 0.000349990578653 0.000000000000000
190.49558482337 0.000000000000000 0.000349990440719 0.000000000000000
190.35696362632 0.000000000000000 0.000349990300476 0.000000000000000
190.21834242928 0.000000000000000 0.000349990157864 0.000000000000000
190.05925673400 0.000000000000000 0.000349989991211 0.000000000000000
189.90017103871 0.000000000000000 0.000349989821274 0.000000000000000
189.78094573078 0.000000000000000 0.000349989691723 0.000000000000000
189.66172042284 0.000000000000000 0.000349989560260 0.000000000000000
189.58009595698 0.000000000000000 0.000349989469142 0.000000000000000
189.49847149113 0.000000000000000 0.000349989377110 0.000000000000000
189.44308585550 0.000000000000000 0.000349989314139 0.000000000000000
189.38770021988 0.000000000000000 0.000349989250742 0.000000000000000
189.35020841224 0.000000000000000 0.000349989207585 0.000000000000000
189.31271660460 0.000000000000000 0.000349989164233 0.000000000000000
189.28737591418 0.000000000000000 0.000349989134819 0.000000000000000
189.26203522377 0.000000000000000 0.000349989105316 0.000000000000000
189.24492669306 0.000000000000000 0.000349989085347 0.000000000000000
189.22781816234 0.000000000000000 0.000349989065336 0.000000000000000
189.21627718664 0.000000000000000 0.000349989051814 0.000000000000000
189.20473621095 0.000000000000000 0.000349989038274 0.000000000000000
189.19695580635 0.000000000000000 0.000349989029135 0.000000000000000
189.18917540175 0.000000000000000 0.000349989019988 0.000000000000000
189.18393260202 0.000000000000000 0.000349989013819 0.000000000000000
189.17868980229 0.000000000000000 0.000349989007646 0.000000000000000
189.17515813579 0.000000000000000 0.000349989003486 0.000000000000000
189.17162646929 0.000000000000000 0.000349988999324 0.000000000000000
189.16924803055 0.000000000000000 0.000349988996521 0.000000000000000
189.16686959181 0.000000000000000 0.000349988993716 0.000000000000000
189.16526807639 0.000000000000000 0.000349988991827 0.000000000000000
189.16366656098 0.000000000000000 0.000349988989938 0.000000000000000
189.16258830375 0.000000000000000 0.000349988988666 0.000000000000000
189.16151004653 0.000000000000000 0.000349988987393 0.000000000000000
189.16078412490 0.000000000000000 0.000349988986537 0.000000000000000
189.16005820327 0.000000000000000 0.000349988985680 0.000000000000000
189.15956947989 0.000000000000000 0.000349988985103 0.000000000000000
189.15908075650 0.000000000000000 0.000349988984526 0.000000000000000
189.15875168378 0.000000000000000 0.000349988984138 0.000000000000000
189.15842261106 0.000000000000000 0.000349988983749 0.000000000000000
189.15820095832 0.000000000000000 0.000349988983488 0.000000000000000
189.15797930559 0.000000000000000 0.000349988983226 0.000000000000000
189.15782988399 0.000000000000000 0.000349988983050 0.000000000000000
189.15768046239 0.000000000000000 0.000349988982873 0.000000000000000
189.15757954472 0.000000000000000 0.000349988982754 0.000000000000000
189.15747862705 0.000000000000000 0.000349988982635 0.000000000000000
189.15741017974 0.000000000000000 0.000349988982554 0.000000000000000
189.15734173243 0.000000000000000 0.000349988982474 0.000000000000000
189.15729485646 0.000000000000000 0.000349988982418 0.000000000000000
189.15724798050 0.000000000000000 0.000349988982363 0.000000000000000
189.15721512390 0.000000000000000 0.000349988982324 0.000000000000000
189.15718226730 0.000000000000000 0.000349988982286 0.000000000000000
189.15715773716 0.000000000000000 0.000349988982257 0.000000000000000
189.15713320702 0.000000000000000 0.000349988982228 0.000000000000000
189.15710867688 0.000000000000000 0.000349988982199 0.000000000000000
189.15708892357 0.000000000000000 0.000349988982176 0.000000000000000
189.15708497291 0.000000000000000 0.000349988982171 0.000000000000000
189.15708102224 0.000000000000000 0.000349988982167 0.000000000000000
189.15707707158 0.000000000000000 0.000349988982162 0.000000000000000
189.15706917026 0.000000000000000 0.000349988982153 0.000000000000000
189.15706126893 0.000000000000000 0.000349988982143 0.000000000000000
189.15705336761 0.000000000000000 0.000349988982134 0.000000000000000
189.15704546629 0.000000000000000 0.000349988982125 0.000000000000000
189.15702934354 0.000000000000000 0.000349988982106 0.000000000000000
189.15701322080 0.000000000000000 0.000349988982087 0.000000000000000
189.15699709806 0.000000000000000 0.000349988982068 0.000000000000000
189.15698097532 0.000000000000000 0.000349988982050 0.000000000000000
189.15693979684 0.000000000000000 0.000349988982001 0.000000000000000
189.15689861836 0.000000000000000 0.000349988981953 0.000000000000000
189.15685743987 0.000000000000000 0.000349988981905 0.000000000000000
189.15681626139 0.000000000000000 0.000349988981857 0.000000000000000
189.15676204951 0.000000000000000 0.000349988981794 0.000000000000000
189.15670783764 0.000000000000000 0.000349988981731 0.000000000000000
189.15665362576 0.000000000000000 0.000349988981668 0.000000000000000
189.15659941388 0.000000000000000 0.000349988981605 0.000000000000000
189.15647630380 0.000000000000000 0.000349988981461 0.000000000000000
189.15635319373 0.000000000000000 0.000349988981318 0.000000000000000
189.15623008365 0.000000000000000 0.000349988981174 0.000000000000000
189.15610697357 0.000000000000000 0.000349988981031 0.000000000000000
189.15582055983 0.000000000000000 0.000349988980697 0.000000000000000
189.15553414610 0.000000000000000 0.000349988980363 0.000000000000000
189.15524773236 0.000000000000000 0.000349988980030 0.000000000000000
189.15496131862 0.000000000000000 0.000349988979696 0.000000000000000
189.15416190849 0.000000000000000 0.000349988978765 0.000000000000000
189.15336249835 0.000000000000000 0.000349988977833 0.000000000000000
189.15256308821 0.000000000000000 0.000349988976902 0.000000000000000
189.15035608644 0.000000000000000 0.000349988974329 0.000000000000000
189.14814908467 0.000000000000000 0.000349988971756 0.000000000000000
189.14594208289 0.000000000000000 0.000349988969183 0.000000000000000
189.13888154190 0.000000000000000 0.000349988960945 0.000000000000000
189.13182100091 0.000000000000000 0.000349988952701 0.000000000000000
189.12476045992 0.000000000000000 0.000349988944449 0.000000000000000
189.09676859088 0.000000000000000 0.000349988911668 0.000000000000000
189.06877672184 0.000000000000000 0.000349988878778 0.000000000000000
189.04078485280 0.000000000000000 0.000349988845778 0.000000000000000
188.89423109674 0.000000000000000 0.000349988671176 0.000000000000000
188.74767734067 0.000000000000000 0.000349988493450 0.000000000000000
188.63125061681 0.000000000000000 0.000349988349978 0.000000000000000
188.51482389295 0.000000000000000 0.000349988204439 0.000000000000000
188.42170681106 0.000000000000000 0.000349988086526 0.000000000000000
188.32858972918 0.000000000000000 0.000349987967247 0.000000000000000
188.25423880466 0.000000000000000 0.000349987871016 0.000000000000000
188.17988788015 0.000000000000000 0.000349987773895 0.000000000000000
188.12059729810 0.000000000000000 0.000349987695805 0.000000000000000
188.06130671605 0.000000000000000 0.000349987617140 0.000000000000000
188.01407903238 0.000000000000000 0.000349987554068 0.000000000000000
187.96685134871 0.000000000000000 0.000349987490628 0.000000000000000
187.92926895192 0.000000000000000 0.000349987439880 0.000000000000000
187.89168655512 0.000000000000000 0.000349987388899 0.000000000000000
187.86180466491 0.000000000000000 0.000349987348195 0.000000000000000
187.83192277470 0.000000000000000 0.000349987307343 0.000000000000000
187.80818063461 0.000000000000000 0.000349987274778 0.000000000000000
187.78443849452 0.000000000000000 0.000349987242119 0.000000000000000
187.76558611871 0.000000000000000 0.000349987216119 0.000000000000000
187.74673374289 0.000000000000000 0.000349987190060 0.000000000000000
187.73177183007 0.000000000000000 0.000349987169336 0.000000000000000
187.71680991725 0.000000000000000 0.000349987148574 0.000000000000000
187.70494081259 0.000000000000000 0.000349987132078 0.000000000000000
187.69307170794 0.000000000000000 0.000349987115557 0.000000000000000
187.68365955995 0.000000000000000 0.000349987102440 0.000000000000000
187.67424741196 0.000000000000000 0.000349987089308 0.000000000000000
187.66678592663 0.000000000000000 0.000349987078886 0.000000000000000
187.65932444130 0.000000000000000 0.000349987068456 0.000000000000000
187.65341087363 0.000000000000000 0.000349987060183 0.000000000000000
187.64749730596 0.000000000000000 0.000349987051903 0.000000000000000
187.64281154382 0.000000000000000 0.000349987045339 0.000000000000000
187.63812578167 0.000000000000000 0.000349987038771 0.000000000000000
187.63441356720 0.000000000000000 0.000349987033565 0.000000000000000
187.63070135272 0.000000000000000 0.000349987028357 0.000000000000000
187.62776085179 0.000000000000000 0.000349987024229 0.000000000000000
187.62482035086 0.000000000000000 0.000349987020100 0.000000000000000
187.62249142204 0.000000000000000 0.000349987016829 0.000000000000000
187.62016249322 0.000000000000000 0.000349987013557 0.000000000000000
187.61831812697 0.000000000000000 0.000349987010966 0.000000000000000
187.61647376072 0.000000000000000 0.000349987008373 0.000000000000000
187.61501325873 0.000000000000000 0.000349987006320 0.000000000000000
187.61355275675 0.000000000000000 0.000349987004266 0.000000000000000
187.61239630373 0.000000000000000 0.000349987002640 0.000000000000000
187.61123985072 0.000000000000000 0.000349987001014 0.000000000000000
187.61032419833 0.000000000000000 0.000349986999725 0.000000000000000
187.60940854593 0.000000000000000 0.000349986998437 0.000000000000000
187.60868358352 0.000000000000000 0.000349986997417 0.000000000000000
187.60795862111 0.000000000000000 0.000349986996397 0.000000000000000
187.60738465300 0.000000000000000 0.000349986995590 0.000000000000000
187.60681068489 0.000000000000000 0.000349986994782 0.000000000000000
187.60635626956 0.000000000000000 0.000349986994142 0.000000000000000
187.60590185423 0.000000000000000 0.000349986993503 0.000000000000000
187.60554209034 0.000000000000000 0.000349986992996 0.000000000000000
187.60518232644 0.000000000000000 0.000349986992490 0.000000000000000
187.60489749367 0.000000000000000 0.000349986992089 0.000000000000000
187.60461266089 0.000000000000000 0.000349986991688 0.000000000000000
187.60438714250 0.000000000000000 0.000349986991371 0.000000000000000
187.60416162412 0.000000000000000 0.000349986991053 0.000000000000000
187.60398305304 0.000000000000000 0.000349986990802 0.000000000000000
187.60380448197 0.000000000000000 0.000349986990551 0.000000000000000
187.60366306404 0.000000000000000 0.000349986990352 0.000000000000000
187.60352164611 0.000000000000000 0.000349986990153 0.000000000000000
187.60340962384 0.000000000000000 0.000349986989995 0.000000000000000
187.60329760157 0.000000000000000 0.000349986989837 0.000000000000000
187.60320882917 0.000000000000000 0.000349986989712 0.000000000000000
187.60312005676 0.000000000000000 0.000349986989587 0.000000000000000
187.60304966325 0.000000000000000 0.000349986989488 0.000000000000000
187.60297926974 0.000000000000000 0.000349986989389 0.000000000000000
187.60292339171 0.000000000000000 0.000349986989311 0.000000000000000
187.60286751368 0.000000000000000 0.000349986989232 0.000000000000000
187.60282308295 0.000000000000000 0.000349986989169 0.000000000000000
187.60277865223 0.000000000000000 0.000349986989107 0.000000000000000
187.60274322649 0.000000000000000 0.000349986989057 0.000000000000000
187.60270780076 0.000000000000000 0.000349986989007 0.000000000000000
187.60267942717 0.000000000000000 0.000349986988967 0.000000000000000
187.60265105359 0.000000000000000 0.000349986988927 0.000000000000000
187.60262815622 0.000000000000000 0.000349986988895 0.000000000000000
187.60260525885 0.000000000000000 0.000349986988863 0.000000000000000
187.60258653899 0.000000000000000 0.000349986988837 0.000000000000000
187.60256781912 0.000000000000000 0.000349986988810 0.000000000000000
187.60254909926 0.000000000000000 0.000349986988784 0.000000000000000
187.60252803696 0.000000000000000 0.000349986988754 0.000000000000000
187.60250697467 0.000000000000000 0.000349986988725 0.000000000000000
187.60248591237 0.000000000000000 0.000349986988695 0.000000000000000
187.60246485008 0.000000000000000 0.000349986988666 0.000000000000000
187.60245291174 0.000000000000000 0.000349986988649 0.000000000000000
187.60244097340 0.000000000000000 0.000349986988632 0.000000000000000
187.60242903506 0.000000000000000 0.000349986988616 0.000000000000000
187.60241026008 0.000000000000000 0.000349986988590 0.000000000000000
187.60239148510 0.000000000000000 0.000349986988563 0.000000000000000
187.60237271011 0.000000000000000 0.000349986988537 0.000000000000000
187.60235393513 0.000000000000000 0.000349986988511 0.000000000000000
187.60231429802 0.000000000000000 0.000349986988456 0.000000000000000
187.60227466092 0.000000000000000 0.000349986988401 0.000000000000000
187.60223502381 0.000000000000000 0.000349986988346 0.000000000000000
187.60219538670 0.000000000000000 0.000349986988290 0.000000000000000
187.60213994353 0.000000000000000 0.000349986988213 0.000000000000000
187.60208450036 0.000000000000000 0.000349986988136 0.000000000000000
187.60202905720 0.000000000000000 0.000349986988059 0.000000000000000
187.60197361403 0.000000000000000 0.000349986987982 0.000000000000000
187.60184946403 0.000000000000000 0.000349986987810 0.000000000000000
187.60172531402 0.000000000000000 0.000349986987637 0.000000000000000
187.60160116402 0.000000000000000 0.000349986987464 0.000000000000000
187.60147701402 0.000000000000000 0.000349986987292 0.000000000000000
187.60118825416 0.000000000000000 0.000349986986891 0.000000000000000
187.60089949430 0.000000000000000 0.000349986986489 0.000000000000000
187.60061073444 0.000000000000000 0.000349986986088 0.000000000000000
187.60032197458 0.000000000000000 0.000349986985687 0.000000000000000
187.59951925421 0.000000000000000 0.000349986984571 0.000000000000000
187.59871653385 0.000000000000000 0.000349986983455 0.000000000000000
187.59791381348 0.000000000000000 0.000349986982340 0.000000000000000
187.59570471834 0.000000000000000 0.000349986979268 0.000000000000000
187.59349562320 0.000000000000000 0.000349986976197 0.000000000000000
187.59128652806 0.000000000000000 0.000349986973124 0.000000000000000
187.58425025218 0.000000000000000 0.000349986963332 0.000000000000000
187.57721397630 0.000000000000000 0.000349986953531 0.000000000000000
187.57017770042 0.000000000000000 0.000349986943722 0.000000000000000
187.54243949123 0.000000000000000 0.000349986904975 0.000000000000000
187.51470128203 0.000000000000000 0.000349986866099 0.000000000000000
187.48696307284 0.000000000000000 0.000349986827093 0.000000000000000
187.34282357617 0.000000000000000 0.000349986622282 0.000000000000000
187.19868407951 0.000000000000000 0.000349986413852 0.000000000000000
187.08466129237 0.000000000000000 0.000349986246344 0.000000000000000
186.97063850523 0.000000000000000 0.000349986076464 0.000000000000000
186.87933060850 0.000000000000000 0.000349985938688 0.000000000000000
186.78802271177 0.000000000000000 0.000349985799342 0.000000000000000
186.71504839759 0.000000000000000 0.000349985686835 0.000000000000000
186.64207408341 0.000000000000000 0.000349985573305 0.000000000000000
186.58383582878 0.000000000000000 0.000349985481961 0.000000000000000
186.52559757416 0.000000000000000 0.000349985389956 0.000000000000000
186.47917795236 0.000000000000000 0.000349985316146 0.000000000000000
186.43275833057 0.000000000000000 0.000349985241912 0.000000000000000
186.39579900644 0.000000000000000 0.000349985182503 0.000000000000000
186.35883968232 0.000000000000000 0.000349985122824 0.000000000000000
186.32944003325 0.000000000000000 0.000349985075158 0.000000000000000
186.30004038419 0.000000000000000 0.000349985027321 0.000000000000000
186.27667273903 0.000000000000000 0.000349984989175 0.000000000000000
186.25330509387 0.000000000000000 0.000349984950921 0.000000000000000
186.23474440046 0.000000000000000 0.000349984920459 0.000000000000000
186.21618370706 0.000000000000000 0.000349984889927 0.000000000000000
186.20144956160 0.000000000000000 0.000349984865641 0.000000000000000
186.18671541615 0.000000000000000 0.000349984841312 0.000000000000000
186.17502456410 0.000000000000000 0.000349984821977 0.000000000000000
186.16333371206 0.000000000000000 0.000349984802615 0.000000000000000
186.15406133077 0.000000000000000 0.000349984787238 0.000000000000000
186.14478894949 0.000000000000000 0.000349984771845 0.000000000000000
186.13743723080 0.000000000000000 0.000349984759628 0.000000000000000
186.13008551211 0.000000000000000 0.000349984747400 0.000000000000000
186.12425826740 0.000000000000000 0.000349984737700 0.000000000000000
186.11843102268 0.000000000000000 0.000349984727993 0.000000000000000
186.11381322413 0.000000000000000 0.000349984720296 0.000000000000000
186.10919542558 0.000000000000000 0.000349984712595 0.000000000000000
186.10553677086 0.000000000000000 0.000349984706490 0.000000000000000
186.10187811614 0.000000000000000 0.000349984700382 0.000000000000000
186.09897985708 0.000000000000000 0.000349984695542 0.000000000000000
186.09608159803 0.000000000000000 0.000349984690701 0.000000000000000
186.09378600653 0.000000000000000 0.000349984686865 0.000000000000000
186.09149041503 0.000000000000000 0.000349984683028 0.000000000000000
186.08967237271 0.000000000000000 0.000349984679988 0.000000000000000
186.08785433039 0.000000000000000 0.000349984676948 0.000000000000000
186.08641462347 0.000000000000000 0.000349984674540 0.000000000000000
186.08497491655 0.000000000000000 0.000349984672131 0.000000000000000
186.08383489676 0.000000000000000 0.000349984670224 0.000000000000000
186.08269487697 0.000000000000000 0.000349984668316 0.000000000000000
186.08179221446 0.000000000000000 0.000349984666806 0.000000000000000
186.08088955195 0.000000000000000 0.000349984665295 0.000000000000000
186.08017485974 0.000000000000000 0.000349984664098 0.000000000000000
186.07946016752 0.000000000000000 0.000349984662902 0.000000000000000
186.07889432047 0.000000000000000 0.000349984661955 0.000000000000000
186.07832847343 0.000000000000000 0.000349984661007 0.000000000000000
186.07788048020 0.000000000000000 0.000349984660257 0.000000000000000
186.07743248696 0.000000000000000 0.000349984659507 0.000000000000000
186.07707780153 0.000000000000000 0.000349984658913 0.000000000000000
186.07672311609 0.000000000000000 0.000349984658319 0.000000000000000
186.07644229869 0.000000000000000 0.000349984657849 0.000000000000000
186.07616148130 0.000000000000000 0.000349984657379 0.000000000000000
186.07593913678 0.000000000000000 0.000349984657006 0.000000000000000
186.07571679226 0.000000000000000 0.000349984656634 0.000000000000000
186.07554072848 0.000000000000000 0.000349984656339 0.000000000000000
186.07536466470 0.000000000000000 0.000349984656044 0.000000000000000
186.07522522559 0.000000000000000 0.000349984655811 0.000000000000000
186.07508578647 0.000000000000000 0.000349984655577 0.000000000000000
186.07497532343 0.000000000000000 0.000349984655392 0.000000000000000
186.07486486039 0.000000000000000 0.000349984655207 0.000000000000000
186.07477731335 0.000000000000000 0.000349984655061 0.000000000000000
186.07468976631 0.000000000000000 0.000349984654914 0.000000000000000
186.07462033159 0.000000000000000 0.000349984654798 0.000000000000000
186.07455089686 0.000000000000000 0.000349984654682 0.000000000000000
186.07449576354 0.000000000000000 0.000349984654589 0.000000000000000
186.07444063022 0.000000000000000 0.000349984654497 0.000000000000000
186.07439677064 0.000000000000000 0.000349984654424 0.000000000000000
186.07435291106 0.000000000000000 0.000349984654350 0.000000000000000
186.07431791338 0.000000000000000 0.000349984654292 0.000000000000000
186.07428291571 0.000000000000000 0.000349984654233 0.000000000000000
186.07425484874 0.000000000000000 0.000349984654186 0.000000000000000
186.07422678177 0.000000000000000 0.000349984654139 0.000000000000000
186.07420408221 0.000000000000000 0.000349984654101 0.000000000000000
186.07418138264 0.000000000000000 0.000349984654063 0.000000000000000
186.07416275256 0.000000000000000 0.000349984654032 0.000000000000000
186.07414412248 0.000000000000000 0.000349984654001 0.000000000000000
186.07412549240 0.000000000000000 0.000349984653970 0.000000000000000
186.07410426519 0.000000000000000 0.000349984653934 0.000000000000000
186.07408303798 0.000000000000000 0.000349984653899 0.000000000000000
186.07406181076 0.000000000000000 0.000349984653863 0.000000000000000
186.07404420051 0.000000000000000 0.000349984653834 0.000000000000000
186.07402659025 0.000000000000000 0.000349984653805 0.000000000000000
186.07400898000 0.000000000000000 0.000349984653776 0.000000000000000
186.07399136974 0.000000000000000 0.000349984653746 0.000000000000000
186.07397375949 0.000000000000000 0.000349984653717 0.000000000000000
186.07395614924 0.000000000000000 0.000349984653688 0.000000000000000
186.07393853898 0.000000000000000 0.000349984653659 0.000000000000000
186.07390331847 0.000000000000000 0.000349984653600 0.000000000000000
186.07386809796 0.000000000000000 0.000349984653542 0.000000000000000
186.07383287745 0.000000000000000 0.000349984653484 0.000000000000000
186.07379765694 0.000000000000000 0.000349984653425 0.000000000000000
186.07374666637 0.000000000000000 0.000349984653341 0.000000000000000
186.07369567580 0.000000000000000 0.000349984653257 0.000000000000000
186.07364468524 0.000000000000000 0.000349984653172 0.000000000000000
186.07359369467 0.000000000000000 0.000349984653088 0.000000000000000
186.07348297484 0.000000000000000 0.000349984652905 0.000000000000000
186.07337225502 0.000000000000000 0.000349984652722 0.000000000000000
186.07326153519 0.000000000000000 0.000349984652539 0.000000000000000
186.07315081537 0.000000000000000 0.000349984652355 0.000000000000000
186.07289729456 0.000000000000000 0.000349984651936 0.000000000000000
186.07264377375 0.000000000000000 0.000349984651517 0.000000000000000
186.07239025294 0.000000000000000 0.000349984651098 0.000000000000000
186.07213673214 0.000000000000000 0.000349984650678 0.000000000000000
186.07145597361 0.000000000000000 0.000349984649553 0.000000000000000
186.07077521509 0.000000000000000 0.000349984648427 0.000000000000000
186.07009445656 0.000000000000000 0.000349984647301 0.000000000000000
186.06827392018 0.000000000000000 0.000349984644289 0.000000000000000
186.06645338380 0.000000000000000 0.000349984641277 0.000000000000000
186.06463284742 0.000000000000000 0.000349984638265 0.000000000000000
186.05905713082 0.000000000000000 0.000349984629034 0.000000000000000
186.05348141422 0.000000000000000 0.000349984619797 0.000000000000000
186.04790569763 0.000000000000000 0.000349984610555 0.000000000000000
186.02700623456 0.000000000000000 0.000349984575855 0.000000000000000
186.00610677150 0.000000000000000 0.000349984541069 0.000000000000000
185.98520730843 0.000000000000000 0.000349984506195 0.000000000000000
185.88360442990 0.000000000000000 0.000349984335400 0.000000000000000
185.78200155137 0.000000000000000 0.000349984162492 0.000000000000000
185.68039867284 0.000000000000000 0.000349983987429 0.000000000000000
185.52249934829 0.000000000000000 0.000349983711004 0.000000000000000
185.36460002374 0.000000000000000 0.000349983429133 0.000000000000000
185.23765553986 0.000000000000000 0.000349983198487 0.000000000000000
185.11071105597 0.000000000000000 0.000349982964182 0.000000000000000
185.02293913996 0.000000000000000 0.000349982800012 0.000000000000000
184.93516722395 0.000000000000000 0.000349982634055 0.000000000000000
184.87536663577 0.000000000000000 0.000349982519955 0.000000000000000
184.81556604758 0.000000000000000 0.000349982405016 0.000000000000000
184.77497295666 0.000000000000000 0.000349982326515 0.000000000000000
184.73437986573 0.000000000000000 0.000349982247625 0.000000000000000
184.70688748871 0.000000000000000 0.000349982193975 0.000000000000000
184.67939511170 0.000000000000000 0.000349982140145 0.000000000000000
184.66080654141 0.000000000000000 0.000349982103648 0.000000000000000
184.64221797112 0.000000000000000 0.000349982067069 0.000000000000000
184.62966520969 0.000000000000000 0.000349982042321 0.000000000000000
184.61711244825 0.000000000000000 0.000349982017535 0.000000000000000
184.60864342516 0.000000000000000 0.000349982000792 0.000000000000000
184.60017440207 0.000000000000000 0.000349981984032 0.000000000000000
184.59446442112 0.000000000000000 0.000349981972723 0.000000000000000
184.58875444018 0.000000000000000 0.000349981961405 0.000000000000000
184.58490654638 0.000000000000000 0.000349981953774 0.000000000000000
184.58105865259 0.000000000000000 0.000349981946140 0.000000000000000
184.57846651456 0.000000000000000 0.000349981940995 0.000000000000000
184.57587437653 0.000000000000000 0.000349981935849 0.000000000000000
184.57412861578 0.000000000000000 0.000349981932382 0.000000000000000
184.57238285502 0.000000000000000 0.000349981928914 0.000000000000000
184.57120731263 0.000000000000000 0.000349981926579 0.000000000000000
184.57003177024 0.000000000000000 0.000349981924243 0.000000000000000
184.56924027122 0.000000000000000 0.000349981922670 0.000000000000000
184.56844877219 0.000000000000000 0.000349981921097 0.000000000000000
184.56791585867 0.000000000000000 0.000349981920038 0.000000000000000
184.56738294514 0.000000000000000 0.000349981918979 0.000000000000000
184.56702409608 0.000000000000000 0.000349981918266 0.000000000000000
184.56666524701 0.000000000000000 0.000349981917552 0.000000000000000
184.56642352379 0.000000000000000 0.000349981917072 0.000000000000000
184.56618180057 0.000000000000000 0.000349981916592 0.000000000000000
184.56601883660 0.000000000000000 0.000349981916268 0.000000000000000
184.56585587263 0.000000000000000 0.000349981915944 0.000000000000000
184.56574579415 0.000000000000000 0.000349981915725 0.000000000000000
184.56563571567 0.000000000000000 0.000349981915506 0.000000000000000
184.56556103498 0.000000000000000 0.000349981915358 0.000000000000000
184.56548635428 0.000000000000000 0.000349981915210 0.000000000000000
184.56543517853 0.000000000000000 0.000349981915108 0.000000000000000
184.56538400278 0.000000000000000 0.000349981915006 0.000000000000000
184.56534807917 0.000000000000000 0.000349981914935 0.000000000000000
184.56531215557 0.000000000000000 0.000349981914864 0.000000000000000
184.56528521598 0.000000000000000 0.000349981914810 0.000000000000000
184.56525827638 0.000000000000000 0.000349981914757 0.000000000000000
184.56523133679 0.000000000000000 0.000349981914703 0.000000000000000
184.56521017360 0.000000000000000 0.000349981914662 0.000000000000000
184.56520594097 0.000000000000000 0.000349981914653 0.000000000000000
184.56520170833 0.000000000000000 0.000349981914645 0.000000000000000
184.56519747569 0.000000000000000 0.000349981914636 0.000000000000000
184.56518901042 0.000000000000000 0.000349981914620 0.000000000000000
184.56518054515 0.000000000000000 0.000349981914603 0.000000000000000
184.56517207988 0.000000000000000 0.000349981914586 0.000000000000000
184.56516361460 0.000000000000000 0.000349981914570 0.000000000000000
184.56514574186 0.000000000000000 0.000349981914534 0.000000000000000
184.56512786912 0.000000000000000 0.000349981914499 0.000000000000000
184.56510999638 0.000000000000000 0.000349981914464 0.000000000000000
184.56509212364 0.000000000000000 0.000349981914429 0.000000000000000
184.56504442098 0.000000000000000 0.000349981914335 0.000000000000000
184.56500602768 0.000000000000000 0.000349981914260 0.000000000000000
184.56496763438 0.000000000000000 0.000349981914184 0.000000000000000
184.56492924108 0.000000000000000 0.000349981914109 0.000000000000000
184.56489084778 0.000000000000000 0.000349981914033 0.000000000000000
184.56482121393 0.000000000000000 0.000349981913897 0.000000000000000
184.56475158008 0.000000000000000 0.000349981913760 0.000000000000000
184.56468194623 0.000000000000000 0.000349981913623 0.000000000000000
184.56461231238 0.000000000000000 0.000349981913486 0.000000000000000
184.56445997100 0.000000000000000 0.000349981913187 0.000000000000000
184.56430762962 0.000000000000000 0.000349981912888 0.000000000000000
184.56415528824 0.000000000000000 0.000349981912589 0.000000000000000
184.56400294686 0.000000000000000 0.000349981912290 0.000000000000000
184.56363906395 0.000000000000000 0.000349981911576 0.000000000000000
184.56327518104 0.000000000000000 0.000349981910861 0.000000000000000
184.56291129813 0.000000000000000 0.000349981910147 0.000000000000000
184.56202296960 0.000000000000000 0.000349981908403 0.000000000000000
184.56113464106 0.000000000000000 0.000349981906659 0.000000000000000
184.56024631253 0.000000000000000 0.000349981904915 0.000000000000000
184.55784449349 0.000000000000000 0.000349981900198 0.000000000000000
184.55544267445 0.000000000000000 0.000349981895480 0.000000000000000
184.55304085542 0.000000000000000 0.000349981890761 0.000000000000000
184.54535956428 0.000000000000000 0.000349981875659 0.000000000000000
184.53767827314 0.000000000000000 0.000349981860544 0.000000000000000
184.52999698201 0.000000000000000 0.000349981845414 0.000000000000000
184.49966153065 0.000000000000000 0.000349981785530 0.000000000000000
184.46932607929 0.000000000000000 0.000349981725428 0.000000000000000
184.43899062793 0.000000000000000 0.000349981665107 0.000000000000000
184.29749894109 0.000000000000000 0.000349981380821 0.000000000000000
184.15600725425 0.000000000000000 0.000349981091617 0.000000000000000
184.04645917370 0.000000000000000 0.000349980864248 0.000000000000000
183.93691109315 0.000000000000000 0.000349980633800 0.000000000000000
183.84895336324 0.000000000000000 0.000349980446507 0.000000000000000
183.76099563333 0.000000000000000 0.000349980257172 0.000000000000000
183.69057609950 0.000000000000000 0.000349980104103 0.000000000000000
183.62015656567 0.000000000000000 0.000349979949700 0.000000000000000
183.56387466208 0.000000000000000 0.000349979825330 0.000000000000000
183.50759275850 0.000000000000000 0.000349979700097 0.000000000000000
183.46267759359 0.000000000000000 0.000349979599535 0.000000000000000
183.41776242868 0.000000000000000 0.000349979498419 0.000000000000000
183.38196457792 0.000000000000000 0.000349979417430 0.000000000000000
183.34616672717 0.000000000000000 0.000349979336088 0.000000000000000
183.31766694731 0.000000000000000 0.000349979271076 0.000000000000000
183.28916716744 0.000000000000000 0.000349979205838 0.000000000000000
183.26649892521 0.000000000000000 0.000349979153789 0.000000000000000
183.24383068299 0.000000000000000 0.000349979101596 0.000000000000000
183.22581510914 0.000000000000000 0.000349979060015 0.000000000000000
183.20779953530 0.000000000000000 0.000349979018343 0.000000000000000
183.19349129941 0.000000000000000 0.000349978985183 0.000000000000000
183.17918306352 0.000000000000000 0.000349978951965 0.000000000000000
183.16782568389 0.000000000000000 0.000349978925558 0.000000000000000
183.15646830427 0.000000000000000 0.000349978899114 0.000000000000000
183.14745749290 0.000000000000000 0.000349978878109 0.000000000000000
183.13844668153 0.000000000000000 0.000349978857081 0.000000000000000
183.13130044933 0.000000000000000 0.000349978840388 0.000000000000000
183.12415421713 0.000000000000000 0.000349978823681 0.000000000000000
183.11848861008 0.000000000000000 0.000349978810425 0.000000000000000
183.11282300304 0.000000000000000 0.000349978797161 0.000000000000000
183.10833248891 0.000000000000000 0.000349978786641 0.000000000000000
183.10384197479 0.000000000000000 0.000349978776116 0.000000000000000
183.10028364373 0.000000000000000 0.000349978767771 0.000000000000000
183.09672531268 0.000000000000000 0.000349978759423 0.000000000000000
183.09390618705 0.000000000000000 0.000349978752808 0.000000000000000
183.09108706143 0.000000000000000 0.000349978746191 0.000000000000000
183.08885392796 0.000000000000000 0.000349978740947 0.000000000000000
183.08662079449 0.000000000000000 0.000349978735701 0.000000000000000
183.08485207397 0.000000000000000 0.000349978731545 0.000000000000000
183.08308335345 0.000000000000000 0.000349978727389 0.000000000000000
183.08168261118 0.000000000000000 0.000349978724096 0.000000000000000
183.08028186892 0.000000000000000 0.000349978720803 0.000000000000000
183.07917264179 0.000000000000000 0.000349978718195 0.000000000000000
183.07806341465 0.000000000000000 0.000349978715587 0.000000000000000
183.07718509295 0.000000000000000 0.000349978713522 0.000000000000000
183.07630677125 0.000000000000000 0.000349978711456 0.000000000000000
183.07561132335 0.000000000000000 0.000349978709820 0.000000000000000
183.07491587544 0.000000000000000 0.000349978708184 0.000000000000000
183.07436524497 0.000000000000000 0.000349978706889 0.000000000000000
183.07381461449 0.000000000000000 0.000349978705593 0.000000000000000
183.07337865331 0.000000000000000 0.000349978704567 0.000000000000000
183.07294269214 0.000000000000000 0.000349978703542 0.000000000000000
183.07259751981 0.000000000000000 0.000349978702729 0.000000000000000
183.07225234748 0.000000000000000 0.000349978701917 0.000000000000000
183.07197904971 0.000000000000000 0.000349978701274 0.000000000000000
183.07170575194 0.000000000000000 0.000349978700631 0.000000000000000
183.07148934841 0.000000000000000 0.000349978700122 0.000000000000000
183.07127294489 0.000000000000000 0.000349978699612 0.000000000000000
183.07110157091 0.000000000000000 0.000349978699209 0.000000000000000
183.07093019693 0.000000000000000 0.000349978698806 0.000000000000000
183.07079445467 0.000000000000000 0.000349978698486 0.000000000000000
183.07065871241 0.000000000000000 0.000349978698167 0.000000000000000
183.07055115666 0.000000000000000 0.000349978697914 0.000000000000000
183.07044360091 0.000000000000000 0.000349978697661 0.000000000000000
183.07035833139 0.000000000000000 0.000349978697460 0.000000000000000
183.07027306187 0.000000000000000 0.000349978697260 0.000000000000000
183.07020539980 0.000000000000000 0.000349978697100 0.000000000000000
183.07013773773 0.000000000000000 0.000349978696941 0.000000000000000
183.07008396900 0.000000000000000 0.000349978696815 0.000000000000000
183.07003020026 0.000000000000000 0.000349978696688 0.000000000000000
183.06998737084 0.000000000000000 0.000349978696587 0.000000000000000
183.06994454142 0.000000000000000 0.000349978696487 0.000000000000000
183.06991029327 0.000000000000000 0.000349978696406 0.000000000000000
183.06987604513 0.000000000000000 0.000349978696326 0.000000000000000
183.06984848209 0.000000000000000 0.000349978696261 0.000000000000000
183.06982091905 0.000000000000000 0.000349978696196 0.000000000000000
183.06979849157 0.000000000000000 0.000349978696143 0.000000000000000
183.06977606408 0.000000000000000 0.000349978696091 0.000000000000000
183.06975745459 0.000000000000000 0.000349978696047 0.000000000000000
183.06973884510 0.000000000000000 0.000349978696003 0.000000000000000
183.06972023561 0.000000000000000 0.000349978695960 0.000000000000000
183.06969817938 0.000000000000000 0.000349978695908 0.000000000000000
183.06967612314 0.000000000000000 0.000349978695856 0.000000000000000
183.06965406691 0.000000000000000 0.000349978695804 0.000000000000000
183.06964965567 0.000000000000000 0.000349978695794 0.000000000000000
183.06964524442 0.000000000000000 0.000349978695784 0.000000000000000
183.06964083317 0.000000000000000 0.000349978695773 0.000000000000000
183.06963201068 0.000000000000000 0.000349978695753 0.000000000000000
183.06962318819 0.000000000000000 0.000349978695732 0.000000000000000
183.06961436570 0.000000000000000 0.000349978695711 0.000000000000000
183.06960554320 0.000000000000000 0.000349978695691 0.000000000000000
183.06958655848 0.000000000000000 0.000349978695647 0.000000000000000
183.06956757375 0.000000000000000 0.000349978695602 0.000000000000000
183.06954858903 0.000000000000000 0.000349978695558 0.000000000000000
183.06952960430 0.000000000000000 0.000349978695514 0.000000000000000
183.06947446713 0.000000000000000 0.000349978695385 0.000000000000000
183.06943378953 0.000000000000000 0.000349978695291 0.000000000000000
183.06939311194 0.000000000000000 0.000349978695196 0.000000000000000
183.06935243434 0.000000000000000 0.000349978695101 0.000000000000000
183.06931175674 0.000000000000000 0.000349978695007 0.000000000000000
183.06923699400 0.000000000000000 0.000349978694833 0.000000000000000
183.06916223126 0.000000000000000 0.000349978694659 0.000000000000000
183.06908746851 0.000000000000000 0.000349978694485 0.000000000000000
183.06901270577 0.000000000000000 0.000349978694312 0.000000000000000
183.06884881405 0.000000000000000 0.000349978693931 0.000000000000000
183.06868492232 0.000000000000000 0.000349978693550 0.000000000000000
183.06852103060 0.000000000000000 0.000349978693169 0.000000000000000
183.06835713888 0.000000000000000 0.000349978692788 0.000000000000000
183.06796327546 0.000000000000000 0.000349978691872 0.000000000000000
183.06756941205 0.000000000000000 0.000349978690957 0.000000000000000
183.06717554863 0.000000000000000 0.000349978690041 0.000000000000000
183.06620969067 0.000000000000000 0.000349978687796 0.000000000000000
183.06524383270 0.000000000000000 0.000349978685550 0.000000000000000
183.06427797473 0.000000000000000 0.000349978683305 0.000000000000000
183.06165041846 0.000000000000000 0.000349978677194 0.000000000000000
183.05902286218 0.000000000000000 0.000349978671082 0.000000000000000
183.05639530590 0.000000000000000 0.000349978664968 0.000000000000000
183.04792651179 0.000000000000000 0.000349978645249 0.000000000000000
183.03945771768 0.000000000000000 0.000349978625510 0.000000000000000
183.03098892358 0.000000000000000 0.000349978605752 0.000000000000000
182.99720394026 0.000000000000000 0.000349978526733 0.000000000000000
182.96341895695 0.000000000000000 0.000349978447397 0.000000000000000
182.92963397363 0.000000000000000 0.000349978367742 0.000000000000000
182.79027449000 0.000000000000000 0.000349978035743 0.000000000000000
182.65091500637 0.000000000000000 0.000349977698129 0.000000000000000
182.54325739739 0.000000000000000 0.000349977433388 0.000000000000000
182.43559978841 0.000000000000000 0.000349977165155 0.000000000000000
182.34908136229 0.000000000000000 0.000349976947024 0.000000000000000
182.26256293616 0.000000000000000 0.000349976726577 0.000000000000000
182.19324736803 0.000000000000000 0.000349976548274 0.000000000000000
182.12393179990 0.000000000000000 0.000349976368458 0.000000000000000
182.06849994037 0.000000000000000 0.000349976223563 0.000000000000000
182.01306808084 0.000000000000000 0.000349976077689 0.000000000000000
181.96880984850 0.000000000000000 0.000349975960513 0.000000000000000
181.92455161615 0.000000000000000 0.000349975842708 0.000000000000000
181.88926316006 0.000000000000000 0.000349975748327 0.000000000000000
181.85397470397 0.000000000000000 0.000349975653544 0.000000000000000
181.82587110629 0.000000000000000 0.000349975577772 0.000000000000000
181.79776750860 0.000000000000000 0.000349975501744 0.000000000000000
181.77540822046 0.000000000000000 0.000349975441073 0.000000000000000
181.75304893232 0.000000000000000 0.000349975380240 0.000000000000000
181.73527485317 0.000000000000000 0.000349975331766 0.000000000000000
181.71750077401 0.000000000000000 0.000349975283190 0.000000000000000
181.70338168562 0.000000000000000 0.000349975244530 0.000000000000000
181.68926259722 0.000000000000000 0.000349975205805 0.000000000000000
181.67805362273 0.000000000000000 0.000349975175015 0.000000000000000
181.66684464825 0.000000000000000 0.000349975144185 0.000000000000000
181.65795044824 0.000000000000000 0.000349975119692 0.000000000000000
181.64905624823 0.000000000000000 0.000349975095174 0.000000000000000
181.64200175999 0.000000000000000 0.000349975075709 0.000000000000000
181.63494727175 0.000000000000000 0.000349975056228 0.000000000000000
181.62935392042 0.000000000000000 0.000349975040770 0.000000000000000
181.62376056910 0.000000000000000 0.000349975025302 0.000000000000000
181.61932701240 0.000000000000000 0.000349975013035 0.000000000000000
181.61489345569 0.000000000000000 0.000349975000760 0.000000000000000
181.61138005576 0.000000000000000 0.000349974991029 0.000000000000000
181.60786665582 0.000000000000000 0.000349974981294 0.000000000000000
181.60508299587 0.000000000000000 0.000349974973578 0.000000000000000
181.60229933592 0.000000000000000 0.000349974965859 0.000000000000000
181.60009421068 0.000000000000000 0.000349974959743 0.000000000000000
181.59788908545 0.000000000000000 0.000349974953625 0.000000000000000
181.59614249285 0.000000000000000 0.000349974948778 0.000000000000000
181.59439590026 0.000000000000000 0.000349974943931 0.000000000000000
181.59301264584 0.000000000000000 0.000349974940091 0.000000000000000
181.59162939143 0.000000000000000 0.000349974936250 0.000000000000000
181.59053398855 0.000000000000000 0.000349974933208 0.000000000000000
181.58943858567 0.000000000000000 0.000349974930166 0.000000000000000
181.58857119414 0.000000000000000 0.000349974927757 0.000000000000000
181.58770380260 0.000000000000000 0.000349974925348 0.000000000000000
181.58701699761 0.000000000000000 0.000349974923440 0.000000000000000
181.58633019263 0.000000000000000 0.000349974921531 0.000000000000000
181.58578639666 0.000000000000000 0.000349974920021 0.000000000000000
181.58524260069 0.000000000000000 0.000349974918510 0.000000000000000
181.58481204360 0.000000000000000 0.000349974917313 0.000000000000000
181.58438148651 0.000000000000000 0.000349974916117 0.000000000000000
181.58404058631 0.000000000000000 0.000349974915169 0.000000000000000
181.58369968610 0.000000000000000 0.000349974914222 0.000000000000000
181.58342976416 0.000000000000000 0.000349974913472 0.000000000000000
181.58315984221 0.000000000000000 0.000349974912722 0.000000000000000
181.58294610425 0.000000000000000 0.000349974912128 0.000000000000000
181.58273236630 0.000000000000000 0.000349974911534 0.000000000000000
181.58256309440 0.000000000000000 0.000349974911063 0.000000000000000
181.58239382250 0.000000000000000 0.000349974910593 0.000000000000000
181.58225973450 0.000000000000000 0.000349974910220 0.000000000000000
181.58212564650 0.000000000000000 0.000349974909848 0.000000000000000
181.58201938813 0.000000000000000 0.000349974909552 0.000000000000000
181.58191312976 0.000000000000000 0.000349974909257 0.000000000000000
181.58182887195 0.000000000000000 0.000349974909023 0.000000000000000
181.58174461414 0.000000000000000 0.000349974908789 0.000000000000000
181.58167773348 0.000000000000000 0.000349974908603 0.000000000000000
181.58161085282 0.000000000000000 0.000349974908417 0.000000000000000
181.58155767765 0.000000000000000 0.000349974908269 0.000000000000000
181.58150450248 0.000000000000000 0.000349974908122 0.000000000000000
181.58146211037 0.000000000000000 0.000349974908004 0.000000000000000
181.58141971825 0.000000000000000 0.000349974907886 0.000000000000000
181.58138577299 0.000000000000000 0.000349974907792 0.000000000000000
181.58135182773 0.000000000000000 0.000349974907698 0.000000000000000
181.58132444502 0.000000000000000 0.000349974907622 0.000000000000000
181.58129706230 0.000000000000000 0.000349974907545 0.000000000000000
181.58127469131 0.000000000000000 0.000349974907483 0.000000000000000
181.58125232031 0.000000000000000 0.000349974907421 0.000000000000000
181.58122994931 0.000000000000000 0.000349974907359 0.000000000000000
181.58120483592 0.000000000000000 0.000349974907290 0.000000000000000
181.58117972252 0.000000000000000 0.000349974907220 0.000000000000000
181.58115460913 0.000000000000000 0.000349974907150 0.000000000000000
181.58112949574 0.000000000000000 0.000349974907081 0.000000000000000
181.58111498354 0.000000000000000 0.000349974907041 0.000000000000000
181.58110047135 0.000000000000000 0.000349974907001 0.000000000000000
181.58108595916 0.000000000000000 0.000349974906961 0.000000000000000
181.58106309329 0.000000000000000 0.000349974906898 0.000000000000000
181.58104022743 0.000000000000000 0.000349974906835 0.000000000000000
181.58101736157 0.000000000000000 0.000349974906772 0.000000000000000
181.58099449571 0.000000000000000 0.000349974906709 0.000000000000000
181.58094971615 0.000000000000000 0.000349974906586 0.000000000000000
181.58090493659 0.000000000000000 0.000349974906463 0.000000000000000
181.58086015704 0.000000000000000 0.000349974906340 0.000000000000000
181.58081537748 0.000000000000000 0.000349974906217 0.000000000000000
181.58075039634 0.000000000000000 0.000349974906038 0.000000000000000
181.58068541521 0.000000000000000 0.000349974905860 0.000000000000000
181.58062043407 0.000000000000000 0.000349974905681 0.000000000000000
181.58055545293 0.000000000000000 0.000349974905503 0.000000000000000
181.58041137462 0.000000000000000 0.000349974905107 0.000000000000000
181.58026729631 0.000000000000000 0.000349974904711 0.000000000000000
181.58012321800 0.000000000000000 0.000349974904316 0.000000000000000
181.57997913969 0.000000000000000 0.000349974903920 0.000000000000000
181.57964448561 0.000000000000000 0.000349974903001 0.000000000000000
181.57930983152 0.000000000000000 0.000349974902083 0.000000000000000
181.57897517744 0.000000000000000 0.000349974901164 0.000000000000000
181.57864052335 0.000000000000000 0.000349974900245 0.000000000000000
181.57771476073 0.000000000000000 0.000349974897703 0.000000000000000
181.57678899811 0.000000000000000 0.000349974895161 0.000000000000000
181.57586323549 0.000000000000000 0.000349974892619 0.000000000000000
181.57332565645 0.000000000000000 0.000349974885649 0.000000000000000
181.57078807741 0.000000000000000 0.000349974878677 0.000000000000000
181.56825049837 0.000000000000000 0.000349974871703 0.000000000000000
181.56021208239 0.000000000000000 0.000349974849598 0.000000000000000
181.55217366642 0.000000000000000 0.000349974827472 0.000000000000000
181.54413525044 0.000000000000000 0.000349974805326 0.000000000000000
181.51266964286 0.000000000000000 0.000349974718437 0.000000000000000
181.48120403527 0.000000000000000 0.000349974631227 0.000000000000000
181.44973842769 0.000000000000000 0.000349974543695 0.000000000000000
181.31020821348 0.000000000000000 0.000349974151597 0.000000000000000
181.17067799927 0.000000000000000 0.000349973752951 0.000000000000000
181.06250120620 0.000000000000000 0.000349973439280 0.000000000000000
180.95432441314 0.000000000000000 0.000349973121509 0.000000000000000
180.86730734577 0.000000000000000 0.000349972862879 0.000000000000000
180.78029027841 0.000000000000000 0.000349972601526 0.000000000000000
180.71051638044 0.000000000000000 0.000349972389977 0.000000000000000
180.64074248247 0.000000000000000 0.000349972176647 0.000000000000000
180.58490464418 0.000000000000000 0.000349972004636 0.000000000000000
180.52906680590 0.000000000000000 0.000349971831471 0.000000000000000
180.48445803491 0.000000000000000 0.000349971692298 0.000000000000000
180.43984926392 0.000000000000000 0.000349971552384 0.000000000000000
180.40426372144 0.000000000000000 0.000349971440238 0.000000000000000
180.36867817895 0.000000000000000 0.000349971327619 0.000000000000000
180.34032629948 0.000000000000000 0.000349971237553 0.000000000000000
180.31197442001 0.000000000000000 0.000349971147185 0.000000000000000
180.28940986322 0.000000000000000 0.000349971075048 0.000000000000000
180.26684530642 0.000000000000000 0.000349971002720 0.000000000000000
180.24890294649 0.000000000000000 0.000349970945071 0.000000000000000
180.23096058655 0.000000000000000 0.000349970887300 0.000000000000000
180.21670446318 0.000000000000000 0.000349970841313 0.000000000000000
180.20244833980 0.000000000000000 0.000349970795249 0.000000000000000
180.19112838466 0.000000000000000 0.000349970758617 0.000000000000000
180.17980842952 0.000000000000000 0.000349970721938 0.000000000000000
180.17082473857 0.000000000000000 0.000349970692794 0.000000000000000
180.16184104763 0.000000000000000 0.000349970663620 0.000000000000000
180.15471464871 0.000000000000000 0.000349970640456 0.000000000000000
180.14758824980 0.000000000000000 0.000349970617273 0.000000000000000
180.14193727743 0.000000000000000 0.000349970598875 0.000000000000000
180.13628630506 0.000000000000000 0.000349970580466 0.000000000000000
180.13180668286 0.000000000000000 0.000349970565865 0.000000000000000
180.12732706065 0.000000000000000 0.000349970551255 0.000000000000000
180.12377690157 0.000000000000000 0.000349970539672 0.000000000000000
180.12022674250 0.000000000000000 0.000349970528084 0.000000000000000
180.11741379370 0.000000000000000 0.000349970518899 0.000000000000000
180.11460084490 0.000000000000000 0.000349970509710 0.000000000000000
180.11237241138 0.000000000000000 0.000349970502430 0.000000000000000
180.11014397785 0.000000000000000 0.000349970495147 0.000000000000000
180.10837885457 0.000000000000000 0.000349970489377 0.000000000000000
180.10661373128 0.000000000000000 0.000349970483606 0.000000000000000
180.10521575611 0.000000000000000 0.000349970479034 0.000000000000000
180.10381778093 0.000000000000000 0.000349970474462 0.000000000000000
180.10271069121 0.000000000000000 0.000349970470840 0.000000000000000
180.10160360148 0.000000000000000 0.000349970467218 0.000000000000000
180.10072693617 0.000000000000000 0.000349970464350 0.000000000000000
180.09985027086 0.000000000000000 0.000349970461481 0.000000000000000
180.09915610949 0.000000000000000 0.000349970459210 0.000000000000000
180.09846194811 0.000000000000000 0.000349970456938 0.000000000000000
180.09791231794 0.000000000000000 0.000349970455139 0.000000000000000
180.09736268778 0.000000000000000 0.000349970453340 0.000000000000000
180.09692750398 0.000000000000000 0.000349970451916 0.000000000000000
180.09649232019 0.000000000000000 0.000349970450491 0.000000000000000
180.09614775038 0.000000000000000 0.000349970449363 0.000000000000000
180.09580318058 0.000000000000000 0.000349970448235 0.000000000000000
180.09553030887 0.000000000000000 0.000349970447342 0.000000000000000
180.09525743716 0.000000000000000 0.000349970446449 0.000000000000000
180.09504139586 0.000000000000000 0.000349970445741 0.000000000000000
180.09482535455 0.000000000000000 0.000349970445034 0.000000000000000
180.09465425041 0.000000000000000 0.000349970444474 0.000000000000000
180.09448314627 0.000000000000000 0.000349970443914 0.000000000000000
180.09434759812 0.000000000000000 0.000349970443470 0.000000000000000
180.09421204996 0.000000000000000 0.000349970443026 0.000000000000000
180.09410462369 0.000000000000000 0.000349970442675 0.000000000000000
180.09399719741 0.000000000000000 0.000349970442323 0.000000000000000
180.09391199998 0.000000000000000 0.000349970442044 0.000000000000000
180.09382680254 0.000000000000000 0.000349970441765 0.000000000000000
180.09375915889 0.000000000000000 0.000349970441544 0.000000000000000
180.09369151524 0.000000000000000 0.000349970441323 0.000000000000000
180.09363771144 0.000000000000000 0.000349970441146 0.000000000000000
180.09358390765 0.000000000000000 0.000349970440970 0.000000000000000
180.09354098583 0.000000000000000 0.000349970440830 0.000000000000000
180.09349806401 0.000000000000000 0.000349970440689 0.000000000000000
180.09346365678 0.000000000000000 0.000349970440577 0.000000000000000
180.09342924956 0.000000000000000 0.000349970440464 0.000000000000000
180.09340144252 0.000000000000000 0.000349970440373 0.000000000000000
180.09337363549 0.000000000000000 0.000349970440282 0.000000000000000
180.09335084328 0.000000000000000 0.000349970440208 0.000000000000000
180.09332805107 0.000000000000000 0.000349970440133 0.000000000000000
180.09330525885 0.000000000000000 0.000349970440059 0.000000000000000
180.09327940142 0.000000000000000 0.000349970439975 0.000000000000000
180.09325354398 0.000000000000000 0.000349970439890 0.000000000000000
180.09322768655 0.000000000000000 0.000349970439806 0.000000000000000
180.09320182911 0.000000000000000 0.000349970439722 0.000000000000000
180.09319691232 0.000000000000000 0.000349970439705 0.000000000000000
180.09319199552 0.000000000000000 0.000349970439689 0.000000000000000
180.09318707873 0.000000000000000 0.000349970439673 0.000000000000000
180.09317724514 0.000000000000000 0.000349970439641 0.000000000000000
180.09316741155 0.000000000000000 0.000349970439610 0.000000000000000
180.09315757796 0.000000000000000 0.000349970439578 0.000000000000000
180.09314774437 0.000000000000000 0.000349970439546 0.000000000000000
180.09312545732 0.000000000000000 0.000349970439473 0.000000000000000
180.09310317028 0.000000000000000 0.000349970439401 0.000000000000000
180.09308088323 0.000000000000000 0.000349970439329 0.000000000000000
180.09305859618 0.000000000000000 0.000349970439256 0.000000000000000
180.09303630914 0.000000000000000 0.000349970439184 0.000000000000000
180.09297908073 0.000000000000000 0.000349970438998 0.000000000000000
180.09292185232 0.000000000000000 0.000349970438811 0.000000000000000
180.09286462391 0.000000000000000 0.000349970438626 0.000000000000000
180.09280739550 0.000000000000000 0.000349970438441 0.000000000000000
180.09275016709 0.000000000000000 0.000349970438256 0.000000000000000
180.09265430065 0.000000000000000 0.000349970437946 0.000000000000000
180.09255843421 0.000000000000000 0.000349970437635 0.000000000000000
180.09246256777 0.000000000000000 0.000349970437325 0.000000000000000
180.09236670133 0.000000000000000 0.000349970437015 0.000000000000000
180.09213819606 0.000000000000000 0.000349970436276 0.000000000000000
180.09190969078 0.000000000000000 0.000349970435537 0.000000000000000
180.09168118551 0.000000000000000 0.000349970434798 0.000000000000000
180.09145268023 0.000000000000000 0.000349970434059 0.000000000000000
180.09088149060 0.000000000000000 0.000349970432211 0.000000000000000
180.09031030096 0.000000000000000 0.000349970430364 0.000000000000000
180.08973911133 0.000000000000000 0.000349970428516 0.000000000000000
180.08828529026 0.000000000000000 0.000349970423813 0.000000000000000
180.08683146919 0.000000000000000 0.000349970419110 0.000000000000000
180.08537764813 0.000000000000000 0.000349970414406 0.000000000000000
180.08122187006 0.000000000000000 0.000349970400954 0.000000000000000
180.07706609199 0.000000000000000 0.000349970387496 0.000000000000000
180.07291031392 0.000000000000000 0.000349970374032 0.000000000000000
180.05864558355 0.000000000000000 0.000349970327767 0.000000000000000
180.04438085318 0.000000000000000 0.000349970281428 0.000000000000000
180.03011612281 0.000000000000000 0.000349970235012 0.000000000000000
179.96834109606 0.000000000000000 0.000349970033122 0.000000000000000
179.90656606931 0.000000000000000 0.000349969829787 0.000000000000000
179.84479104256 0.000000000000000 0.000349969624990 0.000000000000000
179.69703849662 0.000000000000000 0.000349969129139 0.000000000000000
179.54928595069 0.000000000000000 0.000349968624609 0.000000000000000
179.40153340476 0.000000000000000 0.000349968111210 0.000000000000000
179.25378085883 0.000000000000000 0.000349967588768 0.000000000000000
179.14948881393 0.000000000000000 0.000349967214472 0.000000000000000
179.04519676903 0.000000000000000 0.000349966835552 0.000000000000000
178.97370335701 0.000000000000000 0.000349966573107 0.000000000000000
178.90220994499 0.000000000000000 0.000349966308462 0.000000000000000
178.85349402045 0.000000000000000 0.000349966126868 0.000000000000000
178.80477809590 0.000000000000000 0.000349965944246 0.000000000000000
178.77169454282 0.000000000000000 0.000349965819639 0.000000000000000
178.73861098973 0.000000000000000 0.000349965694557 0.000000000000000
178.71619821789 0.000000000000000 0.000349965609550 0.000000000000000
178.69378544605 0.000000000000000 0.000349965524324 0.000000000000000
178.67862896102 0.000000000000000 0.000349965466567 0.000000000000000
178.66347247599 0.000000000000000 0.000349965408710 0.000000000000000
178.65323652138 0.000000000000000 0.000349965369580 0.000000000000000
178.64300056677 0.000000000000000 0.000349965330405 0.000000000000000
178.63609434957 0.000000000000000 0.000349965303947 0.000000000000000
178.62918813236 0.000000000000000 0.000349965277469 0.000000000000000
178.62453174295 0.000000000000000 0.000349965259605 0.000000000000000
178.61987535354 0.000000000000000 0.000349965241732 0.000000000000000
178.61673744174 0.000000000000000 0.000349965229682 0.000000000000000
178.61359952994 0.000000000000000 0.000349965217628 0.000000000000000
178.61148566134 0.000000000000000 0.000349965209505 0.000000000000000
178.60937179273 0.000000000000000 0.000349965201380 0.000000000000000
178.60794812108 0.000000000000000 0.000349965195907 0.000000000000000
178.60652444942 0.000000000000000 0.000349965190433 0.000000000000000
178.60556576089 0.000000000000000 0.000349965186747 0.000000000000000
178.60460707236 0.000000000000000 0.000349965183060 0.000000000000000
178.60396153102 0.000000000000000 0.000349965180577 0.000000000000000
178.60331598968 0.000000000000000 0.000349965178095 0.000000000000000
178.60288126957 0.000000000000000 0.000349965176422 0.000000000000000
178.60244654946 0.000000000000000 0.000349965174750 0.000000000000000
178.60215370091 0.000000000000000 0.000349965173624 0.000000000000000
178.60186085237 0.000000000000000 0.000349965172498 0.000000000000000
178.60166340703 0.000000000000000 0.000349965171738 0.000000000000000
178.60146596169 0.000000000000000 0.000349965170979 0.000000000000000
178.60133257711 0.000000000000000 0.000349965170466 0.000000000000000
178.60119919254 0.000000000000000 0.000349965169953 0.000000000000000
178.60110868074 0.000000000000000 0.000349965169605 0.000000000000000
178.60101816895 0.000000000000000 0.000349965169257 0.000000000000000
178.60095611523 0.000000000000000 0.000349965169018 0.000000000000000
178.60089406151 0.000000000000000 0.000349965168780 0.000000000000000
178.60085045110 0.000000000000000 0.000349965168612 0.000000000000000
178.60080684069 0.000000000000000 0.000349965168445 0.000000000000000
178.60077402053 0.000000000000000 0.000349965168319 0.000000000000000
178.60074120036 0.000000000000000 0.000349965168193 0.000000000000000
178.60070838019 0.000000000000000 0.000349965168067 0.000000000000000
178.60068302861 0.000000000000000 0.000349965167970 0.000000000000000
178.60067795830 0.000000000000000 0.000349965167951 0.000000000000000
178.60067288799 0.000000000000000 0.000349965167931 0.000000000000000
178.60066781767 0.000000000000000 0.000349965167912 0.000000000000000
178.60065767704 0.000000000000000 0.000349965167873 0.000000000000000
178.60064753641 0.000000000000000 0.000349965167834 0.000000000000000
178.60063739578 0.000000000000000 0.000349965167795 0.000000000000000
178.60062725516 0.000000000000000 0.000349965167757 0.000000000000000
178.60060535973 0.000000000000000 0.000349965167673 0.000000000000000
178.60058346430 0.000000000000000 0.000349965167590 0.000000000000000
178.60056156887 0.000000000000000 0.000349965167506 0.000000000000000
178.60053967344 0.000000000000000 0.000349965167423 0.000000000000000
178.60047956443 0.000000000000000 0.000349965167194 0.000000000000000
178.60043234235 0.000000000000000 0.000349965167014 0.000000000000000
178.60038512026 0.000000000000000 0.000349965166835 0.000000000000000
178.60033789818 0.000000000000000 0.000349965166655 0.000000000000000
178.60029067609 0.000000000000000 0.000349965166476 0.000000000000000
178.60020479310 0.000000000000000 0.000349965166149 0.000000000000000
178.60011891011 0.000000000000000 0.000349965165823 0.000000000000000
178.60003302712 0.000000000000000 0.000349965165496 0.000000000000000
178.59994714413 0.000000000000000 0.000349965165170 0.000000000000000
178.59975917807 0.000000000000000 0.000349965164455 0.000000000000000
178.59957121202 0.000000000000000 0.000349965163741 0.000000000000000
178.59938324596 0.000000000000000 0.000349965163026 0.000000000000000
178.59919527991 0.000000000000000 0.000349965162312 0.000000000000000
178.59874575527 0.000000000000000 0.000349965160604 0.000000000000000
178.59829623064 0.000000000000000 0.000349965158895 0.000000000000000
178.59784670601 0.000000000000000 0.000349965157187 0.000000000000000
178.59674831878 0.000000000000000 0.000349965153012 0.000000000000000
178.59564993156 0.000000000000000 0.000349965148837 0.000000000000000
178.59455154434 0.000000000000000 0.000349965144661 0.000000000000000
178.59157813704 0.000000000000000 0.000349965133355 0.000000000000000
178.58860472975 0.000000000000000 0.000349965122045 0.000000000000000
178.58563132245 0.000000000000000 0.000349965110731 0.000000000000000
178.57610733452 0.000000000000000 0.000349965074468 0.000000000000000
178.56658334659 0.000000000000000 0.000349965038166 0.000000000000000
178.55705935866 0.000000000000000 0.000349965001826 0.000000000000000
178.51937156586 0.000000000000000 0.000349964857638 0.000000000000000
178.48168377305 0.000000000000000 0.000349964712836 0.000000000000000
178.44399598025 0.000000000000000 0.000349964567415 0.000000000000000
178.30566498876 0.000000000000000 0.000349964028253 0.000000000000000
178.16733399727 0.000000000000000 0.000349963480472 0.000000000000000
178.06058150812 0.000000000000000 0.000349963051726 0.000000000000000
177.95382901897 0.000000000000000 0.000349962617645 0.000000000000000
177.86789765252 0.000000000000000 0.000349962264300 0.000000000000000
177.78196628607 0.000000000000000 0.000349961907413 0.000000000000000
177.71303901253 0.000000000000000 0.000349961618563 0.000000000000000
177.64411173900 0.000000000000000 0.000349961327397 0.000000000000000
177.58894091965 0.000000000000000 0.000349961092663 0.000000000000000
177.53377010030 0.000000000000000 0.000349960856430 0.000000000000000
177.48969073700 0.000000000000000 0.000349960666607 0.000000000000000
177.44561137371 0.000000000000000 0.000349960475821 0.000000000000000
177.41044803824 0.000000000000000 0.000349960322933 0.000000000000000
177.37528470277 0.000000000000000 0.000349960169430 0.000000000000000
177.34727048355 0.000000000000000 0.000349960046695 0.000000000000000
177.31925626434 0.000000000000000 0.000349959923568 0.000000000000000
177.29696211853 0.000000000000000 0.000349959825301 0.000000000000000
177.27466797272 0.000000000000000 0.000349959726786 0.000000000000000
177.25694224509 0.000000000000000 0.000349959648281 0.000000000000000
177.23921651747 0.000000000000000 0.000349959569619 0.000000000000000
177.22513388729 0.000000000000000 0.000349959507012 0.000000000000000
177.21105125711 0.000000000000000 0.000349959444306 0.000000000000000
177.19987013336 0.000000000000000 0.000349959394448 0.000000000000000
177.18868900961 0.000000000000000 0.000349959344529 0.000000000000000
177.17981630681 0.000000000000000 0.000349959304871 0.000000000000000
177.17094360401 0.000000000000000 0.000349959265173 0.000000000000000
177.16390584189 0.000000000000000 0.000349959233657 0.000000000000000
177.15686807978 0.000000000000000 0.000349959202117 0.000000000000000
177.15128782025 0.000000000000000 0.000349959177091 0.000000000000000
177.14570756071 0.000000000000000 0.000349959152049 0.000000000000000
177.14128429555 0.000000000000000 0.000349959132188 0.000000000000000
177.13686103039 0.000000000000000 0.000349959112318 0.000000000000000
177.13335574527 0.000000000000000 0.000349959096564 0.000000000000000
177.12985046016 0.000000000000000 0.000349959080805 0.000000000000000
177.12707321170 0.000000000000000 0.000349959068314 0.000000000000000
177.12429596324 0.000000000000000 0.000349959055819 0.000000000000000
177.12209591010 0.000000000000000 0.000349959045918 0.000000000000000
177.11989585697 0.000000000000000 0.000349959036015 0.000000000000000
177.11815327949 0.000000000000000 0.000349959028170 0.000000000000000
177.11641070201 0.000000000000000 0.000349959020323 0.000000000000000
177.11503062642 0.000000000000000 0.000349959014107 0.000000000000000
177.11365055082 0.000000000000000 0.000349959007891 0.000000000000000
177.11255766375 0.000000000000000 0.000349959002967 0.000000000000000
177.11146477667 0.000000000000000 0.000349958998043 0.000000000000000
177.11059937437 0.000000000000000 0.000349958994143 0.000000000000000
177.10973397207 0.000000000000000 0.000349958990243 0.000000000000000
177.10904873736 0.000000000000000 0.000349958987155 0.000000000000000
177.10836350266 0.000000000000000 0.000349958984066 0.000000000000000
177.10782094286 0.000000000000000 0.000349958981621 0.000000000000000
177.10727838306 0.000000000000000 0.000349958979175 0.000000000000000
177.10684879483 0.000000000000000 0.000349958977239 0.000000000000000
177.10641920660 0.000000000000000 0.000349958975302 0.000000000000000
177.10607906030 0.000000000000000 0.000349958973768 0.000000000000000
177.10573891401 0.000000000000000 0.000349958972237 0.000000000000000
177.10546957169 0.000000000000000 0.000349958971025 0.000000000000000
177.10520022936 0.000000000000000 0.000349958969811 0.000000000000000
177.10498692833 0.000000000000000 0.000349958968849 0.000000000000000
177.10477362730 0.000000000000000 0.000349958967888 0.000000000000000
177.10460467316 0.000000000000000 0.000349958967126 0.000000000000000
177.10443571901 0.000000000000000 0.000349958966364 0.000000000000000
177.10430184667 0.000000000000000 0.000349958965761 0.000000000000000
177.10416797434 0.000000000000000 0.000349958965157 0.000000000000000
177.10406184097 0.000000000000000 0.000349958964679 0.000000000000000
177.10395570759 0.000000000000000 0.000349958964200 0.000000000000000
177.10387149032 0.000000000000000 0.000349958963820 0.000000000000000
177.10378727305 0.000000000000000 0.000349958963441 0.000000000000000
177.10372034950 0.000000000000000 0.000349958963139 0.000000000000000
177.10365342596 0.000000000000000 0.000349958962838 0.000000000000000
177.10360011973 0.000000000000000 0.000349958962597 0.000000000000000
177.10354681351 0.000000000000000 0.000349958962357 0.000000000000000
177.10350419006 0.000000000000000 0.000349958962165 0.000000000000000
177.10346156661 0.000000000000000 0.000349958961973 0.000000000000000
177.10342726644 0.000000000000000 0.000349958961818 0.000000000000000
177.10339296628 0.000000000000000 0.000349958961664 0.000000000000000
177.10336506175 0.000000000000000 0.000349958961538 0.000000000000000
177.10333715723 0.000000000000000 0.000349958961413 0.000000000000000
177.10331401055 0.000000000000000 0.000349958961308 0.000000000000000
177.10329086388 0.000000000000000 0.000349958961204 0.000000000000000
177.10326771721 0.000000000000000 0.000349958961100 0.000000000000000
177.10324031805 0.000000000000000 0.000349958960977 0.000000000000000
177.10321291890 0.000000000000000 0.000349958960854 0.000000000000000
177.10318551974 0.000000000000000 0.000349958960731 0.000000000000000
177.10318003991 0.000000000000000 0.000349958960706 0.000000000000000
177.10317456008 0.000000000000000 0.000349958960682 0.000000000000000
177.10316908025 0.000000000000000 0.000349958960657 0.000000000000000
177.10315812059 0.000000000000000 0.000349958960608 0.000000000000000
177.10314716093 0.000000000000000 0.000349958960559 0.000000000000000
177.10313620126 0.000000000000000 0.000349958960510 0.000000000000000
177.10312524160 0.000000000000000 0.000349958960461 0.000000000000000
177.10310159257 0.000000000000000 0.000349958960355 0.000000000000000
177.10307794354 0.000000000000000 0.000349958960249 0.000000000000000
177.10305429451 0.000000000000000 0.000349958960144 0.000000000000000
177.10303064547 0.000000000000000 0.000349958960038 0.000000000000000
177.10297273688 0.000000000000000 0.000349958959779 0.000000000000000
177.10291482829 0.000000000000000 0.000349958959521 0.000000000000000
177.10285691970 0.000000000000000 0.000349958959263 0.000000000000000
177.10279901111 0.000000000000000 0.000349958959005 0.000000000000000
177.10272232563 0.000000000000000 0.000349958958663 0.000000000000000
177.10264564014 0.000000000000000 0.000349958958321 0.000000000000000
177.10256895465 0.000000000000000 0.000349958957979 0.000000000000000
177.10249226917 0.000000000000000 0.000349958957638 0.000000000000000
177.10231891873 0.000000000000000 0.000349958956865 0.000000000000000
177.10214556828 0.000000000000000 0.000349958956093 0.000000000000000
177.10197221784 0.000000000000000 0.000349958955321 0.000000000000000
177.10179886740 0.000000000000000 0.000349958954548 0.000000000000000
177.10139645771 0.000000000000000 0.000349958952755 0.000000000000000
177.10099404803 0.000000000000000 0.000349958950962 0.000000000000000
177.10059163835 0.000000000000000 0.000349958949170 0.000000000000000
177.10018922866 0.000000000000000 0.000349958947377 0.000000000000000
177.09907164988 0.000000000000000 0.000349958942397 0.000000000000000
177.09795407110 0.000000000000000 0.000349958937417 0.000000000000000
177.09683649232 0.000000000000000 0.000349958932436 0.000000000000000
177.09376392877 0.000000000000000 0.000349958918740 0.000000000000000
177.09069136523 0.000000000000000 0.000349958905039 0.000000000000000
177.08761880169 0.000000000000000 0.000349958891334 0.000000000000000
177.07784519820 0.000000000000000 0.000349958847707 0.000000000000000
177.06807159471 0.000000000000000 0.000349958804034 0.000000000000000
177.05829799122 0.000000000000000 0.000349958760314 0.000000000000000
177.01983532419 0.000000000000000 0.000349958587799 0.000000000000000
176.98137265715 0.000000000000000 0.000349958414545 0.000000000000000
176.94290999012 0.000000000000000 0.000349958240548 0.000000000000000
176.80435694472 0.000000000000000 0.000349957607489 0.000000000000000
176.66580389932 0.000000000000000 0.000349956964458 0.000000000000000
176.55896371288 0.000000000000000 0.000349956461658 0.000000000000000
176.45212352645 0.000000000000000 0.000349955952696 0.000000000000000
176.36613378004 0.000000000000000 0.000349955538527 0.000000000000000
176.28014403363 0.000000000000000 0.000349955120266 0.000000000000000
176.21118197676 0.000000000000000 0.000349954781848 0.000000000000000
176.14221991990 0.000000000000000 0.000349954440757 0.000000000000000
176.08703098502 0.000000000000000 0.000349954165852 0.000000000000000
176.03184205015 0.000000000000000 0.000349953889217 0.000000000000000
175.98775570368 0.000000000000000 0.000349953666986 0.000000000000000
175.94366935720 0.000000000000000 0.000349953443645 0.000000000000000
175.90850602865 0.000000000000000 0.000349953264710 0.000000000000000
175.87334270011 0.000000000000000 0.000349953085065 0.000000000000000
175.84533253992 0.000000000000000 0.000349952941456 0.000000000000000
175.81732237973 0.000000000000000 0.000349952797396 0.000000000000000
175.79503435632 0.000000000000000 0.000349952682443 0.000000000000000
175.77274633291 0.000000000000000 0.000349952567203 0.000000000000000
175.75502750708 0.000000000000000 0.000349952475385 0.000000000000000
175.73730868125 0.000000000000000 0.000349952383385 0.000000000000000
175.72323294829 0.000000000000000 0.000349952310172 0.000000000000000
175.70915721533 0.000000000000000 0.000349952236845 0.000000000000000
175.69798254127 0.000000000000000 0.000349952178549 0.000000000000000
175.68680786720 0.000000000000000 0.000349952120181 0.000000000000000
175.67794094745 0.000000000000000 0.000349952073816 0.000000000000000
175.66907402769 0.000000000000000 0.000349952027406 0.000000000000000
175.66204130371 0.000000000000000 0.000349951990564 0.000000000000000
175.65500857973 0.000000000000000 0.000349951953693 0.000000000000000
175.64943261907 0.000000000000000 0.000349951924440 0.000000000000000
175.64385665842 0.000000000000000 0.000349951895168 0.000000000000000
175.63943700474 0.000000000000000 0.000349951871954 0.000000000000000
175.63501735107 0.000000000000000 0.000349951848729 0.000000000000000
175.63151506397 0.000000000000000 0.000349951830316 0.000000000000000
175.62801277687 0.000000000000000 0.000349951811897 0.000000000000000
175.62523799397 0.000000000000000 0.000349951797298 0.000000000000000
175.62246321107 0.000000000000000 0.000349951782695 0.000000000000000
175.62026517050 0.000000000000000 0.000349951771125 0.000000000000000
175.61806712993 0.000000000000000 0.000349951759551 0.000000000000000
175.61632618528 0.000000000000000 0.000349951750382 0.000000000000000
175.61458524064 0.000000000000000 0.000349951741212 0.000000000000000
175.61320648307 0.000000000000000 0.000349951733948 0.000000000000000
175.61182772551 0.000000000000000 0.000349951726683 0.000000000000000
175.61073589768 0.000000000000000 0.000349951720930 0.000000000000000
175.60964406984 0.000000000000000 0.000349951715175 0.000000000000000
175.60877951535 0.000000000000000 0.000349951710618 0.000000000000000
175.60791496085 0.000000000000000 0.000349951706061 0.000000000000000
175.60723040196 0.000000000000000 0.000349951702452 0.000000000000000
175.60654584308 0.000000000000000 0.000349951698843 0.000000000000000
175.60600381954 0.000000000000000 0.000349951695985 0.000000000000000
175.60546179601 0.000000000000000 0.000349951693127 0.000000000000000
175.60503263087 0.000000000000000 0.000349951690864 0.000000000000000
175.60460346573 0.000000000000000 0.000349951688601 0.000000000000000
175.60426365059 0.000000000000000 0.000349951686809 0.000000000000000
175.60392383544 0.000000000000000 0.000349951685017 0.000000000000000
175.60365474931 0.000000000000000 0.000349951683598 0.000000000000000
175.60338566318 0.000000000000000 0.000349951682179 0.000000000000000
175.60317255633 0.000000000000000 0.000349951681055 0.000000000000000
175.60295944949 0.000000000000000 0.000349951679931 0.000000000000000
175.60279063771 0.000000000000000 0.000349951679041 0.000000000000000
175.60262182592 0.000000000000000 0.000349951678150 0.000000000000000
175.60248805150 0.000000000000000 0.000349951677445 0.000000000000000
175.60235427708 0.000000000000000 0.000349951676739 0.000000000000000
175.60224820219 0.000000000000000 0.000349951676180 0.000000000000000
175.60214212729 0.000000000000000 0.000349951675621 0.000000000000000
175.60205793182 0.000000000000000 0.000349951675177 0.000000000000000
175.60197373636 0.000000000000000 0.000349951674733 0.000000000000000
175.60190679845 0.000000000000000 0.000349951674380 0.000000000000000
175.60183986054 0.000000000000000 0.000349951674027 0.000000000000000
175.60178650172 0.000000000000000 0.000349951673746 0.000000000000000
175.60173314289 0.000000000000000 0.000349951673465 0.000000000000000
175.60169042306 0.000000000000000 0.000349951673239 0.000000000000000
175.60164770322 0.000000000000000 0.000349951673014 0.000000000000000
175.60161325187 0.000000000000000 0.000349951672833 0.000000000000000
175.60157880051 0.000000000000000 0.000349951672651 0.000000000000000
175.60155066838 0.000000000000000 0.000349951672503 0.000000000000000
175.60152253624 0.000000000000000 0.000349951672355 0.000000000000000
175.60149440410 0.000000000000000 0.000349951672207 0.000000000000000
175.60146287209 0.000000000000000 0.000349951672041 0.000000000000000
175.60143134007 0.000000000000000 0.000349951671875 0.000000000000000
175.60139980806 0.000000000000000 0.000349951671709 0.000000000000000
175.60136827604 0.000000000000000 0.000349951671544 0.000000000000000
175.60136401466 0.000000000000000 0.000349951671521 0.000000000000000
175.60135975327 0.000000000000000 0.000349951671499 0.000000000000000
175.60135549188 0.000000000000000 0.000349951671477 0.000000000000000
175.60134696910 0.000000000000000 0.000349951671432 0.000000000000000
175.60133844633 0.000000000000000 0.000349951671387 0.000000000000000
175.60132992355 0.000000000000000 0.000349951671343 0.000000000000000
175.60132140078 0.000000000000000 0.000349951671298 0.000000000000000
175.60129466292 0.000000000000000 0.000349951671158 0.000000000000000
175.60126792506 0.000000000000000 0.000349951671018 0.000000000000000
175.60124118720 0.000000000000000 0.000349951670878 0.000000000000000
175.60121444935 0.000000000000000 0.000349951670739 0.000000000000000
175.60115492258 0.000000000000000 0.000349951670428 0.000000000000000
175.60109539581 0.000000000000000 0.000349951670117 0.000000000000000
175.60103586904 0.000000000000000 0.000349951669807 0.000000000000000
175.60097634227 0.000000000000000 0.000349951669496 0.000000000000000
175.60089739620 0.000000000000000 0.000349951669085 0.000000000000000
175.60081845013 0.000000000000000 0.000349951668673 0.000000000000000
175.60073950406 0.000000000000000 0.000349951668261 0.000000000000000
175.60066055799 0.000000000000000 0.000349951667850 0.000000000000000
175.60048310172 0.000000000000000 0.000349951666925 0.000000000000000
175.60030564545 0.000000000000000 0.000349951666000 0.000000000000000
175.60012818919 0.000000000000000 0.000349951665075 0.000000000000000
175.59995073292 0.000000000000000 0.000349951664150 0.000000000000000
175.59954026402 0.000000000000000 0.000349951662010 0.000000000000000
175.59912979511 0.000000000000000 0.000349951659871 0.000000000000000
175.59871932621 0.000000000000000 0.000349951657731 0.000000000000000
175.59830885731 0.000000000000000 0.000349951655592 0.000000000000000
175.59717755268 0.000000000000000 0.000349951649695 0.000000000000000
175.59604624805 0.000000000000000 0.000349951643797 0.000000000000000
175.59491494342 0.000000000000000 0.000349951637898 0.000000000000000
175.59182438447 0.000000000000000 0.000349951621781 0.000000000000000
175.58873382552 0.000000000000000 0.000349951605659 0.000000000000000
175.58564326657 0.000000000000000 0.000349951589532 0.000000000000000
175.57589769001 0.000000000000000 0.000349951538641 0.000000000000000
175.56615211346 0.000000000000000 0.000349951487697 0.000000000000000
175.55640653691 0.000000000000000 0.000349951436698 0.000000000000000
175.51848210152 0.000000000000000 0.000349951237724 0.000000000000000
175.48055766613 0.000000000000000 0.000349951037922 0.000000000000000
175.44263323074 0.000000000000000 0.000349950837287 0.000000000000000
175.30352378729 0.000000000000000 0.000349950094086 0.000000000000000
175.16441434384 0.000000000000000 0.000349949339299 0.000000000000000
175.05710707211 0.000000000000000 0.000349948748990 0.000000000000000
174.94979980038 0.000000000000000 0.000349948151515 0.000000000000000
174.86345332450 0.000000000000000 0.000349947665478 0.000000000000000
174.77710684862 0.000000000000000 0.000349947174685 0.000000000000000
174.70787305735 0.000000000000000 0.000349946777697 0.000000000000000
174.63863926608 0.000000000000000 0.000349946377603 0.000000000000000
174.58324375267 0.000000000000000 0.000349946055229 0.000000000000000
174.52784823927 0.000000000000000 0.000349945730847 0.000000000000000
174.48360488296 0.000000000000000 0.000349945470320 0.000000000000000
174.43936152664 0.000000000000000 0.000349945208503 0.000000000000000
174.40407873753 0.000000000000000 0.000349944998786 0.000000000000000
174.36879594842 0.000000000000000 0.000349944788245 0.000000000000000
174.34069471855 0.000000000000000 0.000349944619968 0.000000000000000
174.31259348868 0.000000000000000 0.000349944451167 0.000000000000000
174.29023586031 0.000000000000000 0.000349944316493 0.000000000000000
174.26787823195 0.000000000000000 0.000349944181487 0.000000000000000
174.25010605014 0.000000000000000 0.000349944073933 0.000000000000000
174.23233386833 0.000000000000000 0.000349943966169 0.000000000000000
174.21821710754 0.000000000000000 0.000349943880421 0.000000000000000
174.20410034676 0.000000000000000 0.000349943794540 0.000000000000000
174.19289402541 0.000000000000000 0.000349943726270 0.000000000000000
174.18168770407 0.000000000000000 0.000349943657918 0.000000000000000
174.17279629822 0.000000000000000 0.000349943603625 0.000000000000000
174.16390489237 0.000000000000000 0.000349943549280 0.000000000000000
174.15685316828 0.000000000000000 0.000349943506142 0.000000000000000
174.14980144419 0.000000000000000 0.000349943462971 0.000000000000000
174.14421070083 0.000000000000000 0.000349943428721 0.000000000000000
174.13861995748 0.000000000000000 0.000349943394450 0.000000000000000
174.13418877435 0.000000000000000 0.000349943367272 0.000000000000000
174.12975759123 0.000000000000000 0.000349943340081 0.000000000000000
174.12624629225 0.000000000000000 0.000349943318526 0.000000000000000
174.12273499327 0.000000000000000 0.000349943296962 0.000000000000000
174.11995315256 0.000000000000000 0.000349943279872 0.000000000000000
174.11717131184 0.000000000000000 0.000349943262778 0.000000000000000
174.11496773421 0.000000000000000 0.000349943249233 0.000000000000000
174.11276415658 0.000000000000000 0.000349943235685 0.000000000000000
174.11101886119 0.000000000000000 0.000349943224952 0.000000000000000
174.10927356581 0.000000000000000 0.000349943214217 0.000000000000000
174.10789138481 0.000000000000000 0.000349943205715 0.000000000000000
174.10650920382 0.000000000000000 0.000349943197211 0.000000000000000
174.10541467861 0.000000000000000 0.000349943190476 0.000000000000000
174.10432015341 0.000000000000000 0.000349943183740 0.000000000000000
174.10345347078 0.000000000000000 0.000349943178406 0.000000000000000
174.10258678815 0.000000000000000 0.000349943173071 0.000000000000000
174.10190054777 0.000000000000000 0.000349943168847 0.000000000000000
174.10121430739 0.000000000000000 0.000349943164622 0.000000000000000
174.10067095294 0.000000000000000 0.000349943161277 0.000000000000000
174.10012759850 0.000000000000000 0.000349943157932 0.000000000000000
174.09969737749 0.000000000000000 0.000349943155283 0.000000000000000
174.09926715649 0.000000000000000 0.000349943152634 0.000000000000000
174.09892650095 0.000000000000000 0.000349943150536 0.000000000000000
174.09858584541 0.000000000000000 0.000349943148439 0.000000000000000
174.09831608717 0.000000000000000 0.000349943146777 0.000000000000000
174.09804632893 0.000000000000000 0.000349943145116 0.000000000000000
174.09783268067 0.000000000000000 0.000349943143801 0.000000000000000
174.09761903241 0.000000000000000 0.000349943142485 0.000000000000000
174.09744977969 0.000000000000000 0.000349943141443 0.000000000000000
174.09728052697 0.000000000000000 0.000349943140401 0.000000000000000
174.09714638753 0.000000000000000 0.000349943139575 0.000000000000000
174.09701224809 0.000000000000000 0.000349943138749 0.000000000000000
174.09690586369 0.000000000000000 0.000349943138094 0.000000000000000
174.09679947930 0.000000000000000 0.000349943137439 0.000000000000000
174.09671501240 0.000000000000000 0.000349943136919 0.000000000000000
174.09663054551 0.000000000000000 0.000349943136399 0.000000000000000
174.09656335857 0.000000000000000 0.000349943135985 0.000000000000000
174.09649617162 0.000000000000000 0.000349943135572 0.000000000000000
174.09644257098 0.000000000000000 0.000349943135242 0.000000000000000
174.09638897033 0.000000000000000 0.000349943134912 0.000000000000000
174.09634599945 0.000000000000000 0.000349943134647 0.000000000000000
174.09630302857 0.000000000000000 0.000349943134383 0.000000000000000
174.09626829622 0.000000000000000 0.000349943134169 0.000000000000000
174.09623356387 0.000000000000000 0.000349943133956 0.000000000000000
174.09620508895 0.000000000000000 0.000349943133781 0.000000000000000
174.09617661403 0.000000000000000 0.000349943133605 0.000000000000000
174.09614813910 0.000000000000000 0.000349943133430 0.000000000000000
174.09611581125 0.000000000000000 0.000349943133232 0.000000000000000
174.09608348339 0.000000000000000 0.000349943133033 0.000000000000000
174.09605115554 0.000000000000000 0.000349943132835 0.000000000000000
174.09601882768 0.000000000000000 0.000349943132637 0.000000000000000
174.09601278316 0.000000000000000 0.000349943132600 0.000000000000000
174.09600673863 0.000000000000000 0.000349943132563 0.000000000000000
174.09600069410 0.000000000000000 0.000349943132526 0.000000000000000
174.09598860504 0.000000000000000 0.000349943132452 0.000000000000000
174.09597651599 0.000000000000000 0.000349943132378 0.000000000000000
174.09596442693 0.000000000000000 0.000349943132304 0.000000000000000
174.09595233788 0.000000000000000 0.000349943132230 0.000000000000000
174.09592479603 0.000000000000000 0.000349943132062 0.000000000000000
174.09589725418 0.000000000000000 0.000349943131893 0.000000000000000
174.09586971233 0.000000000000000 0.000349943131725 0.000000000000000
174.09584217049 0.000000000000000 0.000349943131557 0.000000000000000
174.09581462864 0.000000000000000 0.000349943131390 0.000000000000000
174.09574787751 0.000000000000000 0.000349943130983 0.000000000000000
174.09568112639 0.000000000000000 0.000349943130576 0.000000000000000
174.09561437526 0.000000000000000 0.000349943130169 0.000000000000000
174.09554762413 0.000000000000000 0.000349943129763 0.000000000000000
174.09548087301 0.000000000000000 0.000349943129356 0.000000000000000
174.09536689815 0.000000000000000 0.000349943128662 0.000000000000000
174.09525292330 0.000000000000000 0.000349943127969 0.000000000000000
174.09513894844 0.000000000000000 0.000349943127275 0.000000000000000
174.09502497359 0.000000000000000 0.000349943126581 0.000000000000000
174.09475630899 0.000000000000000 0.000349943124945 0.000000000000000
174.09448764439 0.000000000000000 0.000349943123310 0.000000000000000
174.09421897979 0.000000000000000 0.000349943121675 0.000000000000000
174.09395031519 0.000000000000000 0.000349943120039 0.000000000000000
174.09328713595 0.000000000000000 0.000349943116003 0.000000000000000
174.09262395671 0.000000000000000 0.000349943111966 0.000000000000000
174.09196077747 0.000000000000000 0.000349943107928 0.000000000000000
174.09029025422 0.000000000000000 0.000349943097758 0.000000000000000
174.08861973098 0.000000000000000 0.000349943087586 0.000000000000000
174.08694920774 0.000000000000000 0.000349943077412 0.000000000000000
174.08224070746 0.000000000000000 0.000349943048727 0.000000000000000
174.07753220719 0.000000000000000 0.000349943020028 0.000000000000000
174.07282370692 0.000000000000000 0.000349942991314 0.000000000000000
174.05694855107 0.000000000000000 0.000349942894397 0.000000000000000
174.04107339522 0.000000000000000 0.000349942797315 0.000000000000000
174.02519823937 0.000000000000000 0.000349942700066 0.000000000000000
173.95803894959 0.000000000000000 0.000349942286805 0.000000000000000
173.89087965981 0.000000000000000 0.000349941870519 0.000000000000000
173.82372037003 0.000000000000000 0.000349941451170 0.000000000000000
173.66517215677 0.000000000000000 0.000349940448830 0.000000000000000
173.50662394352 0.000000000000000 0.000349939428743 0.000000000000000
173.34807573027 0.000000000000000 0.000349938390505 0.000000000000000
173.22732200572 0.000000000000000 0.000349937587360 0.000000000000000
173.10656828116 0.000000000000000 0.000349936773341 0.000000000000000
173.02324747629 0.000000000000000 0.000349936205262 0.000000000000000
172.93992667143 0.000000000000000 0.000349935631919 0.000000000000000
172.88309608637 0.000000000000000 0.000349935237826 0.000000000000000
172.82626550132 0.000000000000000 0.000349934841266 0.000000000000000
172.78765743482 0.000000000000000 0.000349934570452 0.000000000000000
172.74904936832 0.000000000000000 0.000349934298495 0.000000000000000
172.72288921552 0.000000000000000 0.000349934113572 0.000000000000000
172.69672906271 0.000000000000000 0.000349933928124 0.000000000000000
172.67903678988 0.000000000000000 0.000349933802407 0.000000000000000
172.66134451705 0.000000000000000 0.000349933676449 0.000000000000000
172.64939549048 0.000000000000000 0.000349933591244 0.000000000000000
172.63744646391 0.000000000000000 0.000349933505929 0.000000000000000
172.62938429711 0.000000000000000 0.000349933448304 0.000000000000000
172.62132213032 0.000000000000000 0.000349933390630 0.000000000000000
172.61588634602 0.000000000000000 0.000349933351715 0.000000000000000
172.61045056172 0.000000000000000 0.000349933312778 0.000000000000000
172.60678743149 0.000000000000000 0.000349933286527 0.000000000000000
172.60312430126 0.000000000000000 0.000349933260264 0.000000000000000
172.60065662785 0.000000000000000 0.000349933242567 0.000000000000000
172.59818895444 0.000000000000000 0.000349933224865 0.000000000000000
172.59652700244 0.000000000000000 0.000349933212941 0.000000000000000
172.59486505045 0.000000000000000 0.000349933201014 0.000000000000000
172.59374590186 0.000000000000000 0.000349933192982 0.000000000000000
172.59262675328 0.000000000000000 0.000349933184949 0.000000000000000
172.59187315208 0.000000000000000 0.000349933179539 0.000000000000000
172.59111955087 0.000000000000000 0.000349933174129 0.000000000000000
172.59061203833 0.000000000000000 0.000349933170485 0.000000000000000
172.59010452579 0.000000000000000 0.000349933166842 0.000000000000000
172.58976260454 0.000000000000000 0.000349933164387 0.000000000000000
172.58942068328 0.000000000000000 0.000349933161932 0.000000000000000
172.58919009660 0.000000000000000 0.000349933160276 0.000000000000000
172.58895950993 0.000000000000000 0.000349933158621 0.000000000000000
172.58880365251 0.000000000000000 0.000349933157502 0.000000000000000
172.58864779509 0.000000000000000 0.000349933156384 0.000000000000000
172.58854190411 0.000000000000000 0.000349933155624 0.000000000000000
172.58843601312 0.000000000000000 0.000349933154864 0.000000000000000
172.58836320763 0.000000000000000 0.000349933154341 0.000000000000000
172.58829040214 0.000000000000000 0.000349933153819 0.000000000000000
172.58823886493 0.000000000000000 0.000349933153449 0.000000000000000
172.58818732772 0.000000000000000 0.000349933153080 0.000000000000000
172.58814763910 0.000000000000000 0.000349933152796 0.000000000000000
172.58810795048 0.000000000000000 0.000349933152511 0.000000000000000
172.58806826186 0.000000000000000 0.000349933152227 0.000000000000000
172.58803973348 0.000000000000000 0.000349933152023 0.000000000000000
172.58801120511 0.000000000000000 0.000349933151820 0.000000000000000
172.58798267674 0.000000000000000 0.000349933151616 0.000000000000000
172.58795414836 0.000000000000000 0.000349933151413 0.000000000000000
172.58792561999 0.000000000000000 0.000349933151210 0.000000000000000
172.58789709161 0.000000000000000 0.000349933151007 0.000000000000000
172.58786856324 0.000000000000000 0.000349933150804 0.000000000000000
172.58781150649 0.000000000000000 0.000349933150398 0.000000000000000
172.58775444974 0.000000000000000 0.000349933149993 0.000000000000000
172.58769739299 0.000000000000000 0.000349933149587 0.000000000000000
172.58764033625 0.000000000000000 0.000349933149182 0.000000000000000
172.58755719990 0.000000000000000 0.000349933148591 0.000000000000000
172.58747406356 0.000000000000000 0.000349933148001 0.000000000000000
172.58739092721 0.000000000000000 0.000349933147411 0.000000000000000
172.58730779087 0.000000000000000 0.000349933146820 0.000000000000000
172.58712677297 0.000000000000000 0.000349933145535 0.000000000000000
172.58694575508 0.000000000000000 0.000349933144250 0.000000000000000
172.58676473719 0.000000000000000 0.000349933142965 0.000000000000000
172.58658371929 0.000000000000000 0.000349933141680 0.000000000000000
172.58616815205 0.000000000000000 0.000349933138730 0.000000000000000
172.58575258481 0.000000000000000 0.000349933135780 0.000000000000000
172.58533701757 0.000000000000000 0.000349933132830 0.000000000000000
172.58492145033 0.000000000000000 0.000349933129880 0.000000000000000
172.58379985841 0.000000000000000 0.000349933121918 0.000000000000000
172.58267826650 0.000000000000000 0.000349933113955 0.000000000000000
172.58155667458 0.000000000000000 0.000349933105991 0.000000000000000
172.57854457900 0.000000000000000 0.000349933084599 0.000000000000000
172.57553248343 0.000000000000000 0.000349933063200 0.000000000000000
172.57252038785 0.000000000000000 0.000349933041795 0.000000000000000
172.56324214845 0.000000000000000 0.000349932975818 0.000000000000000
172.55396390904 0.000000000000000 0.000349932909776 0.000000000000000
172.54468566964 0.000000000000000 0.000349932843669 0.000000000000000
172.50965097866 0.000000000000000 0.000349932593457 0.000000000000000
172.47461628768 0.000000000000000 0.000349932342306 0.000000000000000
172.43958159671 0.000000000000000 0.000349932090210 0.000000000000000
172.29906785192 0.000000000000000 0.000349931069464 0.000000000000000
172.15855410713 0.000000000000000 0.000349930033008 0.000000000000000
172.04992165528 0.000000000000000 0.000349929220723 0.000000000000000
171.94128920344 0.000000000000000 0.000349928398672 0.000000000000000
171.85392279927 0.000000000000000 0.000349927730367 0.000000000000000
171.76655639511 0.000000000000000 0.000349927055584 0.000000000000000
171.69653512453 0.000000000000000 0.000349926510051 0.000000000000000
171.62651385396 0.000000000000000 0.000349925960287 0.000000000000000
171.57051026283 0.000000000000000 0.000349925517520 0.000000000000000
171.51450667170 0.000000000000000 0.000349925072018 0.000000000000000
171.46979329645 0.000000000000000 0.000349924714358 0.000000000000000
171.42507992120 0.000000000000000 0.000349924354943 0.000000000000000
171.38943327231 0.000000000000000 0.000349924067147 0.000000000000000
171.35378662342 0.000000000000000 0.000349923778232 0.000000000000000
171.32540319808 0.000000000000000 0.000349923547383 0.000000000000000
171.29701977274 0.000000000000000 0.000349923315821 0.000000000000000
171.27444284968 0.000000000000000 0.000349923131122 0.000000000000000
171.25186592661 0.000000000000000 0.000349922945972 0.000000000000000
171.23392298655 0.000000000000000 0.000349922798502 0.000000000000000
171.21598004648 0.000000000000000 0.000349922650747 0.000000000000000
171.20173006016 0.000000000000000 0.000349922533199 0.000000000000000
171.18748007384 0.000000000000000 0.000349922415472 0.000000000000000
171.17616961721 0.000000000000000 0.000349922321901 0.000000000000000
171.16485916058 0.000000000000000 0.000349922228217 0.000000000000000
171.15588621849 0.000000000000000 0.000349922153814 0.000000000000000
171.14691327641 0.000000000000000 0.000349922079339 0.000000000000000
171.13979761181 0.000000000000000 0.000349922020229 0.000000000000000
171.13268194722 0.000000000000000 0.000349921961074 0.000000000000000
171.12704099248 0.000000000000000 0.000349921914147 0.000000000000000
171.12140003773 0.000000000000000 0.000349921867192 0.000000000000000
171.11692937621 0.000000000000000 0.000349921829958 0.000000000000000
171.11245871470 0.000000000000000 0.000349921792706 0.000000000000000
171.10891634274 0.000000000000000 0.000349921763177 0.000000000000000
171.10537397079 0.000000000000000 0.000349921733637 0.000000000000000
171.10256764992 0.000000000000000 0.000349921710227 0.000000000000000
171.09976132906 0.000000000000000 0.000349921686810 0.000000000000000
171.09753844937 0.000000000000000 0.000349921668257 0.000000000000000
171.09531556967 0.000000000000000 0.000349921649699 0.000000000000000
171.09355504383 0.000000000000000 0.000349921634998 0.000000000000000
171.09179451799 0.000000000000000 0.000349921620294 0.000000000000000
171.09040031117 0.000000000000000 0.000349921608648 0.000000000000000
171.08900610435 0.000000000000000 0.000349921597001 0.000000000000000
171.08790207747 0.000000000000000 0.000349921587776 0.000000000000000
171.08679805059 0.000000000000000 0.000349921578550 0.000000000000000
171.08592385550 0.000000000000000 0.000349921571244 0.000000000000000
171.08504966042 0.000000000000000 0.000349921563938 0.000000000000000
171.08435747570 0.000000000000000 0.000349921558152 0.000000000000000
171.08366529098 0.000000000000000 0.000349921552366 0.000000000000000
171.08311722830 0.000000000000000 0.000349921547785 0.000000000000000
171.08256916562 0.000000000000000 0.000349921543203 0.000000000000000
171.08213521031 0.000000000000000 0.000349921539575 0.000000000000000
171.08170125500 0.000000000000000 0.000349921535947 0.000000000000000
171.08135763168 0.000000000000000 0.000349921533074 0.000000000000000
171.08101400836 0.000000000000000 0.000349921530201 0.000000000000000
171.08074188434 0.000000000000000 0.000349921527925 0.000000000000000
171.08046976033 0.000000000000000 0.000349921525650 0.000000000000000
171.08025421738 0.000000000000000 0.000349921523848 0.000000000000000
171.08003867442 0.000000000000000 0.000349921522046 0.000000000000000
171.07986789332 0.000000000000000 0.000349921520618 0.000000000000000
171.07969711221 0.000000000000000 0.000349921519190 0.000000000000000
171.07956172616 0.000000000000000 0.000349921518058 0.000000000000000
171.07942634011 0.000000000000000 0.000349921516926 0.000000000000000
171.07931892172 0.000000000000000 0.000349921516028 0.000000000000000
171.07921150333 0.000000000000000 0.000349921515130 0.000000000000000
171.07912615723 0.000000000000000 0.000349921514417 0.000000000000000
171.07904081112 0.000000000000000 0.000349921513703 0.000000000000000
171.07897284950 0.000000000000000 0.000349921513135 0.000000000000000
171.07890488788 0.000000000000000 0.000349921512567 0.000000000000000
171.07885057055 0.000000000000000 0.000349921512113 0.000000000000000
171.07879625323 0.000000000000000 0.000349921511659 0.000000000000000
171.07875257580 0.000000000000000 0.000349921511294 0.000000000000000
171.07870889837 0.000000000000000 0.000349921510929 0.000000000000000
171.07867341159 0.000000000000000 0.000349921510633 0.000000000000000
171.07863792481 0.000000000000000 0.000349921510337 0.000000000000000
171.07860855927 0.000000000000000 0.000349921510091 0.000000000000000
171.07857919372 0.000000000000000 0.000349921509846 0.000000000000000
171.07854982817 0.000000000000000 0.000349921509601 0.000000000000000
171.07851538373 0.000000000000000 0.000349921509314 0.000000000000000
171.07848093928 0.000000000000000 0.000349921509027 0.000000000000000
171.07844649483 0.000000000000000 0.000349921508740 0.000000000000000
171.07843966149 0.000000000000000 0.000349921508683 0.000000000000000
171.07843282816 0.000000000000000 0.000349921508626 0.000000000000000
171.07842599482 0.000000000000000 0.000349921508569 0.000000000000000
171.07841232814 0.000000000000000 0.000349921508455 0.000000000000000
171.07839866147 0.000000000000000 0.000349921508342 0.000000000000000
171.07838499479 0.000000000000000 0.000349921508228 0.000000000000000
171.07837132812 0.000000000000000 0.000349921508115 0.000000000000000
171.07834067967 0.000000000000000 0.000349921507860 0.000000000000000
171.07831003123 0.000000000000000 0.000349921507606 0.000000000000000
171.07827938279 0.000000000000000 0.000349921507352 0.000000000000000
171.07824873434 0.000000000000000 0.000349921507098 0.000000000000000
171.07817390819 0.000000000000000 0.000349921506479 0.000000000000000
171.07811208375 0.000000000000000 0.000349921505967 0.000000000000000
171.07805025930 0.000000000000000 0.000349921505455 0.000000000000000
171.07798843486 0.000000000000000 0.000349921504944 0.000000000000000
171.07792661041 0.000000000000000 0.000349921504432 0.000000000000000
171.07781488504 0.000000000000000 0.000349921503508 0.000000000000000
171.07770315967 0.000000000000000 0.000349921502584 0.000000000000000
171.07759143430 0.000000000000000 0.000349921501660 0.000000000000000
171.07747970893 0.000000000000000 0.000349921500736 0.000000000000000
171.07723551130 0.000000000000000 0.000349921498717 0.000000000000000
171.07699131367 0.000000000000000 0.000349921496697 0.000000000000000
171.07674711604 0.000000000000000 0.000349921494678 0.000000000000000
171.07650291841 0.000000000000000 0.000349921492659 0.000000000000000
171.07592091899 0.000000000000000 0.000349921487847 0.000000000000000
171.07533891958 0.000000000000000 0.000349921483034 0.000000000000000
171.07475692016 0.000000000000000 0.000349921478222 0.000000000000000
171.07333846587 0.000000000000000 0.000349921466491 0.000000000000000
171.07192001157 0.000000000000000 0.000349921454759 0.000000000000000
171.07050155727 0.000000000000000 0.000349921443026 0.000000000000000
171.06667506707 0.000000000000000 0.000349921411365 0.000000000000000
171.06284857686 0.000000000000000 0.000349921379692 0.000000000000000
171.05902208665 0.000000000000000 0.000349921348006 0.000000000000000
171.04681945753 0.000000000000000 0.000349921246876 0.000000000000000
171.03461682840 0.000000000000000 0.000349921145616 0.000000000000000
171.02241419928 0.000000000000000 0.000349921044225 0.000000000000000
170.97440196304 0.000000000000000 0.000349920644019 0.000000000000000
170.92638972680 0.000000000000000 0.000349920241765 0.000000000000000
170.87837749056 0.000000000000000 0.000349919837442 0.000000000000000
170.74147922014 0.000000000000000 0.000349918673037 0.000000000000000
170.60458094972 0.000000000000000 0.000349917491256 0.000000000000000
170.50018193991 0.000000000000000 0.000349916578119 0.000000000000000
170.39578293010 0.000000000000000 0.000349915654497 0.000000000000000
170.31186122325 0.000000000000000 0.000349914904342 0.000000000000000
170.22793951640 0.000000000000000 0.000349914147251 0.000000000000000
170.16072514250 0.000000000000000 0.000349913535841 0.000000000000000
170.09351076860 0.000000000000000 0.000349912919912 0.000000000000000
170.03978316362 0.000000000000000 0.000349912424305 0.000000000000000
169.98605555863 0.000000000000000 0.000349911925782 0.000000000000000
169.94318029699 0.000000000000000 0.000349911525856 0.000000000000000
169.90030503534 0.000000000000000 0.000349911124061 0.000000000000000
169.86613786638 0.000000000000000 0.000349910802531 0.000000000000000
169.83197069742 0.000000000000000 0.000349910479810 0.000000000000000
169.80477472288 0.000000000000000 0.000349910222082 0.000000000000000
169.77757874834 0.000000000000000 0.000349909963596 0.000000000000000
169.75595263225 0.000000000000000 0.000349909757509 0.000000000000000
169.73432651616 0.000000000000000 0.000349909550943 0.000000000000000
169.71714339297 0.000000000000000 0.000349909386473 0.000000000000000
169.69996026978 0.000000000000000 0.000349909221701 0.000000000000000
169.68631647310 0.000000000000000 0.000349909090652 0.000000000000000
169.67267267642 0.000000000000000 0.000349908959412 0.000000000000000
169.66184518017 0.000000000000000 0.000349908855126 0.000000000000000
169.65101768391 0.000000000000000 0.000349908750720 0.000000000000000
169.64242908482 0.000000000000000 0.000349908667817 0.000000000000000
169.63384048574 0.000000000000000 0.000349908584839 0.000000000000000
169.62703039449 0.000000000000000 0.000349908518990 0.000000000000000
169.62022030324 0.000000000000000 0.000349908453093 0.000000000000000
169.61482210538 0.000000000000000 0.000349908400824 0.000000000000000
169.60942390752 0.000000000000000 0.000349908348526 0.000000000000000
169.60514597447 0.000000000000000 0.000349908307059 0.000000000000000
169.60086804142 0.000000000000000 0.000349908265574 0.000000000000000
169.59747859750 0.000000000000000 0.000349908232692 0.000000000000000
169.59408915357 0.000000000000000 0.000349908199798 0.000000000000000
169.59140412555 0.000000000000000 0.000349908173732 0.000000000000000
169.58871909753 0.000000000000000 0.000349908147658 0.000000000000000
169.58659238410 0.000000000000000 0.000349908127001 0.000000000000000
169.58446567066 0.000000000000000 0.000349908106339 0.000000000000000
169.58278136604 0.000000000000000 0.000349908089973 0.000000000000000
169.58109706141 0.000000000000000 0.000349908073603 0.000000000000000
169.57976325148 0.000000000000000 0.000349908060638 0.000000000000000
169.57842944155 0.000000000000000 0.000349908047671 0.000000000000000
169.57737326150 0.000000000000000 0.000349908037402 0.000000000000000
169.57631708144 0.000000000000000 0.000349908027131 0.000000000000000
169.57548078289 0.000000000000000 0.000349908018998 0.000000000000000
169.57464448433 0.000000000000000 0.000349908010865 0.000000000000000
169.57398230878 0.000000000000000 0.000349908004424 0.000000000000000
169.57332013323 0.000000000000000 0.000349907997983 0.000000000000000
169.57279582842 0.000000000000000 0.000349907992883 0.000000000000000
169.57227152360 0.000000000000000 0.000349907987783 0.000000000000000
169.57185637171 0.000000000000000 0.000349907983744 0.000000000000000
169.57144121982 0.000000000000000 0.000349907979705 0.000000000000000
169.57111247289 0.000000000000000 0.000349907976507 0.000000000000000
169.57078372596 0.000000000000000 0.000349907973309 0.000000000000000
169.57052336482 0.000000000000000 0.000349907970775 0.000000000000000
169.57026300369 0.000000000000000 0.000349907968242 0.000000000000000
169.57005675375 0.000000000000000 0.000349907966236 0.000000000000000
169.56985050381 0.000000000000000 0.000349907964229 0.000000000000000
169.56968705454 0.000000000000000 0.000349907962639 0.000000000000000
169.56952360527 0.000000000000000 0.000349907961049 0.000000000000000
169.56939399122 0.000000000000000 0.000349907959788 0.000000000000000
169.56926437717 0.000000000000000 0.000349907958527 0.000000000000000
169.56916148671 0.000000000000000 0.000349907957526 0.000000000000000
169.56905859624 0.000000000000000 0.000349907956525 0.000000000000000
169.56897678103 0.000000000000000 0.000349907955729 0.000000000000000
169.56889496582 0.000000000000000 0.000349907954934 0.000000000000000
169.56882972930 0.000000000000000 0.000349907954299 0.000000000000000
169.56876449278 0.000000000000000 0.000349907953665 0.000000000000000
169.56871223919 0.000000000000000 0.000349907953157 0.000000000000000
169.56865998559 0.000000000000000 0.000349907952649 0.000000000000000
169.56861781268 0.000000000000000 0.000349907952239 0.000000000000000
169.56857563976 0.000000000000000 0.000349907951829 0.000000000000000
169.56854115502 0.000000000000000 0.000349907951494 0.000000000000000
169.56850667027 0.000000000000000 0.000349907951158 0.000000000000000
169.56847218553 0.000000000000000 0.000349907950823 0.000000000000000
169.56843336507 0.000000000000000 0.000349907950446 0.000000000000000
169.56839454461 0.000000000000000 0.000349907950070 0.000000000000000
169.56835572415 0.000000000000000 0.000349907949693 0.000000000000000
169.56831690369 0.000000000000000 0.000349907949317 0.000000000000000
169.56829494285 0.000000000000000 0.000349907949104 0.000000000000000
169.56827298200 0.000000000000000 0.000349907948892 0.000000000000000
169.56825102115 0.000000000000000 0.000349907948680 0.000000000000000
169.56821660205 0.000000000000000 0.000349907948347 0.000000000000000
169.56818218295 0.000000000000000 0.000349907948015 0.000000000000000
169.56814776384 0.000000000000000 0.000349907947683 0.000000000000000
169.56811334474 0.000000000000000 0.000349907947351 0.000000000000000
169.56803926482 0.000000000000000 0.000349907946637 0.000000000000000
169.56796518490 0.000000000000000 0.000349907945924 0.000000000000000
169.56789110498 0.000000000000000 0.000349907945210 0.000000000000000
169.56781702506 0.000000000000000 0.000349907944497 0.000000000000000
169.56771432825 0.000000000000000 0.000349907943508 0.000000000000000
169.56761163143 0.000000000000000 0.000349907942519 0.000000000000000
169.56750893462 0.000000000000000 0.000349907941531 0.000000000000000
169.56740623781 0.000000000000000 0.000349907940542 0.000000000000000
169.56717571145 0.000000000000000 0.000349907938324 0.000000000000000
169.56694518508 0.000000000000000 0.000349907936105 0.000000000000000
169.56671465872 0.000000000000000 0.000349907933886 0.000000000000000
169.56648413236 0.000000000000000 0.000349907931668 0.000000000000000
169.56594779250 0.000000000000000 0.000349907926506 0.000000000000000
169.56541145263 0.000000000000000 0.000349907921345 0.000000000000000
169.56487511277 0.000000000000000 0.000349907916183 0.000000000000000
169.56433877291 0.000000000000000 0.000349907911021 0.000000000000000
169.56284613390 0.000000000000000 0.000349907896654 0.000000000000000
169.56135349490 0.000000000000000 0.000349907882285 0.000000000000000
169.55986085589 0.000000000000000 0.000349907867914 0.000000000000000
169.55574936533 0.000000000000000 0.000349907828318 0.000000000000000
169.55163787478 0.000000000000000 0.000349907788705 0.000000000000000
169.54752638422 0.000000000000000 0.000349907749075 0.000000000000000
169.53441445625 0.000000000000000 0.000349907622579 0.000000000000000
169.52130252828 0.000000000000000 0.000349907495909 0.000000000000000
169.50819060030 0.000000000000000 0.000349907369065 0.000000000000000
169.45641951955 0.000000000000000 0.000349906866513 0.000000000000000
169.40464843879 0.000000000000000 0.000349906361198 0.000000000000000
169.35287735803 0.000000000000000 0.000349905853093 0.000000000000000
169.21708144205 0.000000000000000 0.000349904506841 0.000000000000000
169.08128552607 0.000000000000000 0.000349903140745 0.000000000000000
168.97818722842 0.000000000000000 0.000349902090077 0.000000000000000
168.87508893076 0.000000000000000 0.000349901027550 0.000000000000000
168.79224000719 0.000000000000000 0.000349900165013 0.000000000000000
168.70939108361 0.000000000000000 0.000349899294639 0.000000000000000
168.64306047324 0.000000000000000 0.000349898592104 0.000000000000000
168.57672986287 0.000000000000000 0.000349897884468 0.000000000000000
168.52372524056 0.000000000000000 0.000349897315313 0.000000000000000
168.47072061826 0.000000000000000 0.000349896742869 0.000000000000000
168.42843346473 0.000000000000000 0.000349896283805 0.000000000000000
168.38614631120 0.000000000000000 0.000349895822635 0.000000000000000
168.35245528664 0.000000000000000 0.000349895453700 0.000000000000000
168.31876426209 0.000000000000000 0.000349895083422 0.000000000000000
168.29195227721 0.000000000000000 0.000349894787787 0.000000000000000
168.26514029233 0.000000000000000 0.000349894491299 0.000000000000000
168.24382284235 0.000000000000000 0.000349894254961 0.000000000000000
168.22250539237 0.000000000000000 0.000349894018083 0.000000000000000
168.20556971944 0.000000000000000 0.000349893829510 0.000000000000000
168.18863404650 0.000000000000000 0.000349893640596 0.000000000000000
168.17518818227 0.000000000000000 0.000349893490368 0.000000000000000
168.16174231804 0.000000000000000 0.000349893339924 0.000000000000000
168.15107285307 0.000000000000000 0.000349893220392 0.000000000000000
168.14040338811 0.000000000000000 0.000349893100724 0.000000000000000
168.13194076995 0.000000000000000 0.000349893005712 0.000000000000000
168.12347815179 0.000000000000000 0.000349892910615 0.000000000000000
168.11676836432 0.000000000000000 0.000349892835154 0.000000000000000
168.11005857684 0.000000000000000 0.000349892759640 0.000000000000000
168.10474015560 0.000000000000000 0.000349892699747 0.000000000000000
168.09942173436 0.000000000000000 0.000349892639820 0.000000000000000
168.09520719685 0.000000000000000 0.000349892592307 0.000000000000000
168.09099265934 0.000000000000000 0.000349892544774 0.000000000000000
168.08765355745 0.000000000000000 0.000349892507099 0.000000000000000
168.08431445556 0.000000000000000 0.000349892469410 0.000000000000000
168.08166938009 0.000000000000000 0.000349892439546 0.000000000000000
168.07902430461 0.000000000000000 0.000349892409674 0.000000000000000
168.07692928256 0.000000000000000 0.000349892386008 0.000000000000000
168.07483426051 0.000000000000000 0.000349892362337 0.000000000000000
168.07317508361 0.000000000000000 0.000349892343586 0.000000000000000
168.07151590670 0.000000000000000 0.000349892324832 0.000000000000000
168.07020201278 0.000000000000000 0.000349892309979 0.000000000000000
168.06888811886 0.000000000000000 0.000349892295124 0.000000000000000
168.06784771856 0.000000000000000 0.000349892283360 0.000000000000000
168.06680731827 0.000000000000000 0.000349892271594 0.000000000000000
168.06598351789 0.000000000000000 0.000349892262277 0.000000000000000
168.06515971750 0.000000000000000 0.000349892252959 0.000000000000000
168.06450743713 0.000000000000000 0.000349892245581 0.000000000000000
168.06385515676 0.000000000000000 0.000349892238203 0.000000000000000
168.06333868244 0.000000000000000 0.000349892232360 0.000000000000000
168.06282220813 0.000000000000000 0.000349892226517 0.000000000000000
168.06241324876 0.000000000000000 0.000349892221890 0.000000000000000
168.06200428938 0.000000000000000 0.000349892217263 0.000000000000000
168.06168043487 0.000000000000000 0.000349892213599 0.000000000000000
168.06135658036 0.000000000000000 0.000349892209935 0.000000000000000
168.06110007875 0.000000000000000 0.000349892207033 0.000000000000000
168.06084357714 0.000000000000000 0.000349892204130 0.000000000000000
168.06064036476 0.000000000000000 0.000349892201831 0.000000000000000
168.06043715239 0.000000000000000 0.000349892199532 0.000000000000000
168.06027608479 0.000000000000000 0.000349892197710 0.000000000000000
168.06011501719 0.000000000000000 0.000349892195887 0.000000000000000
168.05998725902 0.000000000000000 0.000349892194442 0.000000000000000
168.05985950086 0.000000000000000 0.000349892192997 0.000000000000000
168.05975804156 0.000000000000000 0.000349892191849 0.000000000000000
168.05965658227 0.000000000000000 0.000349892190701 0.000000000000000
168.05957585080 0.000000000000000 0.000349892189788 0.000000000000000
168.05949511933 0.000000000000000 0.000349892188875 0.000000000000000
168.05943067612 0.000000000000000 0.000349892188146 0.000000000000000
168.05936623291 0.000000000000000 0.000349892187417 0.000000000000000
168.05931452056 0.000000000000000 0.000349892186832 0.000000000000000
168.05926280822 0.000000000000000 0.000349892186248 0.000000000000000
168.05922094271 0.000000000000000 0.000349892185774 0.000000000000000
168.05917907721 0.000000000000000 0.000349892185301 0.000000000000000
168.05914465543 0.000000000000000 0.000349892184912 0.000000000000000
168.05911023364 0.000000000000000 0.000349892184523 0.000000000000000
168.05907581186 0.000000000000000 0.000349892184134 0.000000000000000
168.05903635411 0.000000000000000 0.000349892183689 0.000000000000000
168.05899689635 0.000000000000000 0.000349892183243 0.000000000000000
168.05895743860 0.000000000000000 0.000349892182798 0.000000000000000
168.05892511575 0.000000000000000 0.000349892182434 0.000000000000000
168.05889279290 0.000000000000000 0.000349892182070 0.000000000000000
168.05886047005 0.000000000000000 0.000349892181707 0.000000000000000
168.05882814721 0.000000000000000 0.000349892181344 0.000000000000000
168.05879582436 0.000000000000000 0.000349892180981 0.000000000000000
168.05876350151 0.000000000000000 0.000349892180618 0.000000000000000
168.05873117866 0.000000000000000 0.000349892180256 0.000000000000000
168.05866653296 0.000000000000000 0.000349892179531 0.000000000000000
168.05860188727 0.000000000000000 0.000349892178806 0.000000000000000
168.05853724157 0.000000000000000 0.000349892178082 0.000000000000000
168.05847259587 0.000000000000000 0.000349892177358 0.000000000000000
168.05837822726 0.000000000000000 0.000349892176301 0.000000000000000
168.05828385864 0.000000000000000 0.000349892175244 0.000000000000000
168.05818949002 0.000000000000000 0.000349892174187 0.000000000000000
168.05809512140 0.000000000000000 0.000349892173131 0.000000000000000
168.05789122922 0.000000000000000 0.000349892170848 0.000000000000000
168.05768733704 0.000000000000000 0.000349892168565 0.000000000000000
168.05748344486 0.000000000000000 0.000349892166283 0.000000000000000
168.05727955268 0.000000000000000 0.000349892164000 0.000000000000000
168.05681368260 0.000000000000000 0.000349892158785 0.000000000000000
168.05634781251 0.000000000000000 0.000349892153570 0.000000000000000
168.05588194243 0.000000000000000 0.000349892148355 0.000000000000000
168.05541607234 0.000000000000000 0.000349892143140 0.000000000000000
168.05417120133 0.000000000000000 0.000349892129203 0.000000000000000
168.05292633032 0.000000000000000 0.000349892115264 0.000000000000000
168.05168145931 0.000000000000000 0.000349892101324 0.000000000000000
168.04836556528 0.000000000000000 0.000349892064184 0.000000000000000
168.04504967125 0.000000000000000 0.000349892027032 0.000000000000000
168.04173377722 0.000000000000000 0.000349891989867 0.000000000000000
168.03163349957 0.000000000000000 0.000349891876585 0.000000000000000
168.02153322192 0.000000000000000 0.000349891763182 0.000000000000000
168.01143294428 0.000000000000000 0.000349891649661 0.000000000000000
167.97383855036 0.000000000000000 0.000349891226059 0.000000000000000
167.93624415645 0.000000000000000 0.000349890800776 0.000000000000000
167.89864976254 0.000000000000000 0.000349890373800 0.000000000000000
167.75888895465 0.000000000000000 0.000349888771370 0.000000000000000
167.61912814675 0.000000000000000 0.000349887144761 0.000000000000000
167.51150019966 0.000000000000000 0.000349885875309 0.000000000000000
167.40387225257 0.000000000000000 0.000349884590946 0.000000000000000
167.31739481113 0.000000000000000 0.000349883548031 0.000000000000000
167.23091736968 0.000000000000000 0.000349882495243 0.000000000000000
167.16166884313 0.000000000000000 0.000349881645019 0.000000000000000
167.09242031658 0.000000000000000 0.000349880788358 0.000000000000000
167.03707575024 0.000000000000000 0.000349880099044 0.000000000000000
166.98173118390 0.000000000000000 0.000349879405573 0.000000000000000
166.93757169817 0.000000000000000 0.000349878849258 0.000000000000000
166.89341221244 0.000000000000000 0.000349878290276 0.000000000000000
166.85822577963 0.000000000000000 0.000349877842965 0.000000000000000
166.82303934682 0.000000000000000 0.000349877393954 0.000000000000000
166.79503483575 0.000000000000000 0.000349877035373 0.000000000000000
166.76703032468 0.000000000000000 0.000349876675712 0.000000000000000
166.74476310490 0.000000000000000 0.000349876388963 0.000000000000000
166.72249588511 0.000000000000000 0.000349876101530 0.000000000000000
166.70480459035 0.000000000000000 0.000349875872677 0.000000000000000
166.68711329559 0.000000000000000 0.000349875643391 0.000000000000000
166.67306680450 0.000000000000000 0.000349875461035 0.000000000000000
166.65902031341 0.000000000000000 0.000349875278406 0.000000000000000
166.64787377541 0.000000000000000 0.000349875133287 0.000000000000000
166.63672723741 0.000000000000000 0.000349874987997 0.000000000000000
166.62788591530 0.000000000000000 0.000349874872632 0.000000000000000
166.61904459319 0.000000000000000 0.000349874757159 0.000000000000000
166.61203433952 0.000000000000000 0.000349874665524 0.000000000000000
166.60502408585 0.000000000000000 0.000349874573821 0.000000000000000
166.59946737204 0.000000000000000 0.000349874501084 0.000000000000000
166.59391065824 0.000000000000000 0.000349874428304 0.000000000000000
166.58950720139 0.000000000000000 0.000349874370599 0.000000000000000
166.58510374455 0.000000000000000 0.000349874312906 0.000000000000000
166.58161490684 0.000000000000000 0.000349874267178 0.000000000000000
166.57812606914 0.000000000000000 0.000349874221401 0.000000000000000
166.57536234461 0.000000000000000 0.000349874185127 0.000000000000000
166.57259862009 0.000000000000000 0.000349874148842 0.000000000000000
166.57040959839 0.000000000000000 0.000349874120095 0.000000000000000
166.56822057670 0.000000000000000 0.000349874091342 0.000000000000000
166.56648693986 0.000000000000000 0.000349874068565 0.000000000000000
166.56475330302 0.000000000000000 0.000349874045784 0.000000000000000
166.56338043417 0.000000000000000 0.000349874027742 0.000000000000000
166.56200756531 0.000000000000000 0.000349874009696 0.000000000000000
166.56092045895 0.000000000000000 0.000349873995405 0.000000000000000
166.55983335258 0.000000000000000 0.000349873981113 0.000000000000000
166.55897256491 0.000000000000000 0.000349873969795 0.000000000000000
166.55811177723 0.000000000000000 0.000349873958477 0.000000000000000
166.55743020693 0.000000000000000 0.000349873949514 0.000000000000000
166.55674863664 0.000000000000000 0.000349873940551 0.000000000000000
166.55620896770 0.000000000000000 0.000349873933453 0.000000000000000
166.55566929877 0.000000000000000 0.000349873926355 0.000000000000000
166.55524197067 0.000000000000000 0.000349873920734 0.000000000000000
166.55481464257 0.000000000000000 0.000349873915113 0.000000000000000
166.55447623936 0.000000000000000 0.000349873910661 0.000000000000000
166.55413783615 0.000000000000000 0.000349873906210 0.000000000000000
166.55386980884 0.000000000000000 0.000349873902684 0.000000000000000
166.55360178153 0.000000000000000 0.000349873899158 0.000000000000000
166.55338943480 0.000000000000000 0.000349873896365 0.000000000000000
166.55317708806 0.000000000000000 0.000349873893572 0.000000000000000
166.55300877666 0.000000000000000 0.000349873891358 0.000000000000000
166.55284046526 0.000000000000000 0.000349873889144 0.000000000000000
166.55270695657 0.000000000000000 0.000349873887388 0.000000000000000
166.55257344789 0.000000000000000 0.000349873885632 0.000000000000000
166.55246741580 0.000000000000000 0.000349873884237 0.000000000000000
166.55236138372 0.000000000000000 0.000349873882843 0.000000000000000
166.55227700597 0.000000000000000 0.000349873881733 0.000000000000000
166.55219262821 0.000000000000000 0.000349873880623 0.000000000000000
166.55212526436 0.000000000000000 0.000349873879737 0.000000000000000
166.55205790052 0.000000000000000 0.000349873878852 0.000000000000000
166.55200383118 0.000000000000000 0.000349873878141 0.000000000000000
166.55194976183 0.000000000000000 0.000349873877430 0.000000000000000
166.55190596973 0.000000000000000 0.000349873876855 0.000000000000000
166.55186217762 0.000000000000000 0.000349873876279 0.000000000000000
166.55182614472 0.000000000000000 0.000349873875806 0.000000000000000
166.55179011181 0.000000000000000 0.000349873875332 0.000000000000000
166.55175407890 0.000000000000000 0.000349873874859 0.000000000000000
166.55171266768 0.000000000000000 0.000349873874315 0.000000000000000
166.55167125647 0.000000000000000 0.000349873873772 0.000000000000000
166.55162984525 0.000000000000000 0.000349873873229 0.000000000000000
166.55159607606 0.000000000000000 0.000349873872787 0.000000000000000
166.55156230686 0.000000000000000 0.000349873872345 0.000000000000000
166.55152853767 0.000000000000000 0.000349873871903 0.000000000000000
166.55149476848 0.000000000000000 0.000349873871462 0.000000000000000
166.55146099929 0.000000000000000 0.000349873871021 0.000000000000000
166.55142723009 0.000000000000000 0.000349873870580 0.000000000000000
166.55139346090 0.000000000000000 0.000349873870140 0.000000000000000
166.55132592252 0.000000000000000 0.000349873869259 0.000000000000000
166.55125838413 0.000000000000000 0.000349873868379 0.000000000000000
166.55119084574 0.000000000000000 0.000349873867499 0.000000000000000
166.55112330736 0.000000000000000 0.000349873866619 0.000000000000000
166.55102435604 0.000000000000000 0.000349873865331 0.000000000000000
166.55092540471 0.000000000000000 0.000349873864042 0.000000000000000
166.55082645339 0.000000000000000 0.000349873862754 0.000000000000000
166.55072750207 0.000000000000000 0.000349873861465 0.000000000000000
166.55051409473 0.000000000000000 0.000349873858687 0.000000000000000
166.55030068739 0.000000000000000 0.000349873855908 0.000000000000000
166.55008728005 0.000000000000000 0.000349873853130 0.000000000000000
166.54987387271 0.000000000000000 0.000349873850352 0.000000000000000
166.54938659203 0.000000000000000 0.000349873844009 0.000000000000000
166.54889931135 0.000000000000000 0.000349873837665 0.000000000000000
166.54841203067 0.000000000000000 0.000349873831322 0.000000000000000
166.54792474999 0.000000000000000 0.000349873824978 0.000000000000000
166.54662475284 0.000000000000000 0.000349873808053 0.000000000000000
166.54532475569 0.000000000000000 0.000349873791125 0.000000000000000
166.54402475854 0.000000000000000 0.000349873774196 0.000000000000000
166.54056653436 0.000000000000000 0.000349873729151 0.000000000000000
166.53710831017 0.000000000000000 0.000349873684090 0.000000000000000
166.53365008599 0.000000000000000 0.000349873639013 0.000000000000000
166.52313502416 0.000000000000000 0.000349873501853 0.000000000000000
166.51261996234 0.000000000000000 0.000349873364543 0.000000000000000
166.50210490052 0.000000000000000 0.000349873227082 0.000000000000000
166.46305601313 0.000000000000000 0.000349872715273 0.000000000000000
166.42400712575 0.000000000000000 0.000349872201353 0.000000000000000
166.38495823836 0.000000000000000 0.000349871685305 0.000000000000000
166.24593065719 0.000000000000000 0.000349869830435 0.000000000000000
166.10690307601 0.000000000000000 0.000349867947709 0.000000000000000
166.00004722085 0.000000000000000 0.000349866481332 0.000000000000000
165.89319136568 0.000000000000000 0.000349864997846 0.000000000000000
165.80735687092 0.000000000000000 0.000349863793645 0.000000000000000
165.72152237615 0.000000000000000 0.000349862578122 0.000000000000000
165.65280605190 0.000000000000000 0.000349861596781 0.000000000000000
165.58408972764 0.000000000000000 0.000349860608060 0.000000000000000
165.52918147964 0.000000000000000 0.000349859812681 0.000000000000000
165.47427323164 0.000000000000000 0.000349859012538 0.000000000000000
165.43046894916 0.000000000000000 0.000349858370777 0.000000000000000
165.38666466669 0.000000000000000 0.000349857725962 0.000000000000000
165.35176578120 0.000000000000000 0.000349857210046 0.000000000000000
165.31686689572 0.000000000000000 0.000349856692183 0.000000000000000
165.28909411860 0.000000000000000 0.000349856278669 0.000000000000000
165.26132134148 0.000000000000000 0.000349855863919 0.000000000000000
165.23924020573 0.000000000000000 0.000349855533282 0.000000000000000
165.21715906998 0.000000000000000 0.000349855201861 0.000000000000000
165.19961677324 0.000000000000000 0.000349854938006 0.000000000000000
165.18207447649 0.000000000000000 0.000349854673656 0.000000000000000
165.16814701460 0.000000000000000 0.000349854463426 0.000000000000000
165.15421955272 0.000000000000000 0.000349854252884 0.000000000000000
165.14316792820 0.000000000000000 0.000349854085594 0.000000000000000
165.13211630369 0.000000000000000 0.000349853918107 0.000000000000000
165.12335055393 0.000000000000000 0.000349853785122 0.000000000000000
165.11458480418 0.000000000000000 0.000349853652014 0.000000000000000
165.10763465208 0.000000000000000 0.000349853546387 0.000000000000000
165.10068449998 0.000000000000000 0.000349853440683 0.000000000000000
165.09517553885 0.000000000000000 0.000349853356843 0.000000000000000
165.08966657771 0.000000000000000 0.000349853272953 0.000000000000000
165.08530103304 0.000000000000000 0.000349853206441 0.000000000000000
165.08093548837 0.000000000000000 0.000349853139898 0.000000000000000
165.07747673360 0.000000000000000 0.000349853087155 0.000000000000000
165.07401797883 0.000000000000000 0.000349853034394 0.000000000000000
165.07127810986 0.000000000000000 0.000349852992584 0.000000000000000
165.06853824088 0.000000000000000 0.000349852950763 0.000000000000000
165.06636812951 0.000000000000000 0.000349852917630 0.000000000000000
165.06419801813 0.000000000000000 0.000349852884490 0.000000000000000
165.06247936599 0.000000000000000 0.000349852858238 0.000000000000000
165.06076071384 0.000000000000000 0.000349852831982 0.000000000000000
165.05939971491 0.000000000000000 0.000349852811187 0.000000000000000
165.05803871598 0.000000000000000 0.000349852790389 0.000000000000000
165.05696100891 0.000000000000000 0.000349852773917 0.000000000000000
165.05588330183 0.000000000000000 0.000349852757444 0.000000000000000
165.05502995405 0.000000000000000 0.000349852744399 0.000000000000000
165.05417660627 0.000000000000000 0.000349852731354 0.000000000000000
165.05350092184 0.000000000000000 0.000349852721023 0.000000000000000
165.05282523742 0.000000000000000 0.000349852710692 0.000000000000000
165.05229022156 0.000000000000000 0.000349852702511 0.000000000000000
165.05175520571 0.000000000000000 0.000349852694330 0.000000000000000
165.05133155205 0.000000000000000 0.000349852687851 0.000000000000000
165.05090789838 0.000000000000000 0.000349852681373 0.000000000000000
165.05057239188 0.000000000000000 0.000349852676242 0.000000000000000
165.05023688537 0.000000000000000 0.000349852671111 0.000000000000000
165.04997113549 0.000000000000000 0.000349852667047 0.000000000000000
165.04970538562 0.000000000000000 0.000349852662982 0.000000000000000
165.04949482167 0.000000000000000 0.000349852659762 0.000000000000000
165.04928425772 0.000000000000000 0.000349852656542 0.000000000000000
165.04911733195 0.000000000000000 0.000349852653989 0.000000000000000
165.04895040619 0.000000000000000 0.000349852651437 0.000000000000000
165.04881796157 0.000000000000000 0.000349852649411 0.000000000000000
165.04868551696 0.000000000000000 0.000349852647386 0.000000000000000
165.04858028501 0.000000000000000 0.000349852645777 0.000000000000000
165.04847505307 0.000000000000000 0.000349852644168 0.000000000000000
165.04839125396 0.000000000000000 0.000349852642886 0.000000000000000
165.04830745486 0.000000000000000 0.000349852641605 0.000000000000000
165.04824047688 0.000000000000000 0.000349852640581 0.000000000000000
165.04817349890 0.000000000000000 0.000349852639558 0.000000000000000
165.04811963726 0.000000000000000 0.000349852638734 0.000000000000000
165.04806577561 0.000000000000000 0.000349852637911 0.000000000000000
165.04802200956 0.000000000000000 0.000349852637243 0.000000000000000
165.04797824351 0.000000000000000 0.000349852636574 0.000000000000000
165.04794201961 0.000000000000000 0.000349852636021 0.000000000000000
165.04790579572 0.000000000000000 0.000349852635467 0.000000000000000
165.04786957182 0.000000000000000 0.000349852634914 0.000000000000000
165.04782705203 0.000000000000000 0.000349852634265 0.000000000000000
165.04778453223 0.000000000000000 0.000349852633617 0.000000000000000
165.04774201243 0.000000000000000 0.000349852632969 0.000000000000000
165.04773350847 0.000000000000000 0.000349852632839 0.000000000000000
165.04772500451 0.000000000000000 0.000349852632710 0.000000000000000
165.04771650055 0.000000000000000 0.000349852632580 0.000000000000000
165.04769949263 0.000000000000000 0.000349852632321 0.000000000000000
165.04768248471 0.000000000000000 0.000349852632063 0.000000000000000
165.04766547679 0.000000000000000 0.000349852631804 0.000000000000000
165.04764846887 0.000000000000000 0.000349852631545 0.000000000000000
165.04761089918 0.000000000000000 0.000349852630975 0.000000000000000
165.04757332949 0.000000000000000 0.000349852630404 0.000000000000000
165.04753575980 0.000000000000000 0.000349852629834 0.000000000000000
165.04749819011 0.000000000000000 0.000349852629265 0.000000000000000
165.04740678479 0.000000000000000 0.000349852627879 0.000000000000000
165.04731537946 0.000000000000000 0.000349852626494 0.000000000000000
165.04722397414 0.000000000000000 0.000349852625109 0.000000000000000
165.04713256881 0.000000000000000 0.000349852623725 0.000000000000000
165.04701269326 0.000000000000000 0.000349852621910 0.000000000000000
165.04689281771 0.000000000000000 0.000349852620095 0.000000000000000
165.04677294215 0.000000000000000 0.000349852618280 0.000000000000000
165.04665306660 0.000000000000000 0.000349852616465 0.000000000000000
165.04638078988 0.000000000000000 0.000349852612343 0.000000000000000
165.04610851315 0.000000000000000 0.000349852608221 0.000000000000000
165.04583623642 0.000000000000000 0.000349852604099 0.000000000000000
165.04556395970 0.000000000000000 0.000349852599977 0.000000000000000
165.04493083755 0.000000000000000 0.000349852590393 0.000000000000000
165.04429771540 0.000000000000000 0.000349852580808 0.000000000000000
165.04366459324 0.000000000000000 0.000349852571223 0.000000000000000
165.04303147109 0.000000000000000 0.000349852561637 0.000000000000000
165.04126589079 0.000000000000000 0.000349852534903 0.000000000000000
165.03950031049 0.000000000000000 0.000349852508165 0.000000000000000
165.03773473018 0.000000000000000 0.000349852481422 0.000000000000000
165.03286396918 0.000000000000000 0.000349852407621 0.000000000000000
165.02799320818 0.000000000000000 0.000349852333783 0.000000000000000
165.02312244718 0.000000000000000 0.000349852259908 0.000000000000000
165.00755612546 0.000000000000000 0.000349852023561 0.000000000000000
164.99198980374 0.000000000000000 0.000349851786827 0.000000000000000
164.97642348202 0.000000000000000 0.000349851549706 0.000000000000000
164.91479365405 0.000000000000000 0.000349850607058 0.000000000000000
164.85316382609 0.000000000000000 0.000349849658231 0.000000000000000
164.79153399813 0.000000000000000 0.000349848703149 0.000000000000000
164.65130034439 0.000000000000000 0.000349846506295 0.000000000000000
164.51106669066 0.000000000000000 0.000349844275899 0.000000000000000
164.37083303693 0.000000000000000 0.000349842011253 0.000000000000000
164.23059938319 0.000000000000000 0.000349839711703 0.000000000000000
164.12182054674 0.000000000000000 0.000349837903536 0.000000000000000
164.01304171029 0.000000000000000 0.000349836073782 0.000000000000000
163.93807309046 0.000000000000000 0.000349834800071 0.000000000000000
163.86310447062 0.000000000000000 0.000349833515954 0.000000000000000
163.81207328780 0.000000000000000 0.000349832635876 0.000000000000000
163.76104210497 0.000000000000000 0.000349831750942 0.000000000000000
163.72642776425 0.000000000000000 0.000349831147922 0.000000000000000
163.69181342353 0.000000000000000 0.000349830542660 0.000000000000000
163.66838606471 0.000000000000000 0.000349830131739 0.000000000000000
163.64495870588 0.000000000000000 0.000349829719789 0.000000000000000
163.62912772242 0.000000000000000 0.000349829440832 0.000000000000000
163.61329673896 0.000000000000000 0.000349829161405 0.000000000000000
163.60261115300 0.000000000000000 0.000349828972532 0.000000000000000
163.59192556705 0.000000000000000 0.000349828783444 0.000000000000000
163.58471893001 0.000000000000000 0.000349828655798 0.000000000000000
163.57751229297 0.000000000000000 0.000349828528055 0.000000000000000
163.57265480031 0.000000000000000 0.000349828441897 0.000000000000000
163.56779730765 0.000000000000000 0.000349828355696 0.000000000000000
163.56452456446 0.000000000000000 0.000349828297593 0.000000000000000
163.56125182128 0.000000000000000 0.000349828239470 0.000000000000000
163.55904742551 0.000000000000000 0.000349828200309 0.000000000000000
163.55684302974 0.000000000000000 0.000349828161140 0.000000000000000
163.55535848279 0.000000000000000 0.000349828134757 0.000000000000000
163.55387393584 0.000000000000000 0.000349828108370 0.000000000000000
163.55287422019 0.000000000000000 0.000349828090598 0.000000000000000
163.55187450454 0.000000000000000 0.000349828072825 0.000000000000000
163.55120120176 0.000000000000000 0.000349828060854 0.000000000000000
163.55052789898 0.000000000000000 0.000349828048883 0.000000000000000
163.55007424099 0.000000000000000 0.000349828040816 0.000000000000000
163.54962058299 0.000000000000000 0.000349828032750 0.000000000000000
163.54931459436 0.000000000000000 0.000349828027310 0.000000000000000
163.54900860573 0.000000000000000 0.000349828021869 0.000000000000000
163.54880171583 0.000000000000000 0.000349828018191 0.000000000000000
163.54859482594 0.000000000000000 0.000349828014513 0.000000000000000
163.54845416266 0.000000000000000 0.000349828012012 0.000000000000000
163.54831349939 0.000000000000000 0.000349828009512 0.000000000000000
163.54821662556 0.000000000000000 0.000349828007791 0.000000000000000
163.54811975173 0.000000000000000 0.000349828006069 0.000000000000000
163.54805088587 0.000000000000000 0.000349828004846 0.000000000000000
163.54798202001 0.000000000000000 0.000349828003623 0.000000000000000
163.54792822187 0.000000000000000 0.000349828002668 0.000000000000000
163.54787442373 0.000000000000000 0.000349828001714 0.000000000000000
163.54782062560 0.000000000000000 0.000349828000760 0.000000000000000
163.54778290219 0.000000000000000 0.000349828000092 0.000000000000000
163.54774517878 0.000000000000000 0.000349827999425 0.000000000000000
163.54770745537 0.000000000000000 0.000349827998758 0.000000000000000
163.54766973197 0.000000000000000 0.000349827998091 0.000000000000000
163.54763200856 0.000000000000000 0.000349827997426 0.000000000000000
163.54759428515 0.000000000000000 0.000349827996760 0.000000000000000
163.54755656174 0.000000000000000 0.000349827996095 0.000000000000000
163.54748111493 0.000000000000000 0.000349827994765 0.000000000000000
163.54740566811 0.000000000000000 0.000349827993435 0.000000000000000
163.54733022130 0.000000000000000 0.000349827992106 0.000000000000000
163.54725477448 0.000000000000000 0.000349827990777 0.000000000000000
163.54714304324 0.000000000000000 0.000349827988809 0.000000000000000
163.54703131200 0.000000000000000 0.000349827986842 0.000000000000000
163.54691958076 0.000000000000000 0.000349827984874 0.000000000000000
163.54680784952 0.000000000000000 0.000349827982907 0.000000000000000
163.54656650237 0.000000000000000 0.000349827978658 0.000000000000000
163.54632515522 0.000000000000000 0.000349827974409 0.000000000000000
163.54608380807 0.000000000000000 0.000349827970160 0.000000000000000
163.54584246092 0.000000000000000 0.000349827965911 0.000000000000000
163.54529008121 0.000000000000000 0.000349827956187 0.000000000000000
163.54473770151 0.000000000000000 0.000349827946463 0.000000000000000
163.54418532180 0.000000000000000 0.000349827936738 0.000000000000000
163.54363294210 0.000000000000000 0.000349827927013 0.000000000000000
163.54215281340 0.000000000000000 0.000349827900952 0.000000000000000
163.54067268470 0.000000000000000 0.000349827874887 0.000000000000000
163.53919255600 0.000000000000000 0.000349827848819 0.000000000000000
163.53524091505 0.000000000000000 0.000349827779204 0.000000000000000
163.53128927410 0.000000000000000 0.000349827709561 0.000000000000000
163.52733763316 0.000000000000000 0.000349827639890 0.000000000000000
163.51526296180 0.000000000000000 0.000349827426824 0.000000000000000
163.50318829045 0.000000000000000 0.000349827213488 0.000000000000000
163.49111361909 0.000000000000000 0.000349826999881 0.000000000000000
163.44598902671 0.000000000000000 0.000349826199190 0.000000000000000
163.40086443433 0.000000000000000 0.000349825394664 0.000000000000000
163.35573984195 0.000000000000000 0.000349824586270 0.000000000000000
163.21938342635 0.000000000000000 0.000349822119583 0.000000000000000
163.08302701075 0.000000000000000 0.000349819616417 0.000000000000000
162.97891396205 0.000000000000000 0.000349817680121 0.000000000000000
162.87480091335 0.000000000000000 0.000349815721758 0.000000000000000
162.79117330458 0.000000000000000 0.000349814132543 0.000000000000000
162.70754569581 0.000000000000000 0.000349812528747 0.000000000000000
162.64060525436 0.000000000000000 0.000349811234379 0.000000000000000
162.57366481291 0.000000000000000 0.000349809930518 0.000000000000000
162.52018047817 0.000000000000000 0.000349808881894 0.000000000000000
162.46669614342 0.000000000000000 0.000349807827147 0.000000000000000
162.42403030284 0.000000000000000 0.000349806981340 0.000000000000000
162.38136446226 0.000000000000000 0.000349806131609 0.000000000000000
162.34737376071 0.000000000000000 0.000349805451837 0.000000000000000
162.31338305915 0.000000000000000 0.000349804769564 0.000000000000000
162.28633353094 0.000000000000000 0.000349804224825 0.000000000000000
162.25928400272 0.000000000000000 0.000349803678498 0.000000000000000
162.23777806751 0.000000000000000 0.000349803243001 0.000000000000000
162.21627213231 0.000000000000000 0.000349802806498 0.000000000000000
162.19918681577 0.000000000000000 0.000349802459002 0.000000000000000
162.18210149924 0.000000000000000 0.000349802110870 0.000000000000000
162.16853679982 0.000000000000000 0.000349801834021 0.000000000000000
162.15497210040 0.000000000000000 0.000349801556771 0.000000000000000
162.14420826341 0.000000000000000 0.000349801336483 0.000000000000000
162.13344442643 0.000000000000000 0.000349801115942 0.000000000000000
162.12490687200 0.000000000000000 0.000349800940836 0.000000000000000
162.11636931758 0.000000000000000 0.000349800765571 0.000000000000000
162.10960003838 0.000000000000000 0.000349800626493 0.000000000000000
162.10283075918 0.000000000000000 0.000349800487316 0.000000000000000
162.09746511856 0.000000000000000 0.000349800376926 0.000000000000000
162.09209947793 0.000000000000000 0.000349800266474 0.000000000000000
162.08784747059 0.000000000000000 0.000349800178902 0.000000000000000
162.08359546325 0.000000000000000 0.000349800091290 0.000000000000000
162.08022663441 0.000000000000000 0.000349800021848 0.000000000000000
162.07685780557 0.000000000000000 0.000349799952381 0.000000000000000
162.07418914991 0.000000000000000 0.000349799897335 0.000000000000000
162.07152049426 0.000000000000000 0.000349799842273 0.000000000000000
162.06940676950 0.000000000000000 0.000349799798651 0.000000000000000
162.06729304474 0.000000000000000 0.000349799755018 0.000000000000000
162.06561903336 0.000000000000000 0.000349799720456 0.000000000000000
162.06394502197 0.000000000000000 0.000349799685887 0.000000000000000
162.06261935949 0.000000000000000 0.000349799658508 0.000000000000000
162.06129369700 0.000000000000000 0.000349799631125 0.000000000000000
162.06024395625 0.000000000000000 0.000349799609439 0.000000000000000
162.05919421549 0.000000000000000 0.000349799587751 0.000000000000000
162.05836299557 0.000000000000000 0.000349799570575 0.000000000000000
162.05753177566 0.000000000000000 0.000349799553399 0.000000000000000
162.05687359317 0.000000000000000 0.000349799539797 0.000000000000000
162.05621541067 0.000000000000000 0.000349799526195 0.000000000000000
162.05569423016 0.000000000000000 0.000349799515423 0.000000000000000
162.05517304965 0.000000000000000 0.000349799504651 0.000000000000000
162.05476032333 0.000000000000000 0.000349799496120 0.000000000000000
162.05434759701 0.000000000000000 0.000349799487589 0.000000000000000
162.05402070906 0.000000000000000 0.000349799480832 0.000000000000000
162.05369382112 0.000000000000000 0.000349799474075 0.000000000000000
162.05343485365 0.000000000000000 0.000349799468722 0.000000000000000
162.05317588619 0.000000000000000 0.000349799463369 0.000000000000000
162.05297064032 0.000000000000000 0.000349799459126 0.000000000000000
162.05276539446 0.000000000000000 0.000349799454883 0.000000000000000
162.05260261371 0.000000000000000 0.000349799451519 0.000000000000000
162.05243983296 0.000000000000000 0.000349799448154 0.000000000000000
162.05231058667 0.000000000000000 0.000349799445483 0.000000000000000
162.05218134039 0.000000000000000 0.000349799442811 0.000000000000000
162.05207853343 0.000000000000000 0.000349799440687 0.000000000000000
162.05197572648 0.000000000000000 0.000349799438562 0.000000000000000
162.05189370756 0.000000000000000 0.000349799436867 0.000000000000000
162.05181168865 0.000000000000000 0.000349799435172 0.000000000000000
162.05174593416 0.000000000000000 0.000349799433814 0.000000000000000
162.05168017967 0.000000000000000 0.000349799432455 0.000000000000000
162.05162703074 0.000000000000000 0.000349799431357 0.000000000000000
162.05157388182 0.000000000000000 0.000349799430260 0.000000000000000
162.05153030701 0.000000000000000 0.000349799429360 0.000000000000000
162.05148673221 0.000000000000000 0.000349799428460 0.000000000000000
162.05144315741 0.000000000000000 0.000349799427561 0.000000000000000
162.05139368305 0.000000000000000 0.000349799426540 0.000000000000000
162.05134420868 0.000000000000000 0.000349799425519 0.000000000000000
162.05129473432 0.000000000000000 0.000349799424500 0.000000000000000
162.05124525996 0.000000000000000 0.000349799423481 0.000000000000000
162.05123601054 0.000000000000000 0.000349799423290 0.000000000000000
162.05122676112 0.000000000000000 0.000349799423100 0.000000000000000
162.05121751170 0.000000000000000 0.000349799422910 0.000000000000000
162.05119901286 0.000000000000000 0.000349799422529 0.000000000000000
162.05118051402 0.000000000000000 0.000349799422149 0.000000000000000
162.05116201518 0.000000000000000 0.000349799421769 0.000000000000000
162.05114351634 0.000000000000000 0.000349799421389 0.000000000000000
162.05110137113 0.000000000000000 0.000349799420524 0.000000000000000
162.05105922592 0.000000000000000 0.000349799419659 0.000000000000000
162.05101708070 0.000000000000000 0.000349799418795 0.000000000000000
162.05097493549 0.000000000000000 0.000349799417930 0.000000000000000
162.05093279028 0.000000000000000 0.000349799417067 0.000000000000000
162.05083086172 0.000000000000000 0.000349799414978 0.000000000000000
162.05072893315 0.000000000000000 0.000349799412890 0.000000000000000
162.05062700459 0.000000000000000 0.000349799410803 0.000000000000000
162.05052507603 0.000000000000000 0.000349799408715 0.000000000000000
162.05042314746 0.000000000000000 0.000349799406628 0.000000000000000
162.05024899792 0.000000000000000 0.000349799403063 0.000000000000000
162.05007484837 0.000000000000000 0.000349799399497 0.000000000000000
162.04990069882 0.000000000000000 0.000349799395932 0.000000000000000
162.04972654927 0.000000000000000 0.000349799392367 0.000000000000000
162.04931624542 0.000000000000000 0.000349799383968 0.000000000000000
162.04890594158 0.000000000000000 0.000349799375569 0.000000000000000
162.04849563773 0.000000000000000 0.000349799367170 0.000000000000000
162.04808533388 0.000000000000000 0.000349799358771 0.000000000000000
162.04707320124 0.000000000000000 0.000349799338051 0.000000000000000
162.04606106860 0.000000000000000 0.000349799317330 0.000000000000000
162.04504893595 0.000000000000000 0.000349799296607 0.000000000000000
162.04250079629 0.000000000000000 0.000349799244426 0.000000000000000
162.03995265664 0.000000000000000 0.000349799192231 0.000000000000000
162.03740451698 0.000000000000000 0.000349799140024 0.000000000000000
162.03022770011 0.000000000000000 0.000349798992908 0.000000000000000
162.02305088324 0.000000000000000 0.000349798845683 0.000000000000000
162.01587406638 0.000000000000000 0.000349798698346 0.000000000000000
161.99169968268 0.000000000000000 0.000349798201241 0.000000000000000
161.96752529898 0.000000000000000 0.000349797702868 0.000000000000000
161.94335091528 0.000000000000000 0.000349797203220 0.000000000000000
161.84121116232 0.000000000000000 0.000349795077893 0.000000000000000
161.73907140936 0.000000000000000 0.000349792929251 0.000000000000000
161.63693165640 0.000000000000000 0.000349790756874 0.000000000000000
161.48375430170 0.000000000000000 0.000349787453740 0.000000000000000
161.33057694701 0.000000000000000 0.000349784095067 0.000000000000000
161.20791371383 0.000000000000000 0.000349781364702 0.000000000000000
161.08525048065 0.000000000000000 0.000349778597543 0.000000000000000
161.00037268022 0.000000000000000 0.000349776661015 0.000000000000000
160.91549487979 0.000000000000000 0.000349774706539 0.000000000000000
160.85763169598 0.000000000000000 0.000349773363785 0.000000000000000
160.79976851216 0.000000000000000 0.000349772012613 0.000000000000000
160.76047994752 0.000000000000000 0.000349771090369 0.000000000000000
160.72119138288 0.000000000000000 0.000349770164226 0.000000000000000
160.69458039229 0.000000000000000 0.000349769534713 0.000000000000000
160.66796940170 0.000000000000000 0.000349768903408 0.000000000000000
160.64997705589 0.000000000000000 0.000349768475551 0.000000000000000
160.63198471009 0.000000000000000 0.000349768046875 0.000000000000000
160.61983527563 0.000000000000000 0.000349767756944 0.000000000000000
160.60768584117 0.000000000000000 0.000349767466641 0.000000000000000
160.59948949912 0.000000000000000 0.000349767270583 0.000000000000000
160.59129315708 0.000000000000000 0.000349767074355 0.000000000000000
160.58576737723 0.000000000000000 0.000349766941967 0.000000000000000
160.58024159738 0.000000000000000 0.000349766809502 0.000000000000000
160.57651801485 0.000000000000000 0.000349766720196 0.000000000000000
160.57279443232 0.000000000000000 0.000349766630856 0.000000000000000
160.57028609049 0.000000000000000 0.000349766570654 0.000000000000000
160.56777774866 0.000000000000000 0.000349766510436 0.000000000000000
160.56608838024 0.000000000000000 0.000349766469871 0.000000000000000
160.56439901182 0.000000000000000 0.000349766429299 0.000000000000000
160.56326131088 0.000000000000000 0.000349766401972 0.000000000000000
160.56212360995 0.000000000000000 0.000349766374642 0.000000000000000
160.56135735832 0.000000000000000 0.000349766356234 0.000000000000000
160.56059110668 0.000000000000000 0.000349766337825 0.000000000000000
160.56007482868 0.000000000000000 0.000349766325421 0.000000000000000
160.55955855068 0.000000000000000 0.000349766313017 0.000000000000000
160.55921035127 0.000000000000000 0.000349766304651 0.000000000000000
160.55886215186 0.000000000000000 0.000349766296285 0.000000000000000
160.55862676830 0.000000000000000 0.000349766290630 0.000000000000000
160.55839138475 0.000000000000000 0.000349766284975 0.000000000000000
160.55823142427 0.000000000000000 0.000349766281133 0.000000000000000
160.55807146380 0.000000000000000 0.000349766277291 0.000000000000000
160.55796142412 0.000000000000000 0.000349766274648 0.000000000000000
160.55785138445 0.000000000000000 0.000349766272006 0.000000000000000
160.55777338655 0.000000000000000 0.000349766270134 0.000000000000000
160.55769538866 0.000000000000000 0.000349766268262 0.000000000000000
160.55763505989 0.000000000000000 0.000349766266815 0.000000000000000
160.55757473113 0.000000000000000 0.000349766265368 0.000000000000000
160.55751440237 0.000000000000000 0.000349766263923 0.000000000000000
160.55747140598 0.000000000000000 0.000349766262894 0.000000000000000
160.55742840959 0.000000000000000 0.000349766261865 0.000000000000000
160.55738541321 0.000000000000000 0.000349766260838 0.000000000000000
160.55734241682 0.000000000000000 0.000349766259811 0.000000000000000
160.55729942043 0.000000000000000 0.000349766258786 0.000000000000000
160.55725642405 0.000000000000000 0.000349766257760 0.000000000000000
160.55721342766 0.000000000000000 0.000349766256735 0.000000000000000
160.55712743489 0.000000000000000 0.000349766254686 0.000000000000000
160.55704144211 0.000000000000000 0.000349766252638 0.000000000000000
160.55695544934 0.000000000000000 0.000349766250590 0.000000000000000
160.55686945656 0.000000000000000 0.000349766248543 0.000000000000000
160.55674356139 0.000000000000000 0.000349766245545 0.000000000000000
160.55661766621 0.000000000000000 0.000349766242548 0.000000000000000
160.55649177103 0.000000000000000 0.000349766239552 0.000000000000000
160.55636587585 0.000000000000000 0.000349766236555 0.000000000000000
160.55609253546 0.000000000000000 0.000349766230050 0.000000000000000
160.55581919507 0.000000000000000 0.000349766223545 0.000000000000000
160.55554585468 0.000000000000000 0.000349766217040 0.000000000000000
160.55527251429 0.000000000000000 0.000349766210535 0.000000000000000
160.55464578583 0.000000000000000 0.000349766195620 0.000000000000000
160.55401905737 0.000000000000000 0.000349766180705 0.000000000000000
160.55339232892 0.000000000000000 0.000349766165789 0.000000000000000
160.55276560046 0.000000000000000 0.000349766150872 0.000000000000000
160.55107895042 0.000000000000000 0.000349766110725 0.000000000000000
160.54939230037 0.000000000000000 0.000349766070571 0.000000000000000
160.54770565032 0.000000000000000 0.000349766030411 0.000000000000000
160.54318672251 0.000000000000000 0.000349765922780 0.000000000000000
160.53866779470 0.000000000000000 0.000349765815098 0.000000000000000
160.53414886689 0.000000000000000 0.000349765707367 0.000000000000000
160.52027397942 0.000000000000000 0.000349765376271 0.000000000000000
160.50639909196 0.000000000000000 0.000349765044693 0.000000000000000
160.49252420449 0.000000000000000 0.000349764712630 0.000000000000000
160.44035027152 0.000000000000000 0.000349763459606 0.000000000000000
160.38817633854 0.000000000000000 0.000349762199638 0.000000000000000
160.33600240557 0.000000000000000 0.000349760932657 0.000000000000000
160.20245362733 0.000000000000000 0.000349757657107 0.000000000000000
160.06890484909 0.000000000000000 0.000349754334130 0.000000000000000
159.96769878548 0.000000000000000 0.000349751783740 0.000000000000000
159.86649272186 0.000000000000000 0.000349749205152 0.000000000000000
159.78518834912 0.000000000000000 0.000349747112964 0.000000000000000
159.70388397638 0.000000000000000 0.000349745002167 0.000000000000000
159.63880478908 0.000000000000000 0.000349743299088 0.000000000000000
159.57372560177 0.000000000000000 0.000349741583907 0.000000000000000
159.52172874640 0.000000000000000 0.000349740204772 0.000000000000000
159.46973189102 0.000000000000000 0.000349738817834 0.000000000000000
159.42825259689 0.000000000000000 0.000349737705823 0.000000000000000
159.38677330275 0.000000000000000 0.000349736588814 0.000000000000000
159.35372767561 0.000000000000000 0.000349735695334 0.000000000000000
159.32068204847 0.000000000000000 0.000349734798668 0.000000000000000
159.29438435543 0.000000000000000 0.000349734082822 0.000000000000000
159.26808666239 0.000000000000000 0.000349733364954 0.000000000000000
159.24717825344 0.000000000000000 0.000349732792756 0.000000000000000
159.22626984450 0.000000000000000 0.000349732219277 0.000000000000000
159.20965904432 0.000000000000000 0.000349731762760 0.000000000000000
159.19304824414 0.000000000000000 0.000349731305434 0.000000000000000
159.17986013674 0.000000000000000 0.000349730941764 0.000000000000000
159.16667202934 0.000000000000000 0.000349730577583 0.000000000000000
159.15620691609 0.000000000000000 0.000349730288233 0.000000000000000
159.14574180284 0.000000000000000 0.000349729998561 0.000000000000000
159.13744110718 0.000000000000000 0.000349729768572 0.000000000000000
159.12914041152 0.000000000000000 0.000349729538379 0.000000000000000
159.12255887552 0.000000000000000 0.000349729355718 0.000000000000000
159.11597733952 0.000000000000000 0.000349729172930 0.000000000000000
159.11076047074 0.000000000000000 0.000349729027953 0.000000000000000
159.10554360197 0.000000000000000 0.000349728882895 0.000000000000000
159.10140945831 0.000000000000000 0.000349728767887 0.000000000000000
159.09727531465 0.000000000000000 0.000349728652829 0.000000000000000
159.09399984507 0.000000000000000 0.000349728561633 0.000000000000000
159.09072437550 0.000000000000000 0.000349728470405 0.000000000000000
159.08812965714 0.000000000000000 0.000349728398116 0.000000000000000
159.08553493878 0.000000000000000 0.000349728325807 0.000000000000000
159.08347976089 0.000000000000000 0.000349728268520 0.000000000000000
159.08142458300 0.000000000000000 0.000349728211220 0.000000000000000
159.07979692451 0.000000000000000 0.000349728165832 0.000000000000000
159.07816926602 0.000000000000000 0.000349728120436 0.000000000000000
159.07688029577 0.000000000000000 0.000349728084480 0.000000000000000
159.07559132552 0.000000000000000 0.000349728048520 0.000000000000000
159.07457062334 0.000000000000000 0.000349728020041 0.000000000000000
159.07354992116 0.000000000000000 0.000349727991559 0.000000000000000
159.07274167558 0.000000000000000 0.000349727969004 0.000000000000000
159.07193343000 0.000000000000000 0.000349727946447 0.000000000000000
159.07129341575 0.000000000000000 0.000349727928583 0.000000000000000
159.07065340150 0.000000000000000 0.000349727910719 0.000000000000000
159.07014657853 0.000000000000000 0.000349727896572 0.000000000000000
159.06963975556 0.000000000000000 0.000349727882424 0.000000000000000
159.06923836290 0.000000000000000 0.000349727871219 0.000000000000000
159.06883697024 0.000000000000000 0.000349727860014 0.000000000000000
159.06851901331 0.000000000000000 0.000349727851137 0.000000000000000
159.06820105639 0.000000000000000 0.000349727842261 0.000000000000000
159.06794910681 0.000000000000000 0.000349727835227 0.000000000000000
159.06769715723 0.000000000000000 0.000349727828194 0.000000000000000
159.06749740057 0.000000000000000 0.000349727822617 0.000000000000000
159.06729764391 0.000000000000000 0.000349727817040 0.000000000000000
159.06713912390 0.000000000000000 0.000349727812615 0.000000000000000
159.06698060390 0.000000000000000 0.000349727808190 0.000000000000000
159.06685462182 0.000000000000000 0.000349727804674 0.000000000000000
159.06672863974 0.000000000000000 0.000349727801157 0.000000000000000
159.06662827580 0.000000000000000 0.000349727798356 0.000000000000000
159.06652791185 0.000000000000000 0.000349727795555 0.000000000000000
159.06644764094 0.000000000000000 0.000349727793315 0.000000000000000
159.06636737002 0.000000000000000 0.000349727791075 0.000000000000000
159.06630274735 0.000000000000000 0.000349727789272 0.000000000000000
159.06623812467 0.000000000000000 0.000349727787469 0.000000000000000
159.06618551462 0.000000000000000 0.000349727786001 0.000000000000000
159.06613290457 0.000000000000000 0.000349727784534 0.000000000000000
159.06608920896 0.000000000000000 0.000349727783315 0.000000000000000
159.06604551334 0.000000000000000 0.000349727782097 0.000000000000000
159.06600181772 0.000000000000000 0.000349727780879 0.000000000000000
159.06594983846 0.000000000000000 0.000349727779431 0.000000000000000
159.06589785920 0.000000000000000 0.000349727777983 0.000000000000000
159.06584587995 0.000000000000000 0.000349727776537 0.000000000000000
159.06583548410 0.000000000000000 0.000349727776248 0.000000000000000
159.06582508824 0.000000000000000 0.000349727775959 0.000000000000000
159.06581469239 0.000000000000000 0.000349727775670 0.000000000000000
159.06579390069 0.000000000000000 0.000349727775092 0.000000000000000
159.06577310899 0.000000000000000 0.000349727774514 0.000000000000000
159.06575231728 0.000000000000000 0.000349727773937 0.000000000000000
159.06573152558 0.000000000000000 0.000349727773360 0.000000000000000
159.06568705302 0.000000000000000 0.000349727772126 0.000000000000000
159.06564258046 0.000000000000000 0.000349727770893 0.000000000000000
159.06559810790 0.000000000000000 0.000349727769661 0.000000000000000
159.06555363533 0.000000000000000 0.000349727768429 0.000000000000000
159.06542922025 0.000000000000000 0.000349727764984 0.000000000000000
159.06533369728 0.000000000000000 0.000349727762340 0.000000000000000
159.06523817430 0.000000000000000 0.000349727759696 0.000000000000000
159.06514265132 0.000000000000000 0.000349727757053 0.000000000000000
159.06504712835 0.000000000000000 0.000349727754410 0.000000000000000
159.06487273876 0.000000000000000 0.000349727749586 0.000000000000000
159.06469834918 0.000000000000000 0.000349727744762 0.000000000000000
159.06452395959 0.000000000000000 0.000349727739938 0.000000000000000
159.06434957001 0.000000000000000 0.000349727735115 0.000000000000000
159.06396770543 0.000000000000000 0.000349727724553 0.000000000000000
159.06358584084 0.000000000000000 0.000349727713992 0.000000000000000
159.06320397626 0.000000000000000 0.000349727703431 0.000000000000000
159.06282211167 0.000000000000000 0.000349727692869 0.000000000000000
159.06190743572 0.000000000000000 0.000349727667571 0.000000000000000
159.06099275977 0.000000000000000 0.000349727642270 0.000000000000000
159.06007808382 0.000000000000000 0.000349727616968 0.000000000000000
159.05784055088 0.000000000000000 0.000349727555064 0.000000000000000
159.05560301795 0.000000000000000 0.000349727493147 0.000000000000000
159.05336548502 0.000000000000000 0.000349727431216 0.000000000000000
159.04729881423 0.000000000000000 0.000349727263230 0.000000000000000
159.04123214345 0.000000000000000 0.000349727095139 0.000000000000000
159.03516547266 0.000000000000000 0.000349726926942 0.000000000000000
159.01569517894 0.000000000000000 0.000349726386412 0.000000000000000
158.99622488522 0.000000000000000 0.000349725844776 0.000000000000000
158.97675459150 0.000000000000000 0.000349725302030 0.000000000000000
158.89951201438 0.000000000000000 0.000349723137798 0.000000000000000
158.82226943726 0.000000000000000 0.000349720955757 0.000000000000000
158.74502686014 0.000000000000000 0.000349718755660 0.000000000000000
158.58559510302 0.000000000000000 0.000349714156570 0.000000000000000
158.42616334591 0.000000000000000 0.000349709477584 0.000000000000000
158.26673158880 0.000000000000000 0.000349704717005 0.000000000000000
158.15607372397 0.000000000000000 0.000349701364007 0.000000000000000
158.04541585915 0.000000000000000 0.000349697970520 0.000000000000000
157.96974232161 0.000000000000000 0.000349695626366 0.000000000000000
157.89406878408 0.000000000000000 0.000349693262994 0.000000000000000
157.84256449231 0.000000000000000 0.000349691643417 0.000000000000000
157.79106020055 0.000000000000000 0.000349690014872 0.000000000000000
157.75611343597 0.000000000000000 0.000349688904753 0.000000000000000
157.72116667139 0.000000000000000 0.000349687790490 0.000000000000000
157.69750753178 0.000000000000000 0.000349687033774 0.000000000000000
157.67384839216 0.000000000000000 0.000349686275156 0.000000000000000
157.65785723058 0.000000000000000 0.000349685761330 0.000000000000000
157.64186606900 0.000000000000000 0.000349685246635 0.000000000000000
157.63107054825 0.000000000000000 0.000349684898676 0.000000000000000
157.62027502750 0.000000000000000 0.000349684550321 0.000000000000000
157.61299332380 0.000000000000000 0.000349684315129 0.000000000000000
157.60571162009 0.000000000000000 0.000349684079756 0.000000000000000
157.60080305693 0.000000000000000 0.000349683920992 0.000000000000000
157.59589449378 0.000000000000000 0.000349683762146 0.000000000000000
157.59258708864 0.000000000000000 0.000349683655069 0.000000000000000
157.58927968349 0.000000000000000 0.000349683547956 0.000000000000000
157.58705178789 0.000000000000000 0.000349683475783 0.000000000000000
157.58482389229 0.000000000000000 0.000349683403594 0.000000000000000
157.58332340220 0.000000000000000 0.000349683354966 0.000000000000000
157.58182291211 0.000000000000000 0.000349683306330 0.000000000000000
157.58081233966 0.000000000000000 0.000349683273571 0.000000000000000
157.57980176721 0.000000000000000 0.000349683240809 0.000000000000000
157.57912099936 0.000000000000000 0.000349683218737 0.000000000000000
157.57844023151 0.000000000000000 0.000349683196665 0.000000000000000
157.57798132801 0.000000000000000 0.000349683181786 0.000000000000000
157.57752242450 0.000000000000000 0.000349683166907 0.000000000000000
157.57721258037 0.000000000000000 0.000349683156861 0.000000000000000
157.57690273624 0.000000000000000 0.000349683146815 0.000000000000000
157.57669276046 0.000000000000000 0.000349683140008 0.000000000000000
157.57648278468 0.000000000000000 0.000349683133201 0.000000000000000
157.57633927725 0.000000000000000 0.000349683128549 0.000000000000000
157.57619576981 0.000000000000000 0.000349683123899 0.000000000000000
157.57609569587 0.000000000000000 0.000349683120656 0.000000000000000
157.57599562193 0.000000000000000 0.000349683117414 0.000000000000000
157.57592203008 0.000000000000000 0.000349683115031 0.000000000000000
157.57584843822 0.000000000000000 0.000349683112648 0.000000000000000
157.57577484636 0.000000000000000 0.000349683110267 0.000000000000000
157.57570125451 0.000000000000000 0.000349683107888 0.000000000000000
157.57569108763 0.000000000000000 0.000349683107560 0.000000000000000
157.57568092076 0.000000000000000 0.000349683107231 0.000000000000000
157.57567075389 0.000000000000000 0.000349683106903 0.000000000000000
157.57565042015 0.000000000000000 0.000349683106247 0.000000000000000
157.57563008641 0.000000000000000 0.000349683105590 0.000000000000000
157.57560975267 0.000000000000000 0.000349683104934 0.000000000000000
157.57558941893 0.000000000000000 0.000349683104279 0.000000000000000
157.57554030877 0.000000000000000 0.000349683102696 0.000000000000000
157.57549119862 0.000000000000000 0.000349683101114 0.000000000000000
157.57544208846 0.000000000000000 0.000349683099533 0.000000000000000
157.57539297831 0.000000000000000 0.000349683097953 0.000000000000000
157.57526966928 0.000000000000000 0.000349683093987 0.000000000000000
157.57517020474 0.000000000000000 0.000349683090789 0.000000000000000
157.57507074020 0.000000000000000 0.000349683087591 0.000000000000000
157.57497127567 0.000000000000000 0.000349683084394 0.000000000000000
157.57487181113 0.000000000000000 0.000349683081198 0.000000000000000
157.57469215587 0.000000000000000 0.000349683075424 0.000000000000000
157.57451250060 0.000000000000000 0.000349683069651 0.000000000000000
157.57433284534 0.000000000000000 0.000349683063879 0.000000000000000
157.57415319007 0.000000000000000 0.000349683058107 0.000000000000000
157.57376063389 0.000000000000000 0.000349683045495 0.000000000000000
157.57336807771 0.000000000000000 0.000349683032883 0.000000000000000
157.57297552152 0.000000000000000 0.000349683020271 0.000000000000000
157.57258296534 0.000000000000000 0.000349683007659 0.000000000000000
157.57164798573 0.000000000000000 0.000349682977618 0.000000000000000
157.57071300613 0.000000000000000 0.000349682947576 0.000000000000000
157.56977802652 0.000000000000000 0.000349682917532 0.000000000000000
157.56750042452 0.000000000000000 0.000349682844334 0.000000000000000
157.56522282251 0.000000000000000 0.000349682771120 0.000000000000000
157.56294522050 0.000000000000000 0.000349682697889 0.000000000000000
157.55680526342 0.000000000000000 0.000349682500390 0.000000000000000
157.55066530635 0.000000000000000 0.000349682302766 0.000000000000000
157.54452534927 0.000000000000000 0.000349682105016 0.000000000000000
157.52496226467 0.000000000000000 0.000349681474102 0.000000000000000
157.50539918007 0.000000000000000 0.000349680841897 0.000000000000000
157.48583609547 0.000000000000000 0.000349680208394 0.000000000000000
157.40895369090 0.000000000000000 0.000349677706045 0.000000000000000
157.33207128634 0.000000000000000 0.000349675183272 0.000000000000000
157.25518888177 0.000000000000000 0.000349672639797 0.000000000000000
157.09594048967 0.000000000000000 0.000349667304550 0.000000000000000
156.93669209756 0.000000000000000 0.000349661877097 0.000000000000000
156.77744370545 0.000000000000000 0.000349656355501 0.000000000000000
156.66681394082 0.000000000000000 0.000349652463298 0.000000000000000
156.55618417619 0.000000000000000 0.000349648524311 0.000000000000000
156.48051390751 0.000000000000000 0.000349645802888 0.000000000000000
156.40484363882 0.000000000000000 0.000349643059253 0.000000000000000
156.35333518122 0.000000000000000 0.000349641178913 0.000000000000000
156.30182672362 0.000000000000000 0.000349639288207 0.000000000000000
156.26687400658 0.000000000000000 0.000349637999291 0.000000000000000
156.23192128955 0.000000000000000 0.000349636705586 0.000000000000000
156.20825657015 0.000000000000000 0.000349635826962 0.000000000000000
156.18459185076 0.000000000000000 0.000349634946138 0.000000000000000
156.16859615300 0.000000000000000 0.000349634349517 0.000000000000000
156.15260045523 0.000000000000000 0.000349633751891 0.000000000000000
156.14180149588 0.000000000000000 0.000349633347855 0.000000000000000
156.13100253654 0.000000000000000 0.000349632943362 0.000000000000000
156.12371832740 0.000000000000000 0.000349632670261 0.000000000000000
156.11643411826 0.000000000000000 0.000349632396952 0.000000000000000
156.11152377168 0.000000000000000 0.000349632212596 0.000000000000000
156.10661342509 0.000000000000000 0.000349632028145 0.000000000000000
156.10330476606 0.000000000000000 0.000349631903806 0.000000000000000
156.09999610703 0.000000000000000 0.000349631779426 0.000000000000000
156.09776733185 0.000000000000000 0.000349631695617 0.000000000000000
156.09553855667 0.000000000000000 0.000349631611790 0.000000000000000
156.09403744275 0.000000000000000 0.000349631555320 0.000000000000000
156.09253632883 0.000000000000000 0.000349631498843 0.000000000000000
156.09152529933 0.000000000000000 0.000349631460800 0.000000000000000
156.09051426984 0.000000000000000 0.000349631422754 0.000000000000000
156.08983314386 0.000000000000000 0.000349631397121 0.000000000000000
156.08915201788 0.000000000000000 0.000349631371487 0.000000000000000
156.08869280016 0.000000000000000 0.000349631354204 0.000000000000000
156.08823358244 0.000000000000000 0.000349631336921 0.000000000000000
156.08792341773 0.000000000000000 0.000349631325248 0.000000000000000
156.08761325302 0.000000000000000 0.000349631313576 0.000000000000000
156.08740289497 0.000000000000000 0.000349631305660 0.000000000000000
156.08719253692 0.000000000000000 0.000349631297745 0.000000000000000
156.08704850768 0.000000000000000 0.000349631292326 0.000000000000000
156.08690447844 0.000000000000000 0.000349631286908 0.000000000000000
156.08680359329 0.000000000000000 0.000349631283114 0.000000000000000
156.08670270814 0.000000000000000 0.000349631279320 0.000000000000000
156.08662755184 0.000000000000000 0.000349631276495 0.000000000000000
156.08655239554 0.000000000000000 0.000349631273671 0.000000000000000
156.08647723924 0.000000000000000 0.000349631270849 0.000000000000000
156.08641580807 0.000000000000000 0.000349631268544 0.000000000000000
156.08640352183 0.000000000000000 0.000349631268083 0.000000000000000
156.08639123560 0.000000000000000 0.000349631267623 0.000000000000000
156.08637894936 0.000000000000000 0.000349631267162 0.000000000000000
156.08635437689 0.000000000000000 0.000349631266241 0.000000000000000
156.08632980442 0.000000000000000 0.000349631265321 0.000000000000000
156.08630523195 0.000000000000000 0.000349631264401 0.000000000000000
156.08628065948 0.000000000000000 0.000349631263481 0.000000000000000
156.08623151646 0.000000000000000 0.000349631261643 0.000000000000000
156.08618237345 0.000000000000000 0.000349631259806 0.000000000000000
156.08613323044 0.000000000000000 0.000349631257969 0.000000000000000
156.08608408742 0.000000000000000 0.000349631256134 0.000000000000000
156.08596137467 0.000000000000000 0.000349631251551 0.000000000000000
156.08583866192 0.000000000000000 0.000349631246971 0.000000000000000
156.08571594917 0.000000000000000 0.000349631242392 0.000000000000000
156.08559323642 0.000000000000000 0.000349631237813 0.000000000000000
156.08542955049 0.000000000000000 0.000349631231706 0.000000000000000
156.08526586456 0.000000000000000 0.000349631225599 0.000000000000000
156.08510217862 0.000000000000000 0.000349631219493 0.000000000000000
156.08493849269 0.000000000000000 0.000349631213388 0.000000000000000
156.08456869371 0.000000000000000 0.000349631199594 0.000000000000000
156.08419889472 0.000000000000000 0.000349631185801 0.000000000000000
156.08382909574 0.000000000000000 0.000349631172008 0.000000000000000
156.08345929675 0.000000000000000 0.000349631158215 0.000000000000000
156.08260028359 0.000000000000000 0.000349631126174 0.000000000000000
156.08174127043 0.000000000000000 0.000349631094131 0.000000000000000
156.08088225727 0.000000000000000 0.000349631062086 0.000000000000000
156.08002324410 0.000000000000000 0.000349631030039 0.000000000000000
156.07763526110 0.000000000000000 0.000349630940937 0.000000000000000
156.07524727811 0.000000000000000 0.000349630851814 0.000000000000000
156.07285929511 0.000000000000000 0.000349630762670 0.000000000000000
156.06628856057 0.000000000000000 0.000349630517273 0.000000000000000
156.05971782604 0.000000000000000 0.000349630271710 0.000000000000000
156.05314709150 0.000000000000000 0.000349630025981 0.000000000000000
156.03222267545 0.000000000000000 0.000349629242341 0.000000000000000
156.01129825940 0.000000000000000 0.000349628456992 0.000000000000000
155.99037384334 0.000000000000000 0.000349627669925 0.000000000000000
155.90791313710 0.000000000000000 0.000349624551290 0.000000000000000
155.82545243086 0.000000000000000 0.000349621405453 0.000000000000000
155.74299172461 0.000000000000000 0.000349618232024 0.000000000000000
155.58555023592 0.000000000000000 0.000349612095191 0.000000000000000
155.42810874722 0.000000000000000 0.000349605853980 0.000000000000000
155.27066725852 0.000000000000000 0.000349599506291 0.000000000000000
155.16276680234 0.000000000000000 0.000349595093504 0.000000000000000
155.05486634616 0.000000000000000 0.000349590629293 0.000000000000000
154.98114829200 0.000000000000000 0.000349587550329 0.000000000000000
154.90743023783 0.000000000000000 0.000349584447512 0.000000000000000
154.85726164764 0.000000000000000 0.000349582320951 0.000000000000000
154.80709305746 0.000000000000000 0.000349580183140 0.000000000000000
154.77305346703 0.000000000000000 0.000349578726153 0.000000000000000
154.73901387661 0.000000000000000 0.000349577263925 0.000000000000000
154.71596927899 0.000000000000000 0.000349576271028 0.000000000000000
154.69292468137 0.000000000000000 0.000349575275726 0.000000000000000
154.67734907009 0.000000000000000 0.000349574601648 0.000000000000000
154.66177345881 0.000000000000000 0.000349573926472 0.000000000000000
154.65125855766 0.000000000000000 0.000349573470047 0.000000000000000
154.64074365652 0.000000000000000 0.000349573013122 0.000000000000000
154.63365126742 0.000000000000000 0.000349572704639 0.000000000000000
154.62655887831 0.000000000000000 0.000349572395929 0.000000000000000
154.62177793575 0.000000000000000 0.000349572187702 0.000000000000000
154.61699699319 0.000000000000000 0.000349571979372 0.000000000000000
154.61377556380 0.000000000000000 0.000349571838940 0.000000000000000
154.61055413441 0.000000000000000 0.000349571698462 0.000000000000000
154.60838411918 0.000000000000000 0.000349571603808 0.000000000000000
154.60621410394 0.000000000000000 0.000349571509133 0.000000000000000
154.60475254118 0.000000000000000 0.000349571445356 0.000000000000000
154.60329097841 0.000000000000000 0.000349571381570 0.000000000000000
154.60230653875 0.000000000000000 0.000349571338602 0.000000000000000
154.60132209908 0.000000000000000 0.000349571295631 0.000000000000000
154.60065880826 0.000000000000000 0.000349571266677 0.000000000000000
154.59999551745 0.000000000000000 0.000349571237721 0.000000000000000
154.59954820441 0.000000000000000 0.000349571218194 0.000000000000000
154.59910089137 0.000000000000000 0.000349571198667 0.000000000000000
154.59879858537 0.000000000000000 0.000349571185470 0.000000000000000
154.59849627936 0.000000000000000 0.000349571172274 0.000000000000000
154.59829097154 0.000000000000000 0.000349571163312 0.000000000000000
154.59808566371 0.000000000000000 0.000349571154352 0.000000000000000
154.59794464564 0.000000000000000 0.000349571148198 0.000000000000000
154.59780362756 0.000000000000000 0.000349571142045 0.000000000000000
154.59770406492 0.000000000000000 0.000349571137702 0.000000000000000
154.59760450228 0.000000000000000 0.000349571133360 0.000000000000000
154.59752848835 0.000000000000000 0.000349571130046 0.000000000000000
154.59745247442 0.000000000000000 0.000349571126734 0.000000000000000
154.59737646050 0.000000000000000 0.000349571123424 0.000000000000000
154.59732063274 0.000000000000000 0.000349571120994 0.000000000000000
154.59726480498 0.000000000000000 0.000349571118567 0.000000000000000
154.59720897722 0.000000000000000 0.000349571116142 0.000000000000000
154.59715314946 0.000000000000000 0.000349571113719 0.000000000000000
154.59709732170 0.000000000000000 0.000349571111298 0.000000000000000
154.59704149394 0.000000000000000 0.000349571108878 0.000000000000000
154.59698566618 0.000000000000000 0.000349571106458 0.000000000000000
154.59687401066 0.000000000000000 0.000349571101621 0.000000000000000
154.59676235514 0.000000000000000 0.000349571096786 0.000000000000000
154.59665069963 0.000000000000000 0.000349571091952 0.000000000000000
154.59653904411 0.000000000000000 0.000349571087118 0.000000000000000
154.59637784816 0.000000000000000 0.000349571080141 0.000000000000000
154.59621665222 0.000000000000000 0.000349571073164 0.000000000000000
154.59605545628 0.000000000000000 0.000349571066188 0.000000000000000
154.59589426034 0.000000000000000 0.000349571059213 0.000000000000000
154.59554105475 0.000000000000000 0.000349571043928 0.000000000000000
154.59518784916 0.000000000000000 0.000349571028644 0.000000000000000
154.59483464357 0.000000000000000 0.000349571013361 0.000000000000000
154.59448143799 0.000000000000000 0.000349570998077 0.000000000000000
154.59366826220 0.000000000000000 0.000349570962889 0.000000000000000
154.59285508641 0.000000000000000 0.000349570927699 0.000000000000000
154.59204191063 0.000000000000000 0.000349570892508 0.000000000000000
154.59122873484 0.000000000000000 0.000349570857314 0.000000000000000
154.58901987167 0.000000000000000 0.000349570761702 0.000000000000000
154.58681100849 0.000000000000000 0.000349570666070 0.000000000000000
154.58460214532 0.000000000000000 0.000349570570417 0.000000000000000
154.57863877980 0.000000000000000 0.000349570312074 0.000000000000000
154.57267541428 0.000000000000000 0.000349570053575 0.000000000000000
154.56671204876 0.000000000000000 0.000349569794918 0.000000000000000
154.54821022159 0.000000000000000 0.000349568991400 0.000000000000000
154.52970839442 0.000000000000000 0.000349568186344 0.000000000000000
154.51120656724 0.000000000000000 0.000349567379741 0.000000000000000
154.44069718235 0.000000000000000 0.000349564291519 0.000000000000000
154.37018779745 0.000000000000000 0.000349561180452 0.000000000000000
154.29967841256 0.000000000000000 0.000349558046258 0.000000000000000
154.14254933770 0.000000000000000 0.000349550977323 0.000000000000000
153.98542026284 0.000000000000000 0.000349543789359 0.000000000000000
153.82829118797 0.000000000000000 0.000349536479902 0.000000000000000
153.71336945251 0.000000000000000 0.000349531055656 0.000000000000000
153.59844771705 0.000000000000000 0.000349525564471 0.000000000000000
153.51948398725 0.000000000000000 0.000349521752286 0.000000000000000
153.44052025746 0.000000000000000 0.000349517908008 0.000000000000000
153.38672192110 0.000000000000000 0.000349515270424 0.000000000000000
153.33292358474 0.000000000000000 0.000349512617830 0.000000000000000
153.29639936047 0.000000000000000 0.000349510808387 0.000000000000000
153.25987513620 0.000000000000000 0.000349508992000 0.000000000000000
153.23513798009 0.000000000000000 0.000349507757849 0.000000000000000
153.21040082397 0.000000000000000 0.000349506520509 0.000000000000000
153.19367608513 0.000000000000000 0.000349505682137 0.000000000000000
153.17695134628 0.000000000000000 0.000349504842307 0.000000000000000
153.16565816695 0.000000000000000 0.000349504274398 0.000000000000000
153.15436498761 0.000000000000000 0.000349503705823 0.000000000000000
153.14674641967 0.000000000000000 0.000349503321878 0.000000000000000
153.13912785174 0.000000000000000 0.000349502937631 0.000000000000000
153.13399162381 0.000000000000000 0.000349502678412 0.000000000000000
153.12885539588 0.000000000000000 0.000349502419057 0.000000000000000
153.12539429054 0.000000000000000 0.000349502244210 0.000000000000000
153.12193318521 0.000000000000000 0.000349502069303 0.000000000000000
153.11960158801 0.000000000000000 0.000349501951441 0.000000000000000
153.11726999081 0.000000000000000 0.000349501833552 0.000000000000000
153.11569954111 0.000000000000000 0.000349501754132 0.000000000000000
153.11412909140 0.000000000000000 0.000349501674701 0.000000000000000
153.11307129214 0.000000000000000 0.000349501621193 0.000000000000000
153.11201349287 0.000000000000000 0.000349501567681 0.000000000000000
153.11130077859 0.000000000000000 0.000349501531623 0.000000000000000
153.11058806430 0.000000000000000 0.000349501495564 0.000000000000000
153.11010744274 0.000000000000000 0.000349501471247 0.000000000000000
153.10962682117 0.000000000000000 0.000349501446930 0.000000000000000
153.10930204482 0.000000000000000 0.000349501430498 0.000000000000000
153.10897726846 0.000000000000000 0.000349501414067 0.000000000000000
153.10875676588 0.000000000000000 0.000349501402912 0.000000000000000
153.10853626330 0.000000000000000 0.000349501391759 0.000000000000000
153.10838491572 0.000000000000000 0.000349501384104 0.000000000000000
153.10823356813 0.000000000000000 0.000349501376450 0.000000000000000
153.10812690434 0.000000000000000 0.000349501371057 0.000000000000000
153.10802024055 0.000000000000000 0.000349501365666 0.000000000000000
153.10793927107 0.000000000000000 0.000349501361574 0.000000000000000
153.10785830160 0.000000000000000 0.000349501357485 0.000000000000000
153.10777733213 0.000000000000000 0.000349501353398 0.000000000000000
153.10771681054 0.000000000000000 0.000349501350345 0.000000000000000
153.10765628894 0.000000000000000 0.000349501347295 0.000000000000000
153.10759576735 0.000000000000000 0.000349501344248 0.000000000000000
153.10753524576 0.000000000000000 0.000349501341203 0.000000000000000
153.10747472417 0.000000000000000 0.000349501338161 0.000000000000000
153.10741420257 0.000000000000000 0.000349501335120 0.000000000000000
153.10735368098 0.000000000000000 0.000349501332080 0.000000000000000
153.10723263779 0.000000000000000 0.000349501326002 0.000000000000000
153.10711159461 0.000000000000000 0.000349501319926 0.000000000000000
153.10699055142 0.000000000000000 0.000349501313851 0.000000000000000
153.10686950824 0.000000000000000 0.000349501307778 0.000000000000000
153.10669568600 0.000000000000000 0.000349501299057 0.000000000000000
153.10652186376 0.000000000000000 0.000349501290336 0.000000000000000
153.10634804152 0.000000000000000 0.000349501281617 0.000000000000000
153.10617421928 0.000000000000000 0.000349501272897 0.000000000000000
153.10579137827 0.000000000000000 0.000349501253694 0.000000000000000
153.10540853727 0.000000000000000 0.000349501234491 0.000000000000000
153.10502569626 0.000000000000000 0.000349501215288 0.000000000000000
153.10464285526 0.000000000000000 0.000349501196085 0.000000000000000
153.10375906796 0.000000000000000 0.000349501151754 0.000000000000000
153.10287528066 0.000000000000000 0.000349501107421 0.000000000000000
153.10199149336 0.000000000000000 0.000349501063084 0.000000000000000
153.10110770606 0.000000000000000 0.000349501018745 0.000000000000000
153.09869276017 0.000000000000000 0.000349500897569 0.000000000000000
153.09627781428 0.000000000000000 0.000349500776365 0.000000000000000
153.09386286839 0.000000000000000 0.000349500655133 0.000000000000000
153.08731112669 0.000000000000000 0.000349500326083 0.000000000000000
153.08075938498 0.000000000000000 0.000349499996816 0.000000000000000
153.07420764328 0.000000000000000 0.000349499667328 0.000000000000000
153.05374373301 0.000000000000000 0.000349498636772 0.000000000000000
153.03327982274 0.000000000000000 0.000349497604046 0.000000000000000
153.01281591247 0.000000000000000 0.000349496569139 0.000000000000000
152.93415532607 0.000000000000000 0.000349492570600 0.000000000000000
152.85549473966 0.000000000000000 0.000349488539250 0.000000000000000
152.77683415326 0.000000000000000 0.000349484474652 0.000000000000000
152.61841747836 0.000000000000000 0.000349476186413 0.000000000000000
152.46000080347 0.000000000000000 0.000349467758389 0.000000000000000
152.30158412857 0.000000000000000 0.000349459187800 0.000000000000000
152.19195402460 0.000000000000000 0.000349453171841 0.000000000000000
152.08232392063 0.000000000000000 0.000349447085696 0.000000000000000
152.00734245165 0.000000000000000 0.000349442882339 0.000000000000000
151.93236098267 0.000000000000000 0.000349438645695 0.000000000000000
151.88131398936 0.000000000000000 0.000349435742292 0.000000000000000
151.83026699605 0.000000000000000 0.000349432823358 0.000000000000000
151.79562340405 0.000000000000000 0.000349430833529 0.000000000000000
151.76097981205 0.000000000000000 0.000349428836524 0.000000000000000
151.73752245364 0.000000000000000 0.000349427480264 0.000000000000000
151.71406509523 0.000000000000000 0.000349426120709 0.000000000000000
151.69820864139 0.000000000000000 0.000349425199826 0.000000000000000
151.68235218754 0.000000000000000 0.000349424277437 0.000000000000000
151.67164679495 0.000000000000000 0.000349423653840 0.000000000000000
151.66094140236 0.000000000000000 0.000349423029558 0.000000000000000
151.65372008890 0.000000000000000 0.000349422608062 0.000000000000000
151.64649877544 0.000000000000000 0.000349422186254 0.000000000000000
151.64163070740 0.000000000000000 0.000349421901728 0.000000000000000
151.63676263936 0.000000000000000 0.000349421617061 0.000000000000000
151.63348238513 0.000000000000000 0.000349421425165 0.000000000000000
151.63020213089 0.000000000000000 0.000349421233205 0.000000000000000
151.62799241069 0.000000000000000 0.000349421103858 0.000000000000000
151.62578269049 0.000000000000000 0.000349420974483 0.000000000000000
151.62429431360 0.000000000000000 0.000349420887326 0.000000000000000
151.62280593670 0.000000000000000 0.000349420800157 0.000000000000000
151.62180335147 0.000000000000000 0.000349420741433 0.000000000000000
151.62080076624 0.000000000000000 0.000349420682705 0.000000000000000
151.62012513333 0.000000000000000 0.000349420643126 0.000000000000000
151.61944950043 0.000000000000000 0.000349420603546 0.000000000000000
151.61899369527 0.000000000000000 0.000349420576844 0.000000000000000
151.61853789011 0.000000000000000 0.000349420550141 0.000000000000000
151.61822959220 0.000000000000000 0.000349420532081 0.000000000000000
151.61792129429 0.000000000000000 0.000349420514022 0.000000000000000
151.61771152841 0.000000000000000 0.000349420501735 0.000000000000000
151.61750176252 0.000000000000000 0.000349420489450 0.000000000000000
151.61735705345 0.000000000000000 0.000349420480976 0.000000000000000
151.61721234437 0.000000000000000 0.000349420472503 0.000000000000000
151.61710902566 0.000000000000000 0.000349420466455 0.000000000000000
151.61700570694 0.000000000000000 0.000349420460409 0.000000000000000
151.61692374555 0.000000000000000 0.000349420455615 0.000000000000000
151.61684178417 0.000000000000000 0.000349420450823 0.000000000000000
151.61675982278 0.000000000000000 0.000349420446034 0.000000000000000
151.61674766348 0.000000000000000 0.000349420445324 0.000000000000000
151.61673550417 0.000000000000000 0.000349420444614 0.000000000000000
151.61672334486 0.000000000000000 0.000349420443905 0.000000000000000
151.61669902624 0.000000000000000 0.000349420442485 0.000000000000000
151.61667470763 0.000000000000000 0.000349420441067 0.000000000000000
151.61665038901 0.000000000000000 0.000349420439648 0.000000000000000
151.61662607040 0.000000000000000 0.000349420438231 0.000000000000000
151.61655716623 0.000000000000000 0.000349420434216 0.000000000000000
151.61648826206 0.000000000000000 0.000349420430204 0.000000000000000
151.61641935789 0.000000000000000 0.000349420426195 0.000000000000000
151.61635045372 0.000000000000000 0.000349420422187 0.000000000000000
151.61631505754 0.000000000000000 0.000349420420128 0.000000000000000
151.61627966135 0.000000000000000 0.000349420418070 0.000000000000000
151.61624426517 0.000000000000000 0.000349420416012 0.000000000000000
151.61620886898 0.000000000000000 0.000349420413954 0.000000000000000
151.61613807661 0.000000000000000 0.000349420409839 0.000000000000000
151.61606728425 0.000000000000000 0.000349420405724 0.000000000000000
151.61599649188 0.000000000000000 0.000349420401610 0.000000000000000
151.61592569951 0.000000000000000 0.000349420397496 0.000000000000000
151.61573915360 0.000000000000000 0.000349420386657 0.000000000000000
151.61555260769 0.000000000000000 0.000349420375819 0.000000000000000
151.61536606178 0.000000000000000 0.000349420364982 0.000000000000000
151.61517951588 0.000000000000000 0.000349420354146 0.000000000000000
151.61480458243 0.000000000000000 0.000349420332367 0.000000000000000
151.61442964899 0.000000000000000 0.000349420310588 0.000000000000000
151.61405471555 0.000000000000000 0.000349420288810 0.000000000000000
151.61367978210 0.000000000000000 0.000349420267031 0.000000000000000
151.61281045726 0.000000000000000 0.000349420216534 0.000000000000000
151.61194113241 0.000000000000000 0.000349420166035 0.000000000000000
151.61107180756 0.000000000000000 0.000349420115532 0.000000000000000
151.61020248271 0.000000000000000 0.000349420065026 0.000000000000000
151.60786603030 0.000000000000000 0.000349419929263 0.000000000000000
151.60552957790 0.000000000000000 0.000349419793471 0.000000000000000
151.60319312549 0.000000000000000 0.000349419657648 0.000000000000000
151.59693151248 0.000000000000000 0.000349419293493 0.000000000000000
151.59066989948 0.000000000000000 0.000349418929110 0.000000000000000
151.58440828647 0.000000000000000 0.000349418564496 0.000000000000000
151.56518008731 0.000000000000000 0.000349417443389 0.000000000000000
151.54595188816 0.000000000000000 0.000349416320084 0.000000000000000
151.52672368900 0.000000000000000 0.000349415194570 0.000000000000000
151.45440702496 0.000000000000000 0.000349410941596 0.000000000000000
151.38209036091 0.000000000000000 0.000349406656844 0.000000000000000
151.30977369686 0.000000000000000 0.000349402339921 0.000000000000000
151.14976622134 0.000000000000000 0.000349392672298 0.000000000000000
150.98975874582 0.000000000000000 0.000349382841513 0.000000000000000
150.82975127030 0.000000000000000 0.000349372844239 0.000000000000000
150.71694667025 0.000000000000000 0.000349365694500 0.000000000000000
150.60414207020 0.000000000000000 0.000349358459619 0.000000000000000
150.52685931091 0.000000000000000 0.000349353453425 0.000000000000000
150.44957655162 0.000000000000000 0.000349348406690 0.000000000000000
150.39694381483 0.000000000000000 0.000349344946354 0.000000000000000
150.34431107804 0.000000000000000 0.000349341467082 0.000000000000000
150.30858427279 0.000000000000000 0.000349339094562 0.000000000000000
150.27285746755 0.000000000000000 0.000349336713288 0.000000000000000
150.24866339400 0.000000000000000 0.000349335095722 0.000000000000000
150.22446932045 0.000000000000000 0.000349333474135 0.000000000000000
150.20811331518 0.000000000000000 0.000349332375611 0.000000000000000
150.19175730991 0.000000000000000 0.000349331275248 0.000000000000000
150.18071390721 0.000000000000000 0.000349330531256 0.000000000000000
150.16967050451 0.000000000000000 0.000349329786427 0.000000000000000
150.16222083291 0.000000000000000 0.000349329283506 0.000000000000000
150.15477116130 0.000000000000000 0.000349328780206 0.000000000000000
150.14974898070 0.000000000000000 0.000349328440693 0.000000000000000
150.14472680010 0.000000000000000 0.000349328101008 0.000000000000000
150.14134261481 0.000000000000000 0.000349327872016 0.000000000000000
150.13795842952 0.000000000000000 0.000349327642947 0.000000000000000
150.13567864979 0.000000000000000 0.000349327488590 0.000000000000000
150.13339887006 0.000000000000000 0.000349327334199 0.000000000000000
150.13186327151 0.000000000000000 0.000349327230187 0.000000000000000
150.13032767297 0.000000000000000 0.000349327126160 0.000000000000000
150.12929324827 0.000000000000000 0.000349327056077 0.000000000000000
150.12825882358 0.000000000000000 0.000349326985988 0.000000000000000
150.12756169728 0.000000000000000 0.000349326938751 0.000000000000000
150.12686457097 0.000000000000000 0.000349326891512 0.000000000000000
150.12639421404 0.000000000000000 0.000349326859639 0.000000000000000
150.12592385712 0.000000000000000 0.000349326827766 0.000000000000000
150.12560564049 0.000000000000000 0.000349326806204 0.000000000000000
150.12528742386 0.000000000000000 0.000349326784642 0.000000000000000
150.12507079218 0.000000000000000 0.000349326769965 0.000000000000000
150.12485416050 0.000000000000000 0.000349326755289 0.000000000000000
150.12470452393 0.000000000000000 0.000349326745154 0.000000000000000
150.12455488736 0.000000000000000 0.000349326735020 0.000000000000000
150.12444769166 0.000000000000000 0.000349326727762 0.000000000000000
150.12434049597 0.000000000000000 0.000349326720506 0.000000000000000
150.12425439133 0.000000000000000 0.000349326714680 0.000000000000000
150.12416828670 0.000000000000000 0.000349326708857 0.000000000000000
150.12408218206 0.000000000000000 0.000349326703038 0.000000000000000
150.12406787144 0.000000000000000 0.000349326702072 0.000000000000000
150.12405356082 0.000000000000000 0.000349326701105 0.000000000000000
150.12403925020 0.000000000000000 0.000349326700139 0.000000000000000
150.12401062896 0.000000000000000 0.000349326698207 0.000000000000000
150.12398200772 0.000000000000000 0.000349326696276 0.000000000000000
150.12395338648 0.000000000000000 0.000349326694346 0.000000000000000
150.12392476524 0.000000000000000 0.000349326692416 0.000000000000000
150.12386206989 0.000000000000000 0.000349326688191 0.000000000000000
150.12379937454 0.000000000000000 0.000349326683969 0.000000000000000
150.12373667919 0.000000000000000 0.000349326679748 0.000000000000000
150.12367398384 0.000000000000000 0.000349326675529 0.000000000000000
150.12351931696 0.000000000000000 0.000349326665125 0.000000000000000
150.12336465009 0.000000000000000 0.000349326654725 0.000000000000000
150.12320998321 0.000000000000000 0.000349326644326 0.000000000000000
150.12305531634 0.000000000000000 0.000349326633930 0.000000000000000
150.12285183942 0.000000000000000 0.000349326620253 0.000000000000000
150.12264836250 0.000000000000000 0.000349326606577 0.000000000000000
150.12244488559 0.000000000000000 0.000349326592903 0.000000000000000
150.12224140867 0.000000000000000 0.000349326579228 0.000000000000000
150.12178049214 0.000000000000000 0.000349326548254 0.000000000000000
150.12131957560 0.000000000000000 0.000349326517281 0.000000000000000
150.12085865907 0.000000000000000 0.000349326486307 0.000000000000000
150.12039774254 0.000000000000000 0.000349326455333 0.000000000000000
150.11932748040 0.000000000000000 0.000349326383406 0.000000000000000
150.11825721827 0.000000000000000 0.000349326311475 0.000000000000000
150.11718695613 0.000000000000000 0.000349326239537 0.000000000000000
150.11611669400 0.000000000000000 0.000349326167593 0.000000000000000
150.11314146264 0.000000000000000 0.000349325967556 0.000000000000000
150.11016623129 0.000000000000000 0.000349325767464 0.000000000000000
150.10719099993 0.000000000000000 0.000349325567313 0.000000000000000
150.09900481675 0.000000000000000 0.000349325016306 0.000000000000000
150.09081863357 0.000000000000000 0.000349324464849 0.000000000000000
150.08263245038 0.000000000000000 0.000349323912938 0.000000000000000
150.05656543350 0.000000000000000 0.000349322152460 0.000000000000000
150.03049841662 0.000000000000000 0.000349320387331 0.000000000000000
150.00443139974 0.000000000000000 0.000349318617523 0.000000000000000
149.90171559844 0.000000000000000 0.000349311597619 0.000000000000000
149.79899979714 0.000000000000000 0.000349304503443 0.000000000000000
149.69628399583 0.000000000000000 0.000349297333781 0.000000000000000
149.54480808822 0.000000000000000 0.000349286620726 0.000000000000000
149.39333218060 0.000000000000000 0.000349275737531 0.000000000000000
149.27228906899 0.000000000000000 0.000349266916602 0.000000000000000
149.15124595739 0.000000000000000 0.000349257983825 0.000000000000000
149.06745590366 0.000000000000000 0.000349251734127 0.000000000000000
148.98366584994 0.000000000000000 0.000349245429942 0.000000000000000
148.92651977354 0.000000000000000 0.000349241098995 0.000000000000000
148.86937369714 0.000000000000000 0.000349236742498 0.000000000000000
148.83055999784 0.000000000000000 0.000349233768954 0.000000000000000
148.79174629855 0.000000000000000 0.000349230783578 0.000000000000000
148.76545122399 0.000000000000000 0.000349228754349 0.000000000000000
148.73915614944 0.000000000000000 0.000349226719679 0.000000000000000
148.72137469918 0.000000000000000 0.000349225340695 0.000000000000000
148.70359324893 0.000000000000000 0.000349223959223 0.000000000000000
148.69158493818 0.000000000000000 0.000349223024869 0.000000000000000
148.67957662743 0.000000000000000 0.000349222089380 0.000000000000000
148.67147486366 0.000000000000000 0.000349221457584 0.000000000000000
148.66337309988 0.000000000000000 0.000349220825273 0.000000000000000
148.65791074896 0.000000000000000 0.000349220398667 0.000000000000000
148.65244839804 0.000000000000000 0.000349219971829 0.000000000000000
148.64876734148 0.000000000000000 0.000349219684053 0.000000000000000
148.64508628492 0.000000000000000 0.000349219396172 0.000000000000000
148.64260639937 0.000000000000000 0.000349219202172 0.000000000000000
148.64012651381 0.000000000000000 0.000349219008126 0.000000000000000
148.63845608772 0.000000000000000 0.000349218877392 0.000000000000000
148.63678566162 0.000000000000000 0.000349218746639 0.000000000000000
148.63566041386 0.000000000000000 0.000349218658549 0.000000000000000
148.63453516611 0.000000000000000 0.000349218570451 0.000000000000000
148.63377686281 0.000000000000000 0.000349218511079 0.000000000000000
148.63301855951 0.000000000000000 0.000349218451704 0.000000000000000
148.63250698683 0.000000000000000 0.000349218411647 0.000000000000000
148.63199541414 0.000000000000000 0.000349218371590 0.000000000000000
148.63164941232 0.000000000000000 0.000349218344498 0.000000000000000
148.63130341051 0.000000000000000 0.000349218317407 0.000000000000000
148.63106802034 0.000000000000000 0.000349218298979 0.000000000000000
148.63083263018 0.000000000000000 0.000349218280552 0.000000000000000
148.63067029431 0.000000000000000 0.000349218267845 0.000000000000000
148.63050795844 0.000000000000000 0.000349218255141 0.000000000000000
148.63039214997 0.000000000000000 0.000349218246080 0.000000000000000
148.63027634150 0.000000000000000 0.000349218237021 0.000000000000000
148.63018474798 0.000000000000000 0.000349218229859 0.000000000000000
148.63009315447 0.000000000000000 0.000349218222701 0.000000000000000
148.63000156095 0.000000000000000 0.000349218215547 0.000000000000000
148.62998827785 0.000000000000000 0.000349218214510 0.000000000000000
148.62997499475 0.000000000000000 0.000349218213473 0.000000000000000
148.62996171164 0.000000000000000 0.000349218212437 0.000000000000000
148.62993514544 0.000000000000000 0.000349218210364 0.000000000000000
148.62990857923 0.000000000000000 0.000349218208292 0.000000000000000
148.62988201303 0.000000000000000 0.000349218206221 0.000000000000000
148.62985544683 0.000000000000000 0.000349218204150 0.000000000000000
148.62977330734 0.000000000000000 0.000349218197752 0.000000000000000
148.62970527720 0.000000000000000 0.000349218192457 0.000000000000000
148.62963724706 0.000000000000000 0.000349218187164 0.000000000000000
148.62956921692 0.000000000000000 0.000349218181873 0.000000000000000
148.62950118677 0.000000000000000 0.000349218176583 0.000000000000000
148.62937443273 0.000000000000000 0.000349218166731 0.000000000000000
148.62924767868 0.000000000000000 0.000349218156880 0.000000000000000
148.62912092463 0.000000000000000 0.000349218147032 0.000000000000000
148.62899417058 0.000000000000000 0.000349218137184 0.000000000000000
148.62878737143 0.000000000000000 0.000349218121120 0.000000000000000
148.62858057228 0.000000000000000 0.000349218105057 0.000000000000000
148.62837377313 0.000000000000000 0.000349218088995 0.000000000000000
148.62816697397 0.000000000000000 0.000349218072934 0.000000000000000
148.62772182329 0.000000000000000 0.000349218038362 0.000000000000000
148.62727667260 0.000000000000000 0.000349218003790 0.000000000000000
148.62683152191 0.000000000000000 0.000349217969219 0.000000000000000
148.62638637122 0.000000000000000 0.000349217934647 0.000000000000000
148.62535692560 0.000000000000000 0.000349217854695 0.000000000000000
148.62432747997 0.000000000000000 0.000349217774736 0.000000000000000
148.62329803434 0.000000000000000 0.000349217694772 0.000000000000000
148.62226858871 0.000000000000000 0.000349217614800 0.000000000000000
148.61946364028 0.000000000000000 0.000349217396863 0.000000000000000
148.61665869184 0.000000000000000 0.000349217178868 0.000000000000000
148.61385374340 0.000000000000000 0.000349216960816 0.000000000000000
148.60625913268 0.000000000000000 0.000349216370120 0.000000000000000
148.59866452195 0.000000000000000 0.000349215778982 0.000000000000000
148.59106991122 0.000000000000000 0.000349215187396 0.000000000000000
148.56741500556 0.000000000000000 0.000349213341904 0.000000000000000
148.54376009990 0.000000000000000 0.000349211492028 0.000000000000000
148.52010519424 0.000000000000000 0.000349209637744 0.000000000000000
148.42950589905 0.000000000000000 0.000349202494560 0.000000000000000
148.33890660387 0.000000000000000 0.000349195285408 0.000000000000000
148.24830730868 0.000000000000000 0.000349188009321 0.000000000000000
148.09329642099 0.000000000000000 0.000349175402712 0.000000000000000
147.93828553329 0.000000000000000 0.000349162593116 0.000000000000000
147.81119316404 0.000000000000000 0.000349151936566 0.000000000000000
147.68410079478 0.000000000000000 0.000349141139227 0.000000000000000
147.59590298511 0.000000000000000 0.000349133562627 0.000000000000000
147.50770517543 0.000000000000000 0.000349125916992 0.000000000000000
147.44751906387 0.000000000000000 0.000349120659786 0.000000000000000
147.38733295231 0.000000000000000 0.000349115370147 0.000000000000000
147.34644156108 0.000000000000000 0.000349111757733 0.000000000000000
147.30555016985 0.000000000000000 0.000349108130284 0.000000000000000
147.27784143719 0.000000000000000 0.000349105663704 0.000000000000000
147.25013270454 0.000000000000000 0.000349103190208 0.000000000000000
147.23139236723 0.000000000000000 0.000349101513382 0.000000000000000
147.21265202992 0.000000000000000 0.000349099833392 0.000000000000000
147.19999474523 0.000000000000000 0.000349098696926 0.000000000000000
147.18733746054 0.000000000000000 0.000349097559017 0.000000000000000
147.17879717063 0.000000000000000 0.000349096790417 0.000000000000000
147.17025688071 0.000000000000000 0.000349096021161 0.000000000000000
147.16449854441 0.000000000000000 0.000349095502117 0.000000000000000
147.15874020811 0.000000000000000 0.000349094982775 0.000000000000000
147.15485953386 0.000000000000000 0.000349094632613 0.000000000000000
147.15097885962 0.000000000000000 0.000349094282317 0.000000000000000
147.14836442026 0.000000000000000 0.000349094046245 0.000000000000000
147.14574998090 0.000000000000000 0.000349093810114 0.000000000000000
147.14398888532 0.000000000000000 0.000349093651023 0.000000000000000
147.14222778974 0.000000000000000 0.000349093491907 0.000000000000000
147.14104144698 0.000000000000000 0.000349093384706 0.000000000000000
147.13985510422 0.000000000000000 0.000349093277495 0.000000000000000
147.13905561987 0.000000000000000 0.000349093205240 0.000000000000000
147.13825613553 0.000000000000000 0.000349093132981 0.000000000000000
147.13771677521 0.000000000000000 0.000349093084232 0.000000000000000
147.13717741489 0.000000000000000 0.000349093035483 0.000000000000000
147.13681261408 0.000000000000000 0.000349093002511 0.000000000000000
147.13644781327 0.000000000000000 0.000349092969542 0.000000000000000
147.13619962828 0.000000000000000 0.000349092947113 0.000000000000000
147.13595144329 0.000000000000000 0.000349092924686 0.000000000000000
147.13578027541 0.000000000000000 0.000349092909221 0.000000000000000
147.13560910754 0.000000000000000 0.000349092893758 0.000000000000000
147.13548698402 0.000000000000000 0.000349092882728 0.000000000000000
147.13536486050 0.000000000000000 0.000349092871701 0.000000000000000
147.13526823211 0.000000000000000 0.000349092862979 0.000000000000000
147.13517160371 0.000000000000000 0.000349092854262 0.000000000000000
147.13507497531 0.000000000000000 0.000349092845550 0.000000000000000
147.13506091987 0.000000000000000 0.000349092844283 0.000000000000000
147.13504686442 0.000000000000000 0.000349092843017 0.000000000000000
147.13503280897 0.000000000000000 0.000349092841751 0.000000000000000
147.13500469807 0.000000000000000 0.000349092839219 0.000000000000000
147.13497658717 0.000000000000000 0.000349092836688 0.000000000000000
147.13494847628 0.000000000000000 0.000349092834158 0.000000000000000
147.13492036538 0.000000000000000 0.000349092831629 0.000000000000000
147.13483456909 0.000000000000000 0.000349092823914 0.000000000000000
147.13474877280 0.000000000000000 0.000349092816205 0.000000000000000
147.13466297650 0.000000000000000 0.000349092808499 0.000000000000000
147.13457718021 0.000000000000000 0.000349092800797 0.000000000000000
147.13440823675 0.000000000000000 0.000349092785637 0.000000000000000
147.13423929329 0.000000000000000 0.000349092770480 0.000000000000000
147.13407034983 0.000000000000000 0.000349092755327 0.000000000000000
147.13390140637 0.000000000000000 0.000349092740175 0.000000000000000
147.13366794518 0.000000000000000 0.000349092719239 0.000000000000000
147.13343448399 0.000000000000000 0.000349092698305 0.000000000000000
147.13320102280 0.000000000000000 0.000349092677372 0.000000000000000
147.13296756161 0.000000000000000 0.000349092656439 0.000000000000000
147.13244149111 0.000000000000000 0.000349092609271 0.000000000000000
147.13191542062 0.000000000000000 0.000349092562104 0.000000000000000
147.13138935012 0.000000000000000 0.000349092514936 0.000000000000000
147.13086327963 0.000000000000000 0.000349092467766 0.000000000000000
147.12963664970 0.000000000000000 0.000349092357777 0.000000000000000
147.12841001978 0.000000000000000 0.000349092247778 0.000000000000000
147.12718338986 0.000000000000000 0.000349092137768 0.000000000000000
147.12595675994 0.000000000000000 0.000349092027746 0.000000000000000
147.12252672591 0.000000000000000 0.000349091720024 0.000000000000000
147.11909669187 0.000000000000000 0.000349091412203 0.000000000000000
147.11566665784 0.000000000000000 0.000349091104281 0.000000000000000
147.10618085110 0.000000000000000 0.000349090252180 0.000000000000000
147.09669504436 0.000000000000000 0.000349089399282 0.000000000000000
147.08720923762 0.000000000000000 0.000349088545584 0.000000000000000
147.05679322877 0.000000000000000 0.000349085802781 0.000000000000000
147.02637721992 0.000000000000000 0.000349083051648 0.000000000000000
146.99596121108 0.000000000000000 0.000349080292135 0.000000000000000
146.87503052360 0.000000000000000 0.000349069236630 0.000000000000000
146.75409983612 0.000000000000000 0.000349058045280 0.000000000000000
146.63316914864 0.000000000000000 0.000349046715586 0.000000000000000
146.48726538599 0.000000000000000 0.000349032859169 0.000000000000000
146.34136162334 0.000000000000000 0.000349018794120 0.000000000000000
146.22966780078 0.000000000000000 0.000349007883932 0.000000000000000
146.11797397823 0.000000000000000 0.000348996848353 0.000000000000000
146.04101364045 0.000000000000000 0.000348989170961 0.000000000000000
145.96405330267 0.000000000000000 0.000348981433205 0.000000000000000
145.91163690057 0.000000000000000 0.000348976128454 0.000000000000000
145.85922049847 0.000000000000000 0.000348970795511 0.000000000000000
145.82365012111 0.000000000000000 0.000348967160426 0.000000000000000
145.78807974376 0.000000000000000 0.000348963512316 0.000000000000000
145.76399715486 0.000000000000000 0.000348961034998 0.000000000000000
145.73991456595 0.000000000000000 0.000348958551701 0.000000000000000
145.72363680595 0.000000000000000 0.000348956869820 0.000000000000000
145.70735904595 0.000000000000000 0.000348955185206 0.000000000000000
145.69636992524 0.000000000000000 0.000348954046379 0.000000000000000
145.68538080453 0.000000000000000 0.000348952906308 0.000000000000000
145.67796846242 0.000000000000000 0.000348952136610 0.000000000000000
145.67055612031 0.000000000000000 0.000348951366348 0.000000000000000
145.66555943380 0.000000000000000 0.000348950846793 0.000000000000000
145.66056274728 0.000000000000000 0.000348950326984 0.000000000000000
145.65719586491 0.000000000000000 0.000348949976582 0.000000000000000
145.65382898254 0.000000000000000 0.000348949626066 0.000000000000000
145.65156086252 0.000000000000000 0.000348949389875 0.000000000000000
145.64929274250 0.000000000000000 0.000348949153634 0.000000000000000
145.64776491398 0.000000000000000 0.000348948994473 0.000000000000000
145.64623708546 0.000000000000000 0.000348948835290 0.000000000000000
145.64520772686 0.000000000000000 0.000348948728031 0.000000000000000
145.64417836825 0.000000000000000 0.000348948620765 0.000000000000000
145.64348438405 0.000000000000000 0.000348948548443 0.000000000000000
145.64279039985 0.000000000000000 0.000348948476119 0.000000000000000
145.64232174405 0.000000000000000 0.000348948427278 0.000000000000000
145.64185308826 0.000000000000000 0.000348948378438 0.000000000000000
145.64153538038 0.000000000000000 0.000348948345329 0.000000000000000
145.64121767250 0.000000000000000 0.000348948312223 0.000000000000000
145.64100037896 0.000000000000000 0.000348948289583 0.000000000000000
145.64078308542 0.000000000000000 0.000348948266945 0.000000000000000
145.64063129729 0.000000000000000 0.000348948251134 0.000000000000000
145.64047950915 0.000000000000000 0.000348948235326 0.000000000000000
145.64036734175 0.000000000000000 0.000348948223648 0.000000000000000
145.64025517435 0.000000000000000 0.000348948211974 0.000000000000000
145.64014300696 0.000000000000000 0.000348948200306 0.000000000000000
145.64003083956 0.000000000000000 0.000348948188646 0.000000000000000
145.64001376417 0.000000000000000 0.000348948186873 0.000000000000000
145.63999668878 0.000000000000000 0.000348948185099 0.000000000000000
145.63997961339 0.000000000000000 0.000348948183326 0.000000000000000
145.63994546261 0.000000000000000 0.000348948179780 0.000000000000000
145.63991131183 0.000000000000000 0.000348948176236 0.000000000000000
145.63987716105 0.000000000000000 0.000348948172693 0.000000000000000
145.63984301026 0.000000000000000 0.000348948169151 0.000000000000000
145.63977133482 0.000000000000000 0.000348948161722 0.000000000000000
145.63969965937 0.000000000000000 0.000348948154296 0.000000000000000
145.63962798392 0.000000000000000 0.000348948146873 0.000000000000000
145.63955630847 0.000000000000000 0.000348948139452 0.000000000000000
145.63936910531 0.000000000000000 0.000348948120078 0.000000000000000
145.63921486690 0.000000000000000 0.000348948104120 0.000000000000000
145.63906062850 0.000000000000000 0.000348948088165 0.000000000000000
145.63890639009 0.000000000000000 0.000348948072212 0.000000000000000
145.63875215169 0.000000000000000 0.000348948056261 0.000000000000000
145.63847334749 0.000000000000000 0.000348948027429 0.000000000000000
145.63819454330 0.000000000000000 0.000348947998598 0.000000000000000
145.63791573910 0.000000000000000 0.000348947969769 0.000000000000000
145.63763693491 0.000000000000000 0.000348947940941 0.000000000000000
145.63702743231 0.000000000000000 0.000348947877919 0.000000000000000
145.63641792970 0.000000000000000 0.000348947814897 0.000000000000000
145.63580842710 0.000000000000000 0.000348947751873 0.000000000000000
145.63519892450 0.000000000000000 0.000348947688847 0.000000000000000
145.63374599373 0.000000000000000 0.000348947538595 0.000000000000000
145.63229306296 0.000000000000000 0.000348947388327 0.000000000000000
145.63084013220 0.000000000000000 0.000348947238040 0.000000000000000
145.62729854238 0.000000000000000 0.000348946871625 0.000000000000000
145.62375695257 0.000000000000000 0.000348946505089 0.000000000000000
145.62021536275 0.000000000000000 0.000348946138429 0.000000000000000
145.61065968905 0.000000000000000 0.000348945148505 0.000000000000000
145.60110401535 0.000000000000000 0.000348944157656 0.000000000000000
145.59154834165 0.000000000000000 0.000348943165877 0.000000000000000
145.56106921849 0.000000000000000 0.000348939996208 0.000000000000000
145.53059009534 0.000000000000000 0.000348936816971 0.000000000000000
145.50011097218 0.000000000000000 0.000348933628106 0.000000000000000
145.38016511159 0.000000000000000 0.000348920984130 0.000000000000000
145.26021925100 0.000000000000000 0.000348908187323 0.000000000000000
145.14027339041 0.000000000000000 0.000348895234915 0.000000000000000
144.99432290307 0.000000000000000 0.000348879261243 0.000000000000000
144.84837241572 0.000000000000000 0.000348863048970 0.000000000000000
144.73645327721 0.000000000000000 0.000348850453036 0.000000000000000
144.62453413870 0.000000000000000 0.000348837713222 0.000000000000000
144.54741938958 0.000000000000000 0.000348828850817 0.000000000000000
144.47030464046 0.000000000000000 0.000348819919150 0.000000000000000
144.41778891629 0.000000000000000 0.000348813796818 0.000000000000000
144.36527319212 0.000000000000000 0.000348807642145 0.000000000000000
144.32963873707 0.000000000000000 0.000348803447451 0.000000000000000
144.29400428203 0.000000000000000 0.000348799237819 0.000000000000000
144.26988003301 0.000000000000000 0.000348796379445 0.000000000000000
144.24575578400 0.000000000000000 0.000348793514216 0.000000000000000
144.22945073830 0.000000000000000 0.000348791573788 0.000000000000000
144.21314569260 0.000000000000000 0.000348789630228 0.000000000000000
144.20213858525 0.000000000000000 0.000348788316412 0.000000000000000
144.19113147789 0.000000000000000 0.000348787001169 0.000000000000000
144.18370721276 0.000000000000000 0.000348786113238 0.000000000000000
144.17628294763 0.000000000000000 0.000348785224659 0.000000000000000
144.17127831726 0.000000000000000 0.000348784625312 0.000000000000000
144.16627368689 0.000000000000000 0.000348784025674 0.000000000000000
144.16290148305 0.000000000000000 0.000348783621463 0.000000000000000
144.15952927920 0.000000000000000 0.000348783217122 0.000000000000000
144.15725756791 0.000000000000000 0.000348782944662 0.000000000000000
144.15498585661 0.000000000000000 0.000348782672145 0.000000000000000
144.15345557353 0.000000000000000 0.000348782488539 0.000000000000000
144.15192529045 0.000000000000000 0.000348782304909 0.000000000000000
144.15089421271 0.000000000000000 0.000348782181170 0.000000000000000
144.14986313497 0.000000000000000 0.000348782057422 0.000000000000000
144.14916788791 0.000000000000000 0.000348781973976 0.000000000000000
144.14847264084 0.000000000000000 0.000348781890528 0.000000000000000
144.14800297299 0.000000000000000 0.000348781834155 0.000000000000000
144.14753330513 0.000000000000000 0.000348781777783 0.000000000000000
144.14721466632 0.000000000000000 0.000348781739540 0.000000000000000
144.14689602750 0.000000000000000 0.000348781701300 0.000000000000000
144.14667770860 0.000000000000000 0.000348781675102 0.000000000000000
144.14645938970 0.000000000000000 0.000348781648907 0.000000000000000
144.14630621312 0.000000000000000 0.000348781630531 0.000000000000000
144.14615303654 0.000000000000000 0.000348781612159 0.000000000000000
144.14603835901 0.000000000000000 0.000348781598409 0.000000000000000
144.14592368148 0.000000000000000 0.000348781584663 0.000000000000000
144.14580900395 0.000000000000000 0.000348781570925 0.000000000000000
144.14571801314 0.000000000000000 0.000348781560033 0.000000000000000
144.14569981498 0.000000000000000 0.000348781557855 0.000000000000000
144.14568161681 0.000000000000000 0.000348781555678 0.000000000000000
144.14566341865 0.000000000000000 0.000348781553501 0.000000000000000
144.14562702233 0.000000000000000 0.000348781549149 0.000000000000000
144.14559062600 0.000000000000000 0.000348781544798 0.000000000000000
144.14555422967 0.000000000000000 0.000348781540449 0.000000000000000
144.14551783335 0.000000000000000 0.000348781536101 0.000000000000000
144.14544194122 0.000000000000000 0.000348781527039 0.000000000000000
144.14536604910 0.000000000000000 0.000348781517983 0.000000000000000
144.14529015697 0.000000000000000 0.000348781508929 0.000000000000000
144.14521426485 0.000000000000000 0.000348781499879 0.000000000000000
144.14501428682 0.000000000000000 0.000348781476040 0.000000000000000
144.14485146163 0.000000000000000 0.000348781456635 0.000000000000000
144.14468863644 0.000000000000000 0.000348781437234 0.000000000000000
144.14452581126 0.000000000000000 0.000348781417835 0.000000000000000
144.14436298607 0.000000000000000 0.000348781398438 0.000000000000000
144.14406810628 0.000000000000000 0.000348781363311 0.000000000000000
144.14377322650 0.000000000000000 0.000348781328187 0.000000000000000
144.14347834672 0.000000000000000 0.000348781293064 0.000000000000000
144.14318346694 0.000000000000000 0.000348781257942 0.000000000000000
144.14253860654 0.000000000000000 0.000348781181136 0.000000000000000
144.14189374615 0.000000000000000 0.000348781104329 0.000000000000000
144.14124888576 0.000000000000000 0.000348781027520 0.000000000000000
144.14060402536 0.000000000000000 0.000348780950708 0.000000000000000
144.13906534876 0.000000000000000 0.000348780767416 0.000000000000000
144.13752667215 0.000000000000000 0.000348780584101 0.000000000000000
144.13598799555 0.000000000000000 0.000348780400763 0.000000000000000
144.13223475440 0.000000000000000 0.000348779953446 0.000000000000000
144.12848151326 0.000000000000000 0.000348779505972 0.000000000000000
144.12472827211 0.000000000000000 0.000348779058339 0.000000000000000
144.11459179671 0.000000000000000 0.000348777848596 0.000000000000000
144.10445532132 0.000000000000000 0.000348776637663 0.000000000000000
144.09431884592 0.000000000000000 0.000348775425534 0.000000000000000
144.06194794472 0.000000000000000 0.000348771546522 0.000000000000000
144.02957704353 0.000000000000000 0.000348767655164 0.000000000000000
143.99720614233 0.000000000000000 0.000348763751384 0.000000000000000
143.86961516473 0.000000000000000 0.000348748241888 0.000000000000000
143.74202418713 0.000000000000000 0.000348732534324 0.000000000000000
143.61443320953 0.000000000000000 0.000348716624956 0.000000000000000
143.47113087068 0.000000000000000 0.000348698512154 0.000000000000000
143.32782853184 0.000000000000000 0.000348680135788 0.000000000000000
143.22011146023 0.000000000000000 0.000348666146917 0.000000000000000
143.11239438863 0.000000000000000 0.000348652005582 0.000000000000000
143.03833541847 0.000000000000000 0.000348642193854 0.000000000000000
142.96427644832 0.000000000000000 0.000348632309129 0.000000000000000
142.91387437401 0.000000000000000 0.000348625540017 0.000000000000000
142.86347229971 0.000000000000000 0.000348618736883 0.000000000000000
142.82928597067 0.000000000000000 0.000348614103110 0.000000000000000
142.79509964163 0.000000000000000 0.000348609453640 0.000000000000000
142.77196254631 0.000000000000000 0.000348606297994 0.000000000000000
142.74882545100 0.000000000000000 0.000348603135150 0.000000000000000
142.73319092973 0.000000000000000 0.000348600993833 0.000000000000000
142.71755640845 0.000000000000000 0.000348598849230 0.000000000000000
142.70700357401 0.000000000000000 0.000348597399830 0.000000000000000
142.69645073957 0.000000000000000 0.000348595948934 0.000000000000000
142.68933365477 0.000000000000000 0.000348594969571 0.000000000000000
142.68221656997 0.000000000000000 0.000348593989531 0.000000000000000
142.67741936190 0.000000000000000 0.000348593328562 0.000000000000000
142.67262215384 0.000000000000000 0.000348592667288 0.000000000000000
142.66938985561 0.000000000000000 0.000348592221558 0.000000000000000
142.66615755739 0.000000000000000 0.000348591775692 0.000000000000000
142.66398011749 0.000000000000000 0.000348591475258 0.000000000000000
142.66180267758 0.000000000000000 0.000348591174765 0.000000000000000
142.66033584221 0.000000000000000 0.000348590972305 0.000000000000000
142.65886900684 0.000000000000000 0.000348590769820 0.000000000000000
142.65788055247 0.000000000000000 0.000348590633360 0.000000000000000
142.65689209809 0.000000000000000 0.000348590496890 0.000000000000000
142.65622538145 0.000000000000000 0.000348590404837 0.000000000000000
142.65555866482 0.000000000000000 0.000348590312782 0.000000000000000
142.65510794348 0.000000000000000 0.000348590250551 0.000000000000000
142.65465722215 0.000000000000000 0.000348590188321 0.000000000000000
142.65435093022 0.000000000000000 0.000348590146034 0.000000000000000
142.65404463828 0.000000000000000 0.000348590103751 0.000000000000000
142.65383396399 0.000000000000000 0.000348590074670 0.000000000000000
142.65362328969 0.000000000000000 0.000348590045594 0.000000000000000
142.65347402544 0.000000000000000 0.000348590024997 0.000000000000000
142.65332476119 0.000000000000000 0.000348590004405 0.000000000000000
142.65320949158 0.000000000000000 0.000348589988508 0.000000000000000
142.65309422198 0.000000000000000 0.000348589972617 0.000000000000000
142.65297895237 0.000000000000000 0.000348589956736 0.000000000000000
142.65289652518 0.000000000000000 0.000348589945388 0.000000000000000
142.65281409798 0.000000000000000 0.000348589934048 0.000000000000000
142.65273167078 0.000000000000000 0.000348589922716 0.000000000000000
142.65264924358 0.000000000000000 0.000348589911393 0.000000000000000
142.65256681639 0.000000000000000 0.000348589900075 0.000000000000000
142.65248438919 0.000000000000000 0.000348589888763 0.000000000000000
142.65240196199 0.000000000000000 0.000348589877454 0.000000000000000
142.65223710759 0.000000000000000 0.000348589854843 0.000000000000000
142.65207225320 0.000000000000000 0.000348589832238 0.000000000000000
142.65190739880 0.000000000000000 0.000348589809638 0.000000000000000
142.65174254441 0.000000000000000 0.000348589787040 0.000000000000000
142.65150165853 0.000000000000000 0.000348589754024 0.000000000000000
142.65126077265 0.000000000000000 0.000348589721011 0.000000000000000
142.65101988677 0.000000000000000 0.000348589687999 0.000000000000000
142.65077900089 0.000000000000000 0.000348589654988 0.000000000000000
142.65025555518 0.000000000000000 0.000348589583258 0.000000000000000
142.64973210947 0.000000000000000 0.000348589511529 0.000000000000000
142.64920866376 0.000000000000000 0.000348589439799 0.000000000000000
142.64868521805 0.000000000000000 0.000348589368068 0.000000000000000
142.64748473645 0.000000000000000 0.000348589203551 0.000000000000000
142.64628425486 0.000000000000000 0.000348589039020 0.000000000000000
142.64508377326 0.000000000000000 0.000348588874474 0.000000000000000
142.64388329166 0.000000000000000 0.000348588709911 0.000000000000000
142.64065059606 0.000000000000000 0.000348588266684 0.000000000000000
142.63741790045 0.000000000000000 0.000348587823326 0.000000000000000
142.63418520485 0.000000000000000 0.000348587379835 0.000000000000000
142.62551985479 0.000000000000000 0.000348586190369 0.000000000000000
142.61685450473 0.000000000000000 0.000348584999915 0.000000000000000
142.60818915467 0.000000000000000 0.000348583808465 0.000000000000000
142.58156578770 0.000000000000000 0.000348580141590 0.000000000000000
142.55494242073 0.000000000000000 0.000348576465208 0.000000000000000
142.52831905375 0.000000000000000 0.000348572779268 0.000000000000000
142.42812749784 0.000000000000000 0.000348558821364 0.000000000000000
142.32793594192 0.000000000000000 0.000348544725179 0.000000000000000
142.22774438600 0.000000000000000 0.000348530488646 0.000000000000000
142.07661876012 0.000000000000000 0.000348508745180 0.000000000000000
141.92549313425 0.000000000000000 0.000348486671023 0.000000000000000
141.80437617478 0.000000000000000 0.000348468737770 0.000000000000000
141.68325921531 0.000000000000000 0.000348450586133 0.000000000000000
141.59946713120 0.000000000000000 0.000348437899345 0.000000000000000
141.51567504708 0.000000000000000 0.000348425106354 0.000000000000000
141.45856681496 0.000000000000000 0.000348416326197 0.000000000000000
141.40145858283 0.000000000000000 0.000348407496321 0.000000000000000
141.36269183522 0.000000000000000 0.000348401473948 0.000000000000000
141.32392508761 0.000000000000000 0.000348395428580 0.000000000000000
141.29767281994 0.000000000000000 0.000348391321676 0.000000000000000
141.27142055228 0.000000000000000 0.000348387204209 0.000000000000000
141.25367363624 0.000000000000000 0.000348384414756 0.000000000000000
141.23592672020 0.000000000000000 0.000348381620476 0.000000000000000
141.22394452116 0.000000000000000 0.000348379731129 0.000000000000000
141.21196232212 0.000000000000000 0.000348377839584 0.000000000000000
141.20387953384 0.000000000000000 0.000348376562370 0.000000000000000
141.19579674556 0.000000000000000 0.000348375284159 0.000000000000000
141.19034781276 0.000000000000000 0.000348374421903 0.000000000000000
141.18489887996 0.000000000000000 0.000348373559196 0.000000000000000
141.18122710261 0.000000000000000 0.000348372977606 0.000000000000000
141.17755532526 0.000000000000000 0.000348372395815 0.000000000000000
141.17508170267 0.000000000000000 0.000348372003758 0.000000000000000
141.17260808007 0.000000000000000 0.000348371611612 0.000000000000000
141.17094172342 0.000000000000000 0.000348371347394 0.000000000000000
141.16927536678 0.000000000000000 0.000348371083139 0.000000000000000
141.16815255697 0.000000000000000 0.000348370905061 0.000000000000000
141.16702974716 0.000000000000000 0.000348370726969 0.000000000000000
141.16627259434 0.000000000000000 0.000348370606868 0.000000000000000
141.16551544153 0.000000000000000 0.000348370486764 0.000000000000000
141.16500388587 0.000000000000000 0.000348370405617 0.000000000000000
141.16449233021 0.000000000000000 0.000348370324471 0.000000000000000
141.16414517400 0.000000000000000 0.000348370269406 0.000000000000000
141.16379801780 0.000000000000000 0.000348370214344 0.000000000000000
141.16356000441 0.000000000000000 0.000348370176596 0.000000000000000
141.16332199102 0.000000000000000 0.000348370138853 0.000000000000000
141.16315472615 0.000000000000000 0.000348370112333 0.000000000000000
141.16298746128 0.000000000000000 0.000348370085819 0.000000000000000
141.16286161951 0.000000000000000 0.000348370065877 0.000000000000000
141.16273577774 0.000000000000000 0.000348370045942 0.000000000000000
141.16260993596 0.000000000000000 0.000348370026017 0.000000000000000
141.16251250174 0.000000000000000 0.000348370010601 0.000000000000000
141.16249301490 0.000000000000000 0.000348370007519 0.000000000000000
141.16247352806 0.000000000000000 0.000348370004438 0.000000000000000
141.16245404121 0.000000000000000 0.000348370001357 0.000000000000000
141.16241506752 0.000000000000000 0.000348369995197 0.000000000000000
141.16237609384 0.000000000000000 0.000348369989040 0.000000000000000
141.16233712015 0.000000000000000 0.000348369982887 0.000000000000000
141.16229814646 0.000000000000000 0.000348369976733 0.000000000000000
141.16221416613 0.000000000000000 0.000348369963477 0.000000000000000
141.16213018580 0.000000000000000 0.000348369950228 0.000000000000000
141.16204620547 0.000000000000000 0.000348369936985 0.000000000000000
141.16196222514 0.000000000000000 0.000348369923746 0.000000000000000
141.16173132614 0.000000000000000 0.000348369887359 0.000000000000000
141.16155017198 0.000000000000000 0.000348369858819 0.000000000000000
141.16136901782 0.000000000000000 0.000348369830284 0.000000000000000
141.16118786366 0.000000000000000 0.000348369801753 0.000000000000000
141.16100670950 0.000000000000000 0.000348369773223 0.000000000000000
141.16067724213 0.000000000000000 0.000348369721339 0.000000000000000
141.16034777475 0.000000000000000 0.000348369669459 0.000000000000000
141.16001830738 0.000000000000000 0.000348369617580 0.000000000000000
141.15968884001 0.000000000000000 0.000348369565701 0.000000000000000
141.15896788755 0.000000000000000 0.000348369452180 0.000000000000000
141.15824693510 0.000000000000000 0.000348369338656 0.000000000000000
141.15752598264 0.000000000000000 0.000348369225128 0.000000000000000
141.15680503019 0.000000000000000 0.000348369111596 0.000000000000000
141.15508151958 0.000000000000000 0.000348368840160 0.000000000000000
141.15335800897 0.000000000000000 0.000348368568687 0.000000000000000
141.15163449836 0.000000000000000 0.000348368297174 0.000000000000000
141.14742450961 0.000000000000000 0.000348367633778 0.000000000000000
141.14321452086 0.000000000000000 0.000348366970125 0.000000000000000
141.13900453211 0.000000000000000 0.000348366306209 0.000000000000000
141.12761275515 0.000000000000000 0.000348364508392 0.000000000000000
141.11622097818 0.000000000000000 0.000348362708615 0.000000000000000
141.10482920122 0.000000000000000 0.000348360906868 0.000000000000000
141.06836167309 0.000000000000000 0.000348355125750 0.000000000000000
141.03189414496 0.000000000000000 0.000348349324206 0.000000000000000
140.99542661683 0.000000000000000 0.000348343502098 0.000000000000000
140.85832611015 0.000000000000000 0.000348321427155 0.000000000000000
140.72122560347 0.000000000000000 0.000348299053543 0.000000000000000
140.61567448018 0.000000000000000 0.000348281621496 0.000000000000000
140.51012335689 0.000000000000000 0.000348264006496 0.000000000000000
140.42534984571 0.000000000000000 0.000348249725018 0.000000000000000
140.34057633453 0.000000000000000 0.000348235322968 0.000000000000000
140.27271568724 0.000000000000000 0.000348223706681 0.000000000000000
140.20485503995 0.000000000000000 0.000348212012025 0.000000000000000
140.15063527829 0.000000000000000 0.000348202611547 0.000000000000000
140.09641551664 0.000000000000000 0.000348193160569 0.000000000000000
140.05316381761 0.000000000000000 0.000348185585091 0.000000000000000
140.00991211858 0.000000000000000 0.000348177977279 0.000000000000000
139.97545580408 0.000000000000000 0.000348171893354 0.000000000000000
139.94099948957 0.000000000000000 0.000348165788827 0.000000000000000
139.91358053372 0.000000000000000 0.000348160916348 0.000000000000000
139.88616157786 0.000000000000000 0.000348156030790 0.000000000000000
139.86436287229 0.000000000000000 0.000348152137317 0.000000000000000
139.84256416672 0.000000000000000 0.000348148235565 0.000000000000000
139.82524701259 0.000000000000000 0.000348145130061 0.000000000000000
139.80792985846 0.000000000000000 0.000348142019327 0.000000000000000
139.79418166424 0.000000000000000 0.000348139545970 0.000000000000000
139.78043347002 0.000000000000000 0.000348137069316 0.000000000000000
139.76952444184 0.000000000000000 0.000348135101773 0.000000000000000
139.75861541367 0.000000000000000 0.000348133132154 0.000000000000000
139.74996298930 0.000000000000000 0.000348131568486 0.000000000000000
139.74131056494 0.000000000000000 0.000348130003513 0.000000000000000
139.73445040260 0.000000000000000 0.000348128761780 0.000000000000000
139.72759024026 0.000000000000000 0.000348127519226 0.000000000000000
139.72215268293 0.000000000000000 0.000348126533761 0.000000000000000
139.71671512560 0.000000000000000 0.000348125547782 0.000000000000000
139.71240619210 0.000000000000000 0.000348124766087 0.000000000000000
139.70809725860 0.000000000000000 0.000348123984071 0.000000000000000
139.70468334634 0.000000000000000 0.000348123364261 0.000000000000000
139.70126943408 0.000000000000000 0.000348122744249 0.000000000000000
139.69856504527 0.000000000000000 0.000348122252954 0.000000000000000
139.69586065646 0.000000000000000 0.000348121761532 0.000000000000000
139.69371857415 0.000000000000000 0.000348121372200 0.000000000000000
139.69157649184 0.000000000000000 0.000348120982790 0.000000000000000
139.68987993233 0.000000000000000 0.000348120674317 0.000000000000000
139.68818337282 0.000000000000000 0.000348120365796 0.000000000000000
139.68683972709 0.000000000000000 0.000348120121418 0.000000000000000
139.68549608136 0.000000000000000 0.000348119877012 0.000000000000000
139.68443193027 0.000000000000000 0.000348119683424 0.000000000000000
139.68336777918 0.000000000000000 0.000348119489819 0.000000000000000
139.68252492738 0.000000000000000 0.000348119336463 0.000000000000000
139.68168207558 0.000000000000000 0.000348119183097 0.000000000000000
139.68101439848 0.000000000000000 0.000348119061600 0.000000000000000
139.68034672138 0.000000000000000 0.000348118940096 0.000000000000000
139.67981766002 0.000000000000000 0.000348118843814 0.000000000000000
139.67928859867 0.000000000000000 0.000348118747530 0.000000000000000
139.67886916990 0.000000000000000 0.000348118671196 0.000000000000000
139.67844974113 0.000000000000000 0.000348118594861 0.000000000000000
139.67811695697 0.000000000000000 0.000348118534295 0.000000000000000
139.67778417281 0.000000000000000 0.000348118473729 0.000000000000000
139.67751978395 0.000000000000000 0.000348118425612 0.000000000000000
139.67725539508 0.000000000000000 0.000348118377495 0.000000000000000
139.67704488969 0.000000000000000 0.000348118339186 0.000000000000000
139.67683438429 0.000000000000000 0.000348118300879 0.000000000000000
139.67666618563 0.000000000000000 0.000348118270272 0.000000000000000
139.67649798696 0.000000000000000 0.000348118239666 0.000000000000000
139.67636280037 0.000000000000000 0.000348118215069 0.000000000000000
139.67622761377 0.000000000000000 0.000348118190475 0.000000000000000
139.67611787213 0.000000000000000 0.000348118170511 0.000000000000000
139.67600813048 0.000000000000000 0.000348118150549 0.000000000000000
139.67591746296 0.000000000000000 0.000348118134060 0.000000000000000
139.67582679544 0.000000000000000 0.000348118117572 0.000000000000000
139.67573612792 0.000000000000000 0.000348118101088 0.000000000000000
139.67563041308 0.000000000000000 0.000348118081874 0.000000000000000
139.67552469824 0.000000000000000 0.000348118062667 0.000000000000000
139.67541898340 0.000000000000000 0.000348118043471 0.000000000000000
139.67539973028 0.000000000000000 0.000348118039976 0.000000000000000
139.67538047716 0.000000000000000 0.000348118036482 0.000000000000000
139.67536122404 0.000000000000000 0.000348118032989 0.000000000000000
139.67532271780 0.000000000000000 0.000348118026003 0.000000000000000
139.67528421156 0.000000000000000 0.000348118019019 0.000000000000000
139.67524570532 0.000000000000000 0.000348118012038 0.000000000000000
139.67520719908 0.000000000000000 0.000348118005059 0.000000000000000
139.67510149808 0.000000000000000 0.000348117985911 0.000000000000000
139.67499579707 0.000000000000000 0.000348117966776 0.000000000000000
139.67489009607 0.000000000000000 0.000348117947649 0.000000000000000
139.67478439506 0.000000000000000 0.000348117928529 0.000000000000000
139.67455752244 0.000000000000000 0.000348117887505 0.000000000000000
139.67433064981 0.000000000000000 0.000348117846493 0.000000000000000
139.67410377719 0.000000000000000 0.000348117805487 0.000000000000000
139.67387690457 0.000000000000000 0.000348117764486 0.000000000000000
139.67357305115 0.000000000000000 0.000348117709577 0.000000000000000
139.67326919773 0.000000000000000 0.000348117654672 0.000000000000000
139.67296534431 0.000000000000000 0.000348117599768 0.000000000000000
139.67266149089 0.000000000000000 0.000348117544865 0.000000000000000
139.67197134722 0.000000000000000 0.000348117420165 0.000000000000000
139.67128120354 0.000000000000000 0.000348117295464 0.000000000000000
139.67059105987 0.000000000000000 0.000348117170759 0.000000000000000
139.66990091620 0.000000000000000 0.000348117046049 0.000000000000000
139.66829078143 0.000000000000000 0.000348116755073 0.000000000000000
139.66668064667 0.000000000000000 0.000348116464060 0.000000000000000
139.66507051190 0.000000000000000 0.000348116173008 0.000000000000000
139.66346037714 0.000000000000000 0.000348115881915 0.000000000000000
139.65894427710 0.000000000000000 0.000348115065233 0.000000000000000
139.65442817706 0.000000000000000 0.000348114248211 0.000000000000000
139.64991207702 0.000000000000000 0.000348113430845 0.000000000000000
139.63739213978 0.000000000000000 0.000348111163046 0.000000000000000
139.62487220253 0.000000000000000 0.000348108892548 0.000000000000000
139.61235226529 0.000000000000000 0.000348106619338 0.000000000000000
139.57207231607 0.000000000000000 0.000348099287292 0.000000000000000
139.53179236684 0.000000000000000 0.000348091926832 0.000000000000000
139.49151241762 0.000000000000000 0.000348084537755 0.000000000000000
139.35603648277 0.000000000000000 0.000348059472683 0.000000000000000
139.22056054792 0.000000000000000 0.000348034075014 0.000000000000000
139.11671642701 0.000000000000000 0.000348014378397 0.000000000000000
139.01287230610 0.000000000000000 0.000347994480045 0.000000000000000
138.92948800029 0.000000000000000 0.000347978354535 0.000000000000000
138.84610369448 0.000000000000000 0.000347962096241 0.000000000000000
138.77937303406 0.000000000000000 0.000347948988738 0.000000000000000
138.71264237364 0.000000000000000 0.000347935795023 0.000000000000000
138.65933728601 0.000000000000000 0.000347925193524 0.000000000000000
138.60603219839 0.000000000000000 0.000347914536519 0.000000000000000
138.56351801851 0.000000000000000 0.000347905996969 0.000000000000000
138.52100383862 0.000000000000000 0.000347897421904 0.000000000000000
138.48714028357 0.000000000000000 0.000347890566198 0.000000000000000
138.45327672852 0.000000000000000 0.000347883687875 0.000000000000000
138.42633291223 0.000000000000000 0.000347878198901 0.000000000000000
138.39938909595 0.000000000000000 0.000347872695575 0.000000000000000
138.37797040579 0.000000000000000 0.000347868310518 0.000000000000000
138.35655171564 0.000000000000000 0.000347863916378 0.000000000000000
138.33953793969 0.000000000000000 0.000347860419449 0.000000000000000
138.32252416375 0.000000000000000 0.000347856916783 0.000000000000000
138.30901779847 0.000000000000000 0.000347854132111 0.000000000000000
138.29551143319 0.000000000000000 0.000347851343822 0.000000000000000
138.28479492984 0.000000000000000 0.000347849128907 0.000000000000000
138.27407842649 0.000000000000000 0.000347846911715 0.000000000000000
138.26557911563 0.000000000000000 0.000347845151630 0.000000000000000
138.25707980476 0.000000000000000 0.000347843390114 0.000000000000000
138.25034130729 0.000000000000000 0.000347841992516 0.000000000000000
138.24360280982 0.000000000000000 0.000347840594020 0.000000000000000
138.23826185840 0.000000000000000 0.000347839484929 0.000000000000000
138.23292090699 0.000000000000000 0.000347838375275 0.000000000000000
138.22868863502 0.000000000000000 0.000347837495564 0.000000000000000
138.22445636305 0.000000000000000 0.000347836615499 0.000000000000000
138.22110325344 0.000000000000000 0.000347835917999 0.000000000000000
138.21775014383 0.000000000000000 0.000347835220277 0.000000000000000
138.21509395666 0.000000000000000 0.000347834667417 0.000000000000000
138.21243776948 0.000000000000000 0.000347834114419 0.000000000000000
138.21033388189 0.000000000000000 0.000347833676308 0.000000000000000
138.20822999430 0.000000000000000 0.000347833238112 0.000000000000000
138.20656368559 0.000000000000000 0.000347832890995 0.000000000000000
138.20489737688 0.000000000000000 0.000347832543824 0.000000000000000
138.20357767677 0.000000000000000 0.000347832268832 0.000000000000000
138.20225797666 0.000000000000000 0.000347831993808 0.000000000000000
138.20121276631 0.000000000000000 0.000347831775965 0.000000000000000
138.20016755595 0.000000000000000 0.000347831558103 0.000000000000000
138.19933967050 0.000000000000000 0.000347831385526 0.000000000000000
138.19851178505 0.000000000000000 0.000347831212939 0.000000000000000
138.19785591542 0.000000000000000 0.000347831076203 0.000000000000000
138.19720004580 0.000000000000000 0.000347830939462 0.000000000000000
138.19668027709 0.000000000000000 0.000347830831093 0.000000000000000
138.19616050839 0.000000000000000 0.000347830722721 0.000000000000000
138.19574836453 0.000000000000000 0.000347830636787 0.000000000000000
138.19533622068 0.000000000000000 0.000347830550852 0.000000000000000
138.19500911091 0.000000000000000 0.000347830482648 0.000000000000000
138.19468200113 0.000000000000000 0.000347830414443 0.000000000000000
138.19442198433 0.000000000000000 0.000347830360229 0.000000000000000
138.19416196754 0.000000000000000 0.000347830306016 0.000000000000000
138.19395476655 0.000000000000000 0.000347830262817 0.000000000000000
138.19374756557 0.000000000000000 0.000347830219619 0.000000000000000
138.19358177479 0.000000000000000 0.000347830185057 0.000000000000000
138.19341598400 0.000000000000000 0.000347830150496 0.000000000000000
138.19328241908 0.000000000000000 0.000347830122655 0.000000000000000
138.19314885416 0.000000000000000 0.000347830094817 0.000000000000000
138.19303998707 0.000000000000000 0.000347830072129 0.000000000000000
138.19293111997 0.000000000000000 0.000347830049443 0.000000000000000
138.19284050142 0.000000000000000 0.000347830030563 0.000000000000000
138.19274988287 0.000000000000000 0.000347830011686 0.000000000000000
138.19265926432 0.000000000000000 0.000347829992812 0.000000000000000
138.19255052489 0.000000000000000 0.000347829970171 0.000000000000000
138.19244178546 0.000000000000000 0.000347829947541 0.000000000000000
138.19233304603 0.000000000000000 0.000347829924923 0.000000000000000
138.19231129814 0.000000000000000 0.000347829920402 0.000000000000000
138.19228955026 0.000000000000000 0.000347829915881 0.000000000000000
138.19226780237 0.000000000000000 0.000347829911361 0.000000000000000
138.19222430660 0.000000000000000 0.000347829902323 0.000000000000000
138.19218081083 0.000000000000000 0.000347829893288 0.000000000000000
138.19213731506 0.000000000000000 0.000347829884256 0.000000000000000
138.19209381928 0.000000000000000 0.000347829875227 0.000000000000000
138.19200181350 0.000000000000000 0.000347829856136 0.000000000000000
138.19190980772 0.000000000000000 0.000347829837054 0.000000000000000
138.19181780195 0.000000000000000 0.000347829817979 0.000000000000000
138.19172579617 0.000000000000000 0.000347829798909 0.000000000000000
138.19148846327 0.000000000000000 0.000347829749734 0.000000000000000
138.19125113037 0.000000000000000 0.000347829700573 0.000000000000000
138.19101379747 0.000000000000000 0.000347829651421 0.000000000000000
138.19077646458 0.000000000000000 0.000347829602274 0.000000000000000
138.19046463953 0.000000000000000 0.000347829537706 0.000000000000000
138.19015281448 0.000000000000000 0.000347829473142 0.000000000000000
138.18984098943 0.000000000000000 0.000347829408580 0.000000000000000
138.18952916438 0.000000000000000 0.000347829344019 0.000000000000000
138.18882108733 0.000000000000000 0.000347829197420 0.000000000000000
138.18811301027 0.000000000000000 0.000347829050818 0.000000000000000
138.18740493321 0.000000000000000 0.000347828904211 0.000000000000000
138.18669685615 0.000000000000000 0.000347828757599 0.000000000000000
138.18505028986 0.000000000000000 0.000347828416639 0.000000000000000
138.18340372356 0.000000000000000 0.000347828075635 0.000000000000000
138.18175715726 0.000000000000000 0.000347827734584 0.000000000000000
138.18011059096 0.000000000000000 0.000347827393485 0.000000000000000
138.17551893493 0.000000000000000 0.000347826442021 0.000000000000000
138.17092727890 0.000000000000000 0.000347825490159 0.000000000000000
138.16633562286 0.000000000000000 0.000347824537892 0.000000000000000
138.15366882738 0.000000000000000 0.000347821908792 0.000000000000000
138.14100203189 0.000000000000000 0.000347819276555 0.000000000000000
138.12833523640 0.000000000000000 0.000347816641163 0.000000000000000
138.08785641402 0.000000000000000 0.000347808198044 0.000000000000000
138.04737759165 0.000000000000000 0.000347799722326 0.000000000000000
138.00689876927 0.000000000000000 0.000347791213775 0.000000000000000
137.87196865610 0.000000000000000 0.000347762611368 0.000000000000000
137.73703854293 0.000000000000000 0.000347733634301 0.000000000000000
137.63367184737 0.000000000000000 0.000347711178035 0.000000000000000
137.53030515181 0.000000000000000 0.000347688494903 0.000000000000000
137.44731604491 0.000000000000000 0.000347670117560 0.000000000000000
137.36432693801 0.000000000000000 0.000347651590994 0.000000000000000
137.29792117864 0.000000000000000 0.000347636658277 0.000000000000000
137.23151541927 0.000000000000000 0.000347621628728 0.000000000000000
137.17847565844 0.000000000000000 0.000347609554413 0.000000000000000
137.12543589762 0.000000000000000 0.000347597417778 0.000000000000000
137.08313721189 0.000000000000000 0.000347587694132 0.000000000000000
137.04083852616 0.000000000000000 0.000347577930626 0.000000000000000
137.00714920457 0.000000000000000 0.000347570125787 0.000000000000000
136.97345988298 0.000000000000000 0.000347562295571 0.000000000000000
136.94665641616 0.000000000000000 0.000347556047645 0.000000000000000
136.91985294934 0.000000000000000 0.000347549783619 0.000000000000000
136.89854696679 0.000000000000000 0.000347544792871 0.000000000000000
136.87724098423 0.000000000000000 0.000347539791937 0.000000000000000
136.86031748787 0.000000000000000 0.000347535812395 0.000000000000000
136.84339399150 0.000000000000000 0.000347531826421 0.000000000000000
136.82995978835 0.000000000000000 0.000347528657695 0.000000000000000
136.81652558519 0.000000000000000 0.000347525484915 0.000000000000000
136.80586666142 0.000000000000000 0.000347522964693 0.000000000000000
136.79520773766 0.000000000000000 0.000347520441918 0.000000000000000
136.78675430366 0.000000000000000 0.000347518439328 0.000000000000000
136.77830086966 0.000000000000000 0.000347516435134 0.000000000000000
136.77159888008 0.000000000000000 0.000347514845043 0.000000000000000
136.76489689051 0.000000000000000 0.000347513253945 0.000000000000000
136.75958496104 0.000000000000000 0.000347511992141 0.000000000000000
136.75427303157 0.000000000000000 0.000347510729705 0.000000000000000
136.75006380954 0.000000000000000 0.000347509728891 0.000000000000000
136.74585458751 0.000000000000000 0.000347508727681 0.000000000000000
136.74251976942 0.000000000000000 0.000347507934178 0.000000000000000
136.73918495133 0.000000000000000 0.000347507140427 0.000000000000000
136.73654326762 0.000000000000000 0.000347506511480 0.000000000000000
136.73390158391 0.000000000000000 0.000347505882380 0.000000000000000
136.73180918593 0.000000000000000 0.000347505383979 0.000000000000000
136.72971678795 0.000000000000000 0.000347504885484 0.000000000000000
136.72805957143 0.000000000000000 0.000347504490599 0.000000000000000
136.72640235491 0.000000000000000 0.000347504095655 0.000000000000000
136.72508983939 0.000000000000000 0.000347503782819 0.000000000000000
136.72377732387 0.000000000000000 0.000347503469946 0.000000000000000
136.72273777886 0.000000000000000 0.000347503222119 0.000000000000000
136.72169823384 0.000000000000000 0.000347502974270 0.000000000000000
136.72087480150 0.000000000000000 0.000347502777932 0.000000000000000
136.72005136917 0.000000000000000 0.000347502581582 0.000000000000000
136.71939898223 0.000000000000000 0.000347502426011 0.000000000000000
136.71874659529 0.000000000000000 0.000347502270432 0.000000000000000
136.71822952811 0.000000000000000 0.000347502147120 0.000000000000000
136.71771246093 0.000000000000000 0.000347502023805 0.000000000000000
136.71730238412 0.000000000000000 0.000347501926005 0.000000000000000
136.71689230731 0.000000000000000 0.000347501828204 0.000000000000000
136.71656674173 0.000000000000000 0.000347501750558 0.000000000000000
136.71624117615 0.000000000000000 0.000347501672913 0.000000000000000
136.71598226264 0.000000000000000 0.000347501611165 0.000000000000000
136.71572334912 0.000000000000000 0.000347501549419 0.000000000000000
136.71551686582 0.000000000000000 0.000347501500178 0.000000000000000
136.71531038252 0.000000000000000 0.000347501450939 0.000000000000000
136.71514495241 0.000000000000000 0.000347501411492 0.000000000000000
136.71497952230 0.000000000000000 0.000347501372047 0.000000000000000
136.71484595728 0.000000000000000 0.000347501340203 0.000000000000000
136.71471239225 0.000000000000000 0.000347501308362 0.000000000000000
136.71460310907 0.000000000000000 0.000347501282312 0.000000000000000
136.71449382588 0.000000000000000 0.000347501256266 0.000000000000000
136.71438454270 0.000000000000000 0.000347501230223 0.000000000000000
136.71426128748 0.000000000000000 0.000347501200858 0.000000000000000
136.71413803226 0.000000000000000 0.000347501171503 0.000000000000000
136.71401477703 0.000000000000000 0.000347501142161 0.000000000000000
136.71389152181 0.000000000000000 0.000347501112839 0.000000000000000
136.71386687077 0.000000000000000 0.000347501106977 0.000000000000000
136.71384221972 0.000000000000000 0.000347501101117 0.000000000000000
136.71381756868 0.000000000000000 0.000347501095257 0.000000000000000
136.71376826659 0.000000000000000 0.000347501083541 0.000000000000000
136.71371896450 0.000000000000000 0.000347501071828 0.000000000000000
136.71366966241 0.000000000000000 0.000347501060120 0.000000000000000
136.71362036033 0.000000000000000 0.000347501048415 0.000000000000000
136.71351633521 0.000000000000000 0.000347501023728 0.000000000000000
136.71341231010 0.000000000000000 0.000347500999053 0.000000000000000
136.71330828499 0.000000000000000 0.000347500974385 0.000000000000000
136.71320425988 0.000000000000000 0.000347500949723 0.000000000000000
136.71310023476 0.000000000000000 0.000347500925066 0.000000000000000
136.71282205361 0.000000000000000 0.000347500859143 0.000000000000000
136.71254387245 0.000000000000000 0.000347500793235 0.000000000000000
136.71226569130 0.000000000000000 0.000347500727335 0.000000000000000
136.71198751014 0.000000000000000 0.000347500661440 0.000000000000000
136.71170932898 0.000000000000000 0.000347500595549 0.000000000000000
136.71124863638 0.000000000000000 0.000347500486431 0.000000000000000
136.71078794378 0.000000000000000 0.000347500377315 0.000000000000000
136.71032725118 0.000000000000000 0.000347500268200 0.000000000000000
136.70986655858 0.000000000000000 0.000347500159084 0.000000000000000
136.70876313688 0.000000000000000 0.000347499897727 0.000000000000000
136.70765971518 0.000000000000000 0.000347499636354 0.000000000000000
136.70655629347 0.000000000000000 0.000347499374961 0.000000000000000
136.70545287177 0.000000000000000 0.000347499113546 0.000000000000000
136.70268231921 0.000000000000000 0.000347498457060 0.000000000000000
136.69991176665 0.000000000000000 0.000347497800419 0.000000000000000
136.69714121409 0.000000000000000 0.000347497143617 0.000000000000000
136.69006272649 0.000000000000000 0.000347495464800 0.000000000000000
136.68298423889 0.000000000000000 0.000347493784889 0.000000000000000
136.67590575129 0.000000000000000 0.000347492103874 0.000000000000000
136.65556831898 0.000000000000000 0.000347487267902 0.000000000000000
136.63523088668 0.000000000000000 0.000347482422698 0.000000000000000
136.61489345438 0.000000000000000 0.000347477568216 0.000000000000000
136.54463339467 0.000000000000000 0.000347460725364 0.000000000000000
136.47437333497 0.000000000000000 0.000347443770014 0.000000000000000
136.40411327526 0.000000000000000 0.000347426700923 0.000000000000000
136.25554421608 0.000000000000000 0.000347390227964 0.000000000000000
136.10697515689 0.000000000000000 0.000347353230544 0.000000000000000
135.95840609771 0.000000000000000 0.000347315699492 0.000000000000000
135.84402600996 0.000000000000000 0.000347286436321 0.000000000000000
135.72964592220 0.000000000000000 0.000347256848670 0.000000000000000
135.65085109611 0.000000000000000 0.000347236275911 0.000000000000000
135.57205627001 0.000000000000000 0.000347215547068 0.000000000000000
135.51841814621 0.000000000000000 0.000347201346666 0.000000000000000
135.46478002242 0.000000000000000 0.000347187073470 0.000000000000000
135.42839591315 0.000000000000000 0.000347177350091 0.000000000000000
135.39201180388 0.000000000000000 0.000347167593122 0.000000000000000
135.36738617564 0.000000000000000 0.000347160970301 0.000000000000000
135.34276054739 0.000000000000000 0.000347154332078 0.000000000000000
135.32611970561 0.000000000000000 0.000347149837558 0.000000000000000
135.30947886383 0.000000000000000 0.000347145336006 0.000000000000000
135.29824657130 0.000000000000000 0.000347142293559 0.000000000000000
135.28701427877 0.000000000000000 0.000347139247914 0.000000000000000
135.27943881882 0.000000000000000 0.000347137192018 0.000000000000000
135.27186335887 0.000000000000000 0.000347135134672 0.000000000000000
135.26675707224 0.000000000000000 0.000347133747090 0.000000000000000
135.26165078560 0.000000000000000 0.000347132358855 0.000000000000000
135.25821009709 0.000000000000000 0.000347131423076 0.000000000000000
135.25476940858 0.000000000000000 0.000347130487006 0.000000000000000
135.25245139422 0.000000000000000 0.000347129856209 0.000000000000000
135.25013337987 0.000000000000000 0.000347129225285 0.000000000000000
135.24857157128 0.000000000000000 0.000347128800118 0.000000000000000
135.24700976269 0.000000000000000 0.000347128374900 0.000000000000000
135.24595689786 0.000000000000000 0.000347128088220 0.000000000000000
135.24490403303 0.000000000000000 0.000347127801522 0.000000000000000
135.24419325600 0.000000000000000 0.000347127607968 0.000000000000000
135.24348247897 0.000000000000000 0.000347127414411 0.000000000000000
135.24300103922 0.000000000000000 0.000347127283308 0.000000000000000
135.24251959948 0.000000000000000 0.000347127152209 0.000000000000000
135.24219098379 0.000000000000000 0.000347127062731 0.000000000000000
135.24186236811 0.000000000000000 0.000347126973260 0.000000000000000
135.24163394999 0.000000000000000 0.000347126911078 0.000000000000000
135.24140553187 0.000000000000000 0.000347126848905 0.000000000000000
135.24123910194 0.000000000000000 0.000347126803614 0.000000000000000
135.24107267200 0.000000000000000 0.000347126758335 0.000000000000000
135.24090624207 0.000000000000000 0.000347126713076 0.000000000000000
135.24073981213 0.000000000000000 0.000347126667846 0.000000000000000
135.24063372844 0.000000000000000 0.000347126639037 0.000000000000000
135.24052764474 0.000000000000000 0.000347126610248 0.000000000000000
135.24042156104 0.000000000000000 0.000347126581479 0.000000000000000
135.24031547735 0.000000000000000 0.000347126552726 0.000000000000000
135.24020939365 0.000000000000000 0.000347126523987 0.000000000000000
135.24010330996 0.000000000000000 0.000347126495257 0.000000000000000
135.23999722626 0.000000000000000 0.000347126466535 0.000000000000000
135.23978505887 0.000000000000000 0.000347126409106 0.000000000000000
135.23957289147 0.000000000000000 0.000347126351690 0.000000000000000
135.23936072408 0.000000000000000 0.000347126294284 0.000000000000000
135.23914855669 0.000000000000000 0.000347126236883 0.000000000000000
135.23882844699 0.000000000000000 0.000347126150286 0.000000000000000
135.23850833730 0.000000000000000 0.000347126063694 0.000000000000000
135.23818822760 0.000000000000000 0.000347125977106 0.000000000000000
135.23786811790 0.000000000000000 0.000347125890520 0.000000000000000
135.23717183160 0.000000000000000 0.000347125702184 0.000000000000000
135.23647554530 0.000000000000000 0.000347125513847 0.000000000000000
135.23577925899 0.000000000000000 0.000347125325505 0.000000000000000
135.23508297269 0.000000000000000 0.000347125137156 0.000000000000000
135.23347816133 0.000000000000000 0.000347124703014 0.000000000000000
135.23187334996 0.000000000000000 0.000347124268820 0.000000000000000
135.23026853860 0.000000000000000 0.000347123834571 0.000000000000000
135.22866372723 0.000000000000000 0.000347123400262 0.000000000000000
135.22430460007 0.000000000000000 0.000347122220250 0.000000000000000
135.21994547292 0.000000000000000 0.000347121039781 0.000000000000000
135.21558634576 0.000000000000000 0.000347119858846 0.000000000000000
135.20381661699 0.000000000000000 0.000347116667941 0.000000000000000
135.19204688821 0.000000000000000 0.000347113473572 0.000000000000000
135.18027715944 0.000000000000000 0.000347110275719 0.000000000000000
135.14375687052 0.000000000000000 0.000347100330778 0.000000000000000
135.10723658160 0.000000000000000 0.000347090351910 0.000000000000000
135.07071629268 0.000000000000000 0.000347080338891 0.000000000000000
134.93565949311 0.000000000000000 0.000347043008771 0.000000000000000
134.80060269353 0.000000000000000 0.000347005199408 0.000000000000000
134.69677622796 0.000000000000000 0.000346975801876 0.000000000000000
134.59294976238 0.000000000000000 0.000346946112224 0.000000000000000
134.50960960059 0.000000000000000 0.000346922067156 0.000000000000000
134.42626943879 0.000000000000000 0.000346897830082 0.000000000000000
134.35959030027 0.000000000000000 0.000346878299165 0.000000000000000
134.29291116176 0.000000000000000 0.000346858643715 0.000000000000000
134.23965844917 0.000000000000000 0.000346842856217 0.000000000000000
134.18640573658 0.000000000000000 0.000346826988609 0.000000000000000
134.14394099546 0.000000000000000 0.000346814277896 0.000000000000000
134.10147625435 0.000000000000000 0.000346801515964 0.000000000000000
134.06765728733 0.000000000000000 0.000346791315643 0.000000000000000
134.03383832031 0.000000000000000 0.000346781082723 0.000000000000000
134.00693350069 0.000000000000000 0.000346772918572 0.000000000000000
133.98002868108 0.000000000000000 0.000346764733746 0.000000000000000
133.95864335707 0.000000000000000 0.000346758213270 0.000000000000000
133.93725803306 0.000000000000000 0.000346751679715 0.000000000000000
133.92027234388 0.000000000000000 0.000346746480995 0.000000000000000
133.90328665471 0.000000000000000 0.000346741274019 0.000000000000000
133.88980363898 0.000000000000000 0.000346737134911 0.000000000000000
133.87632062324 0.000000000000000 0.000346732990600 0.000000000000000
133.86562334248 0.000000000000000 0.000346729698846 0.000000000000000
133.85492606171 0.000000000000000 0.000346726403817 0.000000000000000
133.84644245265 0.000000000000000 0.000346723788327 0.000000000000000
133.83795884360 0.000000000000000 0.000346721170778 0.000000000000000
133.83123309008 0.000000000000000 0.000346719094138 0.000000000000000
133.82450733656 0.000000000000000 0.000346717016207 0.000000000000000
133.81917667239 0.000000000000000 0.000346715368372 0.000000000000000
133.81384600822 0.000000000000000 0.000346713719728 0.000000000000000
133.80962200026 0.000000000000000 0.000346712412771 0.000000000000000
133.80539799230 0.000000000000000 0.000346711105306 0.000000000000000
133.80205149055 0.000000000000000 0.000346710069098 0.000000000000000
133.79870498880 0.000000000000000 0.000346709032573 0.000000000000000
133.79605405916 0.000000000000000 0.000346708211266 0.000000000000000
133.79340312951 0.000000000000000 0.000346707389762 0.000000000000000
133.79130340035 0.000000000000000 0.000346706738932 0.000000000000000
133.78920367119 0.000000000000000 0.000346706087979 0.000000000000000
133.78754062561 0.000000000000000 0.000346705572320 0.000000000000000
133.78587758003 0.000000000000000 0.000346705056586 0.000000000000000
133.78456041087 0.000000000000000 0.000346704648061 0.000000000000000
133.78324324171 0.000000000000000 0.000346704239490 0.000000000000000
133.78219995852 0.000000000000000 0.000346703915844 0.000000000000000
133.78115667534 0.000000000000000 0.000346703592170 0.000000000000000
133.78033021208 0.000000000000000 0.000346703335746 0.000000000000000
133.77950374882 0.000000000000000 0.000346703079306 0.000000000000000
133.77884886963 0.000000000000000 0.000346702876096 0.000000000000000
133.77819399044 0.000000000000000 0.000346702672878 0.000000000000000
133.77767483100 0.000000000000000 0.000346702511771 0.000000000000000
133.77715567156 0.000000000000000 0.000346702350660 0.000000000000000
133.77674378550 0.000000000000000 0.000346702222837 0.000000000000000
133.77633189944 0.000000000000000 0.000346702095014 0.000000000000000
133.77600470504 0.000000000000000 0.000346701993474 0.000000000000000
133.77567751065 0.000000000000000 0.000346701891936 0.000000000000000
133.77541705330 0.000000000000000 0.000346701811109 0.000000000000000
133.77515659596 0.000000000000000 0.000346701730285 0.000000000000000
133.77494855687 0.000000000000000 0.000346701665730 0.000000000000000
133.77474051779 0.000000000000000 0.000346701601177 0.000000000000000
133.77457340862 0.000000000000000 0.000346701549328 0.000000000000000
133.77440629945 0.000000000000000 0.000346701497482 0.000000000000000
133.77427078192 0.000000000000000 0.000346701455442 0.000000000000000
133.77413526440 0.000000000000000 0.000346701413405 0.000000000000000
133.77402350826 0.000000000000000 0.000346701378743 0.000000000000000
133.77391175212 0.000000000000000 0.000346701344086 0.000000000000000
133.77379999598 0.000000000000000 0.000346701309435 0.000000000000000
133.77367056148 0.000000000000000 0.000346701269312 0.000000000000000
133.77354112698 0.000000000000000 0.000346701229204 0.000000000000000
133.77341169248 0.000000000000000 0.000346701189116 0.000000000000000
133.77338984877 0.000000000000000 0.000346701182353 0.000000000000000
133.77336800505 0.000000000000000 0.000346701175591 0.000000000000000
133.77334616133 0.000000000000000 0.000346701168830 0.000000000000000
133.77330247390 0.000000000000000 0.000346701155310 0.000000000000000
133.77325878647 0.000000000000000 0.000346701141794 0.000000000000000
133.77321509903 0.000000000000000 0.000346701128281 0.000000000000000
133.77317141160 0.000000000000000 0.000346701114772 0.000000000000000
133.77302528866 0.000000000000000 0.000346701069613 0.000000000000000
133.77291214075 0.000000000000000 0.000346701034667 0.000000000000000
133.77279899283 0.000000000000000 0.000346700999735 0.000000000000000
133.77268584491 0.000000000000000 0.000346700964814 0.000000000000000
133.77257269699 0.000000000000000 0.000346700929901 0.000000000000000
133.77236083360 0.000000000000000 0.000346700864544 0.000000000000000
133.77214897021 0.000000000000000 0.000346700799199 0.000000000000000
133.77193710683 0.000000000000000 0.000346700733864 0.000000000000000
133.77172524344 0.000000000000000 0.000346700668534 0.000000000000000
133.77138297645 0.000000000000000 0.000346700563003 0.000000000000000
133.77104070946 0.000000000000000 0.000346700457477 0.000000000000000
133.77069844246 0.000000000000000 0.000346700351955 0.000000000000000
133.77035617547 0.000000000000000 0.000346700246436 0.000000000000000
133.76961845320 0.000000000000000 0.000346700019000 0.000000000000000
133.76888073094 0.000000000000000 0.000346699791562 0.000000000000000
133.76814300867 0.000000000000000 0.000346699564117 0.000000000000000
133.76740528641 0.000000000000000 0.000346699336663 0.000000000000000
133.76569990765 0.000000000000000 0.000346698810819 0.000000000000000
133.76399452889 0.000000000000000 0.000346698284907 0.000000000000000
133.76228915013 0.000000000000000 0.000346697758924 0.000000000000000
133.76058377137 0.000000000000000 0.000346697232866 0.000000000000000
133.75593864116 0.000000000000000 0.000346695799588 0.000000000000000
133.75129351094 0.000000000000000 0.000346694365723 0.000000000000000
133.74664838073 0.000000000000000 0.000346692931262 0.000000000000000
133.73407521314 0.000000000000000 0.000346689045510 0.000000000000000
133.72150204555 0.000000000000000 0.000346685155301 0.000000000000000
133.70892887796 0.000000000000000 0.000346681260607 0.000000000000000
133.66978404325 0.000000000000000 0.000346669106113 0.000000000000000
133.63063920854 0.000000000000000 0.000346656907654 0.000000000000000
133.59149437384 0.000000000000000 0.000346644664929 0.000000000000000
133.45796509969 0.000000000000000 0.000346602565563 0.000000000000000
133.32443582555 0.000000000000000 0.000346559937805 0.000000000000000
133.22212011031 0.000000000000000 0.000346526911416 0.000000000000000
133.11980439508 0.000000000000000 0.000346493565361 0.000000000000000
133.03769496136 0.000000000000000 0.000346466571257 0.000000000000000
132.95558552764 0.000000000000000 0.000346439367286 0.000000000000000
132.88990774574 0.000000000000000 0.000346417455271 0.000000000000000
132.82422996384 0.000000000000000 0.000346395407283 0.000000000000000
132.77178822970 0.000000000000000 0.000346377704579 0.000000000000000
132.71934649556 0.000000000000000 0.000346359914479 0.000000000000000
132.67753605230 0.000000000000000 0.000346345668104 0.000000000000000
132.63572560903 0.000000000000000 0.000346331365889 0.000000000000000
132.60243284124 0.000000000000000 0.000346319937337 0.000000000000000
132.56914007346 0.000000000000000 0.000346308473264 0.000000000000000
132.54265729771 0.000000000000000 0.000346299328762 0.000000000000000
132.51617452196 0.000000000000000 0.000346290161741 0.000000000000000
132.49512694177 0.000000000000000 0.000346282860045 0.000000000000000
132.47407936158 0.000000000000000 0.000346275544109 0.000000000000000
132.45736344628 0.000000000000000 0.000346269723669 0.000000000000000
132.44064753098 0.000000000000000 0.000346263894244 0.000000000000000
132.42737965948 0.000000000000000 0.000346259260874 0.000000000000000
132.41411178798 0.000000000000000 0.000346254621842 0.000000000000000
132.40358585937 0.000000000000000 0.000346250937487 0.000000000000000
132.39305993075 0.000000000000000 0.000346247249569 0.000000000000000
132.38471264592 0.000000000000000 0.000346244322440 0.000000000000000
132.37636536109 0.000000000000000 0.000346241393071 0.000000000000000
132.36974796456 0.000000000000000 0.000346239069194 0.000000000000000
132.36313056804 0.000000000000000 0.000346236743911 0.000000000000000
132.35788596416 0.000000000000000 0.000346234900016 0.000000000000000
132.35264136028 0.000000000000000 0.000346233055239 0.000000000000000
132.34848565818 0.000000000000000 0.000346231592857 0.000000000000000
132.34432995608 0.000000000000000 0.000346230129923 0.000000000000000
132.34103763634 0.000000000000000 0.000346228970535 0.000000000000000
132.33774531661 0.000000000000000 0.000346227810803 0.000000000000000
132.33513734167 0.000000000000000 0.000346226891891 0.000000000000000
132.33252936674 0.000000000000000 0.000346225972764 0.000000000000000
132.33046367228 0.000000000000000 0.000346225244602 0.000000000000000
132.32839797782 0.000000000000000 0.000346224516308 0.000000000000000
132.32676188222 0.000000000000000 0.000346223939382 0.000000000000000
132.32512578662 0.000000000000000 0.000346223362375 0.000000000000000
132.32382994061 0.000000000000000 0.000346222905308 0.000000000000000
132.32253409459 0.000000000000000 0.000346222448192 0.000000000000000
132.32150766423 0.000000000000000 0.000346222086079 0.000000000000000
132.32048123387 0.000000000000000 0.000346221723938 0.000000000000000
132.31966806904 0.000000000000000 0.000346221437020 0.000000000000000
132.31885490421 0.000000000000000 0.000346221150086 0.000000000000000
132.31821049290 0.000000000000000 0.000346220922688 0.000000000000000
132.31756608159 0.000000000000000 0.000346220695281 0.000000000000000
132.31705512974 0.000000000000000 0.000346220514966 0.000000000000000
132.31654417788 0.000000000000000 0.000346220334647 0.000000000000000
132.31613868601 0.000000000000000 0.000346220191544 0.000000000000000
132.31573319415 0.000000000000000 0.000346220048441 0.000000000000000
132.31541092757 0.000000000000000 0.000346219934709 0.000000000000000
132.31508866099 0.000000000000000 0.000346219820980 0.000000000000000
132.31483192960 0.000000000000000 0.000346219730380 0.000000000000000
132.31457519821 0.000000000000000 0.000346219639783 0.000000000000000
132.31436987656 0.000000000000000 0.000346219567331 0.000000000000000
132.31416455491 0.000000000000000 0.000346219494882 0.000000000000000
132.31399928048 0.000000000000000 0.000346219436568 0.000000000000000
132.31383400604 0.000000000000000 0.000346219378259 0.000000000000000
132.31369948840 0.000000000000000 0.000346219330805 0.000000000000000
132.31356497077 0.000000000000000 0.000346219283355 0.000000000000000
132.31345330236 0.000000000000000 0.000346219243971 0.000000000000000
132.31334163394 0.000000000000000 0.000346219204592 0.000000000000000
132.31322996553 0.000000000000000 0.000346219165220 0.000000000000000
132.31309740323 0.000000000000000 0.000346219118494 0.000000000000000
132.31296484092 0.000000000000000 0.000346219071786 0.000000000000000
132.31283227862 0.000000000000000 0.000346219025104 0.000000000000000
132.31280576616 0.000000000000000 0.000346219015771 0.000000000000000
132.31277925370 0.000000000000000 0.000346219006439 0.000000000000000
132.31275274124 0.000000000000000 0.000346218997109 0.000000000000000
132.31269971632 0.000000000000000 0.000346218978453 0.000000000000000
132.31264669140 0.000000000000000 0.000346218959803 0.000000000000000
132.31259366648 0.000000000000000 0.000346218941158 0.000000000000000
132.31254064156 0.000000000000000 0.000346218922519 0.000000000000000
132.31242669935 0.000000000000000 0.000346218882483 0.000000000000000
132.31231275714 0.000000000000000 0.000346218842465 0.000000000000000
132.31219881494 0.000000000000000 0.000346218802461 0.000000000000000
132.31208487273 0.000000000000000 0.000346218762467 0.000000000000000
132.31175636524 0.000000000000000 0.000346218647202 0.000000000000000
132.31151174287 0.000000000000000 0.000346218561391 0.000000000000000
132.31126712049 0.000000000000000 0.000346218475592 0.000000000000000
132.31102249811 0.000000000000000 0.000346218389800 0.000000000000000
132.31077787573 0.000000000000000 0.000346218304014 0.000000000000000
132.31032917003 0.000000000000000 0.000346218146666 0.000000000000000
132.30988046432 0.000000000000000 0.000346217989325 0.000000000000000
132.30943175861 0.000000000000000 0.000346217831985 0.000000000000000
132.30898305291 0.000000000000000 0.000346217674646 0.000000000000000
132.30799993914 0.000000000000000 0.000346217329910 0.000000000000000
132.30701682538 0.000000000000000 0.000346216985158 0.000000000000000
132.30603371161 0.000000000000000 0.000346216640386 0.000000000000000
132.30505059785 0.000000000000000 0.000346216295592 0.000000000000000
132.30269130866 0.000000000000000 0.000346215468044 0.000000000000000
132.30033201946 0.000000000000000 0.000346214640340 0.000000000000000
132.29797273027 0.000000000000000 0.000346213812473 0.000000000000000
132.29219336120 0.000000000000000 0.000346211783797 0.000000000000000
132.28641399214 0.000000000000000 0.000346209754088 0.000000000000000
132.28063462307 0.000000000000000 0.000346207723334 0.000000000000000
132.26493557894 0.000000000000000 0.000346202201671 0.000000000000000
132.24923653481 0.000000000000000 0.000346196672170 0.000000000000000
132.23353749068 0.000000000000000 0.000346191134791 0.000000000000000
132.18303544856 0.000000000000000 0.000346173267865 0.000000000000000
132.13253340644 0.000000000000000 0.000346155318379 0.000000000000000
132.08203136431 0.000000000000000 0.000346137285659 0.000000000000000
131.95296802006 0.000000000000000 0.000346090817974 0.000000000000000
131.82390467580 0.000000000000000 0.000346043792775 0.000000000000000
131.72631002578 0.000000000000000 0.000346007857904 0.000000000000000
131.62871537576 0.000000000000000 0.000345971595425 0.000000000000000
131.55041688604 0.000000000000000 0.000345942263658 0.000000000000000
131.47211839632 0.000000000000000 0.000345912717348 0.000000000000000
131.40952133416 0.000000000000000 0.000345888940809 0.000000000000000
131.34692427199 0.000000000000000 0.000345865025598 0.000000000000000
131.29696391912 0.000000000000000 0.000345845838359 0.000000000000000
131.24700356625 0.000000000000000 0.000345826562150 0.000000000000000
131.20718589778 0.000000000000000 0.000345811135431 0.000000000000000
131.16736822931 0.000000000000000 0.000345795651945 0.000000000000000
131.13567190107 0.000000000000000 0.000345783285881 0.000000000000000
131.10397557284 0.000000000000000 0.000345770883746 0.000000000000000
131.07876909436 0.000000000000000 0.000345760995187 0.000000000000000
131.05356261588 0.000000000000000 0.000345751083780 0.000000000000000
131.03353363756 0.000000000000000 0.000345743191912 0.000000000000000
131.01350465923 0.000000000000000 0.000345735285605 0.000000000000000
130.99760051756 0.000000000000000 0.000345728997263 0.000000000000000
130.98169637589 0.000000000000000 0.000345722699814 0.000000000000000
130.96907467584 0.000000000000000 0.000345717695608 0.000000000000000
130.95645297580 0.000000000000000 0.000345712685667 0.000000000000000
130.94644088993 0.000000000000000 0.000345708707483 0.000000000000000
130.93642880406 0.000000000000000 0.000345704725691 0.000000000000000
130.92848979613 0.000000000000000 0.000345701565796 0.000000000000000
130.92055078820 0.000000000000000 0.000345698403635 0.000000000000000
130.91425756794 0.000000000000000 0.000345695895393 0.000000000000000
130.90796434767 0.000000000000000 0.000345693385729 0.000000000000000
130.90297699526 0.000000000000000 0.000345691395821 0.000000000000000
130.89798964285 0.000000000000000 0.000345689405022 0.000000000000000
130.89403798438 0.000000000000000 0.000345687827009 0.000000000000000
130.89008632590 0.000000000000000 0.000345686248439 0.000000000000000
130.88695577883 0.000000000000000 0.000345684997484 0.000000000000000
130.88382523176 0.000000000000000 0.000345683746181 0.000000000000000
130.88134546700 0.000000000000000 0.000345682754755 0.000000000000000
130.87886570225 0.000000000000000 0.000345681763113 0.000000000000000
130.87690158160 0.000000000000000 0.000345680977522 0.000000000000000
130.87493746095 0.000000000000000 0.000345680191797 0.000000000000000
130.87338180595 0.000000000000000 0.000345679569381 0.000000000000000
130.87182615095 0.000000000000000 0.000345678946883 0.000000000000000
130.87059398074 0.000000000000000 0.000345678453771 0.000000000000000
130.86936181052 0.000000000000000 0.000345677960610 0.000000000000000
130.86838575583 0.000000000000000 0.000345677569923 0.000000000000000
130.86740970113 0.000000000000000 0.000345677179207 0.000000000000000
130.86663635700 0.000000000000000 0.000345676869617 0.000000000000000
130.86586301286 0.000000000000000 0.000345676560011 0.000000000000000
130.86525003980 0.000000000000000 0.000345676314599 0.000000000000000
130.86463706673 0.000000000000000 0.000345676069179 0.000000000000000
130.86415088698 0.000000000000000 0.000345675874520 0.000000000000000
130.86366470723 0.000000000000000 0.000345675679857 0.000000000000000
130.86327867352 0.000000000000000 0.000345675525292 0.000000000000000
130.86289263981 0.000000000000000 0.000345675370727 0.000000000000000
130.86258557746 0.000000000000000 0.000345675247782 0.000000000000000
130.86227851511 0.000000000000000 0.000345675124841 0.000000000000000
130.86203355678 0.000000000000000 0.000345675026767 0.000000000000000
130.86178859844 0.000000000000000 0.000345674928697 0.000000000000000
130.86159224299 0.000000000000000 0.000345674850089 0.000000000000000
130.86139588753 0.000000000000000 0.000345674771485 0.000000000000000
130.86123721823 0.000000000000000 0.000345674707973 0.000000000000000
130.86107854893 0.000000000000000 0.000345674644465 0.000000000000000
130.86094852999 0.000000000000000 0.000345674592431 0.000000000000000
130.86081851106 0.000000000000000 0.000345674540402 0.000000000000000
130.86068849212 0.000000000000000 0.000345674488381 0.000000000000000
130.86054113633 0.000000000000000 0.000345674429436 0.000000000000000
130.86039378053 0.000000000000000 0.000345674370510 0.000000000000000
130.86024642474 0.000000000000000 0.000345674311610 0.000000000000000
130.86009906895 0.000000000000000 0.000345674252746 0.000000000000000
130.86007012677 0.000000000000000 0.000345674241189 0.000000000000000
130.86004118459 0.000000000000000 0.000345674229635 0.000000000000000
130.86001224241 0.000000000000000 0.000345674218082 0.000000000000000
130.85995435804 0.000000000000000 0.000345674194982 0.000000000000000
130.85989647367 0.000000000000000 0.000345674171888 0.000000000000000
130.85983858931 0.000000000000000 0.000345674148802 0.000000000000000
130.85978070494 0.000000000000000 0.000345674125722 0.000000000000000
130.85965023755 0.000000000000000 0.000345674073720 0.000000000000000
130.85951977016 0.000000000000000 0.000345674021740 0.000000000000000
130.85938930277 0.000000000000000 0.000345673969776 0.000000000000000
130.85925883538 0.000000000000000 0.000345673917823 0.000000000000000
130.85912836798 0.000000000000000 0.000345673865879 0.000000000000000
130.85870419004 0.000000000000000 0.000345673697036 0.000000000000000
130.85838159801 0.000000000000000 0.000345673568655 0.000000000000000
130.85805900598 0.000000000000000 0.000345673440286 0.000000000000000
130.85773641395 0.000000000000000 0.000345673311924 0.000000000000000
130.85741382192 0.000000000000000 0.000345673183566 0.000000000000000
130.85709122989 0.000000000000000 0.000345673055210 0.000000000000000
130.85644604583 0.000000000000000 0.000345672798502 0.000000000000000
130.85580086178 0.000000000000000 0.000345672541793 0.000000000000000
130.85515567772 0.000000000000000 0.000345672285078 0.000000000000000
130.85451049366 0.000000000000000 0.000345672028356 0.000000000000000
130.85292148757 0.000000000000000 0.000345671396040 0.000000000000000
130.85133248149 0.000000000000000 0.000345670763655 0.000000000000000
130.84974347540 0.000000000000000 0.000345670131194 0.000000000000000
130.84815446932 0.000000000000000 0.000345669498653 0.000000000000000
130.84402235862 0.000000000000000 0.000345667853378 0.000000000000000
130.83989024791 0.000000000000000 0.000345666207526 0.000000000000000
130.83575813721 0.000000000000000 0.000345664561084 0.000000000000000
130.82488811023 0.000000000000000 0.000345660227055 0.000000000000000
130.81401808325 0.000000000000000 0.000345655888852 0.000000000000000
130.80314805627 0.000000000000000 0.000345651546446 0.000000000000000
130.77065296777 0.000000000000000 0.000345638539943 0.000000000000000
130.73815787927 0.000000000000000 0.000345625495466 0.000000000000000
130.70566279077 0.000000000000000 0.000345612412787 0.000000000000000
130.58756870388 0.000000000000000 0.000345564542076 0.000000000000000
130.46947461698 0.000000000000000 0.000345516155370 0.000000000000000
130.35138053009 0.000000000000000 0.000345467244464 0.000000000000000
130.21268710191 0.000000000000000 0.000345409123667 0.000000000000000
130.07399367373 0.000000000000000 0.000345350258040 0.000000000000000
129.96886641095 0.000000000000000 0.000345305137082 0.000000000000000
129.86373914818 0.000000000000000 0.000345259579531 0.000000000000000
129.79151461308 0.000000000000000 0.000345228026040 0.000000000000000
129.71929007797 0.000000000000000 0.000345196264350 0.000000000000000
129.67019029711 0.000000000000000 0.000345174552879 0.000000000000000
129.62109051625 0.000000000000000 0.000345152744761 0.000000000000000
129.58781615733 0.000000000000000 0.000345137910651 0.000000000000000
129.55454179840 0.000000000000000 0.000345123032084 0.000000000000000
129.53203634254 0.000000000000000 0.000345112943602 0.000000000000000
129.50953088669 0.000000000000000 0.000345102834781 0.000000000000000
129.49433031114 0.000000000000000 0.000345095995603 0.000000000000000
129.47912973560 0.000000000000000 0.000345089147155 0.000000000000000
129.46887323908 0.000000000000000 0.000345084520973 0.000000000000000
129.45861674255 0.000000000000000 0.000345079890582 0.000000000000000
129.45170108246 0.000000000000000 0.000345076766071 0.000000000000000
129.44478542236 0.000000000000000 0.000345073639656 0.000000000000000
129.44012457154 0.000000000000000 0.000345071531521 0.000000000000000
129.43546372072 0.000000000000000 0.000345069422531 0.000000000000000
129.43232332301 0.000000000000000 0.000345068001055 0.000000000000000
129.42918292531 0.000000000000000 0.000345066579202 0.000000000000000
129.42706701761 0.000000000000000 0.000345065620991 0.000000000000000
129.42495110992 0.000000000000000 0.000345064662618 0.000000000000000
129.42352496451 0.000000000000000 0.000345064016579 0.000000000000000
129.42209881911 0.000000000000000 0.000345063370476 0.000000000000000
129.42113654976 0.000000000000000 0.000345062934498 0.000000000000000
129.42017428040 0.000000000000000 0.000345062498502 0.000000000000000
129.41952331968 0.000000000000000 0.000345062203551 0.000000000000000
129.41887235896 0.000000000000000 0.000345061908603 0.000000000000000
129.41842934803 0.000000000000000 0.000345061707882 0.000000000000000
129.41798633710 0.000000000000000 0.000345061507173 0.000000000000000
129.41768059377 0.000000000000000 0.000345061368666 0.000000000000000
129.41737485044 0.000000000000000 0.000345061230176 0.000000000000000
129.41715633899 0.000000000000000 0.000345061131214 0.000000000000000
129.41693782755 0.000000000000000 0.000345061032273 0.000000000000000
129.41676387767 0.000000000000000 0.000345060953532 0.000000000000000
129.41658992780 0.000000000000000 0.000345060874822 0.000000000000000
129.41641597792 0.000000000000000 0.000345060796155 0.000000000000000
129.41638945447 0.000000000000000 0.000345060784165 0.000000000000000
129.41636293102 0.000000000000000 0.000345060772176 0.000000000000000
129.41633640757 0.000000000000000 0.000345060760189 0.000000000000000
129.41628336066 0.000000000000000 0.000345060736220 0.000000000000000
129.41623031375 0.000000000000000 0.000345060712257 0.000000000000000
129.41617726685 0.000000000000000 0.000345060688301 0.000000000000000
129.41612421994 0.000000000000000 0.000345060664351 0.000000000000000
129.41598552404 0.000000000000000 0.000345060601758 0.000000000000000
129.41584682815 0.000000000000000 0.000345060539198 0.000000000000000
129.41570813225 0.000000000000000 0.000345060476663 0.000000000000000
129.41556943636 0.000000000000000 0.000345060414145 0.000000000000000
129.41525048846 0.000000000000000 0.000345060270424 0.000000000000000
129.41498645751 0.000000000000000 0.000345060151476 0.000000000000000
129.41472242656 0.000000000000000 0.000345060032544 0.000000000000000
129.41445839560 0.000000000000000 0.000345059913622 0.000000000000000
129.41419436465 0.000000000000000 0.000345059794707 0.000000000000000
129.41371584014 0.000000000000000 0.000345059579199 0.000000000000000
129.41323731562 0.000000000000000 0.000345059363699 0.000000000000000
129.41275879111 0.000000000000000 0.000345059148201 0.000000000000000
129.41228026659 0.000000000000000 0.000345058932703 0.000000000000000
129.41123435709 0.000000000000000 0.000345058461680 0.000000000000000
129.41018844758 0.000000000000000 0.000345057990635 0.000000000000000
129.40914253808 0.000000000000000 0.000345057519560 0.000000000000000
129.40809662857 0.000000000000000 0.000345057048451 0.000000000000000
129.40560258632 0.000000000000000 0.000345055924914 0.000000000000000
129.40310854408 0.000000000000000 0.000345054801159 0.000000000000000
129.40061450183 0.000000000000000 0.000345053677175 0.000000000000000
129.39453392858 0.000000000000000 0.000345050935868 0.000000000000000
129.38845335534 0.000000000000000 0.000345048193133 0.000000000000000
129.38237278210 0.000000000000000 0.000345045448953 0.000000000000000
129.36596208294 0.000000000000000 0.000345038035469 0.000000000000000
129.34955138379 0.000000000000000 0.000345030611296 0.000000000000000
129.33314068464 0.000000000000000 0.000345023176376 0.000000000000000
129.28077918017 0.000000000000000 0.000344999381497 0.000000000000000
129.22841767570 0.000000000000000 0.000344975475837 0.000000000000000
129.17605617123 0.000000000000000 0.000344951458490 0.000000000000000
129.04952730611 0.000000000000000 0.000344892954940 0.000000000000000
128.92299844099 0.000000000000000 0.000344833783221 0.000000000000000
128.82765763519 0.000000000000000 0.000344788749324 0.000000000000000
128.73231682940 0.000000000000000 0.000344743326242 0.000000000000000
128.65585316275 0.000000000000000 0.000344706613170 0.000000000000000
128.57938949611 0.000000000000000 0.000344669645752 0.000000000000000
128.51828165918 0.000000000000000 0.000344639918479 0.000000000000000
128.45717382225 0.000000000000000 0.000344610027100 0.000000000000000
128.40841698697 0.000000000000000 0.000344586059209 0.000000000000000
128.35966015169 0.000000000000000 0.000344561986180 0.000000000000000
128.32081164946 0.000000000000000 0.000344542729843 0.000000000000000
128.28196314723 0.000000000000000 0.000344523406502 0.000000000000000
128.25104495224 0.000000000000000 0.000344507979774 0.000000000000000
128.22012675724 0.000000000000000 0.000344492510511 0.000000000000000
128.19554349031 0.000000000000000 0.000344480180422 0.000000000000000
128.17096022338 0.000000000000000 0.000344467823411 0.000000000000000
128.15142935320 0.000000000000000 0.000344457986834 0.000000000000000
128.13189848302 0.000000000000000 0.000344448133254 0.000000000000000
128.11639177913 0.000000000000000 0.000344440297810 0.000000000000000
128.10088507524 0.000000000000000 0.000344432451647 0.000000000000000
128.08858003843 0.000000000000000 0.000344426217854 0.000000000000000
128.07627500161 0.000000000000000 0.000344419977313 0.000000000000000
128.06651492267 0.000000000000000 0.000344415022659 0.000000000000000
128.05675484373 0.000000000000000 0.000344410063763 0.000000000000000
128.04901618984 0.000000000000000 0.000344406128897 0.000000000000000
128.04127753595 0.000000000000000 0.000344402191368 0.000000000000000
128.03514347125 0.000000000000000 0.000344399068384 0.000000000000000
128.02900940655 0.000000000000000 0.000344395943729 0.000000000000000
128.02414839243 0.000000000000000 0.000344393466373 0.000000000000000
128.01928737831 0.000000000000000 0.000344390987970 0.000000000000000
128.01543594411 0.000000000000000 0.000344389023563 0.000000000000000
128.01158450991 0.000000000000000 0.000344387058503 0.000000000000000
128.00853342370 0.000000000000000 0.000344385501329 0.000000000000000
128.00548233750 0.000000000000000 0.000344383943748 0.000000000000000
128.00306553380 0.000000000000000 0.000344382709680 0.000000000000000
128.00064873011 0.000000000000000 0.000344381475360 0.000000000000000
127.99873446303 0.000000000000000 0.000344380497519 0.000000000000000
127.99682019595 0.000000000000000 0.000344379519523 0.000000000000000
127.99530398212 0.000000000000000 0.000344378744782 0.000000000000000
127.99378776828 0.000000000000000 0.000344377969946 0.000000000000000
127.99258676495 0.000000000000000 0.000344377356127 0.000000000000000
127.99138576162 0.000000000000000 0.000344376742252 0.000000000000000
127.99043429272 0.000000000000000 0.000344376255884 0.000000000000000
127.98948282383 0.000000000000000 0.000344375769483 0.000000000000000
127.98872882227 0.000000000000000 0.000344375384007 0.000000000000000
127.98797482071 0.000000000000000 0.000344374998514 0.000000000000000
127.98737700044 0.000000000000000 0.000344374692859 0.000000000000000
127.98677918016 0.000000000000000 0.000344374387196 0.000000000000000
127.98630478840 0.000000000000000 0.000344374144637 0.000000000000000
127.98583039663 0.000000000000000 0.000344373902076 0.000000000000000
127.98545342583 0.000000000000000 0.000344373709327 0.000000000000000
127.98507645502 0.000000000000000 0.000344373516579 0.000000000000000
127.98477621703 0.000000000000000 0.000344373363068 0.000000000000000
127.98447597905 0.000000000000000 0.000344373209560 0.000000000000000
127.98423596097 0.000000000000000 0.000344373086846 0.000000000000000
127.98399594288 0.000000000000000 0.000344372964138 0.000000000000000
127.98380287295 0.000000000000000 0.000344372865437 0.000000000000000
127.98360980301 0.000000000000000 0.000344372766743 0.000000000000000
127.98345285137 0.000000000000000 0.000344372686518 0.000000000000000
127.98329589972 0.000000000000000 0.000344372606301 0.000000000000000
127.98316589593 0.000000000000000 0.000344372539864 0.000000000000000
127.98303589214 0.000000000000000 0.000344372473435 0.000000000000000
127.98290588835 0.000000000000000 0.000344372407018 0.000000000000000
127.98275287068 0.000000000000000 0.000344372328862 0.000000000000000
127.98259985301 0.000000000000000 0.000344372250734 0.000000000000000
127.98244683534 0.000000000000000 0.000344372172644 0.000000000000000
127.98241623180 0.000000000000000 0.000344372157031 0.000000000000000
127.98238562827 0.000000000000000 0.000344372141421 0.000000000000000
127.98235502473 0.000000000000000 0.000344372125813 0.000000000000000
127.98229381766 0.000000000000000 0.000344372094604 0.000000000000000
127.98223261060 0.000000000000000 0.000344372063403 0.000000000000000
127.98217140353 0.000000000000000 0.000344372032212 0.000000000000000
127.98211019646 0.000000000000000 0.000344372001029 0.000000000000000
127.98197593276 0.000000000000000 0.000344371932653 0.000000000000000
127.98184166906 0.000000000000000 0.000344371864308 0.000000000000000
127.98170740536 0.000000000000000 0.000344371795987 0.000000000000000
127.98157314166 0.000000000000000 0.000344371727684 0.000000000000000
127.98124455622 0.000000000000000 0.000344371560573 0.000000000000000
127.98091597078 0.000000000000000 0.000344371393504 0.000000000000000
127.98058738534 0.000000000000000 0.000344371226458 0.000000000000000
127.98025879989 0.000000000000000 0.000344371059426 0.000000000000000
127.97982754144 0.000000000000000 0.000344370840216 0.000000000000000
127.97939628299 0.000000000000000 0.000344370621014 0.000000000000000
127.97896502454 0.000000000000000 0.000344370401816 0.000000000000000
127.97853376608 0.000000000000000 0.000344370182619 0.000000000000000
127.97755529901 0.000000000000000 0.000344369685284 0.000000000000000
127.97657683193 0.000000000000000 0.000344369187931 0.000000000000000
127.97559836486 0.000000000000000 0.000344368690552 0.000000000000000
127.97461989778 0.000000000000000 0.000344368193142 0.000000000000000
127.97234627853 0.000000000000000 0.000344367037204 0.000000000000000
127.97007265928 0.000000000000000 0.000344365881066 0.000000000000000
127.96779904003 0.000000000000000 0.000344364724719 0.000000000000000
127.96552542077 0.000000000000000 0.000344363568159 0.000000000000000
127.95919485538 0.000000000000000 0.000344360346728 0.000000000000000
127.95286428998 0.000000000000000 0.000344357123577 0.000000000000000
127.94653372459 0.000000000000000 0.000344353898684 0.000000000000000
127.92909247793 0.000000000000000 0.000344345004741 0.000000000000000
127.91165123128 0.000000000000000 0.000344336097394 0.000000000000000
127.89420998462 0.000000000000000 0.000344327176572 0.000000000000000
127.83857282692 0.000000000000000 0.000344298628687 0.000000000000000
127.78293566921 0.000000000000000 0.000344269941909 0.000000000000000
127.72729851151 0.000000000000000 0.000344241115068 0.000000000000000
127.60292582934 0.000000000000000 0.000344176162014 0.000000000000000
127.47855314718 0.000000000000000 0.000344110492213 0.000000000000000
127.38527617440 0.000000000000000 0.000344060764809 0.000000000000000
127.29199920163 0.000000000000000 0.000344010624372 0.000000000000000
127.21720354616 0.000000000000000 0.000343970117700 0.000000000000000
127.14240789068 0.000000000000000 0.000343929341458 0.000000000000000
127.08264765060 0.000000000000000 0.000343896567349 0.000000000000000
127.02288741052 0.000000000000000 0.000343863619530 0.000000000000000
126.97521542180 0.000000000000000 0.000343837211426 0.000000000000000
126.92754343307 0.000000000000000 0.000343810692141 0.000000000000000
126.88956572359 0.000000000000000 0.000343789485940 0.000000000000000
126.85158801412 0.000000000000000 0.000343768208977 0.000000000000000
126.82136710176 0.000000000000000 0.000343751227111 0.000000000000000
126.79114618940 0.000000000000000 0.000343734200297 0.000000000000000
126.76712014723 0.000000000000000 0.000343720631678 0.000000000000000
126.74309410507 0.000000000000000 0.000343707034644 0.000000000000000
126.72400778854 0.000000000000000 0.000343696212885 0.000000000000000
126.70492147201 0.000000000000000 0.000343685373189 0.000000000000000
126.68976894046 0.000000000000000 0.000343676754834 0.000000000000000
126.67461640891 0.000000000000000 0.000343668125175 0.000000000000000
126.66259321291 0.000000000000000 0.000343661269691 0.000000000000000
126.65057001690 0.000000000000000 0.000343654407093 0.000000000000000
126.64103400428 0.000000000000000 0.000343648959071 0.000000000000000
126.63149799166 0.000000000000000 0.000343643506578 0.000000000000000
126.62393733033 0.000000000000000 0.000343639180374 0.000000000000000
126.61637666900 0.000000000000000 0.000343634851362 0.000000000000000
126.61038390196 0.000000000000000 0.000343631418087 0.000000000000000
126.60439113492 0.000000000000000 0.000343627983052 0.000000000000000
126.59964222417 0.000000000000000 0.000343625259743 0.000000000000000
126.59489331342 0.000000000000000 0.000343622535333 0.000000000000000
126.59113077539 0.000000000000000 0.000343620376015 0.000000000000000
126.58736823736 0.000000000000000 0.000343618216009 0.000000000000000
126.58438761146 0.000000000000000 0.000343616504398 0.000000000000000
126.58140698557 0.000000000000000 0.000343614792358 0.000000000000000
126.57904600363 0.000000000000000 0.000343613435932 0.000000000000000
126.57668502169 0.000000000000000 0.000343612079241 0.000000000000000
126.57481495626 0.000000000000000 0.000343611004458 0.000000000000000
126.57294489083 0.000000000000000 0.000343609929512 0.000000000000000
126.57146365517 0.000000000000000 0.000343609077957 0.000000000000000
126.56998241951 0.000000000000000 0.000343608226304 0.000000000000000
126.56880907161 0.000000000000000 0.000343607551605 0.000000000000000
126.56763572371 0.000000000000000 0.000343606876847 0.000000000000000
126.56670609294 0.000000000000000 0.000343606342203 0.000000000000000
126.56577646217 0.000000000000000 0.000343605807526 0.000000000000000
126.56503967172 0.000000000000000 0.000343605383738 0.000000000000000
126.56430288127 0.000000000000000 0.000343604959933 0.000000000000000
126.56371858381 0.000000000000000 0.000343604623831 0.000000000000000
126.56313428635 0.000000000000000 0.000343604287721 0.000000000000000
126.56267046636 0.000000000000000 0.000343604020910 0.000000000000000
126.56220664637 0.000000000000000 0.000343603754098 0.000000000000000
126.56183787095 0.000000000000000 0.000343603541960 0.000000000000000
126.56146909552 0.000000000000000 0.000343603329824 0.000000000000000
126.56117511773 0.000000000000000 0.000343603160719 0.000000000000000
126.56088113995 0.000000000000000 0.000343602991618 0.000000000000000
126.56064577418 0.000000000000000 0.000343602856238 0.000000000000000
126.56041040840 0.000000000000000 0.000343602720863 0.000000000000000
126.56022060375 0.000000000000000 0.000343602611700 0.000000000000000
126.56003079909 0.000000000000000 0.000343602502546 0.000000000000000
126.55987582548 0.000000000000000 0.000343602413429 0.000000000000000
126.55972085188 0.000000000000000 0.000343602324322 0.000000000000000
126.55956587827 0.000000000000000 0.000343602235226 0.000000000000000
126.55939225315 0.000000000000000 0.000343602135426 0.000000000000000
126.55921862802 0.000000000000000 0.000343602035654 0.000000000000000
126.55904500290 0.000000000000000 0.000343601935921 0.000000000000000
126.55887137778 0.000000000000000 0.000343601836242 0.000000000000000
126.55876697939 0.000000000000000 0.000343601776341 0.000000000000000
126.55866258100 0.000000000000000 0.000343601716466 0.000000000000000
126.55855818261 0.000000000000000 0.000343601656618 0.000000000000000
126.55840060281 0.000000000000000 0.000343601566328 0.000000000000000
126.55824302301 0.000000000000000 0.000343601476082 0.000000000000000
126.55808544321 0.000000000000000 0.000343601385866 0.000000000000000
126.55792786341 0.000000000000000 0.000343601295673 0.000000000000000
126.55762823288 0.000000000000000 0.000343601124217 0.000000000000000
126.55732860235 0.000000000000000 0.000343600952796 0.000000000000000
126.55702897182 0.000000000000000 0.000343600781395 0.000000000000000
126.55672934128 0.000000000000000 0.000343600610008 0.000000000000000
126.55628574061 0.000000000000000 0.000343600356286 0.000000000000000
126.55584213993 0.000000000000000 0.000343600102575 0.000000000000000
126.55539853926 0.000000000000000 0.000343599848868 0.000000000000000
126.55495493858 0.000000000000000 0.000343599595163 0.000000000000000
126.55397723316 0.000000000000000 0.000343599035987 0.000000000000000
126.55299952773 0.000000000000000 0.000343598476790 0.000000000000000
126.55202182231 0.000000000000000 0.000343597917564 0.000000000000000
126.55104411688 0.000000000000000 0.000343597358306 0.000000000000000
126.54877628161 0.000000000000000 0.000343596060937 0.000000000000000
126.54650844633 0.000000000000000 0.000343594763350 0.000000000000000
126.54424061106 0.000000000000000 0.000343593465535 0.000000000000000
126.54197277578 0.000000000000000 0.000343592167486 0.000000000000000
126.53572410093 0.000000000000000 0.000343588589665 0.000000000000000
126.52947542607 0.000000000000000 0.000343585009996 0.000000000000000
126.52322675122 0.000000000000000 0.000343581428456 0.000000000000000
126.50615489262 0.000000000000000 0.000343571633786 0.000000000000000
126.48908303402 0.000000000000000 0.000343561824946 0.000000000000000
126.47201117541 0.000000000000000 0.000343552001863 0.000000000000000
126.41817697944 0.000000000000000 0.000343520931957 0.000000000000000
126.36434278347 0.000000000000000 0.000343489718627 0.000000000000000
126.31050858750 0.000000000000000 0.000343458360714 0.000000000000000
126.18671210129 0.000000000000000 0.000343385695259 0.000000000000000
126.06291561508 0.000000000000000 0.000343312247382 0.000000000000000
125.96993986346 0.000000000000000 0.000343256564360 0.000000000000000
125.87696411184 0.000000000000000 0.000343200429458 0.000000000000000
125.80242005239 0.000000000000000 0.000343155093954 0.000000000000000
125.72787599293 0.000000000000000 0.000343109463751 0.000000000000000
125.66832161715 0.000000000000000 0.000343072796310 0.000000000000000
125.60876724137 0.000000000000000 0.000343035939080 0.000000000000000
125.56126277339 0.000000000000000 0.000343006402872 0.000000000000000
125.51375830541 0.000000000000000 0.000342976745256 0.000000000000000
125.47591626073 0.000000000000000 0.000342953032984 0.000000000000000
125.43807421605 0.000000000000000 0.000342929243432 0.000000000000000
125.40796273542 0.000000000000000 0.000342910258468 0.000000000000000
125.37785125479 0.000000000000000 0.000342891224495 0.000000000000000
125.35391318988 0.000000000000000 0.000342876057860 0.000000000000000
125.32997512496 0.000000000000000 0.000342860860231 0.000000000000000
125.31095934447 0.000000000000000 0.000342848765535 0.000000000000000
125.29194356397 0.000000000000000 0.000342836651276 0.000000000000000
125.27684745606 0.000000000000000 0.000342827020170 0.000000000000000
125.26175134816 0.000000000000000 0.000342817376739 0.000000000000000
125.24977320088 0.000000000000000 0.000342809716303 0.000000000000000
125.23779505360 0.000000000000000 0.000342802048112 0.000000000000000
125.22829495028 0.000000000000000 0.000342795960807 0.000000000000000
125.21879484697 0.000000000000000 0.000342789868629 0.000000000000000
125.21126277052 0.000000000000000 0.000342785035037 0.000000000000000
125.20373069407 0.000000000000000 0.000342780198385 0.000000000000000
125.19776065412 0.000000000000000 0.000342776362609 0.000000000000000
125.19179061417 0.000000000000000 0.000342772524915 0.000000000000000
125.18705975317 0.000000000000000 0.000342769482438 0.000000000000000
125.18232889216 0.000000000000000 0.000342766438760 0.000000000000000
125.17858067348 0.000000000000000 0.000342764026431 0.000000000000000
125.17483245480 0.000000000000000 0.000342761613353 0.000000000000000
125.17186317531 0.000000000000000 0.000342759701220 0.000000000000000
125.16889389581 0.000000000000000 0.000342757788621 0.000000000000000
125.16654189152 0.000000000000000 0.000342756273297 0.000000000000000
125.16418988723 0.000000000000000 0.000342754757685 0.000000000000000
125.16232691141 0.000000000000000 0.000342753556995 0.000000000000000
125.16046393558 0.000000000000000 0.000342752356127 0.000000000000000
125.15898828276 0.000000000000000 0.000342751404803 0.000000000000000
125.15751262994 0.000000000000000 0.000342750453371 0.000000000000000
125.15634365940 0.000000000000000 0.000342749699598 0.000000000000000
125.15517468885 0.000000000000000 0.000342748945762 0.000000000000000
125.15424846677 0.000000000000000 0.000342748348424 0.000000000000000
125.15332224469 0.000000000000000 0.000342747751050 0.000000000000000
125.15258807887 0.000000000000000 0.000342747277520 0.000000000000000
125.15185391305 0.000000000000000 0.000342746803971 0.000000000000000
125.15127159811 0.000000000000000 0.000342746428357 0.000000000000000
125.15068928316 0.000000000000000 0.000342746052734 0.000000000000000
125.15022690991 0.000000000000000 0.000342745754476 0.000000000000000
125.14976453667 0.000000000000000 0.000342745456217 0.000000000000000
125.14939674778 0.000000000000000 0.000342745218971 0.000000000000000
125.14902895890 0.000000000000000 0.000342744981728 0.000000000000000
125.14873555437 0.000000000000000 0.000342744792471 0.000000000000000
125.14844214984 0.000000000000000 0.000342744603220 0.000000000000000
125.14820696054 0.000000000000000 0.000342744451525 0.000000000000000
125.14797177124 0.000000000000000 0.000342744299837 0.000000000000000
125.14778172311 0.000000000000000 0.000342744177272 0.000000000000000
125.14759167498 0.000000000000000 0.000342744054715 0.000000000000000
125.14743594705 0.000000000000000 0.000342743954299 0.000000000000000
125.14728021912 0.000000000000000 0.000342743853894 0.000000000000000
125.14712449119 0.000000000000000 0.000342743753503 0.000000000000000
125.14694801645 0.000000000000000 0.000342743639759 0.000000000000000
125.14677154170 0.000000000000000 0.000342743526047 0.000000000000000
125.14659506696 0.000000000000000 0.000342743412382 0.000000000000000
125.14641859221 0.000000000000000 0.000342743298781 0.000000000000000
125.14638379797 0.000000000000000 0.000342743276392 0.000000000000000
125.14634900373 0.000000000000000 0.000342743254006 0.000000000000000
125.14631420949 0.000000000000000 0.000342743231623 0.000000000000000
125.14624462100 0.000000000000000 0.000342743186868 0.000000000000000
125.14617503252 0.000000000000000 0.000342743142125 0.000000000000000
125.14610544404 0.000000000000000 0.000342743097394 0.000000000000000
125.14603585555 0.000000000000000 0.000342743052674 0.000000000000000
125.14587904053 0.000000000000000 0.000342742951934 0.000000000000000
125.14572222550 0.000000000000000 0.000342742851232 0.000000000000000
125.14556541048 0.000000000000000 0.000342742750558 0.000000000000000
125.14540859545 0.000000000000000 0.000342742649904 0.000000000000000
125.14525178043 0.000000000000000 0.000342742549266 0.000000000000000
125.14470483256 0.000000000000000 0.000342742198327 0.000000000000000
125.14431391569 0.000000000000000 0.000342741947549 0.000000000000000
125.14392299881 0.000000000000000 0.000342741696789 0.000000000000000
125.14353208194 0.000000000000000 0.000342741446040 0.000000000000000
125.14314116506 0.000000000000000 0.000342741195297 0.000000000000000
125.14275024819 0.000000000000000 0.000342740944556 0.000000000000000
125.14196841444 0.000000000000000 0.000342740443075 0.000000000000000
125.14118658069 0.000000000000000 0.000342739941585 0.000000000000000
125.14040474694 0.000000000000000 0.000342739440079 0.000000000000000
125.13962291319 0.000000000000000 0.000342738938553 0.000000000000000
125.13768105578 0.000000000000000 0.000342737692801 0.000000000000000
125.13573919837 0.000000000000000 0.000342736446884 0.000000000000000
125.13379734096 0.000000000000000 0.000342735200790 0.000000000000000
125.13185548355 0.000000000000000 0.000342733954513 0.000000000000000
125.12678900108 0.000000000000000 0.000342730701967 0.000000000000000
125.12172251861 0.000000000000000 0.000342727448106 0.000000000000000
125.11665603615 0.000000000000000 0.000342724192906 0.000000000000000
125.10328246247 0.000000000000000 0.000342715593917 0.000000000000000
125.08990888879 0.000000000000000 0.000342706985428 0.000000000000000
125.07653531511 0.000000000000000 0.000342698367382 0.000000000000000
125.03637446569 0.000000000000000 0.000342672429580 0.000000000000000
124.99621361627 0.000000000000000 0.000342646404629 0.000000000000000
124.95605276685 0.000000000000000 0.000342620291965 0.000000000000000
124.82895353181 0.000000000000000 0.000342537066927 0.000000000000000
124.70185429677 0.000000000000000 0.000342452943501 0.000000000000000
124.60490856887 0.000000000000000 0.000342388165810 0.000000000000000
124.50796284097 0.000000000000000 0.000342322852181 0.000000000000000
124.43024129260 0.000000000000000 0.000342270099913 0.000000000000000
124.35251974424 0.000000000000000 0.000342216997864 0.000000000000000
124.29040991497 0.000000000000000 0.000342174309564 0.000000000000000
124.22830008569 0.000000000000000 0.000342131395776 0.000000000000000
124.17874638989 0.000000000000000 0.000342096995241 0.000000000000000
124.12919269408 0.000000000000000 0.000342062450374 0.000000000000000
124.08971107256 0.000000000000000 0.000342034823465 0.000000000000000
124.05022945105 0.000000000000000 0.000342007104652 0.000000000000000
124.01880861653 0.000000000000000 0.000341984979334 0.000000000000000
123.98738778201 0.000000000000000 0.000341962795719 0.000000000000000
123.96240570529 0.000000000000000 0.000341945116355 0.000000000000000
123.93742362857 0.000000000000000 0.000341927400117 0.000000000000000
123.91757648015 0.000000000000000 0.000341913299071 0.000000000000000
123.89772933172 0.000000000000000 0.000341899174752 0.000000000000000
123.88197189422 0.000000000000000 0.000341887944325 0.000000000000000
123.86621445671 0.000000000000000 0.000341876699235 0.000000000000000
123.85371070336 0.000000000000000 0.000341867765664 0.000000000000000
123.84120695000 0.000000000000000 0.000341858822866 0.000000000000000
123.83128941242 0.000000000000000 0.000341851723195 0.000000000000000
123.82137187484 0.000000000000000 0.000341844617727 0.000000000000000
123.81350847088 0.000000000000000 0.000341838979834 0.000000000000000
123.80564506691 0.000000000000000 0.000341833338301 0.000000000000000
123.79941217222 0.000000000000000 0.000341828863980 0.000000000000000
123.79317927753 0.000000000000000 0.000341824387377 0.000000000000000
123.78823996604 0.000000000000000 0.000341820838236 0.000000000000000
123.78330065454 0.000000000000000 0.000341817287667 0.000000000000000
123.77938718144 0.000000000000000 0.000341814473498 0.000000000000000
123.77547370834 0.000000000000000 0.000341811658437 0.000000000000000
123.77237345133 0.000000000000000 0.000341809427712 0.000000000000000
123.76927319433 0.000000000000000 0.000341807196432 0.000000000000000
123.76681739845 0.000000000000000 0.000341805428583 0.000000000000000
123.76436160256 0.000000000000000 0.000341803660390 0.000000000000000
123.76241638764 0.000000000000000 0.000341802259577 0.000000000000000
123.76047117272 0.000000000000000 0.000341800858553 0.000000000000000
123.75893036045 0.000000000000000 0.000341799748648 0.000000000000000
123.75738954817 0.000000000000000 0.000341798638614 0.000000000000000
123.75616894790 0.000000000000000 0.000341797759179 0.000000000000000
123.75494834762 0.000000000000000 0.000341796879667 0.000000000000000
123.75398120882 0.000000000000000 0.000341796182737 0.000000000000000
123.75301407001 0.000000000000000 0.000341795485763 0.000000000000000
123.75224746564 0.000000000000000 0.000341794933276 0.000000000000000
123.75148086128 0.000000000000000 0.000341794380766 0.000000000000000
123.75087281244 0.000000000000000 0.000341793942517 0.000000000000000
123.75026476361 0.000000000000000 0.000341793504257 0.000000000000000
123.74978195288 0.000000000000000 0.000341793156260 0.000000000000000
123.74929914214 0.000000000000000 0.000341792808260 0.000000000000000
123.74891509254 0.000000000000000 0.000341792531446 0.000000000000000
123.74853104293 0.000000000000000 0.000341792254634 0.000000000000000
123.74822466205 0.000000000000000 0.000341792033809 0.000000000000000
123.74791828117 0.000000000000000 0.000341791812990 0.000000000000000
123.74767268508 0.000000000000000 0.000341791635987 0.000000000000000
123.74742708898 0.000000000000000 0.000341791458993 0.000000000000000
123.74722862493 0.000000000000000 0.000341791315974 0.000000000000000
123.74703016088 0.000000000000000 0.000341791172965 0.000000000000000
123.74686752771 0.000000000000000 0.000341791055786 0.000000000000000
123.74670489454 0.000000000000000 0.000341790938618 0.000000000000000
123.74654226136 0.000000000000000 0.000341790821466 0.000000000000000
123.74635792861 0.000000000000000 0.000341790688708 0.000000000000000
123.74617359586 0.000000000000000 0.000341790555987 0.000000000000000
123.74598926310 0.000000000000000 0.000341790423319 0.000000000000000
123.74580493035 0.000000000000000 0.000341790290723 0.000000000000000
123.74576875616 0.000000000000000 0.000341790264712 0.000000000000000
123.74573258197 0.000000000000000 0.000341790238705 0.000000000000000
123.74569640779 0.000000000000000 0.000341790212701 0.000000000000000
123.74562405941 0.000000000000000 0.000341790160705 0.000000000000000
123.74555171103 0.000000000000000 0.000341790108722 0.000000000000000
123.74547936265 0.000000000000000 0.000341790056754 0.000000000000000
123.74540701428 0.000000000000000 0.000341790004797 0.000000000000000
123.74524395452 0.000000000000000 0.000341789887737 0.000000000000000
123.74508089476 0.000000000000000 0.000341789770720 0.000000000000000
123.74491783500 0.000000000000000 0.000341789653735 0.000000000000000
123.74475477524 0.000000000000000 0.000341789536772 0.000000000000000
123.74459171548 0.000000000000000 0.000341789419827 0.000000000000000
123.74407148985 0.000000000000000 0.000341789046798 0.000000000000000
123.74366909691 0.000000000000000 0.000341788758312 0.000000000000000
123.74326670396 0.000000000000000 0.000341788469847 0.000000000000000
123.74286431102 0.000000000000000 0.000341788181395 0.000000000000000
123.74246191808 0.000000000000000 0.000341787892949 0.000000000000000
123.74205952513 0.000000000000000 0.000341787604507 0.000000000000000
123.74125473925 0.000000000000000 0.000341787027623 0.000000000000000
123.74044995336 0.000000000000000 0.000341786450729 0.000000000000000
123.73964516748 0.000000000000000 0.000341785873816 0.000000000000000
123.73884038159 0.000000000000000 0.000341785296880 0.000000000000000
123.73686298380 0.000000000000000 0.000341783879206 0.000000000000000
123.73488558601 0.000000000000000 0.000341782461345 0.000000000000000
123.73290818823 0.000000000000000 0.000341781043284 0.000000000000000
123.73093079044 0.000000000000000 0.000341779625015 0.000000000000000
123.72579391605 0.000000000000000 0.000341775939640 0.000000000000000
123.72065704167 0.000000000000000 0.000341772252790 0.000000000000000
123.71552016728 0.000000000000000 0.000341768564440 0.000000000000000
123.70202086123 0.000000000000000 0.000341758864500 0.000000000000000
123.68852155518 0.000000000000000 0.000341749154003 0.000000000000000
123.67502224913 0.000000000000000 0.000341739432885 0.000000000000000
123.63472259841 0.000000000000000 0.000341710348734 0.000000000000000
123.59442294769 0.000000000000000 0.000341681168879 0.000000000000000
123.55412329698 0.000000000000000 0.000341651892711 0.000000000000000
123.42836222271 0.000000000000000 0.000341559905763 0.000000000000000
123.30260114844 0.000000000000000 0.000341466960392 0.000000000000000
123.20675538069 0.000000000000000 0.000341395472539 0.000000000000000
123.11090961294 0.000000000000000 0.000341323414532 0.000000000000000
123.03408161040 0.000000000000000 0.000341265239454 0.000000000000000
122.95725360787 0.000000000000000 0.000341206692721 0.000000000000000
122.89586670752 0.000000000000000 0.000341159644506 0.000000000000000
122.83447980718 0.000000000000000 0.000341112356951 0.000000000000000
122.78550885041 0.000000000000000 0.000341074461559 0.000000000000000
122.73653789364 0.000000000000000 0.000341036413100 0.000000000000000
122.69752456015 0.000000000000000 0.000341005991610 0.000000000000000
122.65851122666 0.000000000000000 0.000340975472723 0.000000000000000
122.62746573666 0.000000000000000 0.000340951117190 0.000000000000000
122.59642024667 0.000000000000000 0.000340926699914 0.000000000000000
122.57173836897 0.000000000000000 0.000340907243553 0.000000000000000
122.54705649126 0.000000000000000 0.000340887748157 0.000000000000000
122.52744900834 0.000000000000000 0.000340872233039 0.000000000000000
122.50784152542 0.000000000000000 0.000340856693294 0.000000000000000
122.49227513863 0.000000000000000 0.000340844338755 0.000000000000000
122.47670875185 0.000000000000000 0.000340831968705 0.000000000000000
122.46435710456 0.000000000000000 0.000340822142261 0.000000000000000
122.45200545727 0.000000000000000 0.000340812306060 0.000000000000000
122.44220889252 0.000000000000000 0.000340804497661 0.000000000000000
122.43241232777 0.000000000000000 0.000340796683132 0.000000000000000
122.42464505055 0.000000000000000 0.000340790482970 0.000000000000000
122.41687777332 0.000000000000000 0.000340784278961 0.000000000000000
122.41072120420 0.000000000000000 0.000340779358753 0.000000000000000
122.40456463507 0.000000000000000 0.000340774436135 0.000000000000000
122.39968588639 0.000000000000000 0.000340770533515 0.000000000000000
122.39480713770 0.000000000000000 0.000340766629387 0.000000000000000
122.39094169024 0.000000000000000 0.000340763535066 0.000000000000000
122.38707624278 0.000000000000000 0.000340760439802 0.000000000000000
122.38401404609 0.000000000000000 0.000340757987077 0.000000000000000
122.38095184941 0.000000000000000 0.000340755533765 0.000000000000000
122.37852619583 0.000000000000000 0.000340753590013 0.000000000000000
122.37610054225 0.000000000000000 0.000340751645899 0.000000000000000
122.37417917894 0.000000000000000 0.000340750105708 0.000000000000000
122.37225781563 0.000000000000000 0.000340748565294 0.000000000000000
122.37073585582 0.000000000000000 0.000340747344938 0.000000000000000
122.36921389601 0.000000000000000 0.000340746124447 0.000000000000000
122.36800817231 0.000000000000000 0.000340745157459 0.000000000000000
122.36680244862 0.000000000000000 0.000340744190391 0.000000000000000
122.36584701946 0.000000000000000 0.000340743424021 0.000000000000000
122.36489159029 0.000000000000000 0.000340742657606 0.000000000000000
122.36413416604 0.000000000000000 0.000340742049995 0.000000000000000
122.36337674180 0.000000000000000 0.000340741442360 0.000000000000000
122.36277584328 0.000000000000000 0.000340740960282 0.000000000000000
122.36217494476 0.000000000000000 0.000340740478193 0.000000000000000
122.36169764275 0.000000000000000 0.000340740095259 0.000000000000000
122.36122034074 0.000000000000000 0.000340739712324 0.000000000000000
122.36084045461 0.000000000000000 0.000340739407546 0.000000000000000
122.36046056849 0.000000000000000 0.000340739102773 0.000000000000000
122.36015722361 0.000000000000000 0.000340738859411 0.000000000000000
122.35985387873 0.000000000000000 0.000340738616058 0.000000000000000
122.35961033582 0.000000000000000 0.000340738420688 0.000000000000000
122.35936679290 0.000000000000000 0.000340738225328 0.000000000000000
122.35916946326 0.000000000000000 0.000340738067049 0.000000000000000
122.35897213363 0.000000000000000 0.000340737908781 0.000000000000000
122.35880966123 0.000000000000000 0.000340737778483 0.000000000000000
122.35864718883 0.000000000000000 0.000340737648198 0.000000000000000
122.35848471644 0.000000000000000 0.000340737517932 0.000000000000000
122.35829759798 0.000000000000000 0.000340737367934 0.000000000000000
122.35811047952 0.000000000000000 0.000340737217981 0.000000000000000
122.35792336106 0.000000000000000 0.000340737068091 0.000000000000000
122.35777117220 0.000000000000000 0.000340736946241 0.000000000000000
122.35761898333 0.000000000000000 0.000340736824455 0.000000000000000
122.35746679446 0.000000000000000 0.000340736702735 0.000000000000000
122.35731460559 0.000000000000000 0.000340736581074 0.000000000000000
122.35716241672 0.000000000000000 0.000340736459462 0.000000000000000
122.35701022785 0.000000000000000 0.000340736337887 0.000000000000000
122.35685803898 0.000000000000000 0.000340736216340 0.000000000000000
122.35655366124 0.000000000000000 0.000340735973305 0.000000000000000
122.35624928351 0.000000000000000 0.000340735730320 0.000000000000000
122.35594490577 0.000000000000000 0.000340735487367 0.000000000000000
122.35564052803 0.000000000000000 0.000340735244435 0.000000000000000
122.35519343027 0.000000000000000 0.000340734887619 0.000000000000000
122.35474633251 0.000000000000000 0.000340734530819 0.000000000000000
122.35429923474 0.000000000000000 0.000340734174028 0.000000000000000
122.35385213698 0.000000000000000 0.000340733817241 0.000000000000000
122.35288949460 0.000000000000000 0.000340733049042 0.000000000000000
122.35192685221 0.000000000000000 0.000340732280823 0.000000000000000
122.35096420983 0.000000000000000 0.000340731512572 0.000000000000000
122.35000156744 0.000000000000000 0.000340730744282 0.000000000000000
122.34780538223 0.000000000000000 0.000340728991327 0.000000000000000
122.34560919701 0.000000000000000 0.000340727238115 0.000000000000000
122.34341301179 0.000000000000000 0.000340725484630 0.000000000000000
122.34121682658 0.000000000000000 0.000340723730864 0.000000000000000
122.33536900320 0.000000000000000 0.000340719059664 0.000000000000000
122.32952117982 0.000000000000000 0.000340714386380 0.000000000000000
122.32367335644 0.000000000000000 0.000340709710980 0.000000000000000
122.30814186912 0.000000000000000 0.000340697283003 0.000000000000000
122.29261038180 0.000000000000000 0.000340684839858 0.000000000000000
122.27707889448 0.000000000000000 0.000340672381461 0.000000000000000
122.22995831467 0.000000000000000 0.000340634490329 0.000000000000000
122.18283773486 0.000000000000000 0.000340596457198 0.000000000000000
122.13571715504 0.000000000000000 0.000340558281087 0.000000000000000
122.01362501294 0.000000000000000 0.000340458692088 0.000000000000000
121.89153287083 0.000000000000000 0.000340358123000 0.000000000000000
121.79930749538 0.000000000000000 0.000340281498305 0.000000000000000
121.70708211993 0.000000000000000 0.000340204302185 0.000000000000000
121.63316945334 0.000000000000000 0.000340142019195 0.000000000000000
121.55925678676 0.000000000000000 0.000340079364512 0.000000000000000
121.50021929798 0.000000000000000 0.000340029051218 0.000000000000000
121.44118180920 0.000000000000000 0.000339978499042 0.000000000000000
121.39409823940 0.000000000000000 0.000339938011076 0.000000000000000
121.34701466960 0.000000000000000 0.000339897370575 0.000000000000000
121.30951370661 0.000000000000000 0.000339864892122 0.000000000000000
121.27201274362 0.000000000000000 0.000339832316730 0.000000000000000
121.24217655276 0.000000000000000 0.000339806330110 0.000000000000000
121.21234036189 0.000000000000000 0.000339780282096 0.000000000000000
121.18862373943 0.000000000000000 0.000339759532879 0.000000000000000
121.16490711698 0.000000000000000 0.000339738744879 0.000000000000000
121.14606896461 0.000000000000000 0.000339722205308 0.000000000000000
121.12723081225 0.000000000000000 0.000339705641284 0.000000000000000
121.11227685238 0.000000000000000 0.000339692475155 0.000000000000000
121.09732289250 0.000000000000000 0.000339679293632 0.000000000000000
121.08545827540 0.000000000000000 0.000339668824337 0.000000000000000
121.07359365829 0.000000000000000 0.000339658345365 0.000000000000000
121.06418407662 0.000000000000000 0.000339650027832 0.000000000000000
121.05477449496 0.000000000000000 0.000339641704222 0.000000000000000
121.04731448979 0.000000000000000 0.000339635100869 0.000000000000000
121.03985448462 0.000000000000000 0.000339628493703 0.000000000000000
121.03394175148 0.000000000000000 0.000339623254218 0.000000000000000
121.02802901834 0.000000000000000 0.000339618012343 0.000000000000000
121.02334366808 0.000000000000000 0.000339613856900 0.000000000000000
121.01865831782 0.000000000000000 0.000339609699962 0.000000000000000
121.01494619591 0.000000000000000 0.000339606405435 0.000000000000000
121.01123407400 0.000000000000000 0.000339603109976 0.000000000000000
121.00829338285 0.000000000000000 0.000339600498700 0.000000000000000
121.00535269170 0.000000000000000 0.000339597886845 0.000000000000000
121.00302328716 0.000000000000000 0.000339595817513 0.000000000000000
121.00069388261 0.000000000000000 0.000339593747823 0.000000000000000
120.99884872620 0.000000000000000 0.000339592108139 0.000000000000000
120.99700356979 0.000000000000000 0.000339590468236 0.000000000000000
120.99554191312 0.000000000000000 0.000339589169020 0.000000000000000
120.99408025645 0.000000000000000 0.000339587869672 0.000000000000000
120.99292221315 0.000000000000000 0.000339586840132 0.000000000000000
120.99176416984 0.000000000000000 0.000339585810515 0.000000000000000
120.99084639638 0.000000000000000 0.000339584994469 0.000000000000000
120.98992862291 0.000000000000000 0.000339584178381 0.000000000000000
120.98920088356 0.000000000000000 0.000339583531244 0.000000000000000
120.98847314422 0.000000000000000 0.000339582884085 0.000000000000000
120.98789557941 0.000000000000000 0.000339582370460 0.000000000000000
120.98731801461 0.000000000000000 0.000339581856827 0.000000000000000
120.98685896674 0.000000000000000 0.000339581448589 0.000000000000000
120.98639991888 0.000000000000000 0.000339581040352 0.000000000000000
120.98603419743 0.000000000000000 0.000339580715114 0.000000000000000
120.98566847598 0.000000000000000 0.000339580389882 0.000000000000000
120.98537596345 0.000000000000000 0.000339580129762 0.000000000000000
120.98508345092 0.000000000000000 0.000339579869650 0.000000000000000
120.98484796141 0.000000000000000 0.000339579660256 0.000000000000000
120.98461247189 0.000000000000000 0.000339579450873 0.000000000000000
120.98442076632 0.000000000000000 0.000339579280432 0.000000000000000
120.98422906076 0.000000000000000 0.000339579110006 0.000000000000000
120.98406986107 0.000000000000000 0.000339578968491 0.000000000000000
120.98391066137 0.000000000000000 0.000339578826993 0.000000000000000
120.98375146168 0.000000000000000 0.000339578685517 0.000000000000000
120.98356221927 0.000000000000000 0.000339578517379 0.000000000000000
120.98337297686 0.000000000000000 0.000339578349296 0.000000000000000
120.98318373445 0.000000000000000 0.000339578181289 0.000000000000000
120.98314588597 0.000000000000000 0.000339578147699 0.000000000000000
120.98310803749 0.000000000000000 0.000339578114112 0.000000000000000
120.98307018901 0.000000000000000 0.000339578080530 0.000000000000000
120.98299449204 0.000000000000000 0.000339578013378 0.000000000000000
120.98291879508 0.000000000000000 0.000339577946244 0.000000000000000
120.98284309811 0.000000000000000 0.000339577879126 0.000000000000000
120.98276740115 0.000000000000000 0.000339577812024 0.000000000000000
120.98260506773 0.000000000000000 0.000339577668173 0.000000000000000
120.98244273430 0.000000000000000 0.000339577524376 0.000000000000000
120.98228040088 0.000000000000000 0.000339577380621 0.000000000000000
120.98211806746 0.000000000000000 0.000339577236897 0.000000000000000
120.98165608023 0.000000000000000 0.000339576827986 0.000000000000000
120.98130724964 0.000000000000000 0.000339576519292 0.000000000000000
120.98095841904 0.000000000000000 0.000339576210632 0.000000000000000
120.98060958845 0.000000000000000 0.000339575901992 0.000000000000000
120.98026075785 0.000000000000000 0.000339575593365 0.000000000000000
120.97962243143 0.000000000000000 0.000339575028628 0.000000000000000
120.97898410501 0.000000000000000 0.000339574463900 0.000000000000000
120.97834577859 0.000000000000000 0.000339573899171 0.000000000000000
120.97770745217 0.000000000000000 0.000339573334434 0.000000000000000
120.97630946522 0.000000000000000 0.000339572097569 0.000000000000000
120.97491147826 0.000000000000000 0.000339570860616 0.000000000000000
120.97351349130 0.000000000000000 0.000339569623564 0.000000000000000
120.97211550434 0.000000000000000 0.000339568386402 0.000000000000000
120.96876471016 0.000000000000000 0.000339565420610 0.000000000000000
120.96541391599 0.000000000000000 0.000339562454123 0.000000000000000
120.96206312181 0.000000000000000 0.000339559486916 0.000000000000000
120.95386247889 0.000000000000000 0.000339552221947 0.000000000000000
120.94566183597 0.000000000000000 0.000339544952512 0.000000000000000
120.93746119305 0.000000000000000 0.000339537678567 0.000000000000000
120.91521309840 0.000000000000000 0.000339517921677 0.000000000000000
120.89296500375 0.000000000000000 0.000339498131172 0.000000000000000
120.87071690911 0.000000000000000 0.000339478306882 0.000000000000000
120.79926245341 0.000000000000000 0.000339414406799 0.000000000000000
120.72780799771 0.000000000000000 0.000339350153389 0.000000000000000
120.65635354201 0.000000000000000 0.000339285543434 0.000000000000000
120.51388571985 0.000000000000000 0.000339155647741 0.000000000000000
120.37141789768 0.000000000000000 0.000339024301598 0.000000000000000
120.22895007551 0.000000000000000 0.000338891488213 0.000000000000000
120.13132107361 0.000000000000000 0.000338799620695 0.000000000000000
120.03369207171 0.000000000000000 0.000338707054675 0.000000000000000
119.96719596124 0.000000000000000 0.000338643605979 0.000000000000000
119.90069985078 0.000000000000000 0.000338579831903 0.000000000000000
119.85556207850 0.000000000000000 0.000338536356396 0.000000000000000
119.81042430622 0.000000000000000 0.000338492730965 0.000000000000000
119.77985800863 0.000000000000000 0.000338463103709 0.000000000000000
119.74929171105 0.000000000000000 0.000338433407814 0.000000000000000
119.72862869729 0.000000000000000 0.000338413294355 0.000000000000000
119.70796568353 0.000000000000000 0.000338393149602 0.000000000000000
119.69401470938 0.000000000000000 0.000338379530866 0.000000000000000
119.68006373523 0.000000000000000 0.000338365897910 0.000000000000000
119.67065278095 0.000000000000000 0.000338356693467 0.000000000000000
119.66124182668 0.000000000000000 0.000338347482585 0.000000000000000
119.65489723065 0.000000000000000 0.000338341269252 0.000000000000000
119.64855263463 0.000000000000000 0.000338335053021 0.000000000000000
119.64427678864 0.000000000000000 0.000338330862063 0.000000000000000
119.64000094266 0.000000000000000 0.000338326669814 0.000000000000000
119.63711954042 0.000000000000000 0.000338323844031 0.000000000000000
119.63423813818 0.000000000000000 0.000338321017689 0.000000000000000
119.63229582267 0.000000000000000 0.000338319112185 0.000000000000000
119.63035350716 0.000000000000000 0.000338317206453 0.000000000000000
119.62904286069 0.000000000000000 0.000338315920376 0.000000000000000
119.62773221421 0.000000000000000 0.000338314634221 0.000000000000000
119.62684554196 0.000000000000000 0.000338313764086 0.000000000000000
119.62595886971 0.000000000000000 0.000338312893942 0.000000000000000
119.62535543953 0.000000000000000 0.000338312301767 0.000000000000000
119.62475200935 0.000000000000000 0.000338311709615 0.000000000000000
119.62433557316 0.000000000000000 0.000338311300988 0.000000000000000
119.62391913697 0.000000000000000 0.000338310892399 0.000000000000000
119.62362157234 0.000000000000000 0.000338310600481 0.000000000000000
119.62332400772 0.000000000000000 0.000338310308613 0.000000000000000
119.62308732134 0.000000000000000 0.000338310076514 0.000000000000000
119.62285063496 0.000000000000000 0.000338309844489 0.000000000000000
119.62261394858 0.000000000000000 0.000338309612574 0.000000000000000
119.62257812420 0.000000000000000 0.000338309577484 0.000000000000000
119.62254229983 0.000000000000000 0.000338309542397 0.000000000000000
119.62250647545 0.000000000000000 0.000338309507315 0.000000000000000
119.62243482670 0.000000000000000 0.000338309437161 0.000000000000000
119.62236317795 0.000000000000000 0.000338309367023 0.000000000000000
119.62229152920 0.000000000000000 0.000338309296901 0.000000000000000
119.62221988045 0.000000000000000 0.000338309226794 0.000000000000000
119.62202867316 0.000000000000000 0.000338309039772 0.000000000000000
119.62183746586 0.000000000000000 0.000338308852835 0.000000000000000
119.62164625857 0.000000000000000 0.000338308665960 0.000000000000000
119.62145505128 0.000000000000000 0.000338308479130 0.000000000000000
119.62101929384 0.000000000000000 0.000338308053460 0.000000000000000
119.62065928739 0.000000000000000 0.000338307701855 0.000000000000000
119.62029928094 0.000000000000000 0.000338307350286 0.000000000000000
119.61993927449 0.000000000000000 0.000338306998741 0.000000000000000
119.61957926804 0.000000000000000 0.000338306647211 0.000000000000000
119.61892540398 0.000000000000000 0.000338306008764 0.000000000000000
119.61827153991 0.000000000000000 0.000338305370328 0.000000000000000
119.61761767585 0.000000000000000 0.000338304731890 0.000000000000000
119.61696381179 0.000000000000000 0.000338304093445 0.000000000000000
119.61553425828 0.000000000000000 0.000338302697549 0.000000000000000
119.61410470477 0.000000000000000 0.000338301301557 0.000000000000000
119.61267515126 0.000000000000000 0.000338299905454 0.000000000000000
119.61124559775 0.000000000000000 0.000338298509230 0.000000000000000
119.60783374046 0.000000000000000 0.000338295176393 0.000000000000000
119.60442188316 0.000000000000000 0.000338291842789 0.000000000000000
119.60101002587 0.000000000000000 0.000338288508392 0.000000000000000
119.59268648445 0.000000000000000 0.000338280370412 0.000000000000000
119.58436294304 0.000000000000000 0.000338272227537 0.000000000000000
119.57603940162 0.000000000000000 0.000338264079716 0.000000000000000
119.55355579012 0.000000000000000 0.000338242045846 0.000000000000000
119.53107217862 0.000000000000000 0.000338219975438 0.000000000000000
119.50858856712 0.000000000000000 0.000338197868308 0.000000000000000
119.43677305808 0.000000000000000 0.000338127007577 0.000000000000000
119.36495754904 0.000000000000000 0.000338055767116 0.000000000000000
119.29314204000 0.000000000000000 0.000337984143574 0.000000000000000
119.15272311760 0.000000000000000 0.000337842982878 0.000000000000000
119.01230419519 0.000000000000000 0.000337700325468 0.000000000000000
118.89542805411 0.000000000000000 0.000337580433286 0.000000000000000
118.77855191303 0.000000000000000 0.000337459486004 0.000000000000000
118.69761262905 0.000000000000000 0.000337375106244 0.000000000000000
118.61667334506 0.000000000000000 0.000337290217050 0.000000000000000
118.56158603415 0.000000000000000 0.000337232149841 0.000000000000000
118.50649872324 0.000000000000000 0.000337173846513 0.000000000000000
118.46914838886 0.000000000000000 0.000337134181426 0.000000000000000
118.43179805449 0.000000000000000 0.000337094407991 0.000000000000000
118.40652750970 0.000000000000000 0.000337067436643 0.000000000000000
118.38125696491 0.000000000000000 0.000337040415829 0.000000000000000
118.36418480429 0.000000000000000 0.000337022133272 0.000000000000000
118.34711264367 0.000000000000000 0.000337003828214 0.000000000000000
118.33559130610 0.000000000000000 0.000336991462147 0.000000000000000
118.32406996852 0.000000000000000 0.000336979085871 0.000000000000000
118.31630037560 0.000000000000000 0.000336970733993 0.000000000000000
118.30853078267 0.000000000000000 0.000336962377507 0.000000000000000
118.30329370432 0.000000000000000 0.000336956742251 0.000000000000000
118.29805662597 0.000000000000000 0.000336951104932 0.000000000000000
118.29452734469 0.000000000000000 0.000336947304778 0.000000000000000
118.29099806341 0.000000000000000 0.000336943503716 0.000000000000000
118.28861940249 0.000000000000000 0.000336940941383 0.000000000000000
118.28624074157 0.000000000000000 0.000336938378667 0.000000000000000
118.28463649909 0.000000000000000 0.000336936650090 0.000000000000000
118.28303225662 0.000000000000000 0.000336934921368 0.000000000000000
118.28194836719 0.000000000000000 0.000336933753306 0.000000000000000
118.28086447775 0.000000000000000 0.000336932585208 0.000000000000000
118.28012905609 0.000000000000000 0.000336931792643 0.000000000000000
118.27939363443 0.000000000000000 0.000336931000091 0.000000000000000
118.27888972183 0.000000000000000 0.000336930457055 0.000000000000000
118.27838580924 0.000000000000000 0.000336929914054 0.000000000000000
118.27803225373 0.000000000000000 0.000336929533111 0.000000000000000
118.27767869822 0.000000000000000 0.000336929152220 0.000000000000000
118.27741404881 0.000000000000000 0.000336928867159 0.000000000000000
118.27714939941 0.000000000000000 0.000336928582168 0.000000000000000
118.27688475000 0.000000000000000 0.000336928297281 0.000000000000000
118.27667436542 0.000000000000000 0.000336928070916 0.000000000000000
118.27663228851 0.000000000000000 0.000336928025658 0.000000000000000
118.27659021159 0.000000000000000 0.000336927980404 0.000000000000000
118.27654813468 0.000000000000000 0.000336927935157 0.000000000000000
118.27646398084 0.000000000000000 0.000336927844678 0.000000000000000
118.27637982701 0.000000000000000 0.000336927754221 0.000000000000000
118.27629567318 0.000000000000000 0.000336927663787 0.000000000000000
118.27621151935 0.000000000000000 0.000336927573374 0.000000000000000
118.27603635737 0.000000000000000 0.000336927385242 0.000000000000000
118.27586119539 0.000000000000000 0.000336927197178 0.000000000000000
118.27568603341 0.000000000000000 0.000336927009164 0.000000000000000
118.27551087143 0.000000000000000 0.000336926821188 0.000000000000000
118.27504929119 0.000000000000000 0.000336926325965 0.000000000000000
118.27467342993 0.000000000000000 0.000336925922783 0.000000000000000
118.27429756866 0.000000000000000 0.000336925519643 0.000000000000000
118.27392170740 0.000000000000000 0.000336925116530 0.000000000000000
118.27354584614 0.000000000000000 0.000336924713433 0.000000000000000
118.27286525558 0.000000000000000 0.000336923983549 0.000000000000000
118.27218466503 0.000000000000000 0.000336923253677 0.000000000000000
118.27150407447 0.000000000000000 0.000336922523802 0.000000000000000
118.27082348391 0.000000000000000 0.000336921793917 0.000000000000000
118.26933536663 0.000000000000000 0.000336920197958 0.000000000000000
118.26784724935 0.000000000000000 0.000336918601888 0.000000000000000
118.26635913206 0.000000000000000 0.000336917005690 0.000000000000000
118.26487101478 0.000000000000000 0.000336915409352 0.000000000000000
118.26132158821 0.000000000000000 0.000336911601201 0.000000000000000
118.25777216164 0.000000000000000 0.000336907792173 0.000000000000000
118.25422273507 0.000000000000000 0.000336903982239 0.000000000000000
118.24556731357 0.000000000000000 0.000336894687673 0.000000000000000
118.23691189207 0.000000000000000 0.000336885387529 0.000000000000000
118.22825647056 0.000000000000000 0.000336876081748 0.000000000000000
118.20489031642 0.000000000000000 0.000336850931522 0.000000000000000
118.18152416229 0.000000000000000 0.000336825739714 0.000000000000000
118.15815800815 0.000000000000000 0.000336800506118 0.000000000000000
118.08357989175 0.000000000000000 0.000336719686103 0.000000000000000
118.00900177536 0.000000000000000 0.000336638434662 0.000000000000000
117.93442365897 0.000000000000000 0.000336556748061 0.000000000000000
117.79692568283 0.000000000000000 0.000336404993620 0.000000000000000
117.65942770669 0.000000000000000 0.000336251729987 0.000000000000000
117.54597058108 0.000000000000000 0.000336124117387 0.000000000000000
117.43251345547 0.000000000000000 0.000335995461987 0.000000000000000
117.35401783380 0.000000000000000 0.000335905839058 0.000000000000000
117.27552221213 0.000000000000000 0.000335815714700 0.000000000000000
117.22211335041 0.000000000000000 0.000335754106925 0.000000000000000
117.16870448868 0.000000000000000 0.000335692267234 0.000000000000000
117.13249855305 0.000000000000000 0.000335650214298 0.000000000000000
117.09629261741 0.000000000000000 0.000335608055093 0.000000000000000
117.07179937684 0.000000000000000 0.000335579474313 0.000000000000000
117.04730613626 0.000000000000000 0.000335550845067 0.000000000000000
117.03076053636 0.000000000000000 0.000335531478146 0.000000000000000
117.01421493646 0.000000000000000 0.000335512089193 0.000000000000000
117.00304960653 0.000000000000000 0.000335498992684 0.000000000000000
116.99188427660 0.000000000000000 0.000335485886192 0.000000000000000
116.98435502075 0.000000000000000 0.000335477042312 0.000000000000000
116.97682576489 0.000000000000000 0.000335468193931 0.000000000000000
116.97175072756 0.000000000000000 0.000335462227224 0.000000000000000
116.96667569022 0.000000000000000 0.000335456258506 0.000000000000000
116.96325550873 0.000000000000000 0.000335452234934 0.000000000000000
116.95983532724 0.000000000000000 0.000335448210482 0.000000000000000
116.95752997038 0.000000000000000 0.000335445497338 0.000000000000000
116.95522461352 0.000000000000000 0.000335442783826 0.000000000000000
116.95366943325 0.000000000000000 0.000335440953115 0.000000000000000
116.95211425297 0.000000000000000 0.000335439122268 0.000000000000000
116.95106292702 0.000000000000000 0.000335437884526 0.000000000000000
116.95001160106 0.000000000000000 0.000335436646756 0.000000000000000
116.94929736793 0.000000000000000 0.000335435805858 0.000000000000000
116.94858313480 0.000000000000000 0.000335434964979 0.000000000000000
116.94809228830 0.000000000000000 0.000335434387125 0.000000000000000
116.94760144181 0.000000000000000 0.000335433809315 0.000000000000000
116.94725448238 0.000000000000000 0.000335433400928 0.000000000000000
116.94690752295 0.000000000000000 0.000335432992600 0.000000000000000
116.94664168816 0.000000000000000 0.000335432679808 0.000000000000000
116.94637585338 0.000000000000000 0.000335432367097 0.000000000000000
116.94611001859 0.000000000000000 0.000335432054511 0.000000000000000
116.94591643122 0.000000000000000 0.000335431826987 0.000000000000000
116.94572284384 0.000000000000000 0.000335431599576 0.000000000000000
116.94552925647 0.000000000000000 0.000335431372284 0.000000000000000
116.94533566909 0.000000000000000 0.000335431145101 0.000000000000000
116.94514208172 0.000000000000000 0.000335430918005 0.000000000000000
116.94494849434 0.000000000000000 0.000335430690974 0.000000000000000
116.94475490697 0.000000000000000 0.000335430463990 0.000000000000000
116.94436773222 0.000000000000000 0.000335430010122 0.000000000000000
116.94398055747 0.000000000000000 0.000335429556335 0.000000000000000
116.94359338272 0.000000000000000 0.000335429102598 0.000000000000000
116.94320620796 0.000000000000000 0.000335428648892 0.000000000000000
116.94264544630 0.000000000000000 0.000335427991806 0.000000000000000
116.94208468464 0.000000000000000 0.000335427334741 0.000000000000000
116.94152392298 0.000000000000000 0.000335426677684 0.000000000000000
116.94096316132 0.000000000000000 0.000335426020628 0.000000000000000
116.93973819110 0.000000000000000 0.000335424585284 0.000000000000000
116.93851322087 0.000000000000000 0.000335423149882 0.000000000000000
116.93728825065 0.000000000000000 0.000335421714404 0.000000000000000
116.93606328042 0.000000000000000 0.000335420278838 0.000000000000000
116.93324777961 0.000000000000000 0.000335416978933 0.000000000000000
116.93043227879 0.000000000000000 0.000335413678476 0.000000000000000
116.92761677797 0.000000000000000 0.000335410377443 0.000000000000000
116.92480127716 0.000000000000000 0.000335407075819 0.000000000000000
116.91718169940 0.000000000000000 0.000335398137618 0.000000000000000
116.90956212164 0.000000000000000 0.000335389194941 0.000000000000000
116.90194254389 0.000000000000000 0.000335380247736 0.000000000000000
116.88143478010 0.000000000000000 0.000335356144024 0.000000000000000
116.86092701631 0.000000000000000 0.000335332007019 0.000000000000000
116.84041925252 0.000000000000000 0.000335307836586 0.000000000000000
116.77706159015 0.000000000000000 0.000335232950878 0.000000000000000
116.71370392777 0.000000000000000 0.000335157742315 0.000000000000000
116.65034626539 0.000000000000000 0.000335082208516 0.000000000000000
116.52362809085 0.000000000000000 0.000334930154235 0.000000000000000
116.39690991631 0.000000000000000 0.000334776775384 0.000000000000000
116.27019174178 0.000000000000000 0.000334622060663 0.000000000000000
116.16822965821 0.000000000000000 0.000334496595771 0.000000000000000
116.06626757465 0.000000000000000 0.000334370257911 0.000000000000000
115.99593084081 0.000000000000000 0.000334282596537 0.000000000000000
115.92559410696 0.000000000000000 0.000334194519318 0.000000000000000
115.87778124529 0.000000000000000 0.000334134409916 0.000000000000000
115.82996838362 0.000000000000000 0.000334074108997 0.000000000000000
115.79757513998 0.000000000000000 0.000334033146473 0.000000000000000
115.76518189633 0.000000000000000 0.000333992096413 0.000000000000000
115.74327713363 0.000000000000000 0.000333964288284 0.000000000000000
115.72137237093 0.000000000000000 0.000333936440304 0.000000000000000
115.70657974380 0.000000000000000 0.000333917611635 0.000000000000000
115.69178711666 0.000000000000000 0.000333898764877 0.000000000000000
115.68180678089 0.000000000000000 0.000333886039097 0.000000000000000
115.67182644512 0.000000000000000 0.000333873305135 0.000000000000000
115.66509714180 0.000000000000000 0.000333864714585 0.000000000000000
115.65836783847 0.000000000000000 0.000333856120357 0.000000000000000
115.65383222626 0.000000000000000 0.000333850325710 0.000000000000000
115.64929661404 0.000000000000000 0.000333844529430 0.000000000000000
115.64623978663 0.000000000000000 0.000333840622057 0.000000000000000
115.64318295922 0.000000000000000 0.000333836713978 0.000000000000000
115.64112201144 0.000000000000000 0.000333834078724 0.000000000000000
115.63906106366 0.000000000000000 0.000333831443186 0.000000000000000
115.63766988173 0.000000000000000 0.000333829664000 0.000000000000000
115.63627869979 0.000000000000000 0.000333827884719 0.000000000000000
115.63533685272 0.000000000000000 0.000333826680088 0.000000000000000
115.63439500565 0.000000000000000 0.000333825475451 0.000000000000000
115.63375297329 0.000000000000000 0.000333824654296 0.000000000000000
115.63311094092 0.000000000000000 0.000333823833173 0.000000000000000
115.63266614376 0.000000000000000 0.000333823264341 0.000000000000000
115.63222134660 0.000000000000000 0.000333822695564 0.000000000000000
115.63190023163 0.000000000000000 0.000333822284998 0.000000000000000
115.63157911667 0.000000000000000 0.000333821874505 0.000000000000000
115.63131317558 0.000000000000000 0.000333821534626 0.000000000000000
115.63104723449 0.000000000000000 0.000333821194863 0.000000000000000
115.63082699825 0.000000000000000 0.000333820913615 0.000000000000000
115.63078295100 0.000000000000000 0.000333820857382 0.000000000000000
115.63073890375 0.000000000000000 0.000333820801155 0.000000000000000
115.63069485650 0.000000000000000 0.000333820744934 0.000000000000000
115.63060676201 0.000000000000000 0.000333820632511 0.000000000000000
115.63051866751 0.000000000000000 0.000333820520114 0.000000000000000
115.63043057301 0.000000000000000 0.000333820407741 0.000000000000000
115.63034247852 0.000000000000000 0.000333820295393 0.000000000000000
115.63015104947 0.000000000000000 0.000333820051335 0.000000000000000
115.62995962042 0.000000000000000 0.000333819807360 0.000000000000000
115.62976819137 0.000000000000000 0.000333819563449 0.000000000000000
115.62957676232 0.000000000000000 0.000333819319585 0.000000000000000
115.62902691825 0.000000000000000 0.000333818619309 0.000000000000000
115.62861366874 0.000000000000000 0.000333818093091 0.000000000000000
115.62820041922 0.000000000000000 0.000333817566924 0.000000000000000
115.62778716971 0.000000000000000 0.000333817040787 0.000000000000000
115.62737392019 0.000000000000000 0.000333816514670 0.000000000000000
115.62661765545 0.000000000000000 0.000333815551879 0.000000000000000
115.62586139071 0.000000000000000 0.000333814589099 0.000000000000000
115.62510512596 0.000000000000000 0.000333813626314 0.000000000000000
115.62434886122 0.000000000000000 0.000333812663513 0.000000000000000
115.62269265953 0.000000000000000 0.000333810554917 0.000000000000000
115.62103645783 0.000000000000000 0.000333808446169 0.000000000000000
115.61938025614 0.000000000000000 0.000333806337247 0.000000000000000
115.61772405445 0.000000000000000 0.000333804228140 0.000000000000000
115.61375472899 0.000000000000000 0.000333799172550 0.000000000000000
115.60978540353 0.000000000000000 0.000333794115782 0.000000000000000
115.60581607807 0.000000000000000 0.000333789057799 0.000000000000000
115.59610243657 0.000000000000000 0.000333776674778 0.000000000000000
115.58638879506 0.000000000000000 0.000333764284235 0.000000000000000
115.57667515356 0.000000000000000 0.000333751886097 0.000000000000000
115.55032535166 0.000000000000000 0.000333718215645 0.000000000000000
115.52397554977 0.000000000000000 0.000333684488648 0.000000000000000
115.49762574788 0.000000000000000 0.000333650704830 0.000000000000000
115.41301123510 0.000000000000000 0.000333541831265 0.000000000000000
115.32839672233 0.000000000000000 0.000333432364028 0.000000000000000
115.24378220956 0.000000000000000 0.000333322298226 0.000000000000000
115.11381129798 0.000000000000000 0.000333152058990 0.000000000000000
114.98384038641 0.000000000000000 0.000332980385088 0.000000000000000
114.87980533529 0.000000000000000 0.000332841929788 0.000000000000000
114.77577028417 0.000000000000000 0.000332702548153 0.000000000000000
114.70401671933 0.000000000000000 0.000332605875854 0.000000000000000
114.63226315449 0.000000000000000 0.000332508763321 0.000000000000000
114.58347953515 0.000000000000000 0.000332442487822 0.000000000000000
114.53469591581 0.000000000000000 0.000332376009797 0.000000000000000
114.50164034186 0.000000000000000 0.000332330849763 0.000000000000000
114.46858476791 0.000000000000000 0.000332285597258 0.000000000000000
114.44622972526 0.000000000000000 0.000332254941316 0.000000000000000
114.42387468261 0.000000000000000 0.000332224243309 0.000000000000000
114.40877675287 0.000000000000000 0.000332203487053 0.000000000000000
114.39367882313 0.000000000000000 0.000332182711717 0.000000000000000
114.38349188091 0.000000000000000 0.000332168683343 0.000000000000000
114.37330493869 0.000000000000000 0.000332154646343 0.000000000000000
114.36643599948 0.000000000000000 0.000332145176509 0.000000000000000
114.35956706027 0.000000000000000 0.000332135702800 0.000000000000000
114.35493713810 0.000000000000000 0.000332129314999 0.000000000000000
114.35030721593 0.000000000000000 0.000332122925478 0.000000000000000
114.34718668507 0.000000000000000 0.000332118618040 0.000000000000000
114.34406615421 0.000000000000000 0.000332114309862 0.000000000000000
114.34196211698 0.000000000000000 0.000332111404646 0.000000000000000
114.33985807974 0.000000000000000 0.000332108499132 0.000000000000000
114.33843763735 0.000000000000000 0.000332106537460 0.000000000000000
114.33701719496 0.000000000000000 0.000332104575693 0.000000000000000
114.33605529154 0.000000000000000 0.000332103247175 0.000000000000000
114.33509338812 0.000000000000000 0.000332101918653 0.000000000000000
114.33443730842 0.000000000000000 0.000332101012533 0.000000000000000
114.33378122871 0.000000000000000 0.000332100106451 0.000000000000000
114.33332608039 0.000000000000000 0.000332099477909 0.000000000000000
114.33287093206 0.000000000000000 0.000332098849429 0.000000000000000
114.33254113094 0.000000000000000 0.000332098394092 0.000000000000000
114.33221132982 0.000000000000000 0.000332097938836 0.000000000000000
114.33188152870 0.000000000000000 0.000332097483708 0.000000000000000
114.33155172758 0.000000000000000 0.000332097028781 0.000000000000000
114.33150416420 0.000000000000000 0.000332096963195 0.000000000000000
114.33145660081 0.000000000000000 0.000332096897615 0.000000000000000
114.33140903742 0.000000000000000 0.000332096832042 0.000000000000000
114.33136147403 0.000000000000000 0.000332096766476 0.000000000000000
114.33126634726 0.000000000000000 0.000332096635366 0.000000000000000
114.33117122048 0.000000000000000 0.000332096504286 0.000000000000000
114.33107609371 0.000000000000000 0.000332096373236 0.000000000000000
114.33098096693 0.000000000000000 0.000332096242214 0.000000000000000
114.33088584016 0.000000000000000 0.000332096111222 0.000000000000000
114.33065911631 0.000000000000000 0.000332095799116 0.000000000000000
114.33043239247 0.000000000000000 0.000332095487099 0.000000000000000
114.33020566863 0.000000000000000 0.000332095175161 0.000000000000000
114.32997894479 0.000000000000000 0.000332094863277 0.000000000000000
114.32975222094 0.000000000000000 0.000332094551434 0.000000000000000
114.32919020804 0.000000000000000 0.000332093778535 0.000000000000000
114.32862819514 0.000000000000000 0.000332093005739 0.000000000000000
114.32806618224 0.000000000000000 0.000332092232998 0.000000000000000
114.32750416933 0.000000000000000 0.000332091460287 0.000000000000000
114.32694215643 0.000000000000000 0.000332090687590 0.000000000000000
114.32599712801 0.000000000000000 0.000332089388302 0.000000000000000
114.32505209959 0.000000000000000 0.000332088089000 0.000000000000000
114.32410707116 0.000000000000000 0.000332086789666 0.000000000000000
114.32316204274 0.000000000000000 0.000332085490290 0.000000000000000
114.32090310685 0.000000000000000 0.000332082384142 0.000000000000000
114.31864417096 0.000000000000000 0.000332079277660 0.000000000000000
114.31638523507 0.000000000000000 0.000332076170818 0.000000000000000
114.31412629918 0.000000000000000 0.000332073063600 0.000000000000000
114.30844866867 0.000000000000000 0.000332065252163 0.000000000000000
114.30277103816 0.000000000000000 0.000332057438207 0.000000000000000
114.29709340765 0.000000000000000 0.000332049621682 0.000000000000000
114.28258007666 0.000000000000000 0.000332029629010 0.000000000000000
114.26806674566 0.000000000000000 0.000332009619203 0.000000000000000
114.25355341467 0.000000000000000 0.000331989592149 0.000000000000000
114.21182398616 0.000000000000000 0.000331931912731 0.000000000000000
114.17009455766 0.000000000000000 0.000331874089263 0.000000000000000
114.12836512915 0.000000000000000 0.000331816120987 0.000000000000000
114.01400052789 0.000000000000000 0.000331656503811 0.000000000000000
113.89963592663 0.000000000000000 0.000331495783435 0.000000000000000
113.81307513701 0.000000000000000 0.000331373397984 0.000000000000000
113.72651434739 0.000000000000000 0.000331250372684 0.000000000000000
113.65717239024 0.000000000000000 0.000331151356918 0.000000000000000
113.58783043309 0.000000000000000 0.000331051928712 0.000000000000000
113.53246088136 0.000000000000000 0.000330972239017 0.000000000000000
113.47709132963 0.000000000000000 0.000330892286350 0.000000000000000
113.43294395233 0.000000000000000 0.000330828350066 0.000000000000000
113.38879657504 0.000000000000000 0.000330764247028 0.000000000000000
113.35364116225 0.000000000000000 0.000330713081471 0.000000000000000
113.31848574946 0.000000000000000 0.000330661810571 0.000000000000000
113.29052009212 0.000000000000000 0.000330620950181 0.000000000000000
113.26255443478 0.000000000000000 0.000330580023413 0.000000000000000
113.24032744847 0.000000000000000 0.000330547447745 0.000000000000000
113.21810046217 0.000000000000000 0.000330514830328 0.000000000000000
113.20044725364 0.000000000000000 0.000330488895099 0.000000000000000
113.18279404511 0.000000000000000 0.000330462933644 0.000000000000000
113.16878177164 0.000000000000000 0.000330442308046 0.000000000000000
113.15476949818 0.000000000000000 0.000330421665989 0.000000000000000
113.14365266485 0.000000000000000 0.000330405277636 0.000000000000000
113.13253583153 0.000000000000000 0.000330388878963 0.000000000000000
113.12371966849 0.000000000000000 0.000330375866734 0.000000000000000
113.11490350546 0.000000000000000 0.000330362848039 0.000000000000000
113.10791415332 0.000000000000000 0.000330352522384 0.000000000000000
113.10092480118 0.000000000000000 0.000330342192683 0.000000000000000
113.09538516249 0.000000000000000 0.000330334002677 0.000000000000000
113.08984552381 0.000000000000000 0.000330325810143 0.000000000000000
113.08545578487 0.000000000000000 0.000330319316401 0.000000000000000
113.08106604593 0.000000000000000 0.000330312821084 0.000000000000000
113.07758801868 0.000000000000000 0.000330307673677 0.000000000000000
113.07410999142 0.000000000000000 0.000330302525293 0.000000000000000
113.07135456085 0.000000000000000 0.000330298445851 0.000000000000000
113.06859913028 0.000000000000000 0.000330294365807 0.000000000000000
113.06641621387 0.000000000000000 0.000330291133078 0.000000000000000
113.06423329746 0.000000000000000 0.000330287899981 0.000000000000000
113.06250382830 0.000000000000000 0.000330285338225 0.000000000000000
113.06077435915 0.000000000000000 0.000330282776248 0.000000000000000
113.05940389388 0.000000000000000 0.000330280745935 0.000000000000000
113.05803342861 0.000000000000000 0.000330278715495 0.000000000000000
113.05694705600 0.000000000000000 0.000330277105871 0.000000000000000
113.05586068339 0.000000000000000 0.000330275496177 0.000000000000000
113.05499897143 0.000000000000000 0.000330274219321 0.000000000000000
113.05413725948 0.000000000000000 0.000330272942431 0.000000000000000
113.05345302901 0.000000000000000 0.000330271928515 0.000000000000000
113.05276879855 0.000000000000000 0.000330270914588 0.000000000000000
113.05222455196 0.000000000000000 0.000330270108093 0.000000000000000
113.05168030538 0.000000000000000 0.000330269301601 0.000000000000000
113.05124616989 0.000000000000000 0.000330268658285 0.000000000000000
113.05081203440 0.000000000000000 0.000330268014981 0.000000000000000
113.05046410066 0.000000000000000 0.000330267499426 0.000000000000000
113.05011616692 0.000000000000000 0.000330266983890 0.000000000000000
113.04983511018 0.000000000000000 0.000330266567464 0.000000000000000
113.04955405344 0.000000000000000 0.000330266151063 0.000000000000000
113.04932389810 0.000000000000000 0.000330265810097 0.000000000000000
113.04909374275 0.000000000000000 0.000330265469160 0.000000000000000
113.04886358741 0.000000000000000 0.000330265128280 0.000000000000000
113.04860332034 0.000000000000000 0.000330264742866 0.000000000000000
113.04834305326 0.000000000000000 0.000330264357504 0.000000000000000
113.04808278619 0.000000000000000 0.000330263972270 0.000000000000000
113.04782251912 0.000000000000000 0.000330263587206 0.000000000000000
113.04777046570 0.000000000000000 0.000330263510218 0.000000000000000
113.04771841229 0.000000000000000 0.000330263433239 0.000000000000000
113.04766635887 0.000000000000000 0.000330263356268 0.000000000000000
113.04756225204 0.000000000000000 0.000330263202355 0.000000000000000
113.04745814521 0.000000000000000 0.000330263048477 0.000000000000000
113.04735403838 0.000000000000000 0.000330262894632 0.000000000000000
113.04724993155 0.000000000000000 0.000330262740820 0.000000000000000
113.04702188516 0.000000000000000 0.000330262403992 0.000000000000000
113.04679383876 0.000000000000000 0.000330262067253 0.000000000000000
113.04656579237 0.000000000000000 0.000330261730590 0.000000000000000
113.04633774597 0.000000000000000 0.000330261393981 0.000000000000000
113.04610969957 0.000000000000000 0.000330261057412 0.000000000000000
113.04536508254 0.000000000000000 0.000330259958620 0.000000000000000
113.04479807378 0.000000000000000 0.000330259122032 0.000000000000000
113.04423106501 0.000000000000000 0.000330258285490 0.000000000000000
113.04366405625 0.000000000000000 0.000330257448974 0.000000000000000
113.04309704748 0.000000000000000 0.000330256612472 0.000000000000000
113.04253003871 0.000000000000000 0.000330255775973 0.000000000000000
113.04139602118 0.000000000000000 0.000330254102964 0.000000000000000
113.04026200365 0.000000000000000 0.000330252429915 0.000000000000000
113.03912798611 0.000000000000000 0.000330250756808 0.000000000000000
113.03799396858 0.000000000000000 0.000330249083631 0.000000000000000
113.03520357718 0.000000000000000 0.000330244966233 0.000000000000000
113.03241318577 0.000000000000000 0.000330240848299 0.000000000000000
113.02962279437 0.000000000000000 0.000330236729798 0.000000000000000
113.02683240297 0.000000000000000 0.000330232610713 0.000000000000000
113.01957919085 0.000000000000000 0.000330221900939 0.000000000000000
113.01232597874 0.000000000000000 0.000330211187034 0.000000000000000
113.00507276663 0.000000000000000 0.000330200468937 0.000000000000000
112.98600050990 0.000000000000000 0.000330172265581 0.000000000000000
112.96692825317 0.000000000000000 0.000330144032768 0.000000000000000
112.94785599643 0.000000000000000 0.000330115770338 0.000000000000000
112.89087521101 0.000000000000000 0.000330031155297 0.000000000000000
112.83389442560 0.000000000000000 0.000329946273198 0.000000000000000
112.77691364018 0.000000000000000 0.000329861122545 0.000000000000000
112.66480881592 0.000000000000000 0.000329692807764 0.000000000000000
112.55270399166 0.000000000000000 0.000329523440815 0.000000000000000
112.44059916741 0.000000000000000 0.000329353016789 0.000000000000000
112.32849434315 0.000000000000000 0.000329181533149 0.000000000000000
112.24075781189 0.000000000000000 0.000329046585912 0.000000000000000
112.15302128064 0.000000000000000 0.000328910991299 0.000000000000000
112.09268639792 0.000000000000000 0.000328817370933 0.000000000000000
112.03235151521 0.000000000000000 0.000328723446978 0.000000000000000
111.99137593222 0.000000000000000 0.000328659487548 0.000000000000000
111.95040034923 0.000000000000000 0.000328595389434 0.000000000000000
111.92265519540 0.000000000000000 0.000328551909283 0.000000000000000
111.89491004157 0.000000000000000 0.000328508366110 0.000000000000000
111.87615576290 0.000000000000000 0.000328478897635 0.000000000000000
111.85740148423 0.000000000000000 0.000328449400595 0.000000000000000
111.84473981034 0.000000000000000 0.000328429470015 0.000000000000000
111.83207813644 0.000000000000000 0.000328409526523 0.000000000000000
111.82353691979 0.000000000000000 0.000328396065934 0.000000000000000
111.81499570315 0.000000000000000 0.000328382599536 0.000000000000000
111.80923708647 0.000000000000000 0.000328373517035 0.000000000000000
111.80347846980 0.000000000000000 0.000328364431945 0.000000000000000
111.79959680806 0.000000000000000 0.000328358306599 0.000000000000000
111.79571514631 0.000000000000000 0.000328352180125 0.000000000000000
111.79309821560 0.000000000000000 0.000328348049176 0.000000000000000
111.79048128490 0.000000000000000 0.000328343917893 0.000000000000000
111.78871546877 0.000000000000000 0.000328341130052 0.000000000000000
111.78694965265 0.000000000000000 0.000328338341889 0.000000000000000
111.78575543366 0.000000000000000 0.000328336456199 0.000000000000000
111.78456121467 0.000000000000000 0.000328334570480 0.000000000000000
111.78374921115 0.000000000000000 0.000328333288299 0.000000000000000
111.78293720762 0.000000000000000 0.000328332006153 0.000000000000000
111.78237808966 0.000000000000000 0.000328331123354 0.000000000000000
111.78181897169 0.000000000000000 0.000328330240620 0.000000000000000
111.78142182249 0.000000000000000 0.000328329613668 0.000000000000000
111.78102467328 0.000000000000000 0.000328328986802 0.000000000000000
111.78071541714 0.000000000000000 0.000328328498762 0.000000000000000
111.78040616100 0.000000000000000 0.000328328010845 0.000000000000000
111.78009690486 0.000000000000000 0.000328327523113 0.000000000000000
111.77987881719 0.000000000000000 0.000328327179316 0.000000000000000
111.77966072952 0.000000000000000 0.000328326835670 0.000000000000000
111.77944264185 0.000000000000000 0.000328326492178 0.000000000000000
111.77922455418 0.000000000000000 0.000328326148825 0.000000000000000
111.77900646651 0.000000000000000 0.000328325805583 0.000000000000000
111.77878837884 0.000000000000000 0.000328325462425 0.000000000000000
111.77857029117 0.000000000000000 0.000328325119329 0.000000000000000
111.77813411583 0.000000000000000 0.000328324433271 0.000000000000000
111.77769794049 0.000000000000000 0.000328323747325 0.000000000000000
111.77726176514 0.000000000000000 0.000328323061448 0.000000000000000
111.77682558980 0.000000000000000 0.000328322375617 0.000000000000000
111.77618240820 0.000000000000000 0.000328321364345 0.000000000000000
111.77553922660 0.000000000000000 0.000328320353107 0.000000000000000
111.77489604500 0.000000000000000 0.000328319341886 0.000000000000000
111.77425286341 0.000000000000000 0.000328318330668 0.000000000000000
111.77286197754 0.000000000000000 0.000328316143882 0.000000000000000
111.77147109167 0.000000000000000 0.000328313957029 0.000000000000000
111.77008020580 0.000000000000000 0.000328311770084 0.000000000000000
111.76868931993 0.000000000000000 0.000328309583032 0.000000000000000
111.76550586803 0.000000000000000 0.000328304576862 0.000000000000000
111.76232241614 0.000000000000000 0.000328299570001 0.000000000000000
111.75913896424 0.000000000000000 0.000328294562414 0.000000000000000
111.75595551234 0.000000000000000 0.000328289554081 0.000000000000000
111.74742342307 0.000000000000000 0.000328276127288 0.000000000000000
111.73889133381 0.000000000000000 0.000328262694929 0.000000000000000
111.73035924454 0.000000000000000 0.000328249256933 0.000000000000000
111.70757728915 0.000000000000000 0.000328213347593 0.000000000000000
111.68479533377 0.000000000000000 0.000328177397481 0.000000000000000
111.66201337838 0.000000000000000 0.000328141406394 0.000000000000000
111.59239196164 0.000000000000000 0.000328031162632 0.000000000000000
111.52277054489 0.000000000000000 0.000327920532402 0.000000000000000
111.45314912815 0.000000000000000 0.000327809513644 0.000000000000000
111.32440293721 0.000000000000000 0.000327603186057 0.000000000000000
111.19565674628 0.000000000000000 0.000327395517732 0.000000000000000
111.08938548370 0.000000000000000 0.000327223090289 0.000000000000000
110.98311422113 0.000000000000000 0.000327049750081 0.000000000000000
110.90958911396 0.000000000000000 0.000326929290426 0.000000000000000
110.83606400680 0.000000000000000 0.000326808398217 0.000000000000000
110.78603554514 0.000000000000000 0.000326725894101 0.000000000000000
110.73600708348 0.000000000000000 0.000326643192266 0.000000000000000
110.70209098890 0.000000000000000 0.000326587013928 0.000000000000000
110.66817489432 0.000000000000000 0.000326530745794 0.000000000000000
110.64522937275 0.000000000000000 0.000326492627620 0.000000000000000
110.62228385119 0.000000000000000 0.000326454468781 0.000000000000000
110.60678279460 0.000000000000000 0.000326428667322 0.000000000000000
110.59128173801 0.000000000000000 0.000326402847485 0.000000000000000
110.58082055615 0.000000000000000 0.000326385412142 0.000000000000000
110.57035937429 0.000000000000000 0.000326367968521 0.000000000000000
110.56330429425 0.000000000000000 0.000326356199803 0.000000000000000
110.55624921421 0.000000000000000 0.000326344427383 0.000000000000000
110.55149305243 0.000000000000000 0.000326336488977 0.000000000000000
110.54673689065 0.000000000000000 0.000326328548942 0.000000000000000
110.54353064067 0.000000000000000 0.000326323195468 0.000000000000000
110.54032439069 0.000000000000000 0.000326317841304 0.000000000000000
110.53816186419 0.000000000000000 0.000326314229703 0.000000000000000
110.53599933768 0.000000000000000 0.000326310617839 0.000000000000000
110.53453849430 0.000000000000000 0.000326308177805 0.000000000000000
110.53307765092 0.000000000000000 0.000326305737701 0.000000000000000
110.53208705834 0.000000000000000 0.000326304083059 0.000000000000000
110.53109646576 0.000000000000000 0.000326302428435 0.000000000000000
110.53041876095 0.000000000000000 0.000326301296475 0.000000000000000
110.52974105614 0.000000000000000 0.000326300164576 0.000000000000000
110.52926744237 0.000000000000000 0.000326299373610 0.000000000000000
110.52879382859 0.000000000000000 0.000326298582730 0.000000000000000
110.52844349097 0.000000000000000 0.000326297997792 0.000000000000000
110.52809315335 0.000000000000000 0.000326297412967 0.000000000000000
110.52774281573 0.000000000000000 0.000326296828315 0.000000000000000
110.52739247811 0.000000000000000 0.000326296243925 0.000000000000000
110.52733814902 0.000000000000000 0.000326296153330 0.000000000000000
110.52728381992 0.000000000000000 0.000326296062745 0.000000000000000
110.52722949083 0.000000000000000 0.000326295972169 0.000000000000000
110.52712083265 0.000000000000000 0.000326295791046 0.000000000000000
110.52701217446 0.000000000000000 0.000326295609961 0.000000000000000
110.52690351628 0.000000000000000 0.000326295428914 0.000000000000000
110.52679485809 0.000000000000000 0.000326295247903 0.000000000000000
110.52657156706 0.000000000000000 0.000326294876027 0.000000000000000
110.52634827603 0.000000000000000 0.000326294504261 0.000000000000000
110.52612498499 0.000000000000000 0.000326294132579 0.000000000000000
110.52590169396 0.000000000000000 0.000326293760960 0.000000000000000
110.52534389255 0.000000000000000 0.000326292832811 0.000000000000000
110.52478609115 0.000000000000000 0.000326291904819 0.000000000000000
110.52422828974 0.000000000000000 0.000326290976918 0.000000000000000
110.52367048833 0.000000000000000 0.000326290049072 0.000000000000000
110.52292392187 0.000000000000000 0.000326288807284 0.000000000000000
110.52217735541 0.000000000000000 0.000326287565523 0.000000000000000
110.52143078895 0.000000000000000 0.000326286323772 0.000000000000000
110.52068422249 0.000000000000000 0.000326285082018 0.000000000000000
110.51900126299 0.000000000000000 0.000326282282725 0.000000000000000
110.51731830348 0.000000000000000 0.000326279483320 0.000000000000000
110.51563534398 0.000000000000000 0.000326276683773 0.000000000000000
110.51395238448 0.000000000000000 0.000326273884065 0.000000000000000
110.51004728934 0.000000000000000 0.000326267387020 0.000000000000000
110.50614219421 0.000000000000000 0.000326260888965 0.000000000000000
110.50223709908 0.000000000000000 0.000326254389861 0.000000000000000
110.49833200395 0.000000000000000 0.000326247889685 0.000000000000000
110.48750385670 0.000000000000000 0.000326229860111 0.000000000000000
110.47667570945 0.000000000000000 0.000326211822041 0.000000000000000
110.46584756219 0.000000000000000 0.000326193775388 0.000000000000000
110.43611748084 0.000000000000000 0.000326144181485 0.000000000000000
110.40638739948 0.000000000000000 0.000326094522093 0.000000000000000
110.37665731812 0.000000000000000 0.000326044796919 0.000000000000000
110.28226952118 0.000000000000000 0.000325886489914 0.000000000000000
110.18788172423 0.000000000000000 0.000325727513743 0.000000000000000
110.09349392729 0.000000000000000 0.000325567865612 0.000000000000000
109.97527839326 0.000000000000000 0.000325366965653 0.000000000000000
109.85706285924 0.000000000000000 0.000325165010074 0.000000000000000
109.76628367642 0.000000000000000 0.000325009212094 0.000000000000000
109.67550449360 0.000000000000000 0.000324852798220 0.000000000000000
109.61313092727 0.000000000000000 0.000324744973404 0.000000000000000
109.55075736094 0.000000000000000 0.000324636862633 0.000000000000000
109.50838024480 0.000000000000000 0.000324563249483 0.000000000000000
109.46600312867 0.000000000000000 0.000324489506533 0.000000000000000
109.43729796004 0.000000000000000 0.000324439481756 0.000000000000000
109.40859279141 0.000000000000000 0.000324389398290 0.000000000000000
109.38918382265 0.000000000000000 0.000324355501361 0.000000000000000
109.36977485389 0.000000000000000 0.000324321577939 0.000000000000000
109.35666821596 0.000000000000000 0.000324298654969 0.000000000000000
109.34356157802 0.000000000000000 0.000324275720066 0.000000000000000
109.33471866572 0.000000000000000 0.000324260239429 0.000000000000000
109.32587575342 0.000000000000000 0.000324244753442 0.000000000000000
109.31991288808 0.000000000000000 0.000324234308096 0.000000000000000
109.31395002273 0.000000000000000 0.000324223860381 0.000000000000000
109.30993015280 0.000000000000000 0.000324216815736 0.000000000000000
109.30591028287 0.000000000000000 0.000324209770070 0.000000000000000
109.30319973886 0.000000000000000 0.000324205018721 0.000000000000000
109.30048919485 0.000000000000000 0.000324200266963 0.000000000000000
109.29865974403 0.000000000000000 0.000324197059612 0.000000000000000
109.29683029322 0.000000000000000 0.000324193852126 0.000000000000000
109.29559240052 0.000000000000000 0.000324191681740 0.000000000000000
109.29435450782 0.000000000000000 0.000324189511347 0.000000000000000
109.29351187207 0.000000000000000 0.000324188033978 0.000000000000000
109.29266923632 0.000000000000000 0.000324186556660 0.000000000000000
109.29208752870 0.000000000000000 0.000324185536861 0.000000000000000
109.29150582108 0.000000000000000 0.000324184517144 0.000000000000000
109.29108986555 0.000000000000000 0.000324183788066 0.000000000000000
109.29067391003 0.000000000000000 0.000324183059093 0.000000000000000
109.29034225210 0.000000000000000 0.000324182477969 0.000000000000000
109.29001059418 0.000000000000000 0.000324181896999 0.000000000000000
109.28967893625 0.000000000000000 0.000324181316256 0.000000000000000
109.28962773680 0.000000000000000 0.000324181226630 0.000000000000000
109.28957653736 0.000000000000000 0.000324181137012 0.000000000000000
109.28952533791 0.000000000000000 0.000324181047401 0.000000000000000
109.28942293902 0.000000000000000 0.000324180868205 0.000000000000000
109.28932054013 0.000000000000000 0.000324180689043 0.000000000000000
109.28921814123 0.000000000000000 0.000324180509916 0.000000000000000
109.28911574234 0.000000000000000 0.000324180330820 0.000000000000000
109.28885598725 0.000000000000000 0.000324179876640 0.000000000000000
109.28859623215 0.000000000000000 0.000324179422624 0.000000000000000
109.28833647706 0.000000000000000 0.000324178968727 0.000000000000000
109.28807672197 0.000000000000000 0.000324178514919 0.000000000000000
109.28746790894 0.000000000000000 0.000324177451514 0.000000000000000
109.28696484973 0.000000000000000 0.000324176572967 0.000000000000000
109.28646179052 0.000000000000000 0.000324175694499 0.000000000000000
109.28595873132 0.000000000000000 0.000324174816083 0.000000000000000
109.28545567211 0.000000000000000 0.000324173937699 0.000000000000000
109.28454608086 0.000000000000000 0.000324172349527 0.000000000000000
109.28363648961 0.000000000000000 0.000324170761384 0.000000000000000
109.28272689835 0.000000000000000 0.000324169173246 0.000000000000000
109.28181730710 0.000000000000000 0.000324167585098 0.000000000000000
109.27983015346 0.000000000000000 0.000324164115445 0.000000000000000
109.27784299981 0.000000000000000 0.000324160645632 0.000000000000000
109.27585584617 0.000000000000000 0.000324157175627 0.000000000000000
109.27386869252 0.000000000000000 0.000324153705410 0.000000000000000
109.26913652524 0.000000000000000 0.000324145440581 0.000000000000000
109.26440435795 0.000000000000000 0.000324137174397 0.000000000000000
109.25967219066 0.000000000000000 0.000324128906804 0.000000000000000
109.24814665423 0.000000000000000 0.000324108764423 0.000000000000000
109.23662111779 0.000000000000000 0.000324088613336 0.000000000000000
109.22509558136 0.000000000000000 0.000324068453443 0.000000000000000
109.19403326379 0.000000000000000 0.000324014076596 0.000000000000000
109.16297094622 0.000000000000000 0.000323959634991 0.000000000000000
109.13190862865 0.000000000000000 0.000323905128344 0.000000000000000
109.03297992763 0.000000000000000 0.000323731097702 0.000000000000000
108.93405122661 0.000000000000000 0.000323556402612 0.000000000000000
108.83512252560 0.000000000000000 0.000323381041700 0.000000000000000
108.72044749177 0.000000000000000 0.000323176936335 0.000000000000000
108.60577245794 0.000000000000000 0.000322971940904 0.000000000000000
108.51930401212 0.000000000000000 0.000322816784092 0.000000000000000
108.43283556629 0.000000000000000 0.000322661130516 0.000000000000000
108.37351845195 0.000000000000000 0.000322554068505 0.000000000000000
108.31420133761 0.000000000000000 0.000322446778151 0.000000000000000
108.27391105102 0.000000000000000 0.000322373773942 0.000000000000000
108.23362076443 0.000000000000000 0.000322300666696 0.000000000000000
108.20633220605 0.000000000000000 0.000322251093281 0.000000000000000
108.17904364766 0.000000000000000 0.000322201473486 0.000000000000000
108.16059377968 0.000000000000000 0.000322167899339 0.000000000000000
108.14214391170 0.000000000000000 0.000322134304332 0.000000000000000
108.12968543750 0.000000000000000 0.000322111607227 0.000000000000000
108.11722696330 0.000000000000000 0.000322088900760 0.000000000000000
108.10882147263 0.000000000000000 0.000322073575905 0.000000000000000
108.10041598195 0.000000000000000 0.000322058246874 0.000000000000000
108.09474795747 0.000000000000000 0.000322047907815 0.000000000000000
108.08907993298 0.000000000000000 0.000322037566924 0.000000000000000
108.08525852697 0.000000000000000 0.000322030594045 0.000000000000000
108.08143712096 0.000000000000000 0.000322023620392 0.000000000000000
108.07885988727 0.000000000000000 0.000322018916809 0.000000000000000
108.07628265358 0.000000000000000 0.000322014212931 0.000000000000000
108.07454238571 0.000000000000000 0.000322011036514 0.000000000000000
108.07280211784 0.000000000000000 0.000322007860019 0.000000000000000
108.07162335495 0.000000000000000 0.000322005708417 0.000000000000000
108.07044459205 0.000000000000000 0.000322003556837 0.000000000000000
108.06964030857 0.000000000000000 0.000322002088829 0.000000000000000
108.06883602509 0.000000000000000 0.000322000620889 0.000000000000000
108.06827765235 0.000000000000000 0.000321999601844 0.000000000000000
108.06771927961 0.000000000000000 0.000321998582893 0.000000000000000
108.06731391850 0.000000000000000 0.000321997843259 0.000000000000000
108.06690855739 0.000000000000000 0.000321997103746 0.000000000000000
108.06650319629 0.000000000000000 0.000321996364421 0.000000000000000
108.06609783518 0.000000000000000 0.000321995625389 0.000000000000000
108.06604344633 0.000000000000000 0.000321995526260 0.000000000000000
108.06598905747 0.000000000000000 0.000321995427139 0.000000000000000
108.06593466861 0.000000000000000 0.000321995328026 0.000000000000000
108.06582589090 0.000000000000000 0.000321995129828 0.000000000000000
108.06571711319 0.000000000000000 0.000321994931667 0.000000000000000
108.06560833547 0.000000000000000 0.000321994733544 0.000000000000000
108.06549955776 0.000000000000000 0.000321994535456 0.000000000000000
108.06518927751 0.000000000000000 0.000321993970610 0.000000000000000
108.06487899727 0.000000000000000 0.000321993405991 0.000000000000000
108.06456871702 0.000000000000000 0.000321992841535 0.000000000000000
108.06425843677 0.000000000000000 0.000321992277192 0.000000000000000
108.06356030999 0.000000000000000 0.000321991007692 0.000000000000000
108.06301369541 0.000000000000000 0.000321990013850 0.000000000000000
108.06246708083 0.000000000000000 0.000321989020088 0.000000000000000
108.06192046625 0.000000000000000 0.000321988026376 0.000000000000000
108.06137385166 0.000000000000000 0.000321987032699 0.000000000000000
108.06035152548 0.000000000000000 0.000321985174291 0.000000000000000
108.05932919930 0.000000000000000 0.000321983315914 0.000000000000000
108.05830687312 0.000000000000000 0.000321981457543 0.000000000000000
108.05728454694 0.000000000000000 0.000321979599159 0.000000000000000
108.05503744604 0.000000000000000 0.000321975514294 0.000000000000000
108.05279034514 0.000000000000000 0.000321971429250 0.000000000000000
108.05054324425 0.000000000000000 0.000321967343992 0.000000000000000
108.04829614335 0.000000000000000 0.000321963258499 0.000000000000000
108.04285289966 0.000000000000000 0.000321953360989 0.000000000000000
108.03740965596 0.000000000000000 0.000321943461927 0.000000000000000
108.03196641227 0.000000000000000 0.000321933561253 0.000000000000000
108.01853966761 0.000000000000000 0.000321909132371 0.000000000000000
108.00511292296 0.000000000000000 0.000321884693286 0.000000000000000
107.99168617830 0.000000000000000 0.000321860243887 0.000000000000000
107.95486747939 0.000000000000000 0.000321793145648 0.000000000000000
107.91804878048 0.000000000000000 0.000321725968967 0.000000000000000
107.88123008157 0.000000000000000 0.000321658713565 0.000000000000000
107.77313977227 0.000000000000000 0.000321460812829 0.000000000000000
107.66504946298 0.000000000000000 0.000321262231511 0.000000000000000
107.58291287951 0.000000000000000 0.000321110877529 0.000000000000000
107.50077629605 0.000000000000000 0.000320959133122 0.000000000000000
107.43494397578 0.000000000000000 0.000320837230126 0.000000000000000
107.36911165552 0.000000000000000 0.000320715079942 0.000000000000000
107.31651513891 0.000000000000000 0.000320617312307 0.000000000000000
107.26391862231 0.000000000000000 0.000320519389780 0.000000000000000
107.22196134570 0.000000000000000 0.000320441165022 0.000000000000000
107.18000406909 0.000000000000000 0.000320362843639 0.000000000000000
107.14657794134 0.000000000000000 0.000320300378788 0.000000000000000
107.11315181359 0.000000000000000 0.000320237853802 0.000000000000000
107.08655149718 0.000000000000000 0.000320188054193 0.000000000000000
107.05995118078 0.000000000000000 0.000320138217195 0.000000000000000
107.03880224330 0.000000000000000 0.000320098567157 0.000000000000000
107.01765330582 0.000000000000000 0.000320058893878 0.000000000000000
107.00085140920 0.000000000000000 0.000320027358761 0.000000000000000
106.98404951257 0.000000000000000 0.000319995809192 0.000000000000000
106.97070960563 0.000000000000000 0.000319970750110 0.000000000000000
106.95736969869 0.000000000000000 0.000319945682040 0.000000000000000
106.94678398368 0.000000000000000 0.000319925783232 0.000000000000000
106.93619826866 0.000000000000000 0.000319905878836 0.000000000000000
106.92780170335 0.000000000000000 0.000319890086761 0.000000000000000
106.91940513803 0.000000000000000 0.000319874291215 0.000000000000000
106.91274730437 0.000000000000000 0.000319861764101 0.000000000000000
106.90608947072 0.000000000000000 0.000319849234833 0.000000000000000
106.90081175620 0.000000000000000 0.000319839301269 0.000000000000000
106.89553404168 0.000000000000000 0.000319829366373 0.000000000000000
106.89135120951 0.000000000000000 0.000319821491574 0.000000000000000
106.88716837733 0.000000000000000 0.000319813615957 0.000000000000000
106.88385373402 0.000000000000000 0.000319807374427 0.000000000000000
106.88053909070 0.000000000000000 0.000319801132400 0.000000000000000
106.87791258289 0.000000000000000 0.000319796185900 0.000000000000000
106.87528607509 0.000000000000000 0.000319791239103 0.000000000000000
106.87320475996 0.000000000000000 0.000319787318923 0.000000000000000
106.87112344483 0.000000000000000 0.000319783398572 0.000000000000000
106.86947387399 0.000000000000000 0.000319780291335 0.000000000000000
106.86782430315 0.000000000000000 0.000319777184005 0.000000000000000
106.86651644498 0.000000000000000 0.000319774720306 0.000000000000000
106.86520858680 0.000000000000000 0.000319772256563 0.000000000000000
106.86417098032 0.000000000000000 0.000319770301894 0.000000000000000
106.86313337384 0.000000000000000 0.000319768347212 0.000000000000000
106.86230926534 0.000000000000000 0.000319766794723 0.000000000000000
106.86148515685 0.000000000000000 0.000319765242239 0.000000000000000
106.86082941645 0.000000000000000 0.000319764006943 0.000000000000000
106.86017367605 0.000000000000000 0.000319762771666 0.000000000000000
106.85965032698 0.000000000000000 0.000319761785806 0.000000000000000
106.85912697791 0.000000000000000 0.000319760799972 0.000000000000000
106.85870719481 0.000000000000000 0.000319760009252 0.000000000000000
106.85828741172 0.000000000000000 0.000319759218564 0.000000000000000
106.85794784835 0.000000000000000 0.000319758579005 0.000000000000000
106.85760828498 0.000000000000000 0.000319757939482 0.000000000000000
106.85732954923 0.000000000000000 0.000319757414555 0.000000000000000
106.85705081348 0.000000000000000 0.000319756889670 0.000000000000000
106.85677207773 0.000000000000000 0.000319756364837 0.000000000000000
106.85645439863 0.000000000000000 0.000319755766763 0.000000000000000
106.85613671952 0.000000000000000 0.000319755168816 0.000000000000000
106.85581904041 0.000000000000000 0.000319754571047 0.000000000000000
106.85555520446 0.000000000000000 0.000319754074773 0.000000000000000
106.85529136852 0.000000000000000 0.000319753578697 0.000000000000000
106.85502753257 0.000000000000000 0.000319753082830 0.000000000000000
106.85476369662 0.000000000000000 0.000319752587153 0.000000000000000
106.85449986068 0.000000000000000 0.000319752091632 0.000000000000000
106.85423602473 0.000000000000000 0.000319751596228 0.000000000000000
106.85397218878 0.000000000000000 0.000319751100913 0.000000000000000
106.85344451689 0.000000000000000 0.000319750110468 0.000000000000000
106.85291684500 0.000000000000000 0.000319749120180 0.000000000000000
106.85238917311 0.000000000000000 0.000319748129993 0.000000000000000
106.85186150121 0.000000000000000 0.000319747139873 0.000000000000000
106.85109790606 0.000000000000000 0.000319745707146 0.000000000000000
106.85033431092 0.000000000000000 0.000319744274477 0.000000000000000
106.84957071577 0.000000000000000 0.000319742841842 0.000000000000000
106.84880712062 0.000000000000000 0.000319741409227 0.000000000000000
106.84715023630 0.000000000000000 0.000319738300699 0.000000000000000
106.84549335199 0.000000000000000 0.000319735192154 0.000000000000000
106.84383646767 0.000000000000000 0.000319732083559 0.000000000000000
106.84217958335 0.000000000000000 0.000319728974893 0.000000000000000
106.83838846718 0.000000000000000 0.000319721861630 0.000000000000000
106.83459735101 0.000000000000000 0.000319714747836 0.000000000000000
106.83080623484 0.000000000000000 0.000319707633469 0.000000000000000
106.82701511866 0.000000000000000 0.000319700518502 0.000000000000000
106.81685104579 0.000000000000000 0.000319681440033 0.000000000000000
106.80668697291 0.000000000000000 0.000319662356996 0.000000000000000
106.79652290004 0.000000000000000 0.000319643269304 0.000000000000000
106.76937775374 0.000000000000000 0.000319592268773 0.000000000000000
106.74223260744 0.000000000000000 0.000319541234408 0.000000000000000
106.71508746115 0.000000000000000 0.000319490166040 0.000000000000000
106.63211080399 0.000000000000000 0.000319333850005 0.000000000000000
106.54913414684 0.000000000000000 0.000319177215313 0.000000000000000
106.46615748968 0.000000000000000 0.000319020262718 0.000000000000000
106.34961724367 0.000000000000000 0.000318799290225 0.000000000000000
106.23307699767 0.000000000000000 0.000318577702581 0.000000000000000
106.14127220895 0.000000000000000 0.000318402721223 0.000000000000000
106.04946742023 0.000000000000000 0.000318227373814 0.000000000000000
105.98619413154 0.000000000000000 0.000318106313643 0.000000000000000
105.92292084285 0.000000000000000 0.000317985088121 0.000000000000000
105.87988511964 0.000000000000000 0.000317902543524 0.000000000000000
105.83684939642 0.000000000000000 0.000317819925941 0.000000000000000
105.80767633631 0.000000000000000 0.000317763880446 0.000000000000000
105.77850327620 0.000000000000000 0.000317707802727 0.000000000000000
105.75876694510 0.000000000000000 0.000317669846727 0.000000000000000
105.73903061399 0.000000000000000 0.000317631876466 0.000000000000000
105.72569729581 0.000000000000000 0.000317606216860 0.000000000000000
105.71236397763 0.000000000000000 0.000317580550947 0.000000000000000
105.70336518707 0.000000000000000 0.000317563225258 0.000000000000000
105.69436639652 0.000000000000000 0.000317545896808 0.000000000000000
105.68829675431 0.000000000000000 0.000317534207327 0.000000000000000
105.68222711211 0.000000000000000 0.000317522516657 0.000000000000000
105.67813412112 0.000000000000000 0.000317514632558 0.000000000000000
105.67404113014 0.000000000000000 0.000317506747987 0.000000000000000
105.67128024787 0.000000000000000 0.000317501429300 0.000000000000000
105.66851936559 0.000000000000000 0.000317496110461 0.000000000000000
105.66665471643 0.000000000000000 0.000317492518159 0.000000000000000
105.66479006726 0.000000000000000 0.000317488925850 0.000000000000000
105.66352666410 0.000000000000000 0.000317486491888 0.000000000000000
105.66226326093 0.000000000000000 0.000317484057986 0.000000000000000
105.66140070363 0.000000000000000 0.000317482396365 0.000000000000000
105.66053814633 0.000000000000000 0.000317480734836 0.000000000000000
105.65993848927 0.000000000000000 0.000317479579814 0.000000000000000
105.65933883221 0.000000000000000 0.000317478424904 0.000000000000000
105.65890186734 0.000000000000000 0.000317477583440 0.000000000000000
105.65846490247 0.000000000000000 0.000317476742114 0.000000000000000
105.65802793761 0.000000000000000 0.000317475901001 0.000000000000000
105.65759097274 0.000000000000000 0.000317475060216 0.000000000000000
105.65731202618 0.000000000000000 0.000317474523720 0.000000000000000
105.65703307962 0.000000000000000 0.000317473987445 0.000000000000000
105.65675413305 0.000000000000000 0.000317473451388 0.000000000000000
105.65647518649 0.000000000000000 0.000317472915520 0.000000000000000
105.65619623993 0.000000000000000 0.000317472379800 0.000000000000000
105.65591729337 0.000000000000000 0.000317471844190 0.000000000000000
105.65563834681 0.000000000000000 0.000317471308663 0.000000000000000
105.65508045368 0.000000000000000 0.000317470237786 0.000000000000000
105.65452256056 0.000000000000000 0.000317469167062 0.000000000000000
105.65396466744 0.000000000000000 0.000317468096436 0.000000000000000
105.65340677431 0.000000000000000 0.000317467025879 0.000000000000000
105.65256530640 0.000000000000000 0.000317465411249 0.000000000000000
105.65172383849 0.000000000000000 0.000317463796686 0.000000000000000
105.65088237058 0.000000000000000 0.000317462182165 0.000000000000000
105.65004090267 0.000000000000000 0.000317460567671 0.000000000000000
105.64821066845 0.000000000000000 0.000317457056113 0.000000000000000
105.64638043423 0.000000000000000 0.000317453544563 0.000000000000000
105.64455020001 0.000000000000000 0.000317450032985 0.000000000000000
105.64271996578 0.000000000000000 0.000317446521358 0.000000000000000
105.63850228016 0.000000000000000 0.000317438428732 0.000000000000000
105.63428459453 0.000000000000000 0.000317430335670 0.000000000000000
105.63006690891 0.000000000000000 0.000317422242127 0.000000000000000
105.62584922328 0.000000000000000 0.000317414148077 0.000000000000000
105.61439692676 0.000000000000000 0.000317392167583 0.000000000000000
105.60294463024 0.000000000000000 0.000317370183061 0.000000000000000
105.59149233372 0.000000000000000 0.000317348194418 0.000000000000000
105.56058147313 0.000000000000000 0.000317288824059 0.000000000000000
105.52967061254 0.000000000000000 0.000317229423046 0.000000000000000
105.49875975195 0.000000000000000 0.000317169991243 0.000000000000000
105.40289953223 0.000000000000000 0.000316985486683 0.000000000000000
105.30703931252 0.000000000000000 0.000316800687558 0.000000000000000
105.21117909280 0.000000000000000 0.000316615597304 0.000000000000000
105.10078266470 0.000000000000000 0.000316402085494 0.000000000000000
104.99038623660 0.000000000000000 0.000316188205788 0.000000000000000
104.90717725433 0.000000000000000 0.000316026763841 0.000000000000000
104.82396827206 0.000000000000000 0.000315865128743 0.000000000000000
104.76684816273 0.000000000000000 0.000315754064603 0.000000000000000
104.70972805339 0.000000000000000 0.000315642917027 0.000000000000000
104.67090634538 0.000000000000000 0.000315567329758 0.000000000000000
104.63208463738 0.000000000000000 0.000315491706925 0.000000000000000
104.60577814597 0.000000000000000 0.000315440443605 0.000000000000000
104.57947165457 0.000000000000000 0.000315389165016 0.000000000000000
104.56167917102 0.000000000000000 0.000315354474179 0.000000000000000
104.54388668747 0.000000000000000 0.000315319776773 0.000000000000000
104.53186860992 0.000000000000000 0.000315296336513 0.000000000000000
104.51985053236 0.000000000000000 0.000315272893432 0.000000000000000
104.51174016282 0.000000000000000 0.000315257071386 0.000000000000000
104.50362979327 0.000000000000000 0.000315241248154 0.000000000000000
104.49815941334 0.000000000000000 0.000315230574877 0.000000000000000
104.49268903340 0.000000000000000 0.000315219901135 0.000000000000000
104.48899966145 0.000000000000000 0.000315212702246 0.000000000000000
104.48531028950 0.000000000000000 0.000315205503213 0.000000000000000
104.48282068513 0.000000000000000 0.000315200645223 0.000000000000000
104.48033108075 0.000000000000000 0.000315195787233 0.000000000000000
104.47864805346 0.000000000000000 0.000315192503156 0.000000000000000
104.47696502617 0.000000000000000 0.000315189219144 0.000000000000000
104.47582218702 0.000000000000000 0.000315186989243 0.000000000000000
104.47467934786 0.000000000000000 0.000315184759438 0.000000000000000
104.47389512409 0.000000000000000 0.000315183229419 0.000000000000000
104.47311090031 0.000000000000000 0.000315181699513 0.000000000000000
104.47255882365 0.000000000000000 0.000315180622594 0.000000000000000
104.47200674700 0.000000000000000 0.000315179545805 0.000000000000000
104.47158935047 0.000000000000000 0.000315178731827 0.000000000000000
104.47117195394 0.000000000000000 0.000315177918016 0.000000000000000
104.47075455741 0.000000000000000 0.000315177104450 0.000000000000000
104.47043749021 0.000000000000000 0.000315176486672 0.000000000000000
104.47037407677 0.000000000000000 0.000315176363146 0.000000000000000
104.47031066333 0.000000000000000 0.000315176239630 0.000000000000000
104.47024724989 0.000000000000000 0.000315176116126 0.000000000000000
104.47012042301 0.000000000000000 0.000315175869150 0.000000000000000
104.46999359613 0.000000000000000 0.000315175622218 0.000000000000000
104.46986676925 0.000000000000000 0.000315175375331 0.000000000000000
104.46973994237 0.000000000000000 0.000315175128485 0.000000000000000
104.46945958577 0.000000000000000 0.000315174582968 0.000000000000000
104.46917922917 0.000000000000000 0.000315174037612 0.000000000000000
104.46889887258 0.000000000000000 0.000315173492345 0.000000000000000
104.46861851598 0.000000000000000 0.000315172947169 0.000000000000000
104.46782190221 0.000000000000000 0.000315171398419 0.000000000000000
104.46721340728 0.000000000000000 0.000315170215594 0.000000000000000
104.46660491235 0.000000000000000 0.000315169032877 0.000000000000000
104.46599641743 0.000000000000000 0.000315167850236 0.000000000000000
104.46538792250 0.000000000000000 0.000315166667648 0.000000000000000
104.46427795186 0.000000000000000 0.000315164510559 0.000000000000000
104.46316798122 0.000000000000000 0.000315162353551 0.000000000000000
104.46205801058 0.000000000000000 0.000315160196597 0.000000000000000
104.46094803994 0.000000000000000 0.000315158039677 0.000000000000000
104.45851854576 0.000000000000000 0.000315153318696 0.000000000000000
104.45608905159 0.000000000000000 0.000315148597744 0.000000000000000
104.45365955742 0.000000000000000 0.000315143876781 0.000000000000000
104.45123006324 0.000000000000000 0.000315139155783 0.000000000000000
104.44541681366 0.000000000000000 0.000315127859239 0.000000000000000
104.43960356408 0.000000000000000 0.000315116562308 0.000000000000000
104.43379031450 0.000000000000000 0.000315105264926 0.000000000000000
104.41958152485 0.000000000000000 0.000315077649685 0.000000000000000
104.40537273520 0.000000000000000 0.000315050031341 0.000000000000000
104.39116394555 0.000000000000000 0.000315022409785 0.000000000000000
104.35268540694 0.000000000000000 0.000314947591982 0.000000000000000
104.31420686833 0.000000000000000 0.000314872750057 0.000000000000000
104.27572832972 0.000000000000000 0.000314797883990 0.000000000000000
104.17209629356 0.000000000000000 0.000314596133011 0.000000000000000
104.06846425740 0.000000000000000 0.000314394212924 0.000000000000000
103.98993619893 0.000000000000000 0.000314241097710 0.000000000000000
103.91140814046 0.000000000000000 0.000314087893534 0.000000000000000
103.84841907331 0.000000000000000 0.000313964944003 0.000000000000000
103.78543000615 0.000000000000000 0.000313841943360 0.000000000000000
103.73507431545 0.000000000000000 0.000313743577689 0.000000000000000
103.68471862475 0.000000000000000 0.000313645183409 0.000000000000000
103.64452735137 0.000000000000000 0.000313566631063 0.000000000000000
103.60433607799 0.000000000000000 0.000313488062969 0.000000000000000
103.57230196748 0.000000000000000 0.000313425430454 0.000000000000000
103.54026785696 0.000000000000000 0.000313362789376 0.000000000000000
103.51476506315 0.000000000000000 0.000313312914282 0.000000000000000
103.48926226934 0.000000000000000 0.000313263034571 0.000000000000000
103.46897894181 0.000000000000000 0.000313223360320 0.000000000000000
103.44869561427 0.000000000000000 0.000313183683597 0.000000000000000
103.43257665133 0.000000000000000 0.000313152151265 0.000000000000000
103.41645768838 0.000000000000000 0.000313120617616 0.000000000000000
103.40365676688 0.000000000000000 0.000313095574215 0.000000000000000
103.39085584538 0.000000000000000 0.000313070530120 0.000000000000000
103.38069563268 0.000000000000000 0.000313050651934 0.000000000000000
103.37053541998 0.000000000000000 0.000313030773389 0.000000000000000
103.36247484511 0.000000000000000 0.000313015002574 0.000000000000000
103.35441427023 0.000000000000000 0.000312999231580 0.000000000000000
103.34802178331 0.000000000000000 0.000312986724190 0.000000000000000
103.34162929639 0.000000000000000 0.000312974216720 0.000000000000000
103.33656114147 0.000000000000000 0.000312964300378 0.000000000000000
103.33149298655 0.000000000000000 0.000312954384011 0.000000000000000
103.32747562790 0.000000000000000 0.000312946523625 0.000000000000000
103.32345826925 0.000000000000000 0.000312938663243 0.000000000000000
103.32027423007 0.000000000000000 0.000312932433348 0.000000000000000
103.31709019090 0.000000000000000 0.000312926203474 0.000000000000000
103.31456667646 0.000000000000000 0.000312921266001 0.000000000000000
103.31204316201 0.000000000000000 0.000312916328557 0.000000000000000
103.31004294199 0.000000000000000 0.000312912415006 0.000000000000000
103.30804272196 0.000000000000000 0.000312908501490 0.000000000000000
103.30645683742 0.000000000000000 0.000312905398671 0.000000000000000
103.30487095288 0.000000000000000 0.000312902295890 0.000000000000000
103.30361289048 0.000000000000000 0.000312899834527 0.000000000000000
103.30235482808 0.000000000000000 0.000312897373204 0.000000000000000
103.30135586939 0.000000000000000 0.000312895418838 0.000000000000000
103.30035691071 0.000000000000000 0.000312893464513 0.000000000000000
103.29956241782 0.000000000000000 0.000312891910234 0.000000000000000
103.29876792493 0.000000000000000 0.000312890355997 0.000000000000000
103.29813436540 0.000000000000000 0.000312889116626 0.000000000000000
103.29750080588 0.000000000000000 0.000312887877298 0.000000000000000
103.29699334965 0.000000000000000 0.000312886884684 0.000000000000000
103.29648589342 0.000000000000000 0.000312885892114 0.000000000000000
103.29607642506 0.000000000000000 0.000312885091246 0.000000000000000
103.29566695671 0.000000000000000 0.000312884290423 0.000000000000000
103.29533231636 0.000000000000000 0.000312883635990 0.000000000000000
103.29499767601 0.000000000000000 0.000312882981604 0.000000000000000
103.29466303566 0.000000000000000 0.000312882327282 0.000000000000000
103.29428708871 0.000000000000000 0.000312881592287 0.000000000000000
103.29391114176 0.000000000000000 0.000312880857433 0.000000000000000
103.29353519481 0.000000000000000 0.000312880122777 0.000000000000000
103.29315924786 0.000000000000000 0.000312879388392 0.000000000000000
103.29294266207 0.000000000000000 0.000312878965460 0.000000000000000
103.29272607628 0.000000000000000 0.000312878542649 0.000000000000000
103.29250949049 0.000000000000000 0.000312878119956 0.000000000000000
103.29216635674 0.000000000000000 0.000312877450509 0.000000000000000
103.29182322300 0.000000000000000 0.000312876781279 0.000000000000000
103.29148008925 0.000000000000000 0.000312876112207 0.000000000000000
103.29113695550 0.000000000000000 0.000312875443250 0.000000000000000
103.29045957503 0.000000000000000 0.000312874122896 0.000000000000000
103.28978219457 0.000000000000000 0.000312872802739 0.000000000000000
103.28910481410 0.000000000000000 0.000312871482712 0.000000000000000
103.28842743364 0.000000000000000 0.000312870162776 0.000000000000000
103.28744945096 0.000000000000000 0.000312868257204 0.000000000000000
103.28647146827 0.000000000000000 0.000312866351727 0.000000000000000
103.28549348559 0.000000000000000 0.000312864446319 0.000000000000000
103.28451550290 0.000000000000000 0.000312862540964 0.000000000000000
103.28234509862 0.000000000000000 0.000312858312613 0.000000000000000
103.28017469434 0.000000000000000 0.000312854084390 0.000000000000000
103.27800429006 0.000000000000000 0.000312849856259 0.000000000000000
103.27583388577 0.000000000000000 0.000312845628194 0.000000000000000
103.27079412442 0.000000000000000 0.000312835810652 0.000000000000000
103.26575436308 0.000000000000000 0.000312825993278 0.000000000000000
103.26071460173 0.000000000000000 0.000312816176022 0.000000000000000
103.25567484038 0.000000000000000 0.000312806358856 0.000000000000000
103.24173919559 0.000000000000000 0.000312779213342 0.000000000000000
103.22780355080 0.000000000000000 0.000312752068199 0.000000000000000
103.21386790602 0.000000000000000 0.000312724923331 0.000000000000000
103.17568654439 0.000000000000000 0.000312650552026 0.000000000000000
103.13750518276 0.000000000000000 0.000312576182309 0.000000000000000
103.09932382113 0.000000000000000 0.000312501814225 0.000000000000000
102.99659417485 0.000000000000000 0.000312301731886 0.000000000000000
102.89386452857 0.000000000000000 0.000312101668973 0.000000000000000
102.81598437867 0.000000000000000 0.000311950017358 0.000000000000000
102.73810422876 0.000000000000000 0.000311798386076 0.000000000000000
102.67561485010 0.000000000000000 0.000311676738482 0.000000000000000
102.61312547143 0.000000000000000 0.000311555110525 0.000000000000000
102.56315504370 0.000000000000000 0.000311457865574 0.000000000000000
102.51318461596 0.000000000000000 0.000311360637411 0.000000000000000
102.47329103879 0.000000000000000 0.000311283029352 0.000000000000000
102.43339746163 0.000000000000000 0.000311205434542 0.000000000000000
102.40159391072 0.000000000000000 0.000311143585495 0.000000000000000
102.36979035980 0.000000000000000 0.000311081746339 0.000000000000000
102.34446654296 0.000000000000000 0.000311032513971 0.000000000000000
102.31914272612 0.000000000000000 0.000310983288698 0.000000000000000
102.29899864492 0.000000000000000 0.000310944137282 0.000000000000000
102.27885456372 0.000000000000000 0.000310904990807 0.000000000000000
102.26284416362 0.000000000000000 0.000310873881075 0.000000000000000
102.24683376351 0.000000000000000 0.000310842774711 0.000000000000000
102.23411764354 0.000000000000000 0.000310818071230 0.000000000000000
102.22140152357 0.000000000000000 0.000310793370012 0.000000000000000
102.21130766169 0.000000000000000 0.000310773764215 0.000000000000000
102.20121379982 0.000000000000000 0.000310754159923 0.000000000000000
102.19320521070 0.000000000000000 0.000310738606742 0.000000000000000
102.18519662158 0.000000000000000 0.000310723054556 0.000000000000000
102.17884490726 0.000000000000000 0.000310710720643 0.000000000000000
102.17249319293 0.000000000000000 0.000310698387388 0.000000000000000
102.16745703518 0.000000000000000 0.000310688609056 0.000000000000000
102.16242087742 0.000000000000000 0.000310678831163 0.000000000000000
102.15842862992 0.000000000000000 0.000310671080383 0.000000000000000
102.15443638243 0.000000000000000 0.000310663329898 0.000000000000000
102.15127203504 0.000000000000000 0.000310657186903 0.000000000000000
102.14810768765 0.000000000000000 0.000310651044113 0.000000000000000
102.14559958477 0.000000000000000 0.000310646175410 0.000000000000000
102.14309148190 0.000000000000000 0.000310641306852 0.000000000000000
102.14110327730 0.000000000000000 0.000310637447597 0.000000000000000
102.13911507270 0.000000000000000 0.000310633588449 0.000000000000000
102.13753849143 0.000000000000000 0.000310630528355 0.000000000000000
102.13596191015 0.000000000000000 0.000310627468345 0.000000000000000
102.13471096426 0.000000000000000 0.000310625040434 0.000000000000000
102.13346001836 0.000000000000000 0.000310622612591 0.000000000000000
102.13246638700 0.000000000000000 0.000310620684204 0.000000000000000
102.13147275565 0.000000000000000 0.000310618755876 0.000000000000000
102.13068209230 0.000000000000000 0.000310617221496 0.000000000000000
102.12989142896 0.000000000000000 0.000310615687171 0.000000000000000
102.12926039896 0.000000000000000 0.000310614462670 0.000000000000000
102.12862936896 0.000000000000000 0.000310613238220 0.000000000000000
102.12812324749 0.000000000000000 0.000310612256188 0.000000000000000
102.12761712602 0.000000000000000 0.000310611274206 0.000000000000000
102.12720779134 0.000000000000000 0.000310610480055 0.000000000000000
102.12679845665 0.000000000000000 0.000310609685955 0.000000000000000
102.12646256330 0.000000000000000 0.000310609034376 0.000000000000000
102.12612666996 0.000000000000000 0.000310608382849 0.000000000000000
102.12579077661 0.000000000000000 0.000310607731390 0.000000000000000
102.12540842643 0.000000000000000 0.000310606989930 0.000000000000000
102.12502607625 0.000000000000000 0.000310606248623 0.000000000000000
102.12464372607 0.000000000000000 0.000310605507526 0.000000000000000
102.12432512699 0.000000000000000 0.000310604890206 0.000000000000000
102.12400652791 0.000000000000000 0.000310604273119 0.000000000000000
102.12368792883 0.000000000000000 0.000310603656277 0.000000000000000
102.12336932974 0.000000000000000 0.000310603039659 0.000000000000000
102.12305073066 0.000000000000000 0.000310602423226 0.000000000000000
102.12273213158 0.000000000000000 0.000310601806933 0.000000000000000
102.12241353249 0.000000000000000 0.000310601190747 0.000000000000000
102.12177633433 0.000000000000000 0.000310599958605 0.000000000000000
102.12113913616 0.000000000000000 0.000310598726665 0.000000000000000
102.12050193800 0.000000000000000 0.000310597494862 0.000000000000000
102.11986473983 0.000000000000000 0.000310596263157 0.000000000000000
102.11894428506 0.000000000000000 0.000310594484045 0.000000000000000
102.11802383029 0.000000000000000 0.000310592705045 0.000000000000000
102.11710337551 0.000000000000000 0.000310590926131 0.000000000000000
102.11618292074 0.000000000000000 0.000310589147286 0.000000000000000
102.11418339266 0.000000000000000 0.000310585283243 0.000000000000000
102.11218386458 0.000000000000000 0.000310581419400 0.000000000000000
102.11018433650 0.000000000000000 0.000310577555720 0.000000000000000
102.10818480842 0.000000000000000 0.000310573692178 0.000000000000000
102.10360746886 0.000000000000000 0.000310564848175 0.000000000000000
102.09903012931 0.000000000000000 0.000310556004716 0.000000000000000
102.09445278976 0.000000000000000 0.000310547161755 0.000000000000000
102.08987545021 0.000000000000000 0.000310538319261 0.000000000000000
102.07759010910 0.000000000000000 0.000310514588654 0.000000000000000
102.06530476800 0.000000000000000 0.000310490861135 0.000000000000000
102.05301942690 0.000000000000000 0.000310467136613 0.000000000000000
102.02018052604 0.000000000000000 0.000310403735075 0.000000000000000
101.98734162518 0.000000000000000 0.000310340354483 0.000000000000000
101.95450272432 0.000000000000000 0.000310276994837 0.000000000000000
101.85400747396 0.000000000000000 0.000310083230495 0.000000000000000
101.75351222359 0.000000000000000 0.000309889669389 0.000000000000000
101.67352599882 0.000000000000000 0.000309735760340 0.000000000000000
101.59353977405 0.000000000000000 0.000309581989885 0.000000000000000
101.52938975416 0.000000000000000 0.000309458767802 0.000000000000000
101.46523973426 0.000000000000000 0.000309335641971 0.000000000000000
101.41390945101 0.000000000000000 0.000309237193371 0.000000000000000
101.36257916777 0.000000000000000 0.000309138810970 0.000000000000000
101.32157916694 0.000000000000000 0.000309060277196 0.000000000000000
101.28057916611 0.000000000000000 0.000308981788411 0.000000000000000
101.24787942091 0.000000000000000 0.000308919222425 0.000000000000000
101.21517967572 0.000000000000000 0.000308856686642 0.000000000000000
101.18913279778 0.000000000000000 0.000308806896063 0.000000000000000
101.16308591984 0.000000000000000 0.000308757125537 0.000000000000000
101.14236029601 0.000000000000000 0.000308717537489 0.000000000000000
101.12163467219 0.000000000000000 0.000308677962625 0.000000000000000
101.10515780358 0.000000000000000 0.000308646510168 0.000000000000000
101.08868093497 0.000000000000000 0.000308615066309 0.000000000000000
101.07559148645 0.000000000000000 0.000308590093091 0.000000000000000
101.06250203792 0.000000000000000 0.000308565125447 0.000000000000000
101.05210994463 0.000000000000000 0.000308545306925 0.000000000000000
101.04171785134 0.000000000000000 0.000308525492001 0.000000000000000
101.03347138662 0.000000000000000 0.000308509770801 0.000000000000000
101.02522492189 0.000000000000000 0.000308494051917 0.000000000000000
101.01868370941 0.000000000000000 0.000308481585141 0.000000000000000
101.01214249694 0.000000000000000 0.000308469119856 0.000000000000000
101.00695552936 0.000000000000000 0.000308459236366 0.000000000000000
101.00176856179 0.000000000000000 0.000308449353839 0.000000000000000
100.99765638411 0.000000000000000 0.000308441519762 0.000000000000000
100.99354420643 0.000000000000000 0.000308433686310 0.000000000000000
100.99028453382 0.000000000000000 0.000308427477283 0.000000000000000
100.98702486121 0.000000000000000 0.000308421268668 0.000000000000000
100.98444100771 0.000000000000000 0.000308416347569 0.000000000000000
100.98185715420 0.000000000000000 0.000308411426747 0.000000000000000
100.97980874764 0.000000000000000 0.000308407525860 0.000000000000000
100.97776034109 0.000000000000000 0.000308403625165 0.000000000000000
100.97613588792 0.000000000000000 0.000308400531929 0.000000000000000
100.97451143475 0.000000000000000 0.000308397438829 0.000000000000000
100.97322237461 0.000000000000000 0.000308394984452 0.000000000000000
100.97193331447 0.000000000000000 0.000308392530177 0.000000000000000
100.97090926893 0.000000000000000 0.000308390580551 0.000000000000000
100.96988522339 0.000000000000000 0.000308388631005 0.000000000000000
100.96907019578 0.000000000000000 0.000308387079448 0.000000000000000
100.96825516817 0.000000000000000 0.000308385527958 0.000000000000000
100.96760449241 0.000000000000000 0.000308384289386 0.000000000000000
100.96695381665 0.000000000000000 0.000308383050874 0.000000000000000
100.96643167920 0.000000000000000 0.000308382057076 0.000000000000000
100.96590954175 0.000000000000000 0.000308381063335 0.000000000000000
100.96548690287 0.000000000000000 0.000308380259010 0.000000000000000
100.96506426398 0.000000000000000 0.000308379454740 0.000000000000000
100.96471694460 0.000000000000000 0.000308378793851 0.000000000000000
100.96436962522 0.000000000000000 0.000308378133018 0.000000000000000
100.96402230584 0.000000000000000 0.000308377472254 0.000000000000000
100.96362500991 0.000000000000000 0.000308376716520 0.000000000000000
100.96322771398 0.000000000000000 0.000308375960945 0.000000000000000
100.96283041805 0.000000000000000 0.000308375205587 0.000000000000000
100.96250308934 0.000000000000000 0.000308374583469 0.000000000000000
100.96217576063 0.000000000000000 0.000308373961581 0.000000000000000
100.96184843193 0.000000000000000 0.000308373339929 0.000000000000000
100.96152110322 0.000000000000000 0.000308372718498 0.000000000000000
100.96119377452 0.000000000000000 0.000308372097246 0.000000000000000
100.96086644581 0.000000000000000 0.000308371476133 0.000000000000000
100.96053911710 0.000000000000000 0.000308370855126 0.000000000000000
100.95988445969 0.000000000000000 0.000308369613344 0.000000000000000
100.95922980228 0.000000000000000 0.000308368371771 0.000000000000000
100.95857514487 0.000000000000000 0.000308367130343 0.000000000000000
100.95792048745 0.000000000000000 0.000308365889021 0.000000000000000
100.95696844684 0.000000000000000 0.000308364083963 0.000000000000000
100.95601640622 0.000000000000000 0.000308362279036 0.000000000000000
100.95506436561 0.000000000000000 0.000308360474214 0.000000000000000
100.95411232500 0.000000000000000 0.000308358669480 0.000000000000000
100.95205286103 0.000000000000000 0.000308354765711 0.000000000000000
100.94999339707 0.000000000000000 0.000308350862225 0.000000000000000
100.94793393311 0.000000000000000 0.000308346958986 0.000000000000000
100.94587446914 0.000000000000000 0.000308343055970 0.000000000000000
100.94116842027 0.000000000000000 0.000308334138015 0.000000000000000
100.93646237140 0.000000000000000 0.000308325221040 0.000000000000000
100.93175632252 0.000000000000000 0.000308316304997 0.000000000000000
100.92705027365 0.000000000000000 0.000308307389856 0.000000000000000
100.91447142863 0.000000000000000 0.000308283564791 0.000000000000000
100.90189258360 0.000000000000000 0.000308259745893 0.000000000000000
100.88931373858 0.000000000000000 0.000308235933074 0.000000000000000
100.85580325013 0.000000000000000 0.000308172524317 0.000000000000000
100.82229276168 0.000000000000000 0.000308109158275 0.000000000000000
100.78878227322 0.000000000000000 0.000308045835595 0.000000000000000
100.68670396263 0.000000000000000 0.000307853210211 0.000000000000000
100.58462565204 0.000000000000000 0.000307660987630 0.000000000000000
100.50602180127 0.000000000000000 0.000307513250429 0.000000000000000
100.42741795051 0.000000000000000 0.000307365763035 0.000000000000000
100.36431105052 0.000000000000000 0.000307247537539 0.000000000000000
100.30120415052 0.000000000000000 0.000307129479888 0.000000000000000
100.25069817998 0.000000000000000 0.000307035118755 0.000000000000000
100.20019220945 0.000000000000000 0.000306940869462 0.000000000000000
100.15984286585 0.000000000000000 0.000306865655246 0.000000000000000
100.11949352225 0.000000000000000 0.000306790515000 0.000000000000000
100.08730745734 0.000000000000000 0.000306730630607 0.000000000000000
100.05512139243 0.000000000000000 0.000306670794768 0.000000000000000
100.02948004132 0.000000000000000 0.000306623161153 0.000000000000000
100.00383869021 0.000000000000000 0.000306575559181 0.000000000000000
99.98343330751 0.000000000000000 0.000306537700404 0.000000000000000
99.96302792481 0.000000000000000 0.000306499862123 0.000000000000000
99.94680399852 0.000000000000000 0.000306469792399 0.000000000000000
99.93058007223 0.000000000000000 0.000306439735879 0.000000000000000
99.91769044704 0.000000000000000 0.000306415865990 0.000000000000000
99.90480082185 0.000000000000000 0.000306392004574 0.000000000000000
99.89456661112 0.000000000000000 0.000306373064969 0.000000000000000
99.88433240039 0.000000000000000 0.000306354130783 0.000000000000000
99.87621068989 0.000000000000000 0.000306339108792 0.000000000000000
99.86808897938 0.000000000000000 0.000306324090263 0.000000000000000
99.86164634185 0.000000000000000 0.000306312179126 0.000000000000000
99.85520370432 0.000000000000000 0.000306300270201 0.000000000000000
99.85009461244 0.000000000000000 0.000306290827859 0.000000000000000
99.84498552056 0.000000000000000 0.000306281386932 0.000000000000000
99.84093484083 0.000000000000000 0.000306273902826 0.000000000000000
99.83688416110 0.000000000000000 0.000306266419631 0.000000000000000
99.83367301583 0.000000000000000 0.000306260488040 0.000000000000000
99.83046187056 0.000000000000000 0.000306254557040 0.000000000000000
99.82791625832 0.000000000000000 0.000306249855709 0.000000000000000
99.82537064608 0.000000000000000 0.000306245154767 0.000000000000000
99.82335230720 0.000000000000000 0.000306241427816 0.000000000000000
99.82133396832 0.000000000000000 0.000306237701126 0.000000000000000
99.81973306754 0.000000000000000 0.000306234745392 0.000000000000000
99.81813216676 0.000000000000000 0.000306231789840 0.000000000000000
99.81686143964 0.000000000000000 0.000306229443984 0.000000000000000
99.81559071252 0.000000000000000 0.000306227098258 0.000000000000000
99.81458078471 0.000000000000000 0.000306225234061 0.000000000000000
99.81357085689 0.000000000000000 0.000306223369963 0.000000000000000
99.81276649622 0.000000000000000 0.000306221885374 0.000000000000000
99.81196213556 0.000000000000000 0.000306220400865 0.000000000000000
99.81131923565 0.000000000000000 0.000306219214408 0.000000000000000
99.81067633574 0.000000000000000 0.000306218028020 0.000000000000000
99.81015945129 0.000000000000000 0.000306217074233 0.000000000000000
99.80964256683 0.000000000000000 0.000306216120508 0.000000000000000
99.80922281164 0.000000000000000 0.000306215346054 0.000000000000000
99.80880305645 0.000000000000000 0.000306214571658 0.000000000000000
99.80845607677 0.000000000000000 0.000306213931577 0.000000000000000
99.80810909708 0.000000000000000 0.000306213291555 0.000000000000000
99.80776211739 0.000000000000000 0.000306212651608 0.000000000000000
99.80735692862 0.000000000000000 0.000306211904420 0.000000000000000
99.80695173985 0.000000000000000 0.000306211157403 0.000000000000000
99.80654655109 0.000000000000000 0.000306210410616 0.000000000000000
99.80647156900 0.000000000000000 0.000306210272450 0.000000000000000
99.80639658691 0.000000000000000 0.000306210134295 0.000000000000000
99.80632160483 0.000000000000000 0.000306209996151 0.000000000000000
99.80617164066 0.000000000000000 0.000306209719896 0.000000000000000
99.80602167649 0.000000000000000 0.000306209443688 0.000000000000000
99.80587171232 0.000000000000000 0.000306209167526 0.000000000000000
99.80572174815 0.000000000000000 0.000306208891411 0.000000000000000
99.80532792292 0.000000000000000 0.000306208166497 0.000000000000000
99.80493409770 0.000000000000000 0.000306207441829 0.000000000000000
99.80454027247 0.000000000000000 0.000306206717345 0.000000000000000
99.80414644725 0.000000000000000 0.000306205992998 0.000000000000000
99.80321808717 0.000000000000000 0.000306204285876 0.000000000000000
99.80248116508 0.000000000000000 0.000306202931016 0.000000000000000
99.80174424299 0.000000000000000 0.000306201576307 0.000000000000000
99.80100732090 0.000000000000000 0.000306200221713 0.000000000000000
99.80027039881 0.000000000000000 0.000306198867213 0.000000000000000
99.79891764148 0.000000000000000 0.000306196380975 0.000000000000000
99.79756488415 0.000000000000000 0.000306193894948 0.000000000000000
99.79621212681 0.000000000000000 0.000306191409100 0.000000000000000
99.79485936948 0.000000000000000 0.000306188923413 0.000000000000000
99.79189662522 0.000000000000000 0.000306183479883 0.000000000000000
99.78893388096 0.000000000000000 0.000306178036975 0.000000000000000
99.78597113669 0.000000000000000 0.000306172594648 0.000000000000000
99.78300839243 0.000000000000000 0.000306167152877 0.000000000000000
99.77590175035 0.000000000000000 0.000306154102046 0.000000000000000
99.76879510826 0.000000000000000 0.000306141054213 0.000000000000000
99.76168846618 0.000000000000000 0.000306128009309 0.000000000000000
99.74428720766 0.000000000000000 0.000306096079854 0.000000000000000
99.72688594915 0.000000000000000 0.000306064167557 0.000000000000000
99.70948469064 0.000000000000000 0.000306032272321 0.000000000000000
99.66224633342 0.000000000000000 0.000305945773739 0.000000000000000
99.61500797620 0.000000000000000 0.000305859400805 0.000000000000000
99.56776961898 0.000000000000000 0.000305773153919 0.000000000000000
99.47064624302 0.000000000000000 0.000305596226946 0.000000000000000
99.37352286707 0.000000000000000 0.000305419841963 0.000000000000000
99.30087107364 0.000000000000000 0.000305288258493 0.000000000000000
99.22821928020 0.000000000000000 0.000305156986735 0.000000000000000
99.16987009667 0.000000000000000 0.000305051786446 0.000000000000000
99.11152091313 0.000000000000000 0.000304946792729 0.000000000000000
99.06483770468 0.000000000000000 0.000304862941398 0.000000000000000
99.01815449623 0.000000000000000 0.000304779225710 0.000000000000000
98.98086882342 0.000000000000000 0.000304712460886 0.000000000000000
98.94358315062 0.000000000000000 0.000304645784598 0.000000000000000
98.91384744197 0.000000000000000 0.000304592673658 0.000000000000000
98.88411173332 0.000000000000000 0.000304539620169 0.000000000000000
98.86042684213 0.000000000000000 0.000304497403807 0.000000000000000
98.83674195094 0.000000000000000 0.000304455224527 0.000000000000000
98.81789641520 0.000000000000000 0.000304421690104 0.000000000000000
98.79905087947 0.000000000000000 0.000304388179505 0.000000000000000
98.78406906215 0.000000000000000 0.000304361556364 0.000000000000000
98.76908724483 0.000000000000000 0.000304334948470 0.000000000000000
98.75718568515 0.000000000000000 0.000304313822077 0.000000000000000
98.74528412547 0.000000000000000 0.000304292705414 0.000000000000000
98.73583519953 0.000000000000000 0.000304275947364 0.000000000000000
98.72638627360 0.000000000000000 0.000304259195509 0.000000000000000
98.71888820759 0.000000000000000 0.000304245906733 0.000000000000000
98.71139014158 0.000000000000000 0.000304232621898 0.000000000000000
98.70544244594 0.000000000000000 0.000304222086778 0.000000000000000
98.69949475030 0.000000000000000 0.000304211554165 0.000000000000000
98.69477821421 0.000000000000000 0.000304203203573 0.000000000000000
98.69006167813 0.000000000000000 0.000304194854581 0.000000000000000
98.68632215720 0.000000000000000 0.000304188236201 0.000000000000000
98.68258263626 0.000000000000000 0.000304181618845 0.000000000000000
98.67961796645 0.000000000000000 0.000304176373382 0.000000000000000
98.67665329663 0.000000000000000 0.000304171128580 0.000000000000000
98.67430276578 0.000000000000000 0.000304166970731 0.000000000000000
98.67195223494 0.000000000000000 0.000304162813314 0.000000000000000
98.67008813363 0.000000000000000 0.000304159516567 0.000000000000000
98.66822403232 0.000000000000000 0.000304156220109 0.000000000000000
98.66674488589 0.000000000000000 0.000304153604614 0.000000000000000
98.66526573946 0.000000000000000 0.000304150989317 0.000000000000000
98.66409089242 0.000000000000000 0.000304148912205 0.000000000000000
98.66291604539 0.000000000000000 0.000304146835234 0.000000000000000
98.66198132672 0.000000000000000 0.000304145182886 0.000000000000000
98.66104660806 0.000000000000000 0.000304143530645 0.000000000000000
98.66030085146 0.000000000000000 0.000304142212503 0.000000000000000
98.65955509486 0.000000000000000 0.000304140894445 0.000000000000000
98.65895731911 0.000000000000000 0.000304139837998 0.000000000000000
98.65835954337 0.000000000000000 0.000304138781623 0.000000000000000
98.65787660595 0.000000000000000 0.000304137928247 0.000000000000000
98.65739366852 0.000000000000000 0.000304137074935 0.000000000000000
98.65699815769 0.000000000000000 0.000304136376155 0.000000000000000
98.65660264686 0.000000000000000 0.000304135677437 0.000000000000000
98.65620713603 0.000000000000000 0.000304134978794 0.000000000000000
98.65575986290 0.000000000000000 0.000304134188829 0.000000000000000
98.65531258977 0.000000000000000 0.000304133399025 0.000000000000000
98.65486531664 0.000000000000000 0.000304132609439 0.000000000000000
98.65441804351 0.000000000000000 0.000304131820144 0.000000000000000
98.65432858889 0.000000000000000 0.000304131662327 0.000000000000000
98.65423913426 0.000000000000000 0.000304131504525 0.000000000000000
98.65414967964 0.000000000000000 0.000304131346737 0.000000000000000
98.65397077038 0.000000000000000 0.000304131031208 0.000000000000000
98.65379186113 0.000000000000000 0.000304130715739 0.000000000000000
98.65361295188 0.000000000000000 0.000304130400327 0.000000000000000
98.65343404263 0.000000000000000 0.000304130084968 0.000000000000000
98.65304309852 0.000000000000000 0.000304129396018 0.000000000000000
98.65265215441 0.000000000000000 0.000304128707244 0.000000000000000
98.65226121029 0.000000000000000 0.000304128018602 0.000000000000000
98.65187026618 0.000000000000000 0.000304127330063 0.000000000000000
98.65147932207 0.000000000000000 0.000304126641605 0.000000000000000
98.65024365627 0.000000000000000 0.000304124465959 0.000000000000000
98.64927441365 0.000000000000000 0.000304122759712 0.000000000000000
98.64830517103 0.000000000000000 0.000304121053648 0.000000000000000
98.64733592841 0.000000000000000 0.000304119347737 0.000000000000000
98.64636668580 0.000000000000000 0.000304117641956 0.000000000000000
98.64539744318 0.000000000000000 0.000304115936290 0.000000000000000
98.64345895794 0.000000000000000 0.000304112525271 0.000000000000000
98.64152047270 0.000000000000000 0.000304109114628 0.000000000000000
98.63958198747 0.000000000000000 0.000304105704330 0.000000000000000
98.63764350223 0.000000000000000 0.000304102294361 0.000000000000000
98.63289346769 0.000000000000000 0.000304093939945 0.000000000000000
98.62814343315 0.000000000000000 0.000304085587321 0.000000000000000
98.62339339861 0.000000000000000 0.000304077236442 0.000000000000000
98.61864336407 0.000000000000000 0.000304068887279 0.000000000000000
98.60631844509 0.000000000000000 0.000304047231577 0.000000000000000
98.59399352612 0.000000000000000 0.000304025587163 0.000000000000000
98.58166860715 0.000000000000000 0.000304003953953 0.000000000000000
98.54932034043 0.000000000000000 0.000303947227996 0.000000000000000
98.51697207371 0.000000000000000 0.000303890578790 0.000000000000000
98.48462380698 0.000000000000000 0.000303834006324 0.000000000000000
98.38822884754 0.000000000000000 0.000303665881913 0.000000000000000
98.29183388810 0.000000000000000 0.000303498444326 0.000000000000000
98.21251148798 0.000000000000000 0.000303361180776 0.000000000000000
98.13318908786 0.000000000000000 0.000303224390280 0.000000000000000
98.06953917522 0.000000000000000 0.000303114971917 0.000000000000000
98.00588926258 0.000000000000000 0.000303005863917 0.000000000000000
97.95490571873 0.000000000000000 0.000302918694322 0.000000000000000
97.90392217488 0.000000000000000 0.000302831727559 0.000000000000000
97.86316332981 0.000000000000000 0.000302762349000 0.000000000000000
97.82240448474 0.000000000000000 0.000302693102307 0.000000000000000
97.78987287589 0.000000000000000 0.000302637928499 0.000000000000000
97.75734126704 0.000000000000000 0.000302582839983 0.000000000000000
97.73141194716 0.000000000000000 0.000302538993161 0.000000000000000
97.70548262729 0.000000000000000 0.000302495201248 0.000000000000000
97.68483958723 0.000000000000000 0.000302460376787 0.000000000000000
97.66419654717 0.000000000000000 0.000302425587528 0.000000000000000
97.64777799362 0.000000000000000 0.000302397942956 0.000000000000000
97.63135944007 0.000000000000000 0.000302370320872 0.000000000000000
97.61831140236 0.000000000000000 0.000302348385347 0.000000000000000
97.60526336464 0.000000000000000 0.000302326464147 0.000000000000000
97.59490084396 0.000000000000000 0.000302309064962 0.000000000000000
97.58453832328 0.000000000000000 0.000302291674884 0.000000000000000
97.57631308039 0.000000000000000 0.000302277878028 0.000000000000000
97.56808783751 0.000000000000000 0.000302264086954 0.000000000000000
97.56156190064 0.000000000000000 0.000302253149195 0.000000000000000
97.55503596378 0.000000000000000 0.000302242215106 0.000000000000000
97.54985998510 0.000000000000000 0.000302233545467 0.000000000000000
97.54468400642 0.000000000000000 0.000302224878161 0.000000000000000
97.54057967600 0.000000000000000 0.000302218007023 0.000000000000000
97.53647534559 0.000000000000000 0.000302211137370 0.000000000000000
97.53322116575 0.000000000000000 0.000302205691727 0.000000000000000
97.52996698592 0.000000000000000 0.000302200247035 0.000000000000000
97.52738680553 0.000000000000000 0.000302195930721 0.000000000000000
97.52480662513 0.000000000000000 0.000302191615022 0.000000000000000
97.52276042500 0.000000000000000 0.000302188192921 0.000000000000000
97.52071422487 0.000000000000000 0.000302184771223 0.000000000000000
97.51909072847 0.000000000000000 0.000302182056674 0.000000000000000
97.51746723208 0.000000000000000 0.000302179342393 0.000000000000000
97.51617798796 0.000000000000000 0.000302177187140 0.000000000000000
97.51488874385 0.000000000000000 0.000302175032073 0.000000000000000
97.51386338741 0.000000000000000 0.000302173318254 0.000000000000000
97.51283803097 0.000000000000000 0.000302171604569 0.000000000000000
97.51202048243 0.000000000000000 0.000302170238298 0.000000000000000
97.51120293389 0.000000000000000 0.000302168872128 0.000000000000000
97.51054832456 0.000000000000000 0.000302167778320 0.000000000000000
97.50989371522 0.000000000000000 0.000302166684593 0.000000000000000
97.50936584803 0.000000000000000 0.000302165802695 0.000000000000000
97.50883798083 0.000000000000000 0.000302164920868 0.000000000000000
97.50840709771 0.000000000000000 0.000302164201117 0.000000000000000
97.50797621459 0.000000000000000 0.000302163481431 0.000000000000000
97.50754533147 0.000000000000000 0.000302162761823 0.000000000000000
97.50706315463 0.000000000000000 0.000302161956663 0.000000000000000
97.50658097779 0.000000000000000 0.000302161151663 0.000000000000000
97.50609880095 0.000000000000000 0.000302160346879 0.000000000000000
97.50561662410 0.000000000000000 0.000302159542385 0.000000000000000
97.50534097669 0.000000000000000 0.000302159082640 0.000000000000000
97.50506532929 0.000000000000000 0.000302158623021 0.000000000000000
97.50478968188 0.000000000000000 0.000302158163530 0.000000000000000
97.50428662534 0.000000000000000 0.000302157325252 0.000000000000000
97.50391147202 0.000000000000000 0.000302156700313 0.000000000000000
97.50353631871 0.000000000000000 0.000302156075504 0.000000000000000
97.50316116539 0.000000000000000 0.000302155450798 0.000000000000000
97.50278601208 0.000000000000000 0.000302154826174 0.000000000000000
97.50206807094 0.000000000000000 0.000302153630991 0.000000000000000
97.50135012980 0.000000000000000 0.000302152435986 0.000000000000000
97.50063218866 0.000000000000000 0.000302151241119 0.000000000000000
97.49991424752 0.000000000000000 0.000302150046365 0.000000000000000
97.49870128353 0.000000000000000 0.000302148028041 0.000000000000000
97.49748831953 0.000000000000000 0.000302146009947 0.000000000000000
97.49627535554 0.000000000000000 0.000302143992054 0.000000000000000
97.49506239154 0.000000000000000 0.000302141974346 0.000000000000000
97.49246115184 0.000000000000000 0.000302137647890 0.000000000000000
97.48985991213 0.000000000000000 0.000302133322160 0.000000000000000
97.48725867243 0.000000000000000 0.000302128997091 0.000000000000000
97.48465743272 0.000000000000000 0.000302124672684 0.000000000000000
97.47863116736 0.000000000000000 0.000302114656836 0.000000000000000
97.47260490199 0.000000000000000 0.000302104644339 0.000000000000000
97.46657863662 0.000000000000000 0.000302094635144 0.000000000000000
97.46055237125 0.000000000000000 0.000302084629224 0.000000000000000
97.44410118567 0.000000000000000 0.000302057330455 0.000000000000000
97.42765000009 0.000000000000000 0.000302030055793 0.000000000000000
97.41119881451 0.000000000000000 0.000302002805150 0.000000000000000
97.36658566425 0.000000000000000 0.000301929026163 0.000000000000000
97.32197251398 0.000000000000000 0.000301855423486 0.000000000000000
97.27735936371 0.000000000000000 0.000301781997266 0.000000000000000
97.18016220548 0.000000000000000 0.000301622638884 0.000000000000000
97.08296504725 0.000000000000000 0.000301464123930 0.000000000000000
97.00991165706 0.000000000000000 0.000301345542427 0.000000000000000
96.93685826688 0.000000000000000 0.000301227443389 0.000000000000000
96.87814625589 0.000000000000000 0.000301132880658 0.000000000000000
96.81943424491 0.000000000000000 0.000301038633662 0.000000000000000
96.77242895156 0.000000000000000 0.000300963407760 0.000000000000000
96.72542365820 0.000000000000000 0.000300888386844 0.000000000000000
96.68785935293 0.000000000000000 0.000300828582050 0.000000000000000
96.65029504766 0.000000000000000 0.000300768909728 0.000000000000000
96.62032275436 0.000000000000000 0.000300721393114 0.000000000000000
96.59035046105 0.000000000000000 0.000300673961734 0.000000000000000
96.56646750564 0.000000000000000 0.000300636228072 0.000000000000000
96.54258455024 0.000000000000000 0.000300598549033 0.000000000000000
96.52357499560 0.000000000000000 0.000300568597728 0.000000000000000
96.50456544095 0.000000000000000 0.000300538681306 0.000000000000000
96.48944894753 0.000000000000000 0.000300514916602 0.000000000000000
96.47433245411 0.000000000000000 0.000300491174111 0.000000000000000
96.46232104528 0.000000000000000 0.000300472324461 0.000000000000000
96.45030963645 0.000000000000000 0.000300453488924 0.000000000000000
96.44077157417 0.000000000000000 0.000300438542015 0.000000000000000
96.43123351189 0.000000000000000 0.000300423604059 0.000000000000000
96.42366340015 0.000000000000000 0.000300411754582 0.000000000000000
96.41609328841 0.000000000000000 0.000300399910779 0.000000000000000
96.41008752281 0.000000000000000 0.000300390518519 0.000000000000000
96.40408175720 0.000000000000000 0.000300381129855 0.000000000000000
96.39931849275 0.000000000000000 0.000300373686130 0.000000000000000
96.39455522831 0.000000000000000 0.000300366244687 0.000000000000000
96.39077811912 0.000000000000000 0.000300360345502 0.000000000000000
96.38700100992 0.000000000000000 0.000300354447770 0.000000000000000
96.38400606661 0.000000000000000 0.000300349772384 0.000000000000000
96.38101112330 0.000000000000000 0.000300345097928 0.000000000000000
96.37863612683 0.000000000000000 0.000300341391743 0.000000000000000
96.37626113037 0.000000000000000 0.000300337686159 0.000000000000000
96.37437712790 0.000000000000000 0.000300334747081 0.000000000000000
96.37249312542 0.000000000000000 0.000300331808397 0.000000000000000
96.37099761152 0.000000000000000 0.000300329475969 0.000000000000000
96.36950209761 0.000000000000000 0.000300327143803 0.000000000000000
96.36831355183 0.000000000000000 0.000300325290532 0.000000000000000
96.36712500604 0.000000000000000 0.000300323437442 0.000000000000000
96.36617851337 0.000000000000000 0.000300321961881 0.000000000000000
96.36523202069 0.000000000000000 0.000300320486451 0.000000000000000
96.36447574456 0.000000000000000 0.000300319307639 0.000000000000000
96.36371946843 0.000000000000000 0.000300318128926 0.000000000000000
96.36311177116 0.000000000000000 0.000300317181865 0.000000000000000
96.36250407389 0.000000000000000 0.000300316234884 0.000000000000000
96.36201107241 0.000000000000000 0.000300315466702 0.000000000000000
96.36151807092 0.000000000000000 0.000300314698589 0.000000000000000
96.36111131335 0.000000000000000 0.000300314064909 0.000000000000000
96.36070455578 0.000000000000000 0.000300313431294 0.000000000000000
96.36029779821 0.000000000000000 0.000300312797758 0.000000000000000
96.35982608410 0.000000000000000 0.000300312063172 0.000000000000000
96.35935436999 0.000000000000000 0.000300311328757 0.000000000000000
96.35888265588 0.000000000000000 0.000300310594567 0.000000000000000
96.35880220889 0.000000000000000 0.000300310469385 0.000000000000000
96.35872176191 0.000000000000000 0.000300310344211 0.000000000000000
96.35864131493 0.000000000000000 0.000300310219046 0.000000000000000
96.35848042096 0.000000000000000 0.000300309968744 0.000000000000000
96.35831952699 0.000000000000000 0.000300309718482 0.000000000000000
96.35815863303 0.000000000000000 0.000300309468258 0.000000000000000
96.35799773906 0.000000000000000 0.000300309218074 0.000000000000000
96.35738532257 0.000000000000000 0.000300308266121 0.000000000000000
96.35696167529 0.000000000000000 0.000300307607859 0.000000000000000
96.35653802801 0.000000000000000 0.000300306949755 0.000000000000000
96.35611438074 0.000000000000000 0.000300306291774 0.000000000000000
96.35569073346 0.000000000000000 0.000300305633890 0.000000000000000
96.35493236519 0.000000000000000 0.000300304456406 0.000000000000000
96.35417399691 0.000000000000000 0.000300303279109 0.000000000000000
96.35341562864 0.000000000000000 0.000300302101959 0.000000000000000
96.35265726037 0.000000000000000 0.000300300924934 0.000000000000000
96.35137808607 0.000000000000000 0.000300298939833 0.000000000000000
96.35009891177 0.000000000000000 0.000300296954994 0.000000000000000
96.34881973747 0.000000000000000 0.000300294970390 0.000000000000000
96.34754056318 0.000000000000000 0.000300292986005 0.000000000000000
96.34479347908 0.000000000000000 0.000300288725139 0.000000000000000
96.34204639498 0.000000000000000 0.000300284465154 0.000000000000000
96.33929931089 0.000000000000000 0.000300280206016 0.000000000000000
96.33655222679 0.000000000000000 0.000300275947702 0.000000000000000
96.33018260080 0.000000000000000 0.000300266077108 0.000000000000000
96.32381297481 0.000000000000000 0.000300256210763 0.000000000000000
96.31744334882 0.000000000000000 0.000300246348617 0.000000000000000
96.31107372283 0.000000000000000 0.000300236490644 0.000000000000000
96.29365261437 0.000000000000000 0.000300209549985 0.000000000000000
96.27623150590 0.000000000000000 0.000300182640245 0.000000000000000
96.25881039744 0.000000000000000 0.000300155761334 0.000000000000000
96.21149384353 0.000000000000000 0.000300082912255 0.000000000000000
96.16417728961 0.000000000000000 0.000300010290126 0.000000000000000
96.11686073570 0.000000000000000 0.000299937894993 0.000000000000000
96.02093074830 0.000000000000000 0.000299791818163 0.000000000000000
95.92500076090 0.000000000000000 0.000299646677941 0.000000000000000
95.85318831120 0.000000000000000 0.000299538642176 0.000000000000000
95.78137586151 0.000000000000000 0.000299431135341 0.000000000000000
95.72364771670 0.000000000000000 0.000299345098453 0.000000000000000
95.66591957189 0.000000000000000 0.000299259406320 0.000000000000000
95.61969721133 0.000000000000000 0.000299191043037 0.000000000000000
95.57347485077 0.000000000000000 0.000299122902718 0.000000000000000
95.53653305203 0.000000000000000 0.000299068604615 0.000000000000000
95.49959125329 0.000000000000000 0.000299014450116 0.000000000000000
95.47011358762 0.000000000000000 0.000298971341021 0.000000000000000
95.44063592196 0.000000000000000 0.000298928324053 0.000000000000000
95.41714575620 0.000000000000000 0.000298894110831 0.000000000000000
95.39365559044 0.000000000000000 0.000298859956504 0.000000000000000
95.37495779034 0.000000000000000 0.000298832812418 0.000000000000000
95.35625999025 0.000000000000000 0.000298805705866 0.000000000000000
95.34139081717 0.000000000000000 0.000298784176608 0.000000000000000
95.32652164409 0.000000000000000 0.000298762671211 0.000000000000000
95.31470635020 0.000000000000000 0.000298745599714 0.000000000000000
95.30289105632 0.000000000000000 0.000298728543355 0.000000000000000
95.29350843488 0.000000000000000 0.000298715009569 0.000000000000000
95.28412581344 0.000000000000000 0.000298701485372 0.000000000000000
95.27667884386 0.000000000000000 0.000298690758084 0.000000000000000
95.26923187429 0.000000000000000 0.000298680036867 0.000000000000000
95.26332360655 0.000000000000000 0.000298671535210 0.000000000000000
95.25741533882 0.000000000000000 0.000298663037398 0.000000000000000
95.25272920954 0.000000000000000 0.000298656300119 0.000000000000000
95.24804308026 0.000000000000000 0.000298649565277 0.000000000000000
95.24432693071 0.000000000000000 0.000298644226217 0.000000000000000
95.24061078117 0.000000000000000 0.000298638888705 0.000000000000000
95.23766393664 0.000000000000000 0.000298634657255 0.000000000000000
95.23471709212 0.000000000000000 0.000298630426795 0.000000000000000
95.23237995223 0.000000000000000 0.000298627072332 0.000000000000000
95.23004281235 0.000000000000000 0.000298623718505 0.000000000000000
95.22818848653 0.000000000000000 0.000298621057983 0.000000000000000
95.22633416072 0.000000000000000 0.000298618397878 0.000000000000000
95.22486175923 0.000000000000000 0.000298616285961 0.000000000000000
95.22338935775 0.000000000000000 0.000298614174322 0.000000000000000
95.22221861399 0.000000000000000 0.000298612495509 0.000000000000000
95.22104787024 0.000000000000000 0.000298610816885 0.000000000000000
95.22011482399 0.000000000000000 0.000298609479218 0.000000000000000
95.21918177774 0.000000000000000 0.000298608141686 0.000000000000000
95.21843528887 0.000000000000000 0.000298607071691 0.000000000000000
95.21768880000 0.000000000000000 0.000298606001798 0.000000000000000
95.21708768124 0.000000000000000 0.000298605140336 0.000000000000000
95.21648656248 0.000000000000000 0.000298604278956 0.000000000000000
95.21599709484 0.000000000000000 0.000298603577635 0.000000000000000
95.21550762720 0.000000000000000 0.000298602876386 0.000000000000000
95.21510106019 0.000000000000000 0.000298602293968 0.000000000000000
95.21469449317 0.000000000000000 0.000298601711616 0.000000000000000
95.21428792615 0.000000000000000 0.000298601129344 0.000000000000000
95.21380441192 0.000000000000000 0.000298600436997 0.000000000000000
95.21332089770 0.000000000000000 0.000298599744827 0.000000000000000
95.21283738347 0.000000000000000 0.000298599052889 0.000000000000000
95.21274068062 0.000000000000000 0.000298598914534 0.000000000000000
95.21264397778 0.000000000000000 0.000298598776191 0.000000000000000
95.21254727493 0.000000000000000 0.000298598637860 0.000000000000000
95.21235386924 0.000000000000000 0.000298598361236 0.000000000000000
95.21216046355 0.000000000000000 0.000298598084662 0.000000000000000
95.21196705786 0.000000000000000 0.000298597808138 0.000000000000000
95.21177365217 0.000000000000000 0.000298597531661 0.000000000000000
95.21135871495 0.000000000000000 0.000298596938650 0.000000000000000
95.21094377773 0.000000000000000 0.000298596345809 0.000000000000000
95.21052884051 0.000000000000000 0.000298595753097 0.000000000000000
95.21011390330 0.000000000000000 0.000298595160492 0.000000000000000
95.20893006804 0.000000000000000 0.000298593470194 0.000000000000000
95.20803784214 0.000000000000000 0.000298592196551 0.000000000000000
95.20714561624 0.000000000000000 0.000298590923105 0.000000000000000
95.20625339034 0.000000000000000 0.000298589649823 0.000000000000000
95.20536116444 0.000000000000000 0.000298588376687 0.000000000000000
95.20372831278 0.000000000000000 0.000298586047073 0.000000000000000
95.20209546112 0.000000000000000 0.000298583717853 0.000000000000000
95.20046260945 0.000000000000000 0.000298581388998 0.000000000000000
95.19882975779 0.000000000000000 0.000298579060493 0.000000000000000
95.19525404050 0.000000000000000 0.000298573962557 0.000000000000000
95.19167832320 0.000000000000000 0.000298568866163 0.000000000000000
95.18810260591 0.000000000000000 0.000298563771273 0.000000000000000
95.18452688861 0.000000000000000 0.000298558677865 0.000000000000000
95.17595834704 0.000000000000000 0.000298546478405 0.000000000000000
95.16738980546 0.000000000000000 0.000298534287271 0.000000000000000
95.15882126388 0.000000000000000 0.000298522104402 0.000000000000000
95.13785567198 0.000000000000000 0.000298492329900 0.000000000000000
95.11689008007 0.000000000000000 0.000298462604472 0.000000000000000
95.09592448816 0.000000000000000 0.000298432928008 0.000000000000000
95.03906871409 0.000000000000000 0.000298352695632 0.000000000000000
94.98221294003 0.000000000000000 0.000298272822603 0.000000000000000
94.92535716596 0.000000000000000 0.000298193308819 0.000000000000000
94.81855042923 0.000000000000000 0.000298044909492 0.000000000000000
94.71174369250 0.000000000000000 0.000297897780124 0.000000000000000
94.60493695578 0.000000000000000 0.000297751924112 0.000000000000000
94.51964390262 0.000000000000000 0.000297636365038 0.000000000000000
94.43435084947 0.000000000000000 0.000297521624507 0.000000000000000
94.37530302342 0.000000000000000 0.000297442672001 0.000000000000000
94.31625519737 0.000000000000000 0.000297364115402 0.000000000000000
94.27597616331 0.000000000000000 0.000297310756683 0.000000000000000
94.23569712926 0.000000000000000 0.000297257583705 0.000000000000000
94.20833375791 0.000000000000000 0.000297221567214 0.000000000000000
94.18097038656 0.000000000000000 0.000297185637039 0.000000000000000
94.16242821943 0.000000000000000 0.000297161338979 0.000000000000000
94.14388605230 0.000000000000000 0.000297137080794 0.000000000000000
94.13134365979 0.000000000000000 0.000297120694617 0.000000000000000
94.11880126728 0.000000000000000 0.000297104326802 0.000000000000000
94.11032722625 0.000000000000000 0.000297093278617 0.000000000000000
94.10185318523 0.000000000000000 0.000297082238891 0.000000000000000
94.09613117562 0.000000000000000 0.000297074789243 0.000000000000000
94.09040916601 0.000000000000000 0.000297067343514 0.000000000000000
94.08654471650 0.000000000000000 0.000297062317170 0.000000000000000
94.08268026699 0.000000000000000 0.000297057292672 0.000000000000000
94.08006646135 0.000000000000000 0.000297053895316 0.000000000000000
94.07745265571 0.000000000000000 0.000297050498863 0.000000000000000
94.07567744315 0.000000000000000 0.000297048192644 0.000000000000000
94.07390223060 0.000000000000000 0.000297045886901 0.000000000000000
94.07268441528 0.000000000000000 0.000297044305438 0.000000000000000
94.07146659996 0.000000000000000 0.000297042724260 0.000000000000000
94.07061038976 0.000000000000000 0.000297041612780 0.000000000000000
94.06975417956 0.000000000000000 0.000297040501506 0.000000000000000
94.06910977504 0.000000000000000 0.000297039665306 0.000000000000000
94.06846537051 0.000000000000000 0.000297038829303 0.000000000000000
94.06782096599 0.000000000000000 0.000297037993568 0.000000000000000
94.06732161007 0.000000000000000 0.000297037346194 0.000000000000000
94.06722173889 0.000000000000000 0.000297037216750 0.000000000000000
94.06712186770 0.000000000000000 0.000297037087318 0.000000000000000
94.06702199652 0.000000000000000 0.000297036957897 0.000000000000000
94.06682225415 0.000000000000000 0.000297036699090 0.000000000000000
94.06662251178 0.000000000000000 0.000297036440329 0.000000000000000
94.06642276942 0.000000000000000 0.000297036181615 0.000000000000000
94.06622302705 0.000000000000000 0.000297035922946 0.000000000000000
94.06579244997 0.000000000000000 0.000297035365477 0.000000000000000
94.06536187289 0.000000000000000 0.000297034808167 0.000000000000000
94.06493129581 0.000000000000000 0.000297034250984 0.000000000000000
94.06450071873 0.000000000000000 0.000297033693902 0.000000000000000
94.06330987843 0.000000000000000 0.000297032153592 0.000000000000000
94.06238030948 0.000000000000000 0.000297030951519 0.000000000000000
94.06145074052 0.000000000000000 0.000297029749650 0.000000000000000
94.06052117157 0.000000000000000 0.000297028547956 0.000000000000000
94.05959160262 0.000000000000000 0.000297027346417 0.000000000000000
94.05790028498 0.000000000000000 0.000297025160624 0.000000000000000
94.05620896734 0.000000000000000 0.000297022975259 0.000000000000000
94.05451764970 0.000000000000000 0.000297020790297 0.000000000000000
94.05282633206 0.000000000000000 0.000297018605722 0.000000000000000
94.04912592601 0.000000000000000 0.000297013827427 0.000000000000000
94.04542551995 0.000000000000000 0.000297009050860 0.000000000000000
94.04172511390 0.000000000000000 0.000297004275988 0.000000000000000
94.03802470785 0.000000000000000 0.000296999502788 0.000000000000000
94.02918140662 0.000000000000000 0.000296988102401 0.000000000000000
94.02033810539 0.000000000000000 0.000296976711396 0.000000000000000
94.01149480415 0.000000000000000 0.000296965329714 0.000000000000000
93.98990037750 0.000000000000000 0.000296937575812 0.000000000000000
93.96830595084 0.000000000000000 0.000296909877093 0.000000000000000
93.94671152419 0.000000000000000 0.000296882233432 0.000000000000000
93.88831132918 0.000000000000000 0.000296807748873 0.000000000000000
93.82991113417 0.000000000000000 0.000296733665717 0.000000000000000
93.77151093916 0.000000000000000 0.000296659983444 0.000000000000000
93.66194224842 0.000000000000000 0.000296522823641 0.000000000000000
93.55237355769 0.000000000000000 0.000296387072652 0.000000000000000
93.44280486696 0.000000000000000 0.000296252730972 0.000000000000000
93.35988599916 0.000000000000000 0.000296152002458 0.000000000000000
93.27696713137 0.000000000000000 0.000296052083687 0.000000000000000
93.21981006045 0.000000000000000 0.000295983680900 0.000000000000000
93.16265298953 0.000000000000000 0.000295915664778 0.000000000000000
93.12368252315 0.000000000000000 0.000295869512698 0.000000000000000
93.08471205677 0.000000000000000 0.000295823541267 0.000000000000000
93.05824200959 0.000000000000000 0.000295792419183 0.000000000000000
93.03177196240 0.000000000000000 0.000295761380822 0.000000000000000
93.01383699460 0.000000000000000 0.000295740398241 0.000000000000000
92.99590202679 0.000000000000000 0.000295719454262 0.000000000000000
92.98377108713 0.000000000000000 0.000295705310008 0.000000000000000
92.97164014746 0.000000000000000 0.000295691183506 0.000000000000000
92.96344414941 0.000000000000000 0.000295681649331 0.000000000000000
92.95524815136 0.000000000000000 0.000295672123324 0.000000000000000
92.94971344152 0.000000000000000 0.000295665695115 0.000000000000000
92.94417873167 0.000000000000000 0.000295659270687 0.000000000000000
92.94043984560 0.000000000000000 0.000295654932932 0.000000000000000
92.93670095953 0.000000000000000 0.000295650596956 0.000000000000000
92.93417054102 0.000000000000000 0.000295647663472 0.000000000000000
92.93164012250 0.000000000000000 0.000295644730857 0.000000000000000
92.92991910783 0.000000000000000 0.000295642736817 0.000000000000000
92.92819809316 0.000000000000000 0.000295640743235 0.000000000000000
92.92701351356 0.000000000000000 0.000295639371337 0.000000000000000
92.92582893396 0.000000000000000 0.000295637999713 0.000000000000000
92.92498902833 0.000000000000000 0.000295637027380 0.000000000000000
92.92414912270 0.000000000000000 0.000295636055246 0.000000000000000
92.92349964440 0.000000000000000 0.000295635303692 0.000000000000000
92.92285016610 0.000000000000000 0.000295634552336 0.000000000000000
92.92220068780 0.000000000000000 0.000295633801249 0.000000000000000
92.92173679518 0.000000000000000 0.000295633264993 0.000000000000000
92.92127290257 0.000000000000000 0.000295632728945 0.000000000000000
92.92080900996 0.000000000000000 0.000295632193113 0.000000000000000
92.92034511735 0.000000000000000 0.000295631657478 0.000000000000000
92.91988122473 0.000000000000000 0.000295631122007 0.000000000000000
92.91941733212 0.000000000000000 0.000295630586667 0.000000000000000
92.91895343951 0.000000000000000 0.000295630051433 0.000000000000000
92.91802565428 0.000000000000000 0.000295628981213 0.000000000000000
92.91709786906 0.000000000000000 0.000295627911246 0.000000000000000
92.91617008383 0.000000000000000 0.000295626841483 0.000000000000000
92.91524229861 0.000000000000000 0.000295625771894 0.000000000000000
92.91388559713 0.000000000000000 0.000295624208112 0.000000000000000
92.91252889565 0.000000000000000 0.000295622644630 0.000000000000000
92.91117219418 0.000000000000000 0.000295621081427 0.000000000000000
92.90981549270 0.000000000000000 0.000295619518489 0.000000000000000
92.90687030122 0.000000000000000 0.000295616126466 0.000000000000000
92.90392510975 0.000000000000000 0.000295612735595 0.000000000000000
92.90097991827 0.000000000000000 0.000295609345846 0.000000000000000
92.89803472680 0.000000000000000 0.000295605957202 0.000000000000000
92.89128469190 0.000000000000000 0.000295598194934 0.000000000000000
92.88453465701 0.000000000000000 0.000295590438344 0.000000000000000
92.87778462212 0.000000000000000 0.000295582687383 0.000000000000000
92.87103458723 0.000000000000000 0.000295574941961 0.000000000000000
92.85288588416 0.000000000000000 0.000295554144580 0.000000000000000
92.83473718109 0.000000000000000 0.000295533387318 0.000000000000000
92.81658847802 0.000000000000000 0.000295512670070 0.000000000000000
92.76800734555 0.000000000000000 0.000295457409774 0.000000000000000
92.71942621308 0.000000000000000 0.000295402434954 0.000000000000000
92.67084508061 0.000000000000000 0.000295347744991 0.000000000000000
92.57591124614 0.000000000000000 0.000295241693839 0.000000000000000
92.48097741168 0.000000000000000 0.000295136725452 0.000000000000000
92.41001141762 0.000000000000000 0.000295058964108 0.000000000000000
92.33904542357 0.000000000000000 0.000294981805663 0.000000000000000
92.28196837121 0.000000000000000 0.000294920185198 0.000000000000000
92.22489131884 0.000000000000000 0.000294858954234 0.000000000000000
92.17917302805 0.000000000000000 0.000294810189601 0.000000000000000
92.13345473727 0.000000000000000 0.000294761674870 0.000000000000000
92.09690467257 0.000000000000000 0.000294723068967 0.000000000000000
92.06035460786 0.000000000000000 0.000294684622912 0.000000000000000
92.03118237418 0.000000000000000 0.000294654052170 0.000000000000000
92.00201014050 0.000000000000000 0.000294623583378 0.000000000000000
91.97875876437 0.000000000000000 0.000294599371655 0.000000000000000
91.95550738824 0.000000000000000 0.000294575224786 0.000000000000000
91.93699668439 0.000000000000000 0.000294556047570 0.000000000000000
91.91848598053 0.000000000000000 0.000294536911520 0.000000000000000
91.90376364172 0.000000000000000 0.000294521721227 0.000000000000000
91.88904130291 0.000000000000000 0.000294506557014 0.000000000000000
91.87734137392 0.000000000000000 0.000294494524537 0.000000000000000
91.86564144493 0.000000000000000 0.000294482508559 0.000000000000000
91.85634951134 0.000000000000000 0.000294472977387 0.000000000000000
91.84705757775 0.000000000000000 0.000294463456641 0.000000000000000
91.83968188465 0.000000000000000 0.000294455906753 0.000000000000000
91.83230619154 0.000000000000000 0.000294448363450 0.000000000000000
91.82645388077 0.000000000000000 0.000294442382839 0.000000000000000
91.82060156999 0.000000000000000 0.000294436406388 0.000000000000000
91.81595926112 0.000000000000000 0.000294431668570 0.000000000000000
91.81131695224 0.000000000000000 0.000294426933383 0.000000000000000
91.80763496046 0.000000000000000 0.000294423179601 0.000000000000000
91.80395296867 0.000000000000000 0.000294419427486 0.000000000000000
91.80103253542 0.000000000000000 0.000294416452624 0.000000000000000
91.79811210216 0.000000000000000 0.000294413478822 0.000000000000000
91.79579509957 0.000000000000000 0.000294411120238 0.000000000000000
91.79347809698 0.000000000000000 0.000294408762332 0.000000000000000
91.79163874844 0.000000000000000 0.000294406891002 0.000000000000000
91.78979939990 0.000000000000000 0.000294405020112 0.000000000000000
91.78833763185 0.000000000000000 0.000294403533596 0.000000000000000
91.78687586380 0.000000000000000 0.000294402047369 0.000000000000000
91.78571196650 0.000000000000000 0.000294400864209 0.000000000000000
91.78454806920 0.000000000000000 0.000294399681245 0.000000000000000
91.78361839300 0.000000000000000 0.000294398736484 0.000000000000000
91.78268871680 0.000000000000000 0.000294397791860 0.000000000000000
91.78194216122 0.000000000000000 0.000294397033405 0.000000000000000
91.78119560564 0.000000000000000 0.000294396275051 0.000000000000000
91.78059065275 0.000000000000000 0.000294395660617 0.000000000000000
91.77998569986 0.000000000000000 0.000294395046261 0.000000000000000
91.77948764015 0.000000000000000 0.000294394540525 0.000000000000000
91.77898958045 0.000000000000000 0.000294394034856 0.000000000000000
91.77849152075 0.000000000000000 0.000294393529264 0.000000000000000
91.77791830965 0.000000000000000 0.000294392947495 0.000000000000000
91.77734509854 0.000000000000000 0.000294392365875 0.000000000000000
91.77677188744 0.000000000000000 0.000294391784447 0.000000000000000
91.77630474672 0.000000000000000 0.000294391310786 0.000000000000000
91.77583760600 0.000000000000000 0.000294390837305 0.000000000000000
91.77537046528 0.000000000000000 0.000294390364011 0.000000000000000
91.77490332456 0.000000000000000 0.000294389890888 0.000000000000000
91.77443618384 0.000000000000000 0.000294389417911 0.000000000000000
91.77396904312 0.000000000000000 0.000294388945051 0.000000000000000
91.77350190239 0.000000000000000 0.000294388472288 0.000000000000000
91.77256762095 0.000000000000000 0.000294387526991 0.000000000000000
91.77163333951 0.000000000000000 0.000294386581934 0.000000000000000
91.77069905807 0.000000000000000 0.000294385637072 0.000000000000000
91.76976477663 0.000000000000000 0.000294384692380 0.000000000000000
91.76839457532 0.000000000000000 0.000294383307184 0.000000000000000
91.76702437401 0.000000000000000 0.000294381922285 0.000000000000000
91.76565417271 0.000000000000000 0.000294380537665 0.000000000000000
91.76428397140 0.000000000000000 0.000294379153312 0.000000000000000
91.76133265156 0.000000000000000 0.000294376172381 0.000000000000000
91.75838133173 0.000000000000000 0.000294373192597 0.000000000000000
91.75543001189 0.000000000000000 0.000294370213935 0.000000000000000
91.75247869205 0.000000000000000 0.000294367236377 0.000000000000000
91.74574570076 0.000000000000000 0.000294360447611 0.000000000000000
91.73901270947 0.000000000000000 0.000294353664461 0.000000000000000
91.73227971819 0.000000000000000 0.000294346886891 0.000000000000000
91.72554672690 0.000000000000000 0.000294340114877 0.000000000000000
91.70761974369 0.000000000000000 0.000294322110976 0.000000000000000
91.68969276049 0.000000000000000 0.000294304146210 0.000000000000000
91.67176577728 0.000000000000000 0.000294286220470 0.000000000000000
91.62416006734 0.000000000000000 0.000294238806926 0.000000000000000
91.57655435739 0.000000000000000 0.000294191667149 0.000000000000000
91.52894864744 0.000000000000000 0.000294144800337 0.000000000000000
91.43380275316 0.000000000000000 0.000294051946078 0.000000000000000
91.33865685888 0.000000000000000 0.000293960174324 0.000000000000000
91.26741897524 0.000000000000000 0.000293892168791 0.000000000000000
91.19618109160 0.000000000000000 0.000293824765886 0.000000000000000
91.13888194326 0.000000000000000 0.000293770987673 0.000000000000000
91.08158279493 0.000000000000000 0.000293717597722 0.000000000000000
91.03568308398 0.000000000000000 0.000293675109218 0.000000000000000
90.98978337302 0.000000000000000 0.000293632869253 0.000000000000000
90.95308612174 0.000000000000000 0.000293599276652 0.000000000000000
90.91638887046 0.000000000000000 0.000293565842720 0.000000000000000
90.88709783806 0.000000000000000 0.000293539270235 0.000000000000000
90.85780680566 0.000000000000000 0.000293512798784 0.000000000000000
90.83445992722 0.000000000000000 0.000293491771651 0.000000000000000
90.81111304879 0.000000000000000 0.000293470808704 0.000000000000000
90.79252580573 0.000000000000000 0.000293454165287 0.000000000000000
90.77393856266 0.000000000000000 0.000293437562564 0.000000000000000
90.75915502371 0.000000000000000 0.000293424386493 0.000000000000000
90.74437148475 0.000000000000000 0.000293411236181 0.000000000000000
90.73262270024 0.000000000000000 0.000293400803732 0.000000000000000
90.72087391574 0.000000000000000 0.000293390387564 0.000000000000000
90.71154301986 0.000000000000000 0.000293382126640 0.000000000000000
90.70221212399 0.000000000000000 0.000293373875999 0.000000000000000
90.69480536820 0.000000000000000 0.000293367334063 0.000000000000000
90.68739861240 0.000000000000000 0.000293360798617 0.000000000000000
90.68152152461 0.000000000000000 0.000293355617516 0.000000000000000
90.67564443683 0.000000000000000 0.000293350440514 0.000000000000000
90.67098233369 0.000000000000000 0.000293346336685 0.000000000000000
90.66632023056 0.000000000000000 0.000293342235445 0.000000000000000
90.66262237631 0.000000000000000 0.000293338984298 0.000000000000000
90.65892452206 0.000000000000000 0.000293335734790 0.000000000000000
90.65599130917 0.000000000000000 0.000293333158386 0.000000000000000
90.65305809629 0.000000000000000 0.000293330583023 0.000000000000000
90.65073070799 0.000000000000000 0.000293328540321 0.000000000000000
90.64840331969 0.000000000000000 0.000293326498285 0.000000000000000
90.64655541498 0.000000000000000 0.000293324877425 0.000000000000000
90.64470751026 0.000000000000000 0.000293323256994 0.000000000000000
90.64323854509 0.000000000000000 0.000293321969168 0.000000000000000
90.64176957991 0.000000000000000 0.000293320681625 0.000000000000000
90.64059943978 0.000000000000000 0.000293319656208 0.000000000000000
90.63942929964 0.000000000000000 0.000293318630980 0.000000000000000
90.63849396680 0.000000000000000 0.000293317811622 0.000000000000000
90.63755863397 0.000000000000000 0.000293316992396 0.000000000000000
90.63680663918 0.000000000000000 0.000293316333851 0.000000000000000
90.63605464439 0.000000000000000 0.000293315675401 0.000000000000000
90.63544403699 0.000000000000000 0.000293315140827 0.000000000000000
90.63483342960 0.000000000000000 0.000293314606328 0.000000000000000
90.63432885890 0.000000000000000 0.000293314164711 0.000000000000000
90.63382428820 0.000000000000000 0.000293313723157 0.000000000000000
90.63331971750 0.000000000000000 0.000293313281676 0.000000000000000
90.63273136314 0.000000000000000 0.000293312766994 0.000000000000000
90.63214300878 0.000000000000000 0.000293312252454 0.000000000000000
90.63155465441 0.000000000000000 0.000293311738094 0.000000000000000
90.63144791923 0.000000000000000 0.000293311644805 0.000000000000000
90.63134118405 0.000000000000000 0.000293311551524 0.000000000000000
90.63123444887 0.000000000000000 0.000293311458250 0.000000000000000
90.63102097850 0.000000000000000 0.000293311271727 0.000000000000000
90.63080750814 0.000000000000000 0.000293311085237 0.000000000000000
90.63059403777 0.000000000000000 0.000293310898780 0.000000000000000
90.63038056741 0.000000000000000 0.000293310712356 0.000000000000000
90.62978558096 0.000000000000000 0.000293310192913 0.000000000000000
90.62919059451 0.000000000000000 0.000293309673677 0.000000000000000
90.62859560806 0.000000000000000 0.000293309154602 0.000000000000000
90.62800062162 0.000000000000000 0.000293308635655 0.000000000000000
90.62675105101 0.000000000000000 0.000293307546105 0.000000000000000
90.62550148041 0.000000000000000 0.000293306456894 0.000000000000000
90.62425190980 0.000000000000000 0.000293305367966 0.000000000000000
90.62300233920 0.000000000000000 0.000293304279289 0.000000000000000
90.62131484398 0.000000000000000 0.000293302809444 0.000000000000000
90.61962734877 0.000000000000000 0.000293301339996 0.000000000000000
90.61793985355 0.000000000000000 0.000293299870931 0.000000000000000
90.61625235834 0.000000000000000 0.000293298402236 0.000000000000000
90.61242986483 0.000000000000000 0.000293295076705 0.000000000000000
90.60860737133 0.000000000000000 0.000293291752991 0.000000000000000
90.60478487782 0.000000000000000 0.000293288431066 0.000000000000000
90.60096238432 0.000000000000000 0.000293285110915 0.000000000000000
90.59205022985 0.000000000000000 0.000293277376809 0.000000000000000
90.58313807537 0.000000000000000 0.000293269652205 0.000000000000000
90.57422592090 0.000000000000000 0.000293261937065 0.000000000000000
90.56531376643 0.000000000000000 0.000293254231361 0.000000000000000
90.54036667087 0.000000000000000 0.000293232711413 0.000000000000000
90.51541957531 0.000000000000000 0.000293211265016 0.000000000000000
90.49047247975 0.000000000000000 0.000293189891967 0.000000000000000
90.42143602353 0.000000000000000 0.000293131126853 0.000000000000000
90.35239956731 0.000000000000000 0.000293072919243 0.000000000000000
90.28336311109 0.000000000000000 0.000293015266406 0.000000000000000
90.17182893718 0.000000000000000 0.000292923289759 0.000000000000000
90.06029476327 0.000000000000000 0.000292832744188 0.000000000000000
89.96958889972 0.000000000000000 0.000292760156541 0.000000000000000
89.87888303616 0.000000000000000 0.000292688505299 0.000000000000000
89.81592667699 0.000000000000000 0.000292639322693 0.000000000000000
89.75297031783 0.000000000000000 0.000292590588261 0.000000000000000
89.70998095743 0.000000000000000 0.000292557567265 0.000000000000000
89.66699159702 0.000000000000000 0.000292524754553 0.000000000000000
89.63776717767 0.000000000000000 0.000292502567097 0.000000000000000
89.60854275832 0.000000000000000 0.000292480475759 0.000000000000000
89.58872983448 0.000000000000000 0.000292465553422 0.000000000000000
89.56891691065 0.000000000000000 0.000292450675259 0.000000000000000
89.55550999645 0.000000000000000 0.000292440632644 0.000000000000000
89.54210308226 0.000000000000000 0.000292430610282 0.000000000000000
89.53304208893 0.000000000000000 0.000292423848206 0.000000000000000
89.52398109560 0.000000000000000 0.000292417095416 0.000000000000000
89.51786065640 0.000000000000000 0.000292412539373 0.000000000000000
89.51174021720 0.000000000000000 0.000292407987603 0.000000000000000
89.50760457694 0.000000000000000 0.000292404914365 0.000000000000000
89.50346893667 0.000000000000000 0.000292401843115 0.000000000000000
89.50066902276 0.000000000000000 0.000292399764962 0.000000000000000
89.49786910884 0.000000000000000 0.000292397687758 0.000000000000000
89.49596361028 0.000000000000000 0.000292396274665 0.000000000000000
89.49405811172 0.000000000000000 0.000292394862050 0.000000000000000
89.49274478474 0.000000000000000 0.000292393888731 0.000000000000000
89.49143145776 0.000000000000000 0.000292392915679 0.000000000000000
89.49049713293 0.000000000000000 0.000292392223616 0.000000000000000
89.48956280810 0.000000000000000 0.000292391531732 0.000000000000000
89.48883206944 0.000000000000000 0.000292390990759 0.000000000000000
89.48810133079 0.000000000000000 0.000292390449955 0.000000000000000
89.48737059213 0.000000000000000 0.000292389909369 0.000000000000000
89.48685822940 0.000000000000000 0.000292389530495 0.000000000000000
89.48634586668 0.000000000000000 0.000292389151775 0.000000000000000
89.48583350395 0.000000000000000 0.000292388773211 0.000000000000000
89.48532114122 0.000000000000000 0.000292388394790 0.000000000000000
89.48480877849 0.000000000000000 0.000292388016489 0.000000000000000
89.48429641577 0.000000000000000 0.000292387638288 0.000000000000000
89.48378405304 0.000000000000000 0.000292387260169 0.000000000000000
89.48275932758 0.000000000000000 0.000292386504136 0.000000000000000
89.48173460213 0.000000000000000 0.000292385748323 0.000000000000000
89.48070987667 0.000000000000000 0.000292384992697 0.000000000000000
89.47968515122 0.000000000000000 0.000292384237238 0.000000000000000
89.47816705088 0.000000000000000 0.000292383118329 0.000000000000000
89.47664895054 0.000000000000000 0.000292381999734 0.000000000000000
89.47513085020 0.000000000000000 0.000292380881438 0.000000000000000
89.47361274986 0.000000000000000 0.000292379763432 0.000000000000000
89.47033649291 0.000000000000000 0.000292377351591 0.000000000000000
89.46706023596 0.000000000000000 0.000292374941029 0.000000000000000
89.46378397900 0.000000000000000 0.000292372531724 0.000000000000000
89.46050772205 0.000000000000000 0.000292370123665 0.000000000000000
89.45301454747 0.000000000000000 0.000292364620794 0.000000000000000
89.44552137289 0.000000000000000 0.000292359124324 0.000000000000000
89.43802819831 0.000000000000000 0.000292353634226 0.000000000000000
89.43053502373 0.000000000000000 0.000292348150477 0.000000000000000
89.41048920341 0.000000000000000 0.000292333511398 0.000000000000000
89.39044338310 0.000000000000000 0.000292318917490 0.000000000000000
89.37039756278 0.000000000000000 0.000292304368619 0.000000000000000
89.31695737510 0.000000000000000 0.000292265801933 0.000000000000000
89.26351718741 0.000000000000000 0.000292227552875 0.000000000000000
89.21007699973 0.000000000000000 0.000292189619868 0.000000000000000
89.11177590497 0.000000000000000 0.000292120664485 0.000000000000000
89.01347481021 0.000000000000000 0.000292052764364 0.000000000000000
88.91517371544 0.000000000000000 0.000291985911362 0.000000000000000
88.81687262068 0.000000000000000 0.000291920097605 0.000000000000000
88.74160490409 0.000000000000000 0.000291870402887 0.000000000000000
88.66633718750 0.000000000000000 0.000291821310116 0.000000000000000
88.61445892979 0.000000000000000 0.000291787821887 0.000000000000000
88.56258067209 0.000000000000000 0.000291754617448 0.000000000000000
88.52723698223 0.000000000000000 0.000291732158015 0.000000000000000
88.49189329237 0.000000000000000 0.000291709829724 0.000000000000000
88.46790210618 0.000000000000000 0.000291694747973 0.000000000000000
88.44391091999 0.000000000000000 0.000291679726511 0.000000000000000
88.42766299673 0.000000000000000 0.000291669587517 0.000000000000000
88.41141507346 0.000000000000000 0.000291659476168 0.000000000000000
88.40042814115 0.000000000000000 0.000291652654491 0.000000000000000
88.38944120883 0.000000000000000 0.000291645845458 0.000000000000000
88.38201823664 0.000000000000000 0.000291641252327 0.000000000000000
88.37459526444 0.000000000000000 0.000291636665001 0.000000000000000
88.36958056091 0.000000000000000 0.000291633569260 0.000000000000000
88.36456585737 0.000000000000000 0.000291630476200 0.000000000000000
88.36117413000 0.000000000000000 0.000291628385723 0.000000000000000
88.35778240262 0.000000000000000 0.000291626296503 0.000000000000000
88.35548010735 0.000000000000000 0.000291624879079 0.000000000000000
88.35317781208 0.000000000000000 0.000291623462267 0.000000000000000
88.35160098271 0.000000000000000 0.000291622492269 0.000000000000000
88.35002415335 0.000000000000000 0.000291621522592 0.000000000000000
88.34892030778 0.000000000000000 0.000291620843986 0.000000000000000
88.34781646221 0.000000000000000 0.000291620165573 0.000000000000000
88.34699660067 0.000000000000000 0.000291619661839 0.000000000000000
88.34617673913 0.000000000000000 0.000291619158255 0.000000000000000
88.34535687759 0.000000000000000 0.000291618654861 0.000000000000000
88.34453701606 0.000000000000000 0.000291618151712 0.000000000000000
88.34439635190 0.000000000000000 0.000291618065416 0.000000000000000
88.34425568775 0.000000000000000 0.000291617979130 0.000000000000000
88.34411502359 0.000000000000000 0.000291617892853 0.000000000000000
88.34383369529 0.000000000000000 0.000291617720329 0.000000000000000
88.34355236698 0.000000000000000 0.000291617547843 0.000000000000000
88.34327103867 0.000000000000000 0.000291617375396 0.000000000000000
88.34298971037 0.000000000000000 0.000291617202983 0.000000000000000
88.34245783442 0.000000000000000 0.000291616877109 0.000000000000000
88.34192595848 0.000000000000000 0.000291616551333 0.000000000000000
88.34139408253 0.000000000000000 0.000291616225638 0.000000000000000
88.34086220659 0.000000000000000 0.000291615900013 0.000000000000000
88.34033033064 0.000000000000000 0.000291615574448 0.000000000000000
88.33909806950 0.000000000000000 0.000291614820373 0.000000000000000
88.33786580837 0.000000000000000 0.000291614066540 0.000000000000000
88.33663354723 0.000000000000000 0.000291613312922 0.000000000000000
88.33540128610 0.000000000000000 0.000291612559503 0.000000000000000
88.33416902496 0.000000000000000 0.000291611806272 0.000000000000000
88.33202205314 0.000000000000000 0.000291610494346 0.000000000000000
88.32987508133 0.000000000000000 0.000291609182950 0.000000000000000
88.32772810951 0.000000000000000 0.000291607872069 0.000000000000000
88.32558113769 0.000000000000000 0.000291606561695 0.000000000000000
88.32060643341 0.000000000000000 0.000291603527376 0.000000000000000
88.31563172912 0.000000000000000 0.000291600495707 0.000000000000000
88.31065702483 0.000000000000000 0.000291597466665 0.000000000000000
88.30568232054 0.000000000000000 0.000291594440238 0.000000000000000
88.29367118948 0.000000000000000 0.000291587143824 0.000000000000000
88.28166005842 0.000000000000000 0.000291579862520 0.000000000000000
88.26964892736 0.000000000000000 0.000291572596271 0.000000000000000
88.23992895340 0.000000000000000 0.000291554681359 0.000000000000000
88.21020897945 0.000000000000000 0.000291536857997 0.000000000000000
88.18048900550 0.000000000000000 0.000291519125833 0.000000000000000
88.09873946304 0.000000000000000 0.000291470818143 0.000000000000000
88.01698992059 0.000000000000000 0.000291423191968 0.000000000000000
87.93524037813 0.000000000000000 0.000291376241418 0.000000000000000
87.82936823659 0.000000000000000 0.000291316432591 0.000000000000000
87.72349609505 0.000000000000000 0.000291257735186 0.000000000000000
87.64103046763 0.000000000000000 0.000291212777821 0.000000000000000
87.55856484021 0.000000000000000 0.000291168483169 0.000000000000000
87.50160044818 0.000000000000000 0.000291138270454 0.000000000000000
87.44463605615 0.000000000000000 0.000291108370206 0.000000000000000
87.40579540016 0.000000000000000 0.000291088161430 0.000000000000000
87.36695474418 0.000000000000000 0.000291068096854 0.000000000000000
87.34057552922 0.000000000000000 0.000291054551721 0.000000000000000
87.31419631426 0.000000000000000 0.000291041072811 0.000000000000000
87.29632428011 0.000000000000000 0.000291031978372 0.000000000000000
87.27845224597 0.000000000000000 0.000291022914264 0.000000000000000
87.26636400372 0.000000000000000 0.000291016800695 0.000000000000000
87.25427576148 0.000000000000000 0.000291010701001 0.000000000000000
87.24610763525 0.000000000000000 0.000291006587249 0.000000000000000
87.23793950903 0.000000000000000 0.000291002479851 0.000000000000000
87.23242150018 0.000000000000000 0.000290999708689 0.000000000000000
87.22690349134 0.000000000000000 0.000290996940451 0.000000000000000
87.22317234058 0.000000000000000 0.000290995070301 0.000000000000000
87.21944118982 0.000000000000000 0.000290993201514 0.000000000000000
87.21691042575 0.000000000000000 0.000290991934742 0.000000000000000
87.21437966167 0.000000000000000 0.000290990668624 0.000000000000000
87.21264961176 0.000000000000000 0.000290989803486 0.000000000000000
87.21091956184 0.000000000000000 0.000290988938681 0.000000000000000
87.20971412520 0.000000000000000 0.000290988336328 0.000000000000000
87.20850868856 0.000000000000000 0.000290987734166 0.000000000000000
87.20762546873 0.000000000000000 0.000290987293101 0.000000000000000
87.20674224889 0.000000000000000 0.000290986852174 0.000000000000000
87.20585902906 0.000000000000000 0.000290986411417 0.000000000000000
87.20497580922 0.000000000000000 0.000290985970880 0.000000000000000
87.20486194528 0.000000000000000 0.000290985914105 0.000000000000000
87.20474808134 0.000000000000000 0.000290985857335 0.000000000000000
87.20463421740 0.000000000000000 0.000290985800570 0.000000000000000
87.20440648952 0.000000000000000 0.000290985687056 0.000000000000000
87.20417876164 0.000000000000000 0.000290985573561 0.000000000000000
87.20395103375 0.000000000000000 0.000290985460088 0.000000000000000
87.20372330587 0.000000000000000 0.000290985346634 0.000000000000000
87.20308437408 0.000000000000000 0.000290985028422 0.000000000000000
87.20244544229 0.000000000000000 0.000290984710342 0.000000000000000
87.20180651051 0.000000000000000 0.000290984392371 0.000000000000000
87.20116757872 0.000000000000000 0.000290984074489 0.000000000000000
87.19976163479 0.000000000000000 0.000290983375260 0.000000000000000
87.19835569086 0.000000000000000 0.000290982676319 0.000000000000000
87.19694974693 0.000000000000000 0.000290981977627 0.000000000000000
87.19554380301 0.000000000000000 0.000290981279166 0.000000000000000
87.19367826364 0.000000000000000 0.000290980352716 0.000000000000000
87.19181272428 0.000000000000000 0.000290979426632 0.000000000000000
87.18994718492 0.000000000000000 0.000290978500905 0.000000000000000
87.18808164555 0.000000000000000 0.000290977575527 0.000000000000000
87.18385282901 0.000000000000000 0.000290975479149 0.000000000000000
87.17962401247 0.000000000000000 0.000290973384512 0.000000000000000
87.17539519593 0.000000000000000 0.000290971291599 0.000000000000000
87.17116637938 0.000000000000000 0.000290969200400 0.000000000000000
87.16132995074 0.000000000000000 0.000290964342764 0.000000000000000
87.15149352209 0.000000000000000 0.000290959494308 0.000000000000000
87.14165709345 0.000000000000000 0.000290954654997 0.000000000000000
87.13182066480 0.000000000000000 0.000290949824796 0.000000000000000
87.10439376473 0.000000000000000 0.000290936404741 0.000000000000000
87.07696686465 0.000000000000000 0.000290923055118 0.000000000000000
87.04953996457 0.000000000000000 0.000290909775638 0.000000000000000
86.97389516267 0.000000000000000 0.000290873511165 0.000000000000000
86.89825036077 0.000000000000000 0.000290837773093 0.000000000000000
86.82260555888 0.000000000000000 0.000290802556405 0.000000000000000
86.71499578019 0.000000000000000 0.000290753348170 0.000000000000000
86.60738600150 0.000000000000000 0.000290705171175 0.000000000000000
86.52194243630 0.000000000000000 0.000290667644102 0.000000000000000
86.43649887110 0.000000000000000 0.000290630752919 0.000000000000000
86.37737042828 0.000000000000000 0.000290605592681 0.000000000000000
86.31824198545 0.000000000000000 0.000290580732165 0.000000000000000
86.27791060792 0.000000000000000 0.000290563945860 0.000000000000000
86.23757923039 0.000000000000000 0.000290547297589 0.000000000000000
86.21018205774 0.000000000000000 0.000290536066848 0.000000000000000
86.18278488508 0.000000000000000 0.000290524899399 0.000000000000000
86.16422063529 0.000000000000000 0.000290517368264 0.000000000000000
86.14565638551 0.000000000000000 0.000290509866084 0.000000000000000
86.13309874976 0.000000000000000 0.000290504807698 0.000000000000000
86.12054111402 0.000000000000000 0.000290499762544 0.000000000000000
86.11205527136 0.000000000000000 0.000290496360768 0.000000000000000
86.10356942871 0.000000000000000 0.000290492965044 0.000000000000000
86.09783656486 0.000000000000000 0.000290490674396 0.000000000000000
86.09210370101 0.000000000000000 0.000290488386528 0.000000000000000
86.08822722233 0.000000000000000 0.000290486841091 0.000000000000000
86.08435074365 0.000000000000000 0.000290485296946 0.000000000000000
86.08172147058 0.000000000000000 0.000290484250355 0.000000000000000
86.07909219751 0.000000000000000 0.000290483204381 0.000000000000000
86.07729497432 0.000000000000000 0.000290482489777 0.000000000000000
86.07549775112 0.000000000000000 0.000290481775483 0.000000000000000
86.07424583048 0.000000000000000 0.000290481278112 0.000000000000000
86.07299390984 0.000000000000000 0.000290480780915 0.000000000000000
86.07207731352 0.000000000000000 0.000290480417016 0.000000000000000
86.07116071720 0.000000000000000 0.000290480053238 0.000000000000000
86.07024412088 0.000000000000000 0.000290479689609 0.000000000000000
86.06932752455 0.000000000000000 0.000290479326169 0.000000000000000
86.06921068209 0.000000000000000 0.000290479279856 0.000000000000000
86.06909383962 0.000000000000000 0.000290479233547 0.000000000000000
86.06897699715 0.000000000000000 0.000290479187242 0.000000000000000
86.06874331222 0.000000000000000 0.000290479094644 0.000000000000000
86.06850962728 0.000000000000000 0.000290479002063 0.000000000000000
86.06827594235 0.000000000000000 0.000290478909500 0.000000000000000
86.06804225741 0.000000000000000 0.000290478816953 0.000000000000000
86.06736583722 0.000000000000000 0.000290478549159 0.000000000000000
86.06668941702 0.000000000000000 0.000290478281484 0.000000000000000
86.06601299683 0.000000000000000 0.000290478013906 0.000000000000000
86.06533657663 0.000000000000000 0.000290477746409 0.000000000000000
86.06384595475 0.000000000000000 0.000290477157165 0.000000000000000
86.06261174732 0.000000000000000 0.000290476669487 0.000000000000000
86.06137753990 0.000000000000000 0.000290476181975 0.000000000000000
86.06014333248 0.000000000000000 0.000290475694618 0.000000000000000
86.05890912505 0.000000000000000 0.000290475207408 0.000000000000000
86.05665768143 0.000000000000000 0.000290474319005 0.000000000000000
86.05440623781 0.000000000000000 0.000290473431059 0.000000000000000
86.05215479420 0.000000000000000 0.000290472543562 0.000000000000000
86.04990335058 0.000000000000000 0.000290471656505 0.000000000000000
86.04497811974 0.000000000000000 0.000290469717510 0.000000000000000
86.04005288890 0.000000000000000 0.000290467780577 0.000000000000000
86.03512765805 0.000000000000000 0.000290465845692 0.000000000000000
86.03020242721 0.000000000000000 0.000290463912845 0.000000000000000
86.01842671197 0.000000000000000 0.000290459299831 0.000000000000000
86.00665099673 0.000000000000000 0.000290454698373 0.000000000000000
85.99487528149 0.000000000000000 0.000290450108431 0.000000000000000
85.96611166639 0.000000000000000 0.000290438945147 0.000000000000000
85.93734805129 0.000000000000000 0.000290427850021 0.000000000000000
85.90858443618 0.000000000000000 0.000290416822728 0.000000000000000
85.83076577505 0.000000000000000 0.000290387326131 0.000000000000000
85.75294711393 0.000000000000000 0.000290358318104 0.000000000000000
85.67512845280 0.000000000000000 0.000290329793072 0.000000000000000
85.56918693393 0.000000000000000 0.000290291727016 0.000000000000000
85.46324541507 0.000000000000000 0.000290254532260 0.000000000000000
85.37989892212 0.000000000000000 0.000290225874549 0.000000000000000
85.29655242918 0.000000000000000 0.000290197742284 0.000000000000000
85.23894380266 0.000000000000000 0.000290178601433 0.000000000000000
85.18133517615 0.000000000000000 0.000290159706922 0.000000000000000
85.14205830863 0.000000000000000 0.000290146965166 0.000000000000000
85.10278144112 0.000000000000000 0.000290134336513 0.000000000000000
85.07610873631 0.000000000000000 0.000290125824672 0.000000000000000
85.04943603151 0.000000000000000 0.000290117364582 0.000000000000000
85.03136655842 0.000000000000000 0.000290111662605 0.000000000000000
85.01329708532 0.000000000000000 0.000290105984267 0.000000000000000
85.00107579317 0.000000000000000 0.000290102157105 0.000000000000000
84.98885450102 0.000000000000000 0.000290098340735 0.000000000000000
84.98059634309 0.000000000000000 0.000290095768052 0.000000000000000
84.97233818516 0.000000000000000 0.000290093200302 0.000000000000000
84.96675870553 0.000000000000000 0.000290091468245 0.000000000000000
84.96117922591 0.000000000000000 0.000290089738454 0.000000000000000
84.95740529418 0.000000000000000 0.000290088569723 0.000000000000000
84.95363136246 0.000000000000000 0.000290087402046 0.000000000000000
84.95106960082 0.000000000000000 0.000290086610029 0.000000000000000
84.94850783919 0.000000000000000 0.000290085818515 0.000000000000000
84.94675340958 0.000000000000000 0.000290085276743 0.000000000000000
84.94499897996 0.000000000000000 0.000290084735225 0.000000000000000
84.94377107061 0.000000000000000 0.000290084356381 0.000000000000000
84.94254316125 0.000000000000000 0.000290083977682 0.000000000000000
84.94163178062 0.000000000000000 0.000290083696706 0.000000000000000
84.94072039999 0.000000000000000 0.000290083415834 0.000000000000000
84.93980901936 0.000000000000000 0.000290083135085 0.000000000000000
84.93889763874 0.000000000000000 0.000290082854493 0.000000000000000
84.93874452996 0.000000000000000 0.000290082807372 0.000000000000000
84.93859142118 0.000000000000000 0.000290082760256 0.000000000000000
84.93843831241 0.000000000000000 0.000290082713146 0.000000000000000
84.93813209485 0.000000000000000 0.000290082618944 0.000000000000000
84.93782587730 0.000000000000000 0.000290082524764 0.000000000000000
84.93751965975 0.000000000000000 0.000290082430606 0.000000000000000
84.93721344220 0.000000000000000 0.000290082336469 0.000000000000000
84.93663518793 0.000000000000000 0.000290082158755 0.000000000000000
84.93605693366 0.000000000000000 0.000290081981102 0.000000000000000
84.93547867939 0.000000000000000 0.000290081803501 0.000000000000000
84.93490042512 0.000000000000000 0.000290081625945 0.000000000000000
84.93363443367 0.000000000000000 0.000290081237354 0.000000000000000
84.93236844222 0.000000000000000 0.000290080848928 0.000000000000000
84.93110245077 0.000000000000000 0.000290080460648 0.000000000000000
84.92983645932 0.000000000000000 0.000290080072507 0.000000000000000
84.92797470276 0.000000000000000 0.000290079501948 0.000000000000000
84.92611294620 0.000000000000000 0.000290078931662 0.000000000000000
84.92425118963 0.000000000000000 0.000290078361643 0.000000000000000
84.92238943307 0.000000000000000 0.000290077791886 0.000000000000000
84.91831568830 0.000000000000000 0.000290076546091 0.000000000000000
84.91424194353 0.000000000000000 0.000290075301516 0.000000000000000
84.91016819876 0.000000000000000 0.000290074058151 0.000000000000000
84.90609445399 0.000000000000000 0.000290072815987 0.000000000000000
84.89670177358 0.000000000000000 0.000290069956538 0.000000000000000
84.88730909316 0.000000000000000 0.000290067103418 0.000000000000000
84.87791641275 0.000000000000000 0.000290064256604 0.000000000000000
84.86852373233 0.000000000000000 0.000290061416078 0.000000000000000
84.84295976290 0.000000000000000 0.000290053716765 0.000000000000000
84.81739579346 0.000000000000000 0.000290046063682 0.000000000000000
84.79183182402 0.000000000000000 0.000290038456606 0.000000000000000
84.72270955322 0.000000000000000 0.000290018116334 0.000000000000000
84.65358728242 0.000000000000000 0.000289998106914 0.000000000000000
84.58446501162 0.000000000000000 0.000289978424470 0.000000000000000
84.47607028402 0.000000000000000 0.000289948209501 0.000000000000000
84.36767555642 0.000000000000000 0.000289918774571 0.000000000000000
84.28008766234 0.000000000000000 0.000289895550379 0.000000000000000
84.19249976825 0.000000000000000 0.000289872819563 0.000000000000000
84.13180385789 0.000000000000000 0.000289857353509 0.000000000000000
84.07110794753 0.000000000000000 0.000289842118815 0.000000000000000
84.02970288050 0.000000000000000 0.000289831857754 0.000000000000000
83.98829781347 0.000000000000000 0.000289821702672 0.000000000000000
83.96017106915 0.000000000000000 0.000289814864368 0.000000000000000
83.93204432482 0.000000000000000 0.000289808074467 0.000000000000000
83.91298571955 0.000000000000000 0.000289803501062 0.000000000000000
83.89392711428 0.000000000000000 0.000289798949739 0.000000000000000
83.88103496021 0.000000000000000 0.000289795883501 0.000000000000000
83.86814280615 0.000000000000000 0.000289792827334 0.000000000000000
83.85943061343 0.000000000000000 0.000289790767751 0.000000000000000
83.85071842071 0.000000000000000 0.000289788712766 0.000000000000000
83.84483210314 0.000000000000000 0.000289787326939 0.000000000000000
83.83894578558 0.000000000000000 0.000289785943220 0.000000000000000
83.83496468143 0.000000000000000 0.000289785008567 0.000000000000000
83.83098357728 0.000000000000000 0.000289784074890 0.000000000000000
83.82828199260 0.000000000000000 0.000289783441858 0.000000000000000
83.82558040793 0.000000000000000 0.000289782809288 0.000000000000000
83.82373161494 0.000000000000000 0.000289782376671 0.000000000000000
83.82188282194 0.000000000000000 0.000289781944284 0.000000000000000
83.82059132508 0.000000000000000 0.000289781642379 0.000000000000000
83.81929982822 0.000000000000000 0.000289781340602 0.000000000000000
83.81834658222 0.000000000000000 0.000289781117952 0.000000000000000
83.81739333623 0.000000000000000 0.000289780895389 0.000000000000000
83.81644009024 0.000000000000000 0.000289780672930 0.000000000000000
83.81548684425 0.000000000000000 0.000289780450598 0.000000000000000
83.81534704213 0.000000000000000 0.000289780418004 0.000000000000000
83.81520724001 0.000000000000000 0.000289780385413 0.000000000000000
83.81506743789 0.000000000000000 0.000289780352826 0.000000000000000
83.81478783365 0.000000000000000 0.000289780287661 0.000000000000000
83.81450822941 0.000000000000000 0.000289780222512 0.000000000000000
83.81422862517 0.000000000000000 0.000289780157376 0.000000000000000
83.81394902094 0.000000000000000 0.000289780092255 0.000000000000000
83.81333159843 0.000000000000000 0.000289779948499 0.000000000000000
83.81271417592 0.000000000000000 0.000289779804800 0.000000000000000
83.81209675341 0.000000000000000 0.000289779661149 0.000000000000000
83.81147933091 0.000000000000000 0.000289779517541 0.000000000000000
83.80994291746 0.000000000000000 0.000289779160341 0.000000000000000
83.80840650401 0.000000000000000 0.000289778803333 0.000000000000000
83.80687009056 0.000000000000000 0.000289778446499 0.000000000000000
83.80533367712 0.000000000000000 0.000289778089828 0.000000000000000
83.80331320995 0.000000000000000 0.000289777621025 0.000000000000000
83.80129274279 0.000000000000000 0.000289777152486 0.000000000000000
83.79927227563 0.000000000000000 0.000289776684204 0.000000000000000
83.79725180846 0.000000000000000 0.000289776216177 0.000000000000000
83.79267873639 0.000000000000000 0.000289775157789 0.000000000000000
83.78810566432 0.000000000000000 0.000289774100677 0.000000000000000
83.78353259225 0.000000000000000 0.000289773044833 0.000000000000000
83.77895952018 0.000000000000000 0.000289771990252 0.000000000000000
83.76834871292 0.000000000000000 0.000289769548167 0.000000000000000
83.75773790566 0.000000000000000 0.000289767112816 0.000000000000000
83.74712709840 0.000000000000000 0.000289764684176 0.000000000000000
83.73651629115 0.000000000000000 0.000289762262227 0.000000000000000
83.70706911030 0.000000000000000 0.000289755575704 0.000000000000000
83.67762192945 0.000000000000000 0.000289748940253 0.000000000000000
83.64817474859 0.000000000000000 0.000289742355567 0.000000000000000
83.56728038517 0.000000000000000 0.000289724525214 0.000000000000000
83.48638602175 0.000000000000000 0.000289707069760 0.000000000000000
83.40549165833 0.000000000000000 0.000289689983367 0.000000000000000
83.30268322365 0.000000000000000 0.000289668792892 0.000000000000000
83.19987478897 0.000000000000000 0.000289648177408 0.000000000000000
83.12024023643 0.000000000000000 0.000289632597162 0.000000000000000
83.04060568388 0.000000000000000 0.000289617350375 0.000000000000000
82.98567551485 0.000000000000000 0.000289607025226 0.000000000000000
82.93074534582 0.000000000000000 0.000289596854810 0.000000000000000
82.89332447222 0.000000000000000 0.000289590014088 0.000000000000000
82.85590359863 0.000000000000000 0.000289583243984 0.000000000000000
82.83050478693 0.000000000000000 0.000289578688879 0.000000000000000
82.80510597524 0.000000000000000 0.000289574165950 0.000000000000000
82.78790580872 0.000000000000000 0.000289571121218 0.000000000000000
82.77070564219 0.000000000000000 0.000289568091144 0.000000000000000
82.75907485209 0.000000000000000 0.000289566050481 0.000000000000000
82.74744406198 0.000000000000000 0.000289564016497 0.000000000000000
82.73958530310 0.000000000000000 0.000289562645941 0.000000000000000
82.73172654421 0.000000000000000 0.000289561278433 0.000000000000000
82.72641579500 0.000000000000000 0.000289560356034 0.000000000000000
82.72110504579 0.000000000000000 0.000289559435035 0.000000000000000
82.71751035713 0.000000000000000 0.000289558812436 0.000000000000000
82.71391566847 0.000000000000000 0.000289558190487 0.000000000000000
82.71147128292 0.000000000000000 0.000289557767938 0.000000000000000
82.70902689737 0.000000000000000 0.000289557345700 0.000000000000000
82.70734577828 0.000000000000000 0.000289557055492 0.000000000000000
82.70566465919 0.000000000000000 0.000289556765442 0.000000000000000
82.70447547492 0.000000000000000 0.000289556560367 0.000000000000000
82.70328629065 0.000000000000000 0.000289556355384 0.000000000000000
82.70237404803 0.000000000000000 0.000289556198206 0.000000000000000
82.70146180541 0.000000000000000 0.000289556041096 0.000000000000000
82.70054956280 0.000000000000000 0.000289555884067 0.000000000000000
82.69988641945 0.000000000000000 0.000289555769978 0.000000000000000
82.69922327609 0.000000000000000 0.000289555655946 0.000000000000000
82.69856013274 0.000000000000000 0.000289555541973 0.000000000000000
82.69789698939 0.000000000000000 0.000289555428057 0.000000000000000
82.69723384604 0.000000000000000 0.000289555314191 0.000000000000000
82.69657070268 0.000000000000000 0.000289555200367 0.000000000000000
82.69590755933 0.000000000000000 0.000289555086580 0.000000000000000
82.69458127263 0.000000000000000 0.000289554859105 0.000000000000000
82.69325498592 0.000000000000000 0.000289554631745 0.000000000000000
82.69192869922 0.000000000000000 0.000289554404490 0.000000000000000
82.69060241251 0.000000000000000 0.000289554177334 0.000000000000000
82.68868006074 0.000000000000000 0.000289553848259 0.000000000000000
82.68675770897 0.000000000000000 0.000289553519379 0.000000000000000
82.68483535720 0.000000000000000 0.000289553190689 0.000000000000000
82.68291300543 0.000000000000000 0.000289552862187 0.000000000000000
82.67871713428 0.000000000000000 0.000289552145819 0.000000000000000
82.67452126314 0.000000000000000 0.000289551430327 0.000000000000000
82.67032539200 0.000000000000000 0.000289550715703 0.000000000000000
82.66612952086 0.000000000000000 0.000289550001944 0.000000000000000
82.65649038044 0.000000000000000 0.000289548365492 0.000000000000000
82.64685124002 0.000000000000000 0.000289546733560 0.000000000000000
82.63721209961 0.000000000000000 0.000289545106134 0.000000000000000
82.62757295919 0.000000000000000 0.000289543483198 0.000000000000000
82.60151675375 0.000000000000000 0.000289539118499 0.000000000000000
82.57546054830 0.000000000000000 0.000289534786316 0.000000000000000
82.54940434286 0.000000000000000 0.000289530486452 0.000000000000000
82.47935040053 0.000000000000000 0.000289519084491 0.000000000000000
82.40929645820 0.000000000000000 0.000289507911187 0.000000000000000
82.33924251588 0.000000000000000 0.000289496963032 0.000000000000000
82.23349593725 0.000000000000000 0.000289480856363 0.000000000000000
82.12774935862 0.000000000000000 0.000289465242943 0.000000000000000
82.04294775456 0.000000000000000 0.000289453071013 0.000000000000000
81.95814615050 0.000000000000000 0.000289441203551 0.000000000000000
81.89945449488 0.000000000000000 0.000289433165379 0.000000000000000
81.84076283925 0.000000000000000 0.000289425268599 0.000000000000000
81.80074870323 0.000000000000000 0.000289419964978 0.000000000000000
81.76073456721 0.000000000000000 0.000289414725715 0.000000000000000
81.73356377095 0.000000000000000 0.000289411204514 0.000000000000000
81.70639297469 0.000000000000000 0.000289407712578 0.000000000000000
81.68798730067 0.000000000000000 0.000289405363664 0.000000000000000
81.66958162665 0.000000000000000 0.000289403028059 0.000000000000000
81.65713322927 0.000000000000000 0.000289401455931 0.000000000000000
81.64468483189 0.000000000000000 0.000289399889860 0.000000000000000
81.63627281706 0.000000000000000 0.000289398835011 0.000000000000000
81.62786080224 0.000000000000000 0.000289397782923 0.000000000000000
81.62217635142 0.000000000000000 0.000289397073535 0.000000000000000
81.61649190060 0.000000000000000 0.000289396365411 0.000000000000000
81.61264521041 0.000000000000000 0.000289395886942 0.000000000000000
81.60879852023 0.000000000000000 0.000289395409057 0.000000000000000
81.60618456664 0.000000000000000 0.000289395084656 0.000000000000000
81.60357061305 0.000000000000000 0.000289394760533 0.000000000000000
81.60177592090 0.000000000000000 0.000289394538160 0.000000000000000
81.59998122875 0.000000000000000 0.000289394315926 0.000000000000000
81.59871722096 0.000000000000000 0.000289394159492 0.000000000000000
81.59745321316 0.000000000000000 0.000289394003136 0.000000000000000
81.59649700904 0.000000000000000 0.000289393884910 0.000000000000000
81.59554080492 0.000000000000000 0.000289393766740 0.000000000000000
81.59458460080 0.000000000000000 0.000289393648632 0.000000000000000
81.59385899194 0.000000000000000 0.000289393559058 0.000000000000000
81.59371387016 0.000000000000000 0.000289393541149 0.000000000000000
81.59356874839 0.000000000000000 0.000289393523242 0.000000000000000
81.59342362662 0.000000000000000 0.000289393505337 0.000000000000000
81.59313338307 0.000000000000000 0.000289393469533 0.000000000000000
81.59284313953 0.000000000000000 0.000289393433738 0.000000000000000
81.59255289598 0.000000000000000 0.000289393397951 0.000000000000000
81.59226265243 0.000000000000000 0.000289393362172 0.000000000000000
81.59161997523 0.000000000000000 0.000289393282974 0.000000000000000
81.59097729803 0.000000000000000 0.000289393203810 0.000000000000000
81.59033462083 0.000000000000000 0.000289393124675 0.000000000000000
81.58969194363 0.000000000000000 0.000289393045567 0.000000000000000
81.58786145450 0.000000000000000 0.000289392820374 0.000000000000000
81.58646595919 0.000000000000000 0.000289392648805 0.000000000000000
81.58507046388 0.000000000000000 0.000289392477324 0.000000000000000
81.58367496858 0.000000000000000 0.000289392305928 0.000000000000000
81.58227947327 0.000000000000000 0.000289392134613 0.000000000000000
81.57973338443 0.000000000000000 0.000289391822255 0.000000000000000
81.57718729560 0.000000000000000 0.000289391510158 0.000000000000000
81.57464120677 0.000000000000000 0.000289391198319 0.000000000000000
81.57209511793 0.000000000000000 0.000289390886735 0.000000000000000
81.56652223989 0.000000000000000 0.000289390205624 0.000000000000000
81.56094936185 0.000000000000000 0.000289389525720 0.000000000000000
81.55537648381 0.000000000000000 0.000289388847014 0.000000000000000
81.54980360576 0.000000000000000 0.000289388169504 0.000000000000000
81.53646873513 0.000000000000000 0.000289386553177 0.000000000000000
81.52313386450 0.000000000000000 0.000289384943640 0.000000000000000
81.50979899387 0.000000000000000 0.000289383340862 0.000000000000000
81.47720695238 0.000000000000000 0.000289379451750 0.000000000000000
81.44461491090 0.000000000000000 0.000289375602522 0.000000000000000
81.41202286941 0.000000000000000 0.000289371792847 0.000000000000000
81.32377382671 0.000000000000000 0.000289361673008 0.000000000000000
81.23552478402 0.000000000000000 0.000289351834557 0.000000000000000
81.14727574132 0.000000000000000 0.000289342271383 0.000000000000000
81.05000872712 0.000000000000000 0.000289332043568 0.000000000000000
80.95274171291 0.000000000000000 0.000289322134757 0.000000000000000
80.88001262670 0.000000000000000 0.000289314929746 0.000000000000000
80.80728354048 0.000000000000000 0.000289307895882 0.000000000000000
80.75731483761 0.000000000000000 0.000289303160854 0.000000000000000
80.70734613475 0.000000000000000 0.000289298504211 0.000000000000000
80.67334694923 0.000000000000000 0.000289295380114 0.000000000000000
80.63934776371 0.000000000000000 0.000289292291575 0.000000000000000
80.61628888856 0.000000000000000 0.000289290216960 0.000000000000000
80.59323001340 0.000000000000000 0.000289288158482 0.000000000000000
80.57762232885 0.000000000000000 0.000289286774290 0.000000000000000
80.56201464429 0.000000000000000 0.000289285397428 0.000000000000000
80.55146359109 0.000000000000000 0.000289284470787 0.000000000000000
80.54091253788 0.000000000000000 0.000289283547480 0.000000000000000
80.53378332979 0.000000000000000 0.000289282925499 0.000000000000000
80.52665412169 0.000000000000000 0.000289282305039 0.000000000000000
80.52183423512 0.000000000000000 0.000289281886423 0.000000000000000
80.51701434854 0.000000000000000 0.000289281468506 0.000000000000000
80.51374760441 0.000000000000000 0.000289281185656 0.000000000000000
80.51048086028 0.000000000000000 0.000289280903132 0.000000000000000
80.50825227844 0.000000000000000 0.000289280710582 0.000000000000000
80.50602369659 0.000000000000000 0.000289280518189 0.000000000000000
80.50447894941 0.000000000000000 0.000289280384926 0.000000000000000
80.50293420224 0.000000000000000 0.000289280251743 0.000000000000000
80.50181871024 0.000000000000000 0.000289280155623 0.000000000000000
80.50070321824 0.000000000000000 0.000289280059551 0.000000000000000
80.49977974677 0.000000000000000 0.000289279980059 0.000000000000000
80.49885627530 0.000000000000000 0.000289279900611 0.000000000000000
80.49808963411 0.000000000000000 0.000289279834691 0.000000000000000
80.49793630588 0.000000000000000 0.000289279821512 0.000000000000000
80.49778297764 0.000000000000000 0.000289279808334 0.000000000000000
80.49762964940 0.000000000000000 0.000289279795158 0.000000000000000
80.49732299293 0.000000000000000 0.000289279768810 0.000000000000000
80.49701633645 0.000000000000000 0.000289279742469 0.000000000000000
80.49670967997 0.000000000000000 0.000289279716135 0.000000000000000
80.49640302350 0.000000000000000 0.000289279689807 0.000000000000000
80.49573782672 0.000000000000000 0.000289279632717 0.000000000000000
80.49507262994 0.000000000000000 0.000289279575654 0.000000000000000
80.49440743316 0.000000000000000 0.000289279518612 0.000000000000000
80.49374223638 0.000000000000000 0.000289279461592 0.000000000000000
80.49183150725 0.000000000000000 0.000289279297905 0.000000000000000
80.49039567998 0.000000000000000 0.000289279174988 0.000000000000000
80.48895985271 0.000000000000000 0.000289279052142 0.000000000000000
80.48752402543 0.000000000000000 0.000289278929363 0.000000000000000
80.48608819816 0.000000000000000 0.000289278806649 0.000000000000000
80.48346068606 0.000000000000000 0.000289278582255 0.000000000000000
80.48083317395 0.000000000000000 0.000289278358071 0.000000000000000
80.47820566185 0.000000000000000 0.000289278134097 0.000000000000000
80.47557814975 0.000000000000000 0.000289277910331 0.000000000000000
80.46982451874 0.000000000000000 0.000289277421055 0.000000000000000
80.46407088774 0.000000000000000 0.000289276932760 0.000000000000000
80.45831725674 0.000000000000000 0.000289276445442 0.000000000000000
80.45256362573 0.000000000000000 0.000289275959097 0.000000000000000
80.43877761584 0.000000000000000 0.000289274797731 0.000000000000000
80.42499160596 0.000000000000000 0.000289273641907 0.000000000000000
80.41120559607 0.000000000000000 0.000289272491600 0.000000000000000
80.37747730350 0.000000000000000 0.000289269700398 0.000000000000000
80.34374901094 0.000000000000000 0.000289266941754 0.000000000000000
80.31002071837 0.000000000000000 0.000289264215357 0.000000000000000
80.21857097914 0.000000000000000 0.000289256982534 0.000000000000000
80.12712123991 0.000000000000000 0.000289249978634 0.000000000000000
80.05500806322 0.000000000000000 0.000289244613444 0.000000000000000
79.98289488653 0.000000000000000 0.000289239384215 0.000000000000000
79.92500504245 0.000000000000000 0.000289235282976 0.000000000000000
79.86711519837 0.000000000000000 0.000289231266205 0.000000000000000
79.82077007487 0.000000000000000 0.000289228110472 0.000000000000000
79.77442495137 0.000000000000000 0.000289225007309 0.000000000000000
79.73739247131 0.000000000000000 0.000289222565043 0.000000000000000
79.70035999124 0.000000000000000 0.000289220155564 0.000000000000000
79.67081607448 0.000000000000000 0.000289218256615 0.000000000000000
79.64127215771 0.000000000000000 0.000289216378146 0.000000000000000
79.61773387548 0.000000000000000 0.000289214896081 0.000000000000000
79.59419559326 0.000000000000000 0.000289213426825 0.000000000000000
79.57546285361 0.000000000000000 0.000289212266631 0.000000000000000
79.55673011397 0.000000000000000 0.000289211114455 0.000000000000000
79.54183538596 0.000000000000000 0.000289210204037 0.000000000000000
79.52694065795 0.000000000000000 0.000289209298642 0.000000000000000
79.51510634793 0.000000000000000 0.000289208582846 0.000000000000000
79.50327203790 0.000000000000000 0.000289207870199 0.000000000000000
79.49387481902 0.000000000000000 0.000289207306547 0.000000000000000
79.48447760014 0.000000000000000 0.000289206744869 0.000000000000000
79.47701886646 0.000000000000000 0.000289206300458 0.000000000000000
79.46956013278 0.000000000000000 0.000289205857286 0.000000000000000
79.46364172679 0.000000000000000 0.000289205506515 0.000000000000000
79.45772332080 0.000000000000000 0.000289205156522 0.000000000000000
79.45302772428 0.000000000000000 0.000289204879395 0.000000000000000
79.44833212776 0.000000000000000 0.000289204602757 0.000000000000000
79.44460637969 0.000000000000000 0.000289204383604 0.000000000000000
79.44088063161 0.000000000000000 0.000289204164760 0.000000000000000
79.43792332496 0.000000000000000 0.000289203991273 0.000000000000000
79.43496601830 0.000000000000000 0.000289203817980 0.000000000000000
79.43261681647 0.000000000000000 0.000289203680460 0.000000000000000
79.43026761463 0.000000000000000 0.000289203543063 0.000000000000000
79.42839881116 0.000000000000000 0.000289203433852 0.000000000000000
79.42653000770 0.000000000000000 0.000289203324719 0.000000000000000
79.42503972352 0.000000000000000 0.000289203237748 0.000000000000000
79.42354943935 0.000000000000000 0.000289203150828 0.000000000000000
79.42235610370 0.000000000000000 0.000289203081264 0.000000000000000
79.42116276806 0.000000000000000 0.000289203011734 0.000000000000000
79.42020054743 0.000000000000000 0.000289202955695 0.000000000000000
79.41923832680 0.000000000000000 0.000289202899679 0.000000000000000
79.41845310317 0.000000000000000 0.000289202853984 0.000000000000000
79.41766787953 0.000000000000000 0.000289202808305 0.000000000000000
79.41688265590 0.000000000000000 0.000289202762642 0.000000000000000
79.41600490600 0.000000000000000 0.000289202711621 0.000000000000000
79.41512715610 0.000000000000000 0.000289202660623 0.000000000000000
79.41424940621 0.000000000000000 0.000289202609653 0.000000000000000
79.41337165631 0.000000000000000 0.000289202558714 0.000000000000000
79.41287597865 0.000000000000000 0.000289202529964 0.000000000000000
79.41238030099 0.000000000000000 0.000289202501225 0.000000000000000
79.41188462333 0.000000000000000 0.000289202472498 0.000000000000000
79.41089326801 0.000000000000000 0.000289202415078 0.000000000000000
79.41019977788 0.000000000000000 0.000289202374933 0.000000000000000
79.40950628774 0.000000000000000 0.000289202334806 0.000000000000000
79.40881279761 0.000000000000000 0.000289202294695 0.000000000000000
79.40811930748 0.000000000000000 0.000289202254597 0.000000000000000
79.40681682290 0.000000000000000 0.000289202179324 0.000000000000000
79.40551433832 0.000000000000000 0.000289202104094 0.000000000000000
79.40421185374 0.000000000000000 0.000289202028907 0.000000000000000
79.40290936917 0.000000000000000 0.000289201953760 0.000000000000000
79.40067942922 0.000000000000000 0.000289201825196 0.000000000000000
79.39844948927 0.000000000000000 0.000289201696746 0.000000000000000
79.39621954933 0.000000000000000 0.000289201568409 0.000000000000000
79.39398960938 0.000000000000000 0.000289201440182 0.000000000000000
79.38920666359 0.000000000000000 0.000289201165525 0.000000000000000
79.38442371780 0.000000000000000 0.000289200891372 0.000000000000000
79.37964077201 0.000000000000000 0.000289200617721 0.000000000000000
79.37485782621 0.000000000000000 0.000289200344570 0.000000000000000
79.36375663568 0.000000000000000 0.000289199712505 0.000000000000000
79.35265544515 0.000000000000000 0.000289199083109 0.000000000000000
79.34155425462 0.000000000000000 0.000289198456370 0.000000000000000
79.33045306409 0.000000000000000 0.000289197832278 0.000000000000000
79.30005112057 0.000000000000000 0.000289196136580 0.000000000000000
79.26964917704 0.000000000000000 0.000289194460465 0.000000000000000
79.23924723351 0.000000000000000 0.000289192803744 0.000000000000000
79.15658547524 0.000000000000000 0.000289188395523 0.000000000000000
79.07392371697 0.000000000000000 0.000289184125714 0.000000000000000
78.99126195869 0.000000000000000 0.000289179990774 0.000000000000000
78.89479672089 0.000000000000000 0.000289175331791 0.000000000000000
78.79833148308 0.000000000000000 0.000289170846157 0.000000000000000
78.72518034137 0.000000000000000 0.000289167557096 0.000000000000000
78.65202919966 0.000000000000000 0.000289164362560 0.000000000000000
78.60171202116 0.000000000000000 0.000289162218916 0.000000000000000
78.55139484266 0.000000000000000 0.000289160118251 0.000000000000000
78.51715284816 0.000000000000000 0.000289158712923 0.000000000000000
78.48291085365 0.000000000000000 0.000289157326963 0.000000000000000
78.45968538601 0.000000000000000 0.000289156397819 0.000000000000000
78.43645991837 0.000000000000000 0.000289155477424 0.000000000000000
78.42073833380 0.000000000000000 0.000289154859331 0.000000000000000
78.40501674923 0.000000000000000 0.000289154245198 0.000000000000000
78.39438781425 0.000000000000000 0.000289153832235 0.000000000000000
78.38375887927 0.000000000000000 0.000289153421069 0.000000000000000
78.37657614679 0.000000000000000 0.000289153144231 0.000000000000000
78.36939341431 0.000000000000000 0.000289152868210 0.000000000000000
78.36453620401 0.000000000000000 0.000289152682020 0.000000000000000
78.35967899371 0.000000000000000 0.000289152496205 0.000000000000000
78.35638533558 0.000000000000000 0.000289152370418 0.000000000000000
78.35309167745 0.000000000000000 0.000289152244806 0.000000000000000
78.35084226688 0.000000000000000 0.000289152159120 0.000000000000000
78.34859285631 0.000000000000000 0.000289152073518 0.000000000000000
78.34702959034 0.000000000000000 0.000289152014078 0.000000000000000
78.34546632437 0.000000000000000 0.000289151954681 0.000000000000000
78.34432940277 0.000000000000000 0.000289151911511 0.000000000000000
78.34319248117 0.000000000000000 0.000289151868367 0.000000000000000
78.34205555957 0.000000000000000 0.000289151825251 0.000000000000000
78.34091863796 0.000000000000000 0.000289151782168 0.000000000000000
78.34017389166 0.000000000000000 0.000289151753967 0.000000000000000
78.33942914536 0.000000000000000 0.000289151725783 0.000000000000000
78.33868439906 0.000000000000000 0.000289151697617 0.000000000000000
78.33793965276 0.000000000000000 0.000289151669467 0.000000000000000
78.33719490646 0.000000000000000 0.000289151641332 0.000000000000000
78.33645016016 0.000000000000000 0.000289151613210 0.000000000000000
78.33570541386 0.000000000000000 0.000289151585100 0.000000000000000
78.33426172450 0.000000000000000 0.000289151530641 0.000000000000000
78.33281803513 0.000000000000000 0.000289151476220 0.000000000000000
78.33137434576 0.000000000000000 0.000289151421836 0.000000000000000
78.32993065639 0.000000000000000 0.000289151367487 0.000000000000000
78.32771807835 0.000000000000000 0.000289151284260 0.000000000000000
78.32550550031 0.000000000000000 0.000289151201113 0.000000000000000
78.32329292226 0.000000000000000 0.000289151118046 0.000000000000000
78.32108034422 0.000000000000000 0.000289151035056 0.000000000000000
78.31626576453 0.000000000000000 0.000289150854740 0.000000000000000
78.31145118483 0.000000000000000 0.000289150674790 0.000000000000000
78.30663660513 0.000000000000000 0.000289150495203 0.000000000000000
78.30182202543 0.000000000000000 0.000289150315979 0.000000000000000
78.29069969449 0.000000000000000 0.000289149903327 0.000000000000000
78.27957736354 0.000000000000000 0.000289149492592 0.000000000000000
78.26845503259 0.000000000000000 0.000289149083766 0.000000000000000
78.25733270164 0.000000000000000 0.000289148676840 0.000000000000000
78.22700393343 0.000000000000000 0.000289147576804 0.000000000000000
78.19667516521 0.000000000000000 0.000289146490692 0.000000000000000
78.16634639700 0.000000000000000 0.000289145418359 0.000000000000000
78.08420387937 0.000000000000000 0.000289142581930 0.000000000000000
78.00206136174 0.000000000000000 0.000289139842763 0.000000000000000
77.91991884411 0.000000000000000 0.000289137198144 0.000000000000000
77.82490270477 0.000000000000000 0.000289134253925 0.000000000000000
77.72988656543 0.000000000000000 0.000289131428556 0.000000000000000
77.65800036723 0.000000000000000 0.000289129367725 0.000000000000000
77.58611416903 0.000000000000000 0.000289127371322 0.000000000000000
77.53668107981 0.000000000000000 0.000289126035155 0.000000000000000
77.48724799060 0.000000000000000 0.000289124728484 0.000000000000000
77.45361072735 0.000000000000000 0.000289123856115 0.000000000000000
77.41997346410 0.000000000000000 0.000289122997377 0.000000000000000
77.39715926410 0.000000000000000 0.000289122422802 0.000000000000000
77.37434506410 0.000000000000000 0.000289121854770 0.000000000000000
77.35890210789 0.000000000000000 0.000289121474145 0.000000000000000
77.34345915169 0.000000000000000 0.000289121096886 0.000000000000000
77.33301832019 0.000000000000000 0.000289120843916 0.000000000000000
77.32257748869 0.000000000000000 0.000289120592887 0.000000000000000
77.31552119752 0.000000000000000 0.000289120424522 0.000000000000000
77.30846490634 0.000000000000000 0.000289120257458 0.000000000000000
77.30369208132 0.000000000000000 0.000289120145390 0.000000000000000
77.29891925629 0.000000000000000 0.000289120034338 0.000000000000000
77.29568108826 0.000000000000000 0.000289119959772 0.000000000000000
77.29244292023 0.000000000000000 0.000289119886102 0.000000000000000
77.29022870219 0.000000000000000 0.000289119836448 0.000000000000000
77.28801448414 0.000000000000000 0.000289119787655 0.000000000000000
77.28647115572 0.000000000000000 0.000289119754371 0.000000000000000
77.28492782730 0.000000000000000 0.000289119721977 0.000000000000000
77.28379625031 0.000000000000000 0.000289119699038 0.000000000000000
77.28266467333 0.000000000000000 0.000289119677128 0.000000000000000
77.28153309634 0.000000000000000 0.000289119656753 0.000000000000000
77.28040151936 0.000000000000000 0.000289119638702 0.000000000000000
77.28025444300 0.000000000000000 0.000289119636578 0.000000000000000
77.28010736665 0.000000000000000 0.000289119634512 0.000000000000000
77.27996029029 0.000000000000000 0.000289119632505 0.000000000000000
77.27966613758 0.000000000000000 0.000289119628676 0.000000000000000
77.27937198486 0.000000000000000 0.000289119625097 0.000000000000000
77.27907783215 0.000000000000000 0.000289119621770 0.000000000000000
77.27878367944 0.000000000000000 0.000289119618688 0.000000000000000
77.27797420901 0.000000000000000 0.000289119611369 0.000000000000000
77.27716473859 0.000000000000000 0.000289119605489 0.000000000000000
77.27635526816 0.000000000000000 0.000289119600685 0.000000000000000
77.27554579773 0.000000000000000 0.000289119596670 0.000000000000000
77.27375374795 0.000000000000000 0.000289119589714 0.000000000000000
77.27196169817 0.000000000000000 0.000289119584382 0.000000000000000
77.27016964839 0.000000000000000 0.000289119580062 0.000000000000000
77.26837759861 0.000000000000000 0.000289119576427 0.000000000000000
77.26599922296 0.000000000000000 0.000289119572346 0.000000000000000
77.26362084731 0.000000000000000 0.000289119568862 0.000000000000000
77.26124247167 0.000000000000000 0.000289119565816 0.000000000000000
77.25886409602 0.000000000000000 0.000289119563102 0.000000000000000
77.25348140076 0.000000000000000 0.000289119557867 0.000000000000000
77.24809870549 0.000000000000000 0.000289119553485 0.000000000000000
77.24271601023 0.000000000000000 0.000289119549690 0.000000000000000
77.23733331496 0.000000000000000 0.000289119546326 0.000000000000000
77.22482706021 0.000000000000000 0.000289119539692 0.000000000000000
77.21232080546 0.000000000000000 0.000289119534121 0.000000000000000
77.19981455072 0.000000000000000 0.000289119529260 0.000000000000000
77.18730829597 0.000000000000000 0.000289119524908 0.000000000000000
77.15252208870 0.000000000000000 0.000289119514451 0.000000000000000
77.11773588142 0.000000000000000 0.000289119505697 0.000000000000000
77.08294967415 0.000000000000000 0.000289119497984 0.000000000000000
76.98720697908 0.000000000000000 0.000289119479700 0.000000000000000
76.89146428402 0.000000000000000 0.000289119464195 0.000000000000000
76.79572158895 0.000000000000000 0.000289119450293 0.000000000000000
76.49085824687 0.000000000000000 0.000289119411574 0.000000000000000
76.18599490478 0.000000000000000 0.000289119378315 0.000000000000000
75.88113156270 0.000000000000000 0.000289119348266 0.000000000000000
74.68170714132 0.000000000000000 0.000289119246734 0.000000000000000
73.48228271993 0.000000000000000 0.000289119163474 0.000000000000000
72.28285829855 0.000000000000000 0.000289119091597 0.000000000000000
64.85502879643 0.000000000000000 0.000289118856891 0.000000000000000
57.42719929432 0.000000000000000 0.000289118702724 0.000000000000000
10.00000000000 0.000000000000000 0.000289118686662 0.000000000000000


==> anc/fig_3_asymmetry_nceff.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000350000000000 0.000000000000000
3999.92906120695 0.000000000000000 0.000350000000000 0.000000000000000
3999.85812241390 0.000000000000000 0.000350000000000 0.000000000000000
3995.65571335260 0.000000000000000 0.000350000000000 0.000000000000000
3991.45330429130 0.000000000000000 0.000350000000000 0.000000000000000
3987.25089523000 0.000000000000000 0.000350000000000 0.000000000000000
3972.34903299253 0.000000000000000 0.000350000000000 0.000000000000000
3957.44717075507 0.000000000000000 0.000350000000000 0.000000000000000
3942.54530851760 0.000000000000000 0.000350000000000 0.000000000000000
3927.64344628014 0.000000000000000 0.000350000000000 0.000000000000000
3905.28811995657 0.000000000000000 0.000350000000000 0.000000000000000
3882.93279363300 0.000000000000000 0.000350000000000 0.000000000000000
3860.57746730943 0.000000000000000 0.000350000000000 0.000000000000000
3838.22214098586 0.000000000000000 0.000350000000000 0.000000000000000
3807.74526190830 0.000000000000000 0.000350000000000 0.000000000000000
3782.85354869650 0.000000000000000 0.000350000000000 0.000000000000000
3757.96183548469 0.000000000000000 0.000350000000000 0.000000000000000
3733.07012227288 0.000000000000000 0.000350000000000 0.000000000000000
3708.17840906108 0.000000000000000 0.000350000000000 0.000000000000000
3677.26590856270 0.000000000000000 0.000350000000000 0.000000000000000
3653.64707719497 0.000000000000000 0.000350000000000 0.000000000000000
3630.02824582725 0.000000000000000 0.000350000000000 0.000000000000000
3606.40941445953 0.000000000000000 0.000350000000000 0.000000000000000
3582.79058309181 0.000000000000000 0.000350000000000 0.000000000000000
3555.05501038625 0.000000000000000 0.000350000000000 0.000000000000000
3527.31943768069 0.000000000000000 0.000350000000000 0.000000000000000
3499.58386497514 0.000000000000000 0.000350000000000 0.000000000000000
3471.84829226958 0.000000000000000 0.000350000000000 0.000000000000000
3449.08111055152 0.000000000000000 0.000350000000000 0.000000000000000
3426.31392883346 0.000000000000000 0.000350000000000 0.000000000000000
3403.54674711540 0.000000000000000 0.000350000000000 0.000000000000000
3380.77956539734 0.000000000000000 0.000350000000000 0.000000000000000
3353.74432283113 0.000000000000000 0.000350000000000 0.000000000000000
3331.28319008158 0.000000000000000 0.000350000000000 0.000000000000000
3308.82205733204 0.000000000000000 0.000350000000000 0.000000000000000
3286.36092458249 0.000000000000000 0.000350000000000 0.000000000000000
3263.89979183294 0.000000000000000 0.000350000000000 0.000000000000000
3241.43865908340 0.000000000000000 0.000350000000000 0.000000000000000
3218.97752633385 0.000000000000000 0.000350000000000 0.000000000000000
3196.51639358431 0.000000000000000 0.000350000000000 0.000000000000000
3168.07440959156 0.000000000000000 0.000350000000000 0.000000000000000
3146.89584785166 0.000000000000000 0.000350000000000 0.000000000000000
3125.71728611176 0.000000000000000 0.000350000000000 0.000000000000000
3104.53872437186 0.000000000000000 0.000350000000000 0.000000000000000
3083.36016263196 0.000000000000000 0.000350000000000 0.000000000000000
3062.18160089206 0.000000000000000 0.000350000000000 0.000000000000000
3041.00303915216 0.000000000000000 0.000350000000000 0.000000000000000
3019.82447741226 0.000000000000000 0.000350000000000 0.000000000000000
2992.14350661596 0.000000000000000 0.000350000000000 0.000000000000000
2971.89031790434 0.000000000000000 0.000350000000000 0.000000000000000
2951.63712919273 0.000000000000000 0.000350000000000 0.000000000000000
2931.38394048112 0.000000000000000 0.000350000000000 0.000000000000000
2911.13075176950 0.000000000000000 0.000350000000000 0.000000000000000
2887.74287483502 0.000000000000000 0.000350000000000 0.000000000000000
2864.35499790053 0.000000000000000 0.000350000000000 0.000000000000000
2840.96712096605 0.000000000000000 0.000350000000000 0.000000000000000
2817.57924403156 0.000000000000000 0.000350000000000 0.000000000000000
2798.66407943511 0.000000000000000 0.000350000000000 0.000000000000000
2779.74891483865 0.000000000000000 0.000350000000000 0.000000000000000
2760.83375024219 0.000000000000000 0.000350000000000 0.000000000000000
2741.91858564573 0.000000000000000 0.000350000000000 0.000000000000000
2720.16426071154 0.000000000000000 0.000350000000000 0.000000000000000
2698.40993577735 0.000000000000000 0.000350000000000 0.000000000000000
2676.65561084315 0.000000000000000 0.000350000000000 0.000000000000000
2654.90128590896 0.000000000000000 0.000350000000000 0.000000000000000
2636.96694552465 0.000000000000000 0.000350000000000 0.000000000000000
2619.03260514035 0.000000000000000 0.000350000000000 0.000000000000000
2601.09826475604 0.000000000000000 0.000350000000000 0.000000000000000
2583.16392437173 0.000000000000000 0.000350000000000 0.000000000000000
2562.59104831264 0.000000000000000 0.000350000000000 0.000000000000000
2542.01817225355 0.000000000000000 0.000350000000000 0.000000000000000
2521.44529619446 0.000000000000000 0.000350000000000 0.000000000000000
2500.87242013537 0.000000000000000 0.000350000000000 0.000000000000000
2483.79631525519 0.000000000000000 0.000350000000000 0.000000000000000
2466.72021037500 0.000000000000000 0.000350000000000 0.000000000000000
2449.64410549482 0.000000000000000 0.000350000000000 0.000000000000000
2432.56800061463 0.000000000000000 0.000350000000000 0.000000000000000
2413.21482318889 0.000000000000000 0.000350000000000 0.000000000000000
2393.86164576315 0.000000000000000 0.000350000000000 0.000000000000000
2374.50846833740 0.000000000000000 0.000350000000000 0.000000000000000
2355.15529091166 0.000000000000000 0.000350000000000 0.000000000000000
2335.80211348592 0.000000000000000 0.000350000000000 0.000000000000000
2316.44893606017 0.000000000000000 0.000350000000000 0.000000000000000
2297.09575863443 0.000000000000000 0.000350000000000 0.000000000000000
2277.74258120868 0.000000000000000 0.000350000000000 0.000000000000000
2258.38940378294 0.000000000000000 0.000350000000000 0.000000000000000
2239.03622635720 0.000000000000000 0.000350000000000 0.000000000000000
2219.33064118907 0.000000000000000 0.000350000000000 0.000000000000000
2203.36387687120 0.000000000000000 0.000350000000000 0.000000000000000
2187.39711255333 0.000000000000000 0.000350000000000 0.000000000000000
2171.43034823546 0.000000000000000 0.000350000000000 0.000000000000000
2155.46358391759 0.000000000000000 0.000350000000000 0.000000000000000
2137.68800203151 0.000000000000000 0.000350000000000 0.000000000000000
2119.91242014543 0.000000000000000 0.000350000000000 0.000000000000000
2102.13683825935 0.000000000000000 0.000350000000000 0.000000000000000
2084.36125637327 0.000000000000000 0.000350000000000 0.000000000000000
2066.58567448719 0.000000000000000 0.000350000000000 0.000000000000000
2048.81009260111 0.000000000000000 0.000350000000000 0.000000000000000
2031.03451071503 0.000000000000000 0.000350000000000 0.000000000000000
2013.25892882895 0.000000000000000 0.000350000000000 0.000000000000000
1995.48334694287 0.000000000000000 0.000350000000000 0.000000000000000
1977.70776505679 0.000000000000000 0.000350000000000 0.000000000000000
1957.35867140456 0.000000000000000 0.000350000000000 0.000000000000000
1937.00957775233 0.000000000000000 0.000350000000000 0.000000000000000
1916.66048410010 0.000000000000000 0.000350000000000 0.000000000000000
1896.31139044787 0.000000000000000 0.000350000000000 0.000000000000000
1875.96229679564 0.000000000000000 0.000350000000000 0.000000000000000
1855.61320314341 0.000000000000000 0.000350000000000 0.000000000000000
1835.26410949117 0.000000000000000 0.000350000000000 0.000000000000000
1814.91501583894 0.000000000000000 0.000350000000000 0.000000000000000
1794.56592218671 0.000000000000000 0.000350000000000 0.000000000000000
1774.21682853448 0.000000000000000 0.000350000000000 0.000000000000000
1753.86773488225 0.000000000000000 0.000350000000000 0.000000000000000
1733.51864123002 0.000000000000000 0.000350000000000 0.000000000000000
1713.16954757779 0.000000000000000 0.000350000000000 0.000000000000000
1692.82045392556 0.000000000000000 0.000350000000000 0.000000000000000
1672.47136027333 0.000000000000000 0.000350000000000 0.000000000000000
1652.12226662110 0.000000000000000 0.000350000000000 0.000000000000000
1618.27265218817 0.000000000000000 0.000350000000000 0.000000000000000
1584.42303775523 0.000000000000000 0.000350000000000 0.000000000000000
1550.57342332230 0.000000000000000 0.000350000000000 0.000000000000000
1516.72380888937 0.000000000000000 0.000350000000000 0.000000000000000
1478.27314346159 0.000000000000000 0.000350000000000 0.000000000000000
1439.82247803381 0.000000000000000 0.000350000000000 0.000000000000000
1401.37181260604 0.000000000000000 0.000350000000000 0.000000000000000
1357.61675660084 0.000000000000000 0.000350000000000 0.000000000000000
1313.86170059564 0.000000000000000 0.000350000000000 0.000000000000000
1270.10664459044 0.000000000000000 0.000350000000000 0.000000000000000
1220.10664459044 0.000000000000000 0.000350000000000 0.000000000000000
1170.10664459044 0.000000000000000 0.000350000000000 0.000000000000000
1120.10664459044 0.000000000000000 0.000350000000000 0.000000000000000
1070.10664459044 0.000000000000000 0.000350000000000 0.000000000000000
1020.10664459044 0.000000000000000 0.000350000000000 0.000000000000000
970.10664459044 0.000000000000000 0.000349999999999 0.000000000000000
920.10664459044 0.000000000000000 0.000349999999999 0.000000000000000
870.10664459044 0.000000000000000 0.000349999999999 0.000000000000000
820.10664459044 0.000000000000000 0.000349999999999 0.000000000000000
770.10664459044 0.000000000000000 0.000349999999998 0.000000000000000
720.10664459044 0.000000000000000 0.000349999999998 0.000000000000000
670.10664459044 0.000000000000000 0.000349999999996 0.000000000000000
620.10664459044 0.000000000000000 0.000349999999995 0.000000000000000
581.15194141434 0.000000000000000 0.000349999999992 0.000000000000000
542.19723823824 0.000000000000000 0.000349999999989 0.000000000000000
503.24253506214 0.000000000000000 0.000349999999983 0.000000000000000
471.97903983602 0.000000000000000 0.000349999999976 0.000000000000000
440.71554460990 0.000000000000000 0.000349999999964 0.000000000000000
409.45204938377 0.000000000000000 0.000349999999946 0.000000000000000
384.91870850242 0.000000000000000 0.000349999999924 0.000000000000000
360.38536762106 0.000000000000000 0.000349999999890 0.000000000000000
335.85202673970 0.000000000000000 0.000349999999836 0.000000000000000
319.07499781812 0.000000000000000 0.000349999999781 0.000000000000000
302.29796889654 0.000000000000000 0.000349999999701 0.000000000000000
285.52093997496 0.000000000000000 0.000349999999582 0.000000000000000
283.25486300928 0.000000000000000 0.000349999999563 0.000000000000000
280.98878604360 0.000000000000000 0.000349999999542 0.000000000000000
278.72270907792 0.000000000000000 0.000349999999520 0.000000000000000
276.45663211224 0.000000000000000 0.000349999999497 0.000000000000000
271.92447818089 0.000000000000000 0.000349999999447 0.000000000000000
267.39232424953 0.000000000000000 0.000349999999391 0.000000000000000
262.86017031817 0.000000000000000 0.000349999999328 0.000000000000000
258.32801638681 0.000000000000000 0.000349999999257 0.000000000000000
253.79586245545 0.000000000000000 0.000349999999176 0.000000000000000
247.64874806245 0.000000000000000 0.000349999999048 0.000000000000000
242.94309276319 0.000000000000000 0.000349999998933 0.000000000000000
239.10075340990 0.000000000000000 0.000349999998827 0.000000000000000
235.99786165851 0.000000000000000 0.000349999998731 0.000000000000000
233.48614302364 0.000000000000000 0.000349999998645 0.000000000000000
231.46139827287 0.000000000000000 0.000349999998571 0.000000000000000
229.83388664686 0.000000000000000 0.000349999998508 0.000000000000000
228.52986463990 0.000000000000000 0.000349999998454 0.000000000000000
227.48659214982 0.000000000000000 0.000349999998409 0.000000000000000
226.65337973559 0.000000000000000 0.000349999998372 0.000000000000000
225.98880238502 0.000000000000000 0.000349999998341 0.000000000000000
225.45930871984 0.000000000000000 0.000349999998315 0.000000000000000
225.03780916026 0.000000000000000 0.000349999998294 0.000000000000000
224.70251451136 0.000000000000000 0.000349999998277 0.000000000000000
224.43594565148 0.000000000000000 0.000349999998264 0.000000000000000
224.22411282564 0.000000000000000 0.000349999998252 0.000000000000000
224.05583882207 0.000000000000000 0.000349999998243 0.000000000000000
223.92220636790 0.000000000000000 0.000349999998235 0.000000000000000
223.81610935131 0.000000000000000 0.000349999998229 0.000000000000000
223.73189017962 0.000000000000000 0.000349999998223 0.000000000000000
223.66504784074 0.000000000000000 0.000349999998219 0.000000000000000
223.61200358926 0.000000000000000 0.000349999998215 0.000000000000000
223.56991332873 0.000000000000000 0.000349999998212 0.000000000000000
223.53651766789 0.000000000000000 0.000349999998209 0.000000000000000
223.51002226609 0.000000000000000 0.000349999998207 0.000000000000000
223.48900246423 0.000000000000000 0.000349999998205 0.000000000000000
223.47232734509 0.000000000000000 0.000349999998203 0.000000000000000
223.45909931131 0.000000000000000 0.000349999998201 0.000000000000000
223.44860603976 0.000000000000000 0.000349999998199 0.000000000000000
223.44028229598 0.000000000000000 0.000349999998198 0.000000000000000
223.43367959727 0.000000000000000 0.000349999998196 0.000000000000000
223.42844211877 0.000000000000000 0.000349999998195 0.000000000000000
223.42428756257 0.000000000000000 0.000349999998194 0.000000000000000
223.42099197056 0.000000000000000 0.000349999998192 0.000000000000000
223.41837766979 0.000000000000000 0.000349999998191 0.000000000000000
223.41630370532 0.000000000000000 0.000349999998190 0.000000000000000
223.41465824765 0.000000000000000 0.000349999998189 0.000000000000000
223.41335256735 0.000000000000000 0.000349999998188 0.000000000000000
223.41231625317 0.000000000000000 0.000349999998187 0.000000000000000
223.41149341620 0.000000000000000 0.000349999998185 0.000000000000000
223.41083967565 0.000000000000000 0.000349999998184 0.000000000000000
223.41031976325 0.000000000000000 0.000349999998183 0.000000000000000
223.40990561539 0.000000000000000 0.000349999998182 0.000000000000000
223.40957484666 0.000000000000000 0.000349999998181 0.000000000000000
223.40930951326 0.000000000000000 0.000349999998180 0.000000000000000
223.40909507586 0.000000000000000 0.000349999998179 0.000000000000000
223.40891943314 0.000000000000000 0.000349999998177 0.000000000000000
223.40874379042 0.000000000000000 0.000349999998176 0.000000000000000
223.40860806658 0.000000000000000 0.000349999998174 0.000000000000000
223.40847234275 0.000000000000000 0.000349999998172 0.000000000000000
223.40844519798 0.000000000000000 0.000349999998171 0.000000000000000
223.40841805321 0.000000000000000 0.000349999998170 0.000000000000000
223.40839090845 0.000000000000000 0.000349999998170 0.000000000000000
223.40836376368 0.000000000000000 0.000349999998169 0.000000000000000
223.40830947415 0.000000000000000 0.000349999998167 0.000000000000000
223.40825518461 0.000000000000000 0.000349999998166 0.000000000000000
223.40820089508 0.000000000000000 0.000349999998164 0.000000000000000
223.40814660554 0.000000000000000 0.000349999998161 0.000000000000000
223.40804947364 0.000000000000000 0.000349999998157 0.000000000000000
223.40795234174 0.000000000000000 0.000349999998153 0.000000000000000
223.40785520984 0.000000000000000 0.000349999998148 0.000000000000000
223.40773705462 0.000000000000000 0.000349999998143 0.000000000000000
223.40761889940 0.000000000000000 0.000349999998137 0.000000000000000
223.40750074418 0.000000000000000 0.000349999998131 0.000000000000000
223.40738258896 0.000000000000000 0.000349999998125 0.000000000000000
223.40715349402 0.000000000000000 0.000349999998113 0.000000000000000
223.40692439908 0.000000000000000 0.000349999998101 0.000000000000000
223.40669530413 0.000000000000000 0.000349999998088 0.000000000000000
223.40646620919 0.000000000000000 0.000349999998076 0.000000000000000
223.40598528119 0.000000000000000 0.000349999998050 0.000000000000000
223.40550435319 0.000000000000000 0.000349999998024 0.000000000000000
223.40502342519 0.000000000000000 0.000349999997997 0.000000000000000
223.40454249719 0.000000000000000 0.000349999997971 0.000000000000000
223.40342621309 0.000000000000000 0.000349999997909 0.000000000000000
223.40230992899 0.000000000000000 0.000349999997847 0.000000000000000
223.40119364489 0.000000000000000 0.000349999997785 0.000000000000000
223.40007736080 0.000000000000000 0.000349999997723 0.000000000000000
223.39703629713 0.000000000000000 0.000349999997553 0.000000000000000
223.39399523347 0.000000000000000 0.000349999997383 0.000000000000000
223.39095416980 0.000000000000000 0.000349999997212 0.000000000000000
223.38271755142 0.000000000000000 0.000349999996750 0.000000000000000
223.37448093304 0.000000000000000 0.000349999996287 0.000000000000000
223.36624431467 0.000000000000000 0.000349999995823 0.000000000000000
223.34057935635 0.000000000000000 0.000349999994374 0.000000000000000
223.31491439804 0.000000000000000 0.000349999992922 0.000000000000000
223.28924943972 0.000000000000000 0.000349999991467 0.000000000000000
223.19089027793 0.000000000000000 0.000349999985862 0.000000000000000
223.09253111614 0.000000000000000 0.000349999980213 0.000000000000000
222.99417195435 0.000000000000000 0.000349999974521 0.000000000000000
222.73997752092 0.000000000000000 0.000349999959611 0.000000000000000
222.48578308750 0.000000000000000 0.000349999944412 0.000000000000000
222.29600693475 0.000000000000000 0.000349999932874 0.000000000000000
222.10623078201 0.000000000000000 0.000349999921174 0.000000000000000
221.95517757916 0.000000000000000 0.000349999911744 0.000000000000000
221.80412437631 0.000000000000000 0.000349999902210 0.000000000000000
221.68418454509 0.000000000000000 0.000349999894565 0.000000000000000
221.56424471387 0.000000000000000 0.000349999886853 0.000000000000000
221.46906459892 0.000000000000000 0.000349999880685 0.000000000000000
221.37388448397 0.000000000000000 0.000349999874476 0.000000000000000
221.29839033923 0.000000000000000 0.000349999869521 0.000000000000000
221.22289619450 0.000000000000000 0.000349999864539 0.000000000000000
221.16304024322 0.000000000000000 0.000349999860570 0.000000000000000
221.10318429194 0.000000000000000 0.000349999856584 0.000000000000000
221.05574235584 0.000000000000000 0.000349999853413 0.000000000000000
221.00830041973 0.000000000000000 0.000349999850231 0.000000000000000
220.97070752507 0.000000000000000 0.000349999847702 0.000000000000000
220.93311463041 0.000000000000000 0.000349999845166 0.000000000000000
220.90333225288 0.000000000000000 0.000349999843152 0.000000000000000
220.87354987535 0.000000000000000 0.000349999841135 0.000000000000000
220.84995917510 0.000000000000000 0.000349999839533 0.000000000000000
220.82636847484 0.000000000000000 0.000349999837929 0.000000000000000
220.80768471131 0.000000000000000 0.000349999836657 0.000000000000000
220.78900094777 0.000000000000000 0.000349999835383 0.000000000000000
220.77420504795 0.000000000000000 0.000349999834373 0.000000000000000
220.75940914813 0.000000000000000 0.000349999833362 0.000000000000000
220.74769310092 0.000000000000000 0.000349999832561 0.000000000000000
220.73597705371 0.000000000000000 0.000349999831759 0.000000000000000
220.72670040697 0.000000000000000 0.000349999831123 0.000000000000000
220.71742376022 0.000000000000000 0.000349999830487 0.000000000000000
220.71007900742 0.000000000000000 0.000349999829984 0.000000000000000
220.70273425462 0.000000000000000 0.000349999829480 0.000000000000000
220.69691932279 0.000000000000000 0.000349999829080 0.000000000000000
220.69110439097 0.000000000000000 0.000349999828681 0.000000000000000
220.68650079082 0.000000000000000 0.000349999828365 0.000000000000000
220.68189719067 0.000000000000000 0.000349999828048 0.000000000000000
220.67825267491 0.000000000000000 0.000349999827798 0.000000000000000
220.67460815915 0.000000000000000 0.000349999827547 0.000000000000000
220.67172296607 0.000000000000000 0.000349999827349 0.000000000000000
220.66883777299 0.000000000000000 0.000349999827150 0.000000000000000
220.66655371861 0.000000000000000 0.000349999826993 0.000000000000000
220.66426966423 0.000000000000000 0.000349999826836 0.000000000000000
220.66246149600 0.000000000000000 0.000349999826712 0.000000000000000
220.66065332777 0.000000000000000 0.000349999826587 0.000000000000000
220.65922187274 0.000000000000000 0.000349999826489 0.000000000000000
220.65779041771 0.000000000000000 0.000349999826390 0.000000000000000
220.65665715379 0.000000000000000 0.000349999826312 0.000000000000000
220.65552388986 0.000000000000000 0.000349999826234 0.000000000000000
220.65462664526 0.000000000000000 0.000349999826172 0.000000000000000
220.65372940065 0.000000000000000 0.000349999826110 0.000000000000000
220.65301894734 0.000000000000000 0.000349999826061 0.000000000000000
220.65230849403 0.000000000000000 0.000349999826013 0.000000000000000
220.65174584951 0.000000000000000 0.000349999825974 0.000000000000000
220.65118320498 0.000000000000000 0.000349999825935 0.000000000000000
220.65073749485 0.000000000000000 0.000349999825904 0.000000000000000
220.65029178473 0.000000000000000 0.000349999825874 0.000000000000000
220.64993854939 0.000000000000000 0.000349999825849 0.000000000000000
220.64958531405 0.000000000000000 0.000349999825825 0.000000000000000
220.64930516653 0.000000000000000 0.000349999825806 0.000000000000000
220.64902501901 0.000000000000000 0.000349999825786 0.000000000000000
220.64880258026 0.000000000000000 0.000349999825771 0.000000000000000
220.64858014151 0.000000000000000 0.000349999825756 0.000000000000000
220.64840319413 0.000000000000000 0.000349999825744 0.000000000000000
220.64822624674 0.000000000000000 0.000349999825731 0.000000000000000
220.64808505917 0.000000000000000 0.000349999825722 0.000000000000000
220.64794387159 0.000000000000000 0.000349999825712 0.000000000000000
220.64783065226 0.000000000000000 0.000349999825704 0.000000000000000
220.64771743292 0.000000000000000 0.000349999825696 0.000000000000000
220.64762587558 0.000000000000000 0.000349999825690 0.000000000000000
220.64753431824 0.000000000000000 0.000349999825684 0.000000000000000
220.64745918882 0.000000000000000 0.000349999825679 0.000000000000000
220.64738405939 0.000000000000000 0.000349999825673 0.000000000000000
220.64730892997 0.000000000000000 0.000349999825668 0.000000000000000
220.64722337439 0.000000000000000 0.000349999825662 0.000000000000000
220.64713781880 0.000000000000000 0.000349999825657 0.000000000000000
220.64705226321 0.000000000000000 0.000349999825651 0.000000000000000
220.64698124656 0.000000000000000 0.000349999825646 0.000000000000000
220.64691022990 0.000000000000000 0.000349999825641 0.000000000000000
220.64683921325 0.000000000000000 0.000349999825636 0.000000000000000
220.64676819659 0.000000000000000 0.000349999825631 0.000000000000000
220.64669717993 0.000000000000000 0.000349999825627 0.000000000000000
220.64662616328 0.000000000000000 0.000349999825622 0.000000000000000
220.64655514662 0.000000000000000 0.000349999825617 0.000000000000000
220.64641311331 0.000000000000000 0.000349999825607 0.000000000000000
220.64627108000 0.000000000000000 0.000349999825598 0.000000000000000
220.64612904669 0.000000000000000 0.000349999825588 0.000000000000000
220.64598701337 0.000000000000000 0.000349999825578 0.000000000000000
220.64578146152 0.000000000000000 0.000349999825564 0.000000000000000
220.64557590966 0.000000000000000 0.000349999825551 0.000000000000000
220.64537035780 0.000000000000000 0.000349999825537 0.000000000000000
220.64516480595 0.000000000000000 0.000349999825523 0.000000000000000
220.64471811169 0.000000000000000 0.000349999825492 0.000000000000000
220.64427141743 0.000000000000000 0.000349999825462 0.000000000000000
220.64382472317 0.000000000000000 0.000349999825432 0.000000000000000
220.64337802891 0.000000000000000 0.000349999825402 0.000000000000000
220.64235460884 0.000000000000000 0.000349999825332 0.000000000000000
220.64133118878 0.000000000000000 0.000349999825263 0.000000000000000
220.64030776871 0.000000000000000 0.000349999825194 0.000000000000000
220.63928434864 0.000000000000000 0.000349999825125 0.000000000000000
220.63653274024 0.000000000000000 0.000349999824938 0.000000000000000
220.63378113183 0.000000000000000 0.000349999824752 0.000000000000000
220.63102952343 0.000000000000000 0.000349999824566 0.000000000000000
220.62366318546 0.000000000000000 0.000349999824067 0.000000000000000
220.61629684748 0.000000000000000 0.000349999823568 0.000000000000000
220.60893050951 0.000000000000000 0.000349999823068 0.000000000000000
220.58633701377 0.000000000000000 0.000349999821535 0.000000000000000
220.56374351802 0.000000000000000 0.000349999819999 0.000000000000000
220.54115002227 0.000000000000000 0.000349999818460 0.000000000000000
220.45630307929 0.000000000000000 0.000349999812658 0.000000000000000
220.37145613630 0.000000000000000 0.000349999806820 0.000000000000000
220.28660919332 0.000000000000000 0.000349999800944 0.000000000000000
220.03588964454 0.000000000000000 0.000349999783358 0.000000000000000
219.78517009576 0.000000000000000 0.000349999765434 0.000000000000000
219.59678436413 0.000000000000000 0.000349999751739 0.000000000000000
219.40839863250 0.000000000000000 0.000349999737844 0.000000000000000
219.25847797672 0.000000000000000 0.000349999726642 0.000000000000000
219.10855732095 0.000000000000000 0.000349999715309 0.000000000000000
218.98951396359 0.000000000000000 0.000349999706217 0.000000000000000
218.87047060623 0.000000000000000 0.000349999697041 0.000000000000000
218.77599904634 0.000000000000000 0.000349999689699 0.000000000000000
218.68152748646 0.000000000000000 0.000349999682304 0.000000000000000
218.60659261625 0.000000000000000 0.000349999676400 0.000000000000000
218.53165774603 0.000000000000000 0.000349999670462 0.000000000000000
218.47224290042 0.000000000000000 0.000349999665729 0.000000000000000
218.41282805481 0.000000000000000 0.000349999660975 0.000000000000000
218.36573389640 0.000000000000000 0.000349999657192 0.000000000000000
218.31863973800 0.000000000000000 0.000349999653394 0.000000000000000
218.28132101640 0.000000000000000 0.000349999650376 0.000000000000000
218.24400229481 0.000000000000000 0.000349999647349 0.000000000000000
218.21443608665 0.000000000000000 0.000349999644945 0.000000000000000
218.18486987849 0.000000000000000 0.000349999642535 0.000000000000000
218.16144965379 0.000000000000000 0.000349999640622 0.000000000000000
218.13802942909 0.000000000000000 0.000349999638706 0.000000000000000
218.11948014599 0.000000000000000 0.000349999637186 0.000000000000000
218.10093086289 0.000000000000000 0.000349999635664 0.000000000000000
218.08624108371 0.000000000000000 0.000349999634457 0.000000000000000
218.07155130453 0.000000000000000 0.000349999633249 0.000000000000000
218.05991902732 0.000000000000000 0.000349999632291 0.000000000000000
218.04828675011 0.000000000000000 0.000349999631333 0.000000000000000
218.03907625215 0.000000000000000 0.000349999630573 0.000000000000000
218.02986575419 0.000000000000000 0.000349999629813 0.000000000000000
218.02257325217 0.000000000000000 0.000349999629211 0.000000000000000
218.01528075015 0.000000000000000 0.000349999628609 0.000000000000000
218.00950710327 0.000000000000000 0.000349999628131 0.000000000000000
218.00373345639 0.000000000000000 0.000349999627654 0.000000000000000
217.99916248563 0.000000000000000 0.000349999627276 0.000000000000000
217.99459151486 0.000000000000000 0.000349999626898 0.000000000000000
217.99097279408 0.000000000000000 0.000349999626598 0.000000000000000
217.98735407330 0.000000000000000 0.000349999626298 0.000000000000000
217.98448927712 0.000000000000000 0.000349999626061 0.000000000000000
217.98162448093 0.000000000000000 0.000349999625824 0.000000000000000
217.97935655873 0.000000000000000 0.000349999625636 0.000000000000000
217.97708863653 0.000000000000000 0.000349999625448 0.000000000000000
217.97529323050 0.000000000000000 0.000349999625299 0.000000000000000
217.97349782447 0.000000000000000 0.000349999625150 0.000000000000000
217.97207646834 0.000000000000000 0.000349999625033 0.000000000000000
217.97065511221 0.000000000000000 0.000349999624915 0.000000000000000
217.96952984232 0.000000000000000 0.000349999624822 0.000000000000000
217.96840457244 0.000000000000000 0.000349999624728 0.000000000000000
217.96751365851 0.000000000000000 0.000349999624654 0.000000000000000
217.96662274459 0.000000000000000 0.000349999624580 0.000000000000000
217.96591730790 0.000000000000000 0.000349999624522 0.000000000000000
217.96521187122 0.000000000000000 0.000349999624463 0.000000000000000
217.96465320582 0.000000000000000 0.000349999624417 0.000000000000000
217.96409454042 0.000000000000000 0.000349999624371 0.000000000000000
217.96365199114 0.000000000000000 0.000349999624334 0.000000000000000
217.96320944187 0.000000000000000 0.000349999624297 0.000000000000000
217.96285872319 0.000000000000000 0.000349999624268 0.000000000000000
217.96250800452 0.000000000000000 0.000349999624239 0.000000000000000
217.96222986809 0.000000000000000 0.000349999624216 0.000000000000000
217.96195173166 0.000000000000000 0.000349999624193 0.000000000000000
217.96173090936 0.000000000000000 0.000349999624175 0.000000000000000
217.96151008706 0.000000000000000 0.000349999624156 0.000000000000000
217.96133445099 0.000000000000000 0.000349999624142 0.000000000000000
217.96115881491 0.000000000000000 0.000349999624127 0.000000000000000
217.96101870692 0.000000000000000 0.000349999624116 0.000000000000000
217.96087859893 0.000000000000000 0.000349999624104 0.000000000000000
217.96076628965 0.000000000000000 0.000349999624095 0.000000000000000
217.96065398037 0.000000000000000 0.000349999624086 0.000000000000000
217.96056321993 0.000000000000000 0.000349999624078 0.000000000000000
217.96047245948 0.000000000000000 0.000349999624070 0.000000000000000
217.96039807272 0.000000000000000 0.000349999624064 0.000000000000000
217.96032368597 0.000000000000000 0.000349999624058 0.000000000000000
217.96024929922 0.000000000000000 0.000349999624052 0.000000000000000
217.96016492338 0.000000000000000 0.000349999624045 0.000000000000000
217.96008054754 0.000000000000000 0.000349999624038 0.000000000000000
217.95999617170 0.000000000000000 0.000349999624031 0.000000000000000
217.95991179586 0.000000000000000 0.000349999624024 0.000000000000000
217.95989576369 0.000000000000000 0.000349999624023 0.000000000000000
217.95987973152 0.000000000000000 0.000349999624021 0.000000000000000
217.95986369935 0.000000000000000 0.000349999624020 0.000000000000000
217.95983163502 0.000000000000000 0.000349999624017 0.000000000000000
217.95979957068 0.000000000000000 0.000349999624015 0.000000000000000
217.95976750635 0.000000000000000 0.000349999624012 0.000000000000000
217.95973544201 0.000000000000000 0.000349999624010 0.000000000000000
217.95966274058 0.000000000000000 0.000349999624004 0.000000000000000
217.95959003914 0.000000000000000 0.000349999623998 0.000000000000000
217.95951733771 0.000000000000000 0.000349999623992 0.000000000000000
217.95944463627 0.000000000000000 0.000349999623986 0.000000000000000
217.95937193484 0.000000000000000 0.000349999623980 0.000000000000000
217.95918422583 0.000000000000000 0.000349999623965 0.000000000000000
217.95899651682 0.000000000000000 0.000349999623949 0.000000000000000
217.95880880782 0.000000000000000 0.000349999623934 0.000000000000000
217.95862109881 0.000000000000000 0.000349999623919 0.000000000000000
217.95843338980 0.000000000000000 0.000349999623903 0.000000000000000
217.95811943150 0.000000000000000 0.000349999623878 0.000000000000000
217.95780547319 0.000000000000000 0.000349999623852 0.000000000000000
217.95749151489 0.000000000000000 0.000349999623826 0.000000000000000
217.95717755659 0.000000000000000 0.000349999623801 0.000000000000000
217.95642823050 0.000000000000000 0.000349999623740 0.000000000000000
217.95567890440 0.000000000000000 0.000349999623679 0.000000000000000
217.95492957831 0.000000000000000 0.000349999623618 0.000000000000000
217.95418025222 0.000000000000000 0.000349999623557 0.000000000000000
217.95230383651 0.000000000000000 0.000349999623404 0.000000000000000
217.95042742080 0.000000000000000 0.000349999623251 0.000000000000000
217.94855100509 0.000000000000000 0.000349999623098 0.000000000000000
217.94376803300 0.000000000000000 0.000349999622707 0.000000000000000
217.93898506091 0.000000000000000 0.000349999622317 0.000000000000000
217.93420208883 0.000000000000000 0.000349999621927 0.000000000000000
217.92050242523 0.000000000000000 0.000349999620808 0.000000000000000
217.90680276163 0.000000000000000 0.000349999619688 0.000000000000000
217.89310309803 0.000000000000000 0.000349999618567 0.000000000000000
217.84595774796 0.000000000000000 0.000349999614700 0.000000000000000
217.79881239788 0.000000000000000 0.000349999610819 0.000000000000000
217.75166704781 0.000000000000000 0.000349999606924 0.000000000000000
217.54679594863 0.000000000000000 0.000349999589834 0.000000000000000
217.34192484945 0.000000000000000 0.000349999572471 0.000000000000000
217.13705375027 0.000000000000000 0.000349999554826 0.000000000000000
216.87191580443 0.000000000000000 0.000349999531561 0.000000000000000
216.60677785859 0.000000000000000 0.000349999507797 0.000000000000000
216.40406278882 0.000000000000000 0.000349999489282 0.000000000000000
216.20134771904 0.000000000000000 0.000349999470462 0.000000000000000
216.06306540295 0.000000000000000 0.000349999457446 0.000000000000000
215.92478308686 0.000000000000000 0.000349999444283 0.000000000000000
215.83135865820 0.000000000000000 0.000349999435308 0.000000000000000
215.73793422955 0.000000000000000 0.000349999426264 0.000000000000000
215.67491191522 0.000000000000000 0.000349999420125 0.000000000000000
215.61188960089 0.000000000000000 0.000349999413955 0.000000000000000
215.56940569724 0.000000000000000 0.000349999409779 0.000000000000000
215.52692179358 0.000000000000000 0.000349999405588 0.000000000000000
215.49829643143 0.000000000000000 0.000349999402756 0.000000000000000
215.46967106928 0.000000000000000 0.000349999399918 0.000000000000000
215.45038984128 0.000000000000000 0.000349999398003 0.000000000000000
215.43110861328 0.000000000000000 0.000349999396085 0.000000000000000
215.41812432698 0.000000000000000 0.000349999394791 0.000000000000000
215.40514004069 0.000000000000000 0.000349999393497 0.000000000000000
215.39639761488 0.000000000000000 0.000349999392624 0.000000000000000
215.38765518906 0.000000000000000 0.000349999391751 0.000000000000000
215.38176946953 0.000000000000000 0.000349999391163 0.000000000000000
215.37588375000 0.000000000000000 0.000349999390574 0.000000000000000
215.37192151189 0.000000000000000 0.000349999390178 0.000000000000000
215.36795927378 0.000000000000000 0.000349999389782 0.000000000000000
215.36529194839 0.000000000000000 0.000349999389515 0.000000000000000
215.36262462301 0.000000000000000 0.000349999389248 0.000000000000000
215.36082891202 0.000000000000000 0.000349999389068 0.000000000000000
215.35903320104 0.000000000000000 0.000349999388888 0.000000000000000
215.35782405612 0.000000000000000 0.000349999388767 0.000000000000000
215.35661491121 0.000000000000000 0.000349999388646 0.000000000000000
215.35580035913 0.000000000000000 0.000349999388565 0.000000000000000
215.35498580706 0.000000000000000 0.000349999388483 0.000000000000000
215.35443650344 0.000000000000000 0.000349999388428 0.000000000000000
215.35388719983 0.000000000000000 0.000349999388373 0.000000000000000
215.35351590029 0.000000000000000 0.000349999388336 0.000000000000000
215.35314460076 0.000000000000000 0.000349999388299 0.000000000000000
215.35289229009 0.000000000000000 0.000349999388274 0.000000000000000
215.35263997943 0.000000000000000 0.000349999388248 0.000000000000000
215.35246641625 0.000000000000000 0.000349999388231 0.000000000000000
215.35229285308 0.000000000000000 0.000349999388214 0.000000000000000
215.35216982597 0.000000000000000 0.000349999388201 0.000000000000000
215.35204679886 0.000000000000000 0.000349999388189 0.000000000000000
215.35195161189 0.000000000000000 0.000349999388180 0.000000000000000
215.35185642492 0.000000000000000 0.000349999388170 0.000000000000000
215.35176123796 0.000000000000000 0.000349999388161 0.000000000000000
215.35169350843 0.000000000000000 0.000349999388154 0.000000000000000
215.35162577891 0.000000000000000 0.000349999388147 0.000000000000000
215.35155804939 0.000000000000000 0.000349999388140 0.000000000000000
215.35149031987 0.000000000000000 0.000349999388134 0.000000000000000
215.35142259035 0.000000000000000 0.000349999388127 0.000000000000000
215.35135486083 0.000000000000000 0.000349999388120 0.000000000000000
215.35128713131 0.000000000000000 0.000349999388114 0.000000000000000
215.35115167227 0.000000000000000 0.000349999388100 0.000000000000000
215.35101621322 0.000000000000000 0.000349999388087 0.000000000000000
215.35088075418 0.000000000000000 0.000349999388074 0.000000000000000
215.35074529514 0.000000000000000 0.000349999388060 0.000000000000000
215.35054680162 0.000000000000000 0.000349999388041 0.000000000000000
215.35034830810 0.000000000000000 0.000349999388021 0.000000000000000
215.35014981458 0.000000000000000 0.000349999388002 0.000000000000000
215.34995132106 0.000000000000000 0.000349999387982 0.000000000000000
215.34952022977 0.000000000000000 0.000349999387940 0.000000000000000
215.34908913847 0.000000000000000 0.000349999387897 0.000000000000000
215.34865804717 0.000000000000000 0.000349999387855 0.000000000000000
215.34822695588 0.000000000000000 0.000349999387812 0.000000000000000
215.34723806090 0.000000000000000 0.000349999387715 0.000000000000000
215.34624916593 0.000000000000000 0.000349999387618 0.000000000000000
215.34526027095 0.000000000000000 0.000349999387520 0.000000000000000
215.34427137598 0.000000000000000 0.000349999387423 0.000000000000000
215.34160745856 0.000000000000000 0.000349999387161 0.000000000000000
215.33894354113 0.000000000000000 0.000349999386898 0.000000000000000
215.33627962371 0.000000000000000 0.000349999386636 0.000000000000000
215.32913647880 0.000000000000000 0.000349999385932 0.000000000000000
215.32199333388 0.000000000000000 0.000349999385228 0.000000000000000
215.31485018896 0.000000000000000 0.000349999384523 0.000000000000000
215.29289283701 0.000000000000000 0.000349999382355 0.000000000000000
215.27093548506 0.000000000000000 0.000349999380182 0.000000000000000
215.24897813310 0.000000000000000 0.000349999378006 0.000000000000000
215.16628646295 0.000000000000000 0.000349999369778 0.000000000000000
215.08359479280 0.000000000000000 0.000349999361495 0.000000000000000
215.00090312265 0.000000000000000 0.000349999353157 0.000000000000000
214.76633308008 0.000000000000000 0.000349999329199 0.000000000000000
214.53176303751 0.000000000000000 0.000349999304778 0.000000000000000
214.35579013536 0.000000000000000 0.000349999286144 0.000000000000000
214.17981723322 0.000000000000000 0.000349999267234 0.000000000000000
214.03973131644 0.000000000000000 0.000349999251981 0.000000000000000
213.89964539965 0.000000000000000 0.000349999236546 0.000000000000000
213.78838002662 0.000000000000000 0.000349999224156 0.000000000000000
213.67711465359 0.000000000000000 0.000349999211650 0.000000000000000
213.58879082092 0.000000000000000 0.000349999201638 0.000000000000000
213.50046698824 0.000000000000000 0.000349999191551 0.000000000000000
213.43038963848 0.000000000000000 0.000349999183494 0.000000000000000
213.36031228871 0.000000000000000 0.000349999175390 0.000000000000000
213.30473496638 0.000000000000000 0.000349999168929 0.000000000000000
213.24915764405 0.000000000000000 0.000349999162437 0.000000000000000
213.20509514779 0.000000000000000 0.000349999157269 0.000000000000000
213.16103265153 0.000000000000000 0.000349999152081 0.000000000000000
213.12610912730 0.000000000000000 0.000349999147956 0.000000000000000
213.09118560307 0.000000000000000 0.000349999143819 0.000000000000000
213.06351198897 0.000000000000000 0.000349999140532 0.000000000000000
213.03583837486 0.000000000000000 0.000349999137238 0.000000000000000
213.01391385246 0.000000000000000 0.000349999134622 0.000000000000000
212.99198933005 0.000000000000000 0.000349999132002 0.000000000000000
212.97462228821 0.000000000000000 0.000349999129923 0.000000000000000
212.95725524637 0.000000000000000 0.000349999127841 0.000000000000000
212.94350009815 0.000000000000000 0.000349999126190 0.000000000000000
212.92974494993 0.000000000000000 0.000349999124537 0.000000000000000
212.91885167205 0.000000000000000 0.000349999123227 0.000000000000000
212.90795839417 0.000000000000000 0.000349999121916 0.000000000000000
212.89933229959 0.000000000000000 0.000349999120876 0.000000000000000
212.89070620501 0.000000000000000 0.000349999119836 0.000000000000000
212.88387591396 0.000000000000000 0.000349999119012 0.000000000000000
212.87704562292 0.000000000000000 0.000349999118187 0.000000000000000
212.87163758805 0.000000000000000 0.000349999117534 0.000000000000000
212.86622955318 0.000000000000000 0.000349999116881 0.000000000000000
212.86194781502 0.000000000000000 0.000349999116363 0.000000000000000
212.85766607686 0.000000000000000 0.000349999115845 0.000000000000000
212.85427618716 0.000000000000000 0.000349999115435 0.000000000000000
212.85088629745 0.000000000000000 0.000349999115025 0.000000000000000
212.84820255967 0.000000000000000 0.000349999114700 0.000000000000000
212.84551882190 0.000000000000000 0.000349999114375 0.000000000000000
212.84339416929 0.000000000000000 0.000349999114118 0.000000000000000
212.84126951668 0.000000000000000 0.000349999113861 0.000000000000000
212.83958748576 0.000000000000000 0.000349999113657 0.000000000000000
212.83790545484 0.000000000000000 0.000349999113453 0.000000000000000
212.83657382248 0.000000000000000 0.000349999113292 0.000000000000000
212.83524219013 0.000000000000000 0.000349999113131 0.000000000000000
212.83418793080 0.000000000000000 0.000349999113003 0.000000000000000
212.83313367147 0.000000000000000 0.000349999112875 0.000000000000000
212.83229896129 0.000000000000000 0.000349999112774 0.000000000000000
212.83146425110 0.000000000000000 0.000349999112673 0.000000000000000
212.83080330200 0.000000000000000 0.000349999112593 0.000000000000000
212.83014235290 0.000000000000000 0.000349999112513 0.000000000000000
212.82961890452 0.000000000000000 0.000349999112449 0.000000000000000
212.82909545614 0.000000000000000 0.000349999112386 0.000000000000000
212.82868078874 0.000000000000000 0.000349999112335 0.000000000000000
212.82826612135 0.000000000000000 0.000349999112285 0.000000000000000
212.82793748137 0.000000000000000 0.000349999112245 0.000000000000000
212.82760884139 0.000000000000000 0.000349999112205 0.000000000000000
212.82734819334 0.000000000000000 0.000349999112174 0.000000000000000
212.82708754529 0.000000000000000 0.000349999112142 0.000000000000000
212.82688058153 0.000000000000000 0.000349999112117 0.000000000000000
212.82667361778 0.000000000000000 0.000349999112092 0.000000000000000
212.82650897138 0.000000000000000 0.000349999112072 0.000000000000000
212.82634432499 0.000000000000000 0.000349999112052 0.000000000000000
212.82621294099 0.000000000000000 0.000349999112036 0.000000000000000
212.82608155699 0.000000000000000 0.000349999112020 0.000000000000000
212.82597618431 0.000000000000000 0.000349999112008 0.000000000000000
212.82587081164 0.000000000000000 0.000349999111995 0.000000000000000
212.82578557946 0.000000000000000 0.000349999111984 0.000000000000000
212.82570034729 0.000000000000000 0.000349999111974 0.000000000000000
212.82563037891 0.000000000000000 0.000349999111966 0.000000000000000
212.82556041052 0.000000000000000 0.000349999111957 0.000000000000000
212.82549044214 0.000000000000000 0.000349999111949 0.000000000000000
212.82541065356 0.000000000000000 0.000349999111939 0.000000000000000
212.82533086498 0.000000000000000 0.000349999111929 0.000000000000000
212.82525107641 0.000000000000000 0.000349999111920 0.000000000000000
212.82518505745 0.000000000000000 0.000349999111912 0.000000000000000
212.82511903850 0.000000000000000 0.000349999111904 0.000000000000000
212.82505301955 0.000000000000000 0.000349999111896 0.000000000000000
212.82498700059 0.000000000000000 0.000349999111888 0.000000000000000
212.82492098164 0.000000000000000 0.000349999111880 0.000000000000000
212.82485496268 0.000000000000000 0.000349999111872 0.000000000000000
212.82478894373 0.000000000000000 0.000349999111864 0.000000000000000
212.82465690582 0.000000000000000 0.000349999111849 0.000000000000000
212.82452486792 0.000000000000000 0.000349999111833 0.000000000000000
212.82439283001 0.000000000000000 0.000349999111817 0.000000000000000
212.82426079210 0.000000000000000 0.000349999111801 0.000000000000000
212.82406935695 0.000000000000000 0.000349999111778 0.000000000000000
212.82387792180 0.000000000000000 0.000349999111756 0.000000000000000
212.82368648665 0.000000000000000 0.000349999111733 0.000000000000000
212.82349505149 0.000000000000000 0.000349999111710 0.000000000000000
212.82307956589 0.000000000000000 0.000349999111660 0.000000000000000
212.82266408028 0.000000000000000 0.000349999111611 0.000000000000000
212.82224859467 0.000000000000000 0.000349999111561 0.000000000000000
212.82183310906 0.000000000000000 0.000349999111512 0.000000000000000
212.82088175880 0.000000000000000 0.000349999111398 0.000000000000000
212.81993040854 0.000000000000000 0.000349999111285 0.000000000000000
212.81897905827 0.000000000000000 0.000349999111172 0.000000000000000
212.81802770801 0.000000000000000 0.000349999111058 0.000000000000000
212.81547331034 0.000000000000000 0.000349999110754 0.000000000000000
212.81291891266 0.000000000000000 0.000349999110449 0.000000000000000
212.81036451498 0.000000000000000 0.000349999110144 0.000000000000000
212.80353366913 0.000000000000000 0.000349999109329 0.000000000000000
212.79670282328 0.000000000000000 0.000349999108514 0.000000000000000
212.78987197742 0.000000000000000 0.000349999107698 0.000000000000000
212.76895255096 0.000000000000000 0.000349999105196 0.000000000000000
212.74803312450 0.000000000000000 0.000349999102690 0.000000000000000
212.72711369804 0.000000000000000 0.000349999100180 0.000000000000000
212.64870644717 0.000000000000000 0.000349999090733 0.000000000000000
212.57029919630 0.000000000000000 0.000349999081224 0.000000000000000
212.49189194543 0.000000000000000 0.000349999071653 0.000000000000000
212.26483963055 0.000000000000000 0.000349999043575 0.000000000000000
212.03778731567 0.000000000000000 0.000349999014948 0.000000000000000
211.86723560812 0.000000000000000 0.000349998993072 0.000000000000000
211.69668390056 0.000000000000000 0.000349998970869 0.000000000000000
211.56088918734 0.000000000000000 0.000349998952952 0.000000000000000
211.42509447411 0.000000000000000 0.000349998934819 0.000000000000000
211.31721804713 0.000000000000000 0.000349998920259 0.000000000000000
211.20934162015 0.000000000000000 0.000349998905560 0.000000000000000
211.12369514620 0.000000000000000 0.000349998893790 0.000000000000000
211.03804867225 0.000000000000000 0.000349998881930 0.000000000000000
210.97008717526 0.000000000000000 0.000349998872456 0.000000000000000
210.90212567826 0.000000000000000 0.000349998862925 0.000000000000000
210.84822096566 0.000000000000000 0.000349998855324 0.000000000000000
210.79431625306 0.000000000000000 0.000349998847687 0.000000000000000
210.75157632868 0.000000000000000 0.000349998841607 0.000000000000000
210.70883640430 0.000000000000000 0.000349998835503 0.000000000000000
210.67495890520 0.000000000000000 0.000349998830649 0.000000000000000
210.64108140611 0.000000000000000 0.000349998825780 0.000000000000000
210.61423524121 0.000000000000000 0.000349998821912 0.000000000000000
210.58738907632 0.000000000000000 0.000349998818035 0.000000000000000
210.56611918094 0.000000000000000 0.000349998814956 0.000000000000000
210.54484928555 0.000000000000000 0.000349998811872 0.000000000000000
210.52800020192 0.000000000000000 0.000349998809425 0.000000000000000
210.51115111828 0.000000000000000 0.000349998806974 0.000000000000000
210.49780582862 0.000000000000000 0.000349998805031 0.000000000000000
210.48446053896 0.000000000000000 0.000349998803085 0.000000000000000
210.47389160369 0.000000000000000 0.000349998801542 0.000000000000000
210.46332266843 0.000000000000000 0.000349998799998 0.000000000000000
210.45495325770 0.000000000000000 0.000349998798775 0.000000000000000
210.44658384697 0.000000000000000 0.000349998797550 0.000000000000000
210.43995670399 0.000000000000000 0.000349998796580 0.000000000000000
210.43332956100 0.000000000000000 0.000349998795609 0.000000000000000
210.42808231003 0.000000000000000 0.000349998794840 0.000000000000000
210.42283505905 0.000000000000000 0.000349998794070 0.000000000000000
210.41868057893 0.000000000000000 0.000349998793461 0.000000000000000
210.41452609881 0.000000000000000 0.000349998792851 0.000000000000000
210.41123693440 0.000000000000000 0.000349998792368 0.000000000000000
210.40794777000 0.000000000000000 0.000349998791885 0.000000000000000
210.40534375843 0.000000000000000 0.000349998791503 0.000000000000000
210.40273974687 0.000000000000000 0.000349998791120 0.000000000000000
210.40067820053 0.000000000000000 0.000349998790818 0.000000000000000
210.39861665419 0.000000000000000 0.000349998790515 0.000000000000000
210.39698457525 0.000000000000000 0.000349998790275 0.000000000000000
210.39535249631 0.000000000000000 0.000349998790035 0.000000000000000
210.39406040460 0.000000000000000 0.000349998789845 0.000000000000000
210.39276831289 0.000000000000000 0.000349998789655 0.000000000000000
210.39174535386 0.000000000000000 0.000349998789504 0.000000000000000
210.39072239483 0.000000000000000 0.000349998789354 0.000000000000000
210.38991246303 0.000000000000000 0.000349998789235 0.000000000000000
210.38910253124 0.000000000000000 0.000349998789116 0.000000000000000
210.38846119890 0.000000000000000 0.000349998789021 0.000000000000000
210.38781986657 0.000000000000000 0.000349998788927 0.000000000000000
210.38731195019 0.000000000000000 0.000349998788852 0.000000000000000
210.38680403382 0.000000000000000 0.000349998788778 0.000000000000000
210.38640166628 0.000000000000000 0.000349998788719 0.000000000000000
210.38599929874 0.000000000000000 0.000349998788659 0.000000000000000
210.38568040163 0.000000000000000 0.000349998788612 0.000000000000000
210.38536150452 0.000000000000000 0.000349998788566 0.000000000000000
210.38510857714 0.000000000000000 0.000349998788528 0.000000000000000
210.38485564977 0.000000000000000 0.000349998788491 0.000000000000000
210.38465480831 0.000000000000000 0.000349998788462 0.000000000000000
210.38445396685 0.000000000000000 0.000349998788432 0.000000000000000
210.38429418045 0.000000000000000 0.000349998788409 0.000000000000000
210.38413439405 0.000000000000000 0.000349998788385 0.000000000000000
210.38400687459 0.000000000000000 0.000349998788366 0.000000000000000
210.38387935512 0.000000000000000 0.000349998788348 0.000000000000000
210.38377706378 0.000000000000000 0.000349998788333 0.000000000000000
210.38367477245 0.000000000000000 0.000349998788318 0.000000000000000
210.38359200776 0.000000000000000 0.000349998788305 0.000000000000000
210.38350924308 0.000000000000000 0.000349998788293 0.000000000000000
210.38344126393 0.000000000000000 0.000349998788283 0.000000000000000
210.38337328478 0.000000000000000 0.000349998788273 0.000000000000000
210.38330530563 0.000000000000000 0.000349998788263 0.000000000000000
210.38322764608 0.000000000000000 0.000349998788252 0.000000000000000
210.38314998654 0.000000000000000 0.000349998788240 0.000000000000000
210.38307232699 0.000000000000000 0.000349998788229 0.000000000000000
210.38300832587 0.000000000000000 0.000349998788220 0.000000000000000
210.38294432476 0.000000000000000 0.000349998788210 0.000000000000000
210.38288032364 0.000000000000000 0.000349998788201 0.000000000000000
210.38281632252 0.000000000000000 0.000349998788192 0.000000000000000
210.38275232141 0.000000000000000 0.000349998788182 0.000000000000000
210.38268832029 0.000000000000000 0.000349998788173 0.000000000000000
210.38262431918 0.000000000000000 0.000349998788164 0.000000000000000
210.38249631694 0.000000000000000 0.000349998788145 0.000000000000000
210.38236831471 0.000000000000000 0.000349998788127 0.000000000000000
210.38224031248 0.000000000000000 0.000349998788108 0.000000000000000
210.38211231025 0.000000000000000 0.000349998788090 0.000000000000000
210.38192626790 0.000000000000000 0.000349998788063 0.000000000000000
210.38174022556 0.000000000000000 0.000349998788036 0.000000000000000
210.38155418322 0.000000000000000 0.000349998788009 0.000000000000000
210.38136814088 0.000000000000000 0.000349998787982 0.000000000000000
210.38096497519 0.000000000000000 0.000349998787923 0.000000000000000
210.38056180951 0.000000000000000 0.000349998787865 0.000000000000000
210.38015864382 0.000000000000000 0.000349998787807 0.000000000000000
210.37975547814 0.000000000000000 0.000349998787748 0.000000000000000
210.37883294248 0.000000000000000 0.000349998787615 0.000000000000000
210.37791040681 0.000000000000000 0.000349998787481 0.000000000000000
210.37698787115 0.000000000000000 0.000349998787348 0.000000000000000
210.37606533549 0.000000000000000 0.000349998787214 0.000000000000000
210.37359201683 0.000000000000000 0.000349998786856 0.000000000000000
210.37111869817 0.000000000000000 0.000349998786498 0.000000000000000
210.36864537952 0.000000000000000 0.000349998786140 0.000000000000000
210.36203944194 0.000000000000000 0.000349998785184 0.000000000000000
210.35543350437 0.000000000000000 0.000349998784226 0.000000000000000
210.34882756679 0.000000000000000 0.000349998783268 0.000000000000000
210.32863077376 0.000000000000000 0.000349998780336 0.000000000000000
210.30843398073 0.000000000000000 0.000349998777399 0.000000000000000
210.28823718769 0.000000000000000 0.000349998774457 0.000000000000000
210.21270095462 0.000000000000000 0.000349998763409 0.000000000000000
210.13716472154 0.000000000000000 0.000349998752287 0.000000000000000
210.06162848846 0.000000000000000 0.000349998741092 0.000000000000000
209.84289759944 0.000000000000000 0.000349998708248 0.000000000000000
209.62416671043 0.000000000000000 0.000349998674758 0.000000000000000
209.45984166603 0.000000000000000 0.000349998649160 0.000000000000000
209.29551662162 0.000000000000000 0.000349998623176 0.000000000000000
209.16466798279 0.000000000000000 0.000349998602205 0.000000000000000
209.03381934396 0.000000000000000 0.000349998580980 0.000000000000000
208.92986425584 0.000000000000000 0.000349998563935 0.000000000000000
208.82590916771 0.000000000000000 0.000349998546726 0.000000000000000
208.74337083678 0.000000000000000 0.000349998532944 0.000000000000000
208.66083250584 0.000000000000000 0.000349998519058 0.000000000000000
208.59533402875 0.000000000000000 0.000349998507963 0.000000000000000
208.52983555167 0.000000000000000 0.000349998496801 0.000000000000000
208.47788227326 0.000000000000000 0.000349998487899 0.000000000000000
208.42592899486 0.000000000000000 0.000349998478955 0.000000000000000
208.38473494123 0.000000000000000 0.000349998471833 0.000000000000000
208.34354088760 0.000000000000000 0.000349998464684 0.000000000000000
208.31088782725 0.000000000000000 0.000349998458998 0.000000000000000
208.27823476689 0.000000000000000 0.000349998453296 0.000000000000000
208.25235834074 0.000000000000000 0.000349998448764 0.000000000000000
208.22648191458 0.000000000000000 0.000349998444222 0.000000000000000
208.20597997072 0.000000000000000 0.000349998440616 0.000000000000000
208.18547802685 0.000000000000000 0.000349998437003 0.000000000000000
208.16923705096 0.000000000000000 0.000349998434137 0.000000000000000
208.15299607507 0.000000000000000 0.000349998431266 0.000000000000000
208.14013228977 0.000000000000000 0.000349998428989 0.000000000000000
208.12726850447 0.000000000000000 0.000349998426709 0.000000000000000
208.11708080819 0.000000000000000 0.000349998424902 0.000000000000000
208.10689311192 0.000000000000000 0.000349998423093 0.000000000000000
208.09882554034 0.000000000000000 0.000349998421659 0.000000000000000
208.09075796877 0.000000000000000 0.000349998420224 0.000000000000000
208.08436979292 0.000000000000000 0.000349998419088 0.000000000000000
208.07798161707 0.000000000000000 0.000349998417950 0.000000000000000
208.07292355162 0.000000000000000 0.000349998417049 0.000000000000000
208.06786548616 0.000000000000000 0.000349998416148 0.000000000000000
208.06386077681 0.000000000000000 0.000349998415434 0.000000000000000
208.05985606746 0.000000000000000 0.000349998414719 0.000000000000000
208.05668546840 0.000000000000000 0.000349998414154 0.000000000000000
208.05351486933 0.000000000000000 0.000349998413588 0.000000000000000
208.05100471809 0.000000000000000 0.000349998413140 0.000000000000000
208.04849456684 0.000000000000000 0.000349998412691 0.000000000000000
208.04650732269 0.000000000000000 0.000349998412337 0.000000000000000
208.04452007854 0.000000000000000 0.000349998411982 0.000000000000000
208.04294681875 0.000000000000000 0.000349998411701 0.000000000000000
208.04137355897 0.000000000000000 0.000349998411419 0.000000000000000
208.04012802970 0.000000000000000 0.000349998411197 0.000000000000000
208.03888250044 0.000000000000000 0.000349998410974 0.000000000000000
208.03789640147 0.000000000000000 0.000349998410798 0.000000000000000
208.03691030250 0.000000000000000 0.000349998410622 0.000000000000000
208.03612955062 0.000000000000000 0.000349998410482 0.000000000000000
208.03534879874 0.000000000000000 0.000349998410343 0.000000000000000
208.03473056719 0.000000000000000 0.000349998410232 0.000000000000000
208.03411233564 0.000000000000000 0.000349998410122 0.000000000000000
208.03362270845 0.000000000000000 0.000349998410034 0.000000000000000
208.03313308127 0.000000000000000 0.000349998409947 0.000000000000000
208.03274519491 0.000000000000000 0.000349998409877 0.000000000000000
208.03235730855 0.000000000000000 0.000349998409808 0.000000000000000
208.03204987924 0.000000000000000 0.000349998409753 0.000000000000000
208.03174244994 0.000000000000000 0.000349998409698 0.000000000000000
208.03149860630 0.000000000000000 0.000349998409654 0.000000000000000
208.03125476266 0.000000000000000 0.000349998409611 0.000000000000000
208.03106111931 0.000000000000000 0.000349998409576 0.000000000000000
208.03086747596 0.000000000000000 0.000349998409542 0.000000000000000
208.03071339697 0.000000000000000 0.000349998409514 0.000000000000000
208.03055931799 0.000000000000000 0.000349998409487 0.000000000000000
208.03043632822 0.000000000000000 0.000349998409465 0.000000000000000
208.03031333846 0.000000000000000 0.000349998409443 0.000000000000000
208.03021464715 0.000000000000000 0.000349998409425 0.000000000000000
208.03011595585 0.000000000000000 0.000349998409407 0.000000000000000
208.03003605774 0.000000000000000 0.000349998409393 0.000000000000000
208.02995615963 0.000000000000000 0.000349998409379 0.000000000000000
208.02989046713 0.000000000000000 0.000349998409367 0.000000000000000
208.02982477463 0.000000000000000 0.000349998409355 0.000000000000000
208.02975908213 0.000000000000000 0.000349998409344 0.000000000000000
208.02968377122 0.000000000000000 0.000349998409330 0.000000000000000
208.02960846031 0.000000000000000 0.000349998409317 0.000000000000000
208.02953314940 0.000000000000000 0.000349998409303 0.000000000000000
208.02947151631 0.000000000000000 0.000349998409292 0.000000000000000
208.02940988322 0.000000000000000 0.000349998409281 0.000000000000000
208.02934825013 0.000000000000000 0.000349998409271 0.000000000000000
208.02928661704 0.000000000000000 0.000349998409260 0.000000000000000
208.02922498395 0.000000000000000 0.000349998409249 0.000000000000000
208.02916335086 0.000000000000000 0.000349998409238 0.000000000000000
208.02910171777 0.000000000000000 0.000349998409227 0.000000000000000
208.02897845158 0.000000000000000 0.000349998409205 0.000000000000000
208.02885518540 0.000000000000000 0.000349998409184 0.000000000000000
208.02873191922 0.000000000000000 0.000349998409162 0.000000000000000
208.02860865304 0.000000000000000 0.000349998409140 0.000000000000000
208.02842861268 0.000000000000000 0.000349998409108 0.000000000000000
208.02824857232 0.000000000000000 0.000349998409077 0.000000000000000
208.02806853197 0.000000000000000 0.000349998409045 0.000000000000000
208.02788849161 0.000000000000000 0.000349998409013 0.000000000000000
208.02749938837 0.000000000000000 0.000349998408945 0.000000000000000
208.02711028514 0.000000000000000 0.000349998408876 0.000000000000000
208.02672118190 0.000000000000000 0.000349998408808 0.000000000000000
208.02633207867 0.000000000000000 0.000349998408739 0.000000000000000
208.02544269024 0.000000000000000 0.000349998408583 0.000000000000000
208.02455330180 0.000000000000000 0.000349998408427 0.000000000000000
208.02366391337 0.000000000000000 0.000349998408270 0.000000000000000
208.02277452494 0.000000000000000 0.000349998408114 0.000000000000000
208.02039609617 0.000000000000000 0.000349998407695 0.000000000000000
208.01801766740 0.000000000000000 0.000349998407276 0.000000000000000
208.01563923864 0.000000000000000 0.000349998406858 0.000000000000000
208.00929980958 0.000000000000000 0.000349998405741 0.000000000000000
208.00296038053 0.000000000000000 0.000349998404624 0.000000000000000
207.99662095148 0.000000000000000 0.000349998403507 0.000000000000000
207.97729351192 0.000000000000000 0.000349998400096 0.000000000000000
207.95796607236 0.000000000000000 0.000349998396678 0.000000000000000
207.93863863280 0.000000000000000 0.000349998393255 0.000000000000000
207.86661464720 0.000000000000000 0.000349998380447 0.000000000000000
207.79459066160 0.000000000000000 0.000349998367554 0.000000000000000
207.72256667600 0.000000000000000 0.000349998354577 0.000000000000000
207.51219205945 0.000000000000000 0.000349998316174 0.000000000000000
207.30181744291 0.000000000000000 0.000349998277013 0.000000000000000
207.14369222326 0.000000000000000 0.000349998247064 0.000000000000000
206.98556700361 0.000000000000000 0.000349998216663 0.000000000000000
206.85964935489 0.000000000000000 0.000349998192125 0.000000000000000
206.73373170617 0.000000000000000 0.000349998167289 0.000000000000000
206.63368949493 0.000000000000000 0.000349998147343 0.000000000000000
206.53364728370 0.000000000000000 0.000349998127204 0.000000000000000
206.45421283348 0.000000000000000 0.000349998111076 0.000000000000000
206.37477838326 0.000000000000000 0.000349998094824 0.000000000000000
206.31174123142 0.000000000000000 0.000349998081839 0.000000000000000
206.24870407957 0.000000000000000 0.000349998068775 0.000000000000000
206.19870204264 0.000000000000000 0.000349998058357 0.000000000000000
206.14870000571 0.000000000000000 0.000349998047888 0.000000000000000
206.10905245082 0.000000000000000 0.000349998039552 0.000000000000000
206.06940489594 0.000000000000000 0.000349998031185 0.000000000000000
206.03797729869 0.000000000000000 0.000349998024530 0.000000000000000
206.00654970144 0.000000000000000 0.000349998017854 0.000000000000000
205.98164417925 0.000000000000000 0.000349998012550 0.000000000000000
205.95673865706 0.000000000000000 0.000349998007234 0.000000000000000
205.93700582415 0.000000000000000 0.000349998003013 0.000000000000000
205.91727299125 0.000000000000000 0.000349997998784 0.000000000000000
205.90164119888 0.000000000000000 0.000349997995428 0.000000000000000
205.88600940651 0.000000000000000 0.000349997992067 0.000000000000000
205.87362808203 0.000000000000000 0.000349997989402 0.000000000000000
205.86124675754 0.000000000000000 0.000349997986734 0.000000000000000
205.85144112681 0.000000000000000 0.000349997984618 0.000000000000000
205.84163549608 0.000000000000000 0.000349997982500 0.000000000000000
205.83387046375 0.000000000000000 0.000349997980822 0.000000000000000
205.82610543142 0.000000000000000 0.000349997979143 0.000000000000000
205.81995680705 0.000000000000000 0.000349997977812 0.000000000000000
205.81380818268 0.000000000000000 0.000349997976481 0.000000000000000
205.80893978508 0.000000000000000 0.000349997975426 0.000000000000000
205.80407138749 0.000000000000000 0.000349997974371 0.000000000000000
205.80021684366 0.000000000000000 0.000349997973535 0.000000000000000
205.79636229984 0.000000000000000 0.000349997972699 0.000000000000000
205.79331058705 0.000000000000000 0.000349997972036 0.000000000000000
205.79025887427 0.000000000000000 0.000349997971374 0.000000000000000
205.78784284286 0.000000000000000 0.000349997970849 0.000000000000000
205.78542681145 0.000000000000000 0.000349997970325 0.000000000000000
205.78351407846 0.000000000000000 0.000349997969909 0.000000000000000
205.78160134547 0.000000000000000 0.000349997969494 0.000000000000000
205.78008707249 0.000000000000000 0.000349997969165 0.000000000000000
205.77857279951 0.000000000000000 0.000349997968836 0.000000000000000
205.77737396681 0.000000000000000 0.000349997968575 0.000000000000000
205.77617513410 0.000000000000000 0.000349997968315 0.000000000000000
205.77522600216 0.000000000000000 0.000349997968108 0.000000000000000
205.77427687023 0.000000000000000 0.000349997967902 0.000000000000000
205.77352538337 0.000000000000000 0.000349997967739 0.000000000000000
205.77277389651 0.000000000000000 0.000349997967575 0.000000000000000
205.77217883325 0.000000000000000 0.000349997967446 0.000000000000000
205.77158376998 0.000000000000000 0.000349997967317 0.000000000000000
205.77111248534 0.000000000000000 0.000349997967214 0.000000000000000
205.77064120070 0.000000000000000 0.000349997967112 0.000000000000000
205.77026783747 0.000000000000000 0.000349997967030 0.000000000000000
205.76989447424 0.000000000000000 0.000349997966949 0.000000000000000
205.76959854549 0.000000000000000 0.000349997966885 0.000000000000000
205.76930261674 0.000000000000000 0.000349997966821 0.000000000000000
205.76906788209 0.000000000000000 0.000349997966770 0.000000000000000
205.76883314744 0.000000000000000 0.000349997966719 0.000000000000000
205.76864672130 0.000000000000000 0.000349997966678 0.000000000000000
205.76846029515 0.000000000000000 0.000349997966638 0.000000000000000
205.76831193748 0.000000000000000 0.000349997966605 0.000000000000000
205.76816357981 0.000000000000000 0.000349997966573 0.000000000000000
205.76804512911 0.000000000000000 0.000349997966547 0.000000000000000
205.76792667842 0.000000000000000 0.000349997966522 0.000000000000000
205.76783159228 0.000000000000000 0.000349997966501 0.000000000000000
205.76773650614 0.000000000000000 0.000349997966480 0.000000000000000
205.76765947532 0.000000000000000 0.000349997966464 0.000000000000000
205.76758244450 0.000000000000000 0.000349997966447 0.000000000000000
205.76751903380 0.000000000000000 0.000349997966433 0.000000000000000
205.76745562311 0.000000000000000 0.000349997966419 0.000000000000000
205.76739221241 0.000000000000000 0.000349997966406 0.000000000000000
205.76731921763 0.000000000000000 0.000349997966390 0.000000000000000
205.76724622286 0.000000000000000 0.000349997966374 0.000000000000000
205.76717322808 0.000000000000000 0.000349997966358 0.000000000000000
205.76711390445 0.000000000000000 0.000349997966345 0.000000000000000
205.76705458082 0.000000000000000 0.000349997966332 0.000000000000000
205.76699525719 0.000000000000000 0.000349997966320 0.000000000000000
205.76693593356 0.000000000000000 0.000349997966307 0.000000000000000
205.76687660993 0.000000000000000 0.000349997966294 0.000000000000000
205.76681728630 0.000000000000000 0.000349997966281 0.000000000000000
205.76675796267 0.000000000000000 0.000349997966269 0.000000000000000
205.76663931541 0.000000000000000 0.000349997966243 0.000000000000000
205.76652066815 0.000000000000000 0.000349997966218 0.000000000000000
205.76640202089 0.000000000000000 0.000349997966192 0.000000000000000
205.76628337362 0.000000000000000 0.000349997966167 0.000000000000000
205.76610906600 0.000000000000000 0.000349997966130 0.000000000000000
205.76593475837 0.000000000000000 0.000349997966092 0.000000000000000
205.76576045074 0.000000000000000 0.000349997966055 0.000000000000000
205.76558614311 0.000000000000000 0.000349997966018 0.000000000000000
205.76521047780 0.000000000000000 0.000349997965937 0.000000000000000
205.76483481249 0.000000000000000 0.000349997965857 0.000000000000000
205.76445914718 0.000000000000000 0.000349997965776 0.000000000000000
205.76408348188 0.000000000000000 0.000349997965696 0.000000000000000
205.76322568220 0.000000000000000 0.000349997965512 0.000000000000000
205.76236788253 0.000000000000000 0.000349997965329 0.000000000000000
205.76151008286 0.000000000000000 0.000349997965145 0.000000000000000
205.76065228319 0.000000000000000 0.000349997964962 0.000000000000000
205.75836388312 0.000000000000000 0.000349997964472 0.000000000000000
205.75607548304 0.000000000000000 0.000349997963982 0.000000000000000
205.75378708297 0.000000000000000 0.000349997963491 0.000000000000000
205.74769960528 0.000000000000000 0.000349997962187 0.000000000000000
205.74161212760 0.000000000000000 0.000349997960882 0.000000000000000
205.73552464991 0.000000000000000 0.000349997959577 0.000000000000000
205.71701525780 0.000000000000000 0.000349997955602 0.000000000000000
205.69850586569 0.000000000000000 0.000349997951621 0.000000000000000
205.67999647359 0.000000000000000 0.000349997947633 0.000000000000000
205.61125872879 0.000000000000000 0.000349997932761 0.000000000000000
205.54252098400 0.000000000000000 0.000349997917793 0.000000000000000
205.47378323920 0.000000000000000 0.000349997902727 0.000000000000000
205.27187284523 0.000000000000000 0.000349997857893 0.000000000000000
205.06996245127 0.000000000000000 0.000349997812174 0.000000000000000
204.91815288084 0.000000000000000 0.000349997777201 0.000000000000000
204.76634331041 0.000000000000000 0.000349997741701 0.000000000000000
204.64545290415 0.000000000000000 0.000349997713048 0.000000000000000
204.52456249790 0.000000000000000 0.000349997684048 0.000000000000000
204.42851304100 0.000000000000000 0.000349997660757 0.000000000000000
204.33246358411 0.000000000000000 0.000349997637242 0.000000000000000
204.25619884943 0.000000000000000 0.000349997618410 0.000000000000000
204.17993411475 0.000000000000000 0.000349997599434 0.000000000000000
204.11941222438 0.000000000000000 0.000349997584273 0.000000000000000
204.05889033402 0.000000000000000 0.000349997569019 0.000000000000000
204.01088349463 0.000000000000000 0.000349997556855 0.000000000000000
203.96287665524 0.000000000000000 0.000349997544633 0.000000000000000
203.92481125873 0.000000000000000 0.000349997534900 0.000000000000000
203.88674586222 0.000000000000000 0.000349997525131 0.000000000000000
203.85657254416 0.000000000000000 0.000349997517361 0.000000000000000
203.82639922611 0.000000000000000 0.000349997509568 0.000000000000000
203.80248781617 0.000000000000000 0.000349997503375 0.000000000000000
203.77857640624 0.000000000000000 0.000349997497168 0.000000000000000
203.75963132323 0.000000000000000 0.000349997492240 0.000000000000000
203.74068624021 0.000000000000000 0.000349997487303 0.000000000000000
203.72567856473 0.000000000000000 0.000349997483385 0.000000000000000
203.71067088924 0.000000000000000 0.000349997479462 0.000000000000000
203.69878396594 0.000000000000000 0.000349997476350 0.000000000000000
203.68689704263 0.000000000000000 0.000349997473235 0.000000000000000
203.67748300845 0.000000000000000 0.000349997470765 0.000000000000000
203.66806897427 0.000000000000000 0.000349997468293 0.000000000000000
203.66061407819 0.000000000000000 0.000349997466334 0.000000000000000
203.65315918210 0.000000000000000 0.000349997464373 0.000000000000000
203.64725615739 0.000000000000000 0.000349997462820 0.000000000000000
203.64135313269 0.000000000000000 0.000349997461265 0.000000000000000
203.63667921329 0.000000000000000 0.000349997460034 0.000000000000000
203.63200529389 0.000000000000000 0.000349997458802 0.000000000000000
203.62830473820 0.000000000000000 0.000349997457826 0.000000000000000
203.62460418252 0.000000000000000 0.000349997456850 0.000000000000000
203.62167439158 0.000000000000000 0.000349997456077 0.000000000000000
203.61874460063 0.000000000000000 0.000349997455304 0.000000000000000
203.61642509818 0.000000000000000 0.000349997454692 0.000000000000000
203.61410559572 0.000000000000000 0.000349997454079 0.000000000000000
203.61226928485 0.000000000000000 0.000349997453594 0.000000000000000
203.61043297398 0.000000000000000 0.000349997453109 0.000000000000000
203.60897920293 0.000000000000000 0.000349997452725 0.000000000000000
203.60752543188 0.000000000000000 0.000349997452341 0.000000000000000
203.60637449647 0.000000000000000 0.000349997452037 0.000000000000000
203.60522356107 0.000000000000000 0.000349997451733 0.000000000000000
203.60431234735 0.000000000000000 0.000349997451492 0.000000000000000
203.60340113363 0.000000000000000 0.000349997451251 0.000000000000000
203.60267966491 0.000000000000000 0.000349997451060 0.000000000000000
203.60195819618 0.000000000000000 0.000349997450869 0.000000000000000
203.60138689711 0.000000000000000 0.000349997450718 0.000000000000000
203.60081559804 0.000000000000000 0.000349997450567 0.000000000000000
203.60036312704 0.000000000000000 0.000349997450448 0.000000000000000
203.59991065605 0.000000000000000 0.000349997450328 0.000000000000000
203.59955218790 0.000000000000000 0.000349997450233 0.000000000000000
203.59919371976 0.000000000000000 0.000349997450139 0.000000000000000
203.59890958466 0.000000000000000 0.000349997450063 0.000000000000000
203.59862544956 0.000000000000000 0.000349997449988 0.000000000000000
203.59840005410 0.000000000000000 0.000349997449929 0.000000000000000
203.59817465864 0.000000000000000 0.000349997449869 0.000000000000000
203.59799562954 0.000000000000000 0.000349997449822 0.000000000000000
203.59781660044 0.000000000000000 0.000349997449775 0.000000000000000
203.59767410330 0.000000000000000 0.000349997449737 0.000000000000000
203.59753160616 0.000000000000000 0.000349997449699 0.000000000000000
203.59741780052 0.000000000000000 0.000349997449669 0.000000000000000
203.59730399488 0.000000000000000 0.000349997449639 0.000000000000000
203.59721259200 0.000000000000000 0.000349997449615 0.000000000000000
203.59712118912 0.000000000000000 0.000349997449591 0.000000000000000
203.59704707895 0.000000000000000 0.000349997449571 0.000000000000000
203.59697296877 0.000000000000000 0.000349997449552 0.000000000000000
203.59691186862 0.000000000000000 0.000349997449536 0.000000000000000
203.59685076846 0.000000000000000 0.000349997449519 0.000000000000000
203.59678966830 0.000000000000000 0.000349997449503 0.000000000000000
203.59671895349 0.000000000000000 0.000349997449485 0.000000000000000
203.59664823868 0.000000000000000 0.000349997449466 0.000000000000000
203.59657752387 0.000000000000000 0.000349997449447 0.000000000000000
203.59656564299 0.000000000000000 0.000349997449444 0.000000000000000
203.59655376210 0.000000000000000 0.000349997449441 0.000000000000000
203.59654188122 0.000000000000000 0.000349997449438 0.000000000000000
203.59651811944 0.000000000000000 0.000349997449432 0.000000000000000
203.59649435767 0.000000000000000 0.000349997449426 0.000000000000000
203.59647059590 0.000000000000000 0.000349997449419 0.000000000000000
203.59641496059 0.000000000000000 0.000349997449405 0.000000000000000
203.59635932528 0.000000000000000 0.000349997449390 0.000000000000000
203.59630368997 0.000000000000000 0.000349997449376 0.000000000000000
203.59624805467 0.000000000000000 0.000349997449361 0.000000000000000
203.59617250661 0.000000000000000 0.000349997449341 0.000000000000000
203.59609695856 0.000000000000000 0.000349997449322 0.000000000000000
203.59602141051 0.000000000000000 0.000349997449302 0.000000000000000
203.59594586245 0.000000000000000 0.000349997449282 0.000000000000000
203.59581676690 0.000000000000000 0.000349997449249 0.000000000000000
203.59568767135 0.000000000000000 0.000349997449215 0.000000000000000
203.59555857580 0.000000000000000 0.000349997449181 0.000000000000000
203.59542948025 0.000000000000000 0.000349997449148 0.000000000000000
203.59517812862 0.000000000000000 0.000349997449082 0.000000000000000
203.59492677700 0.000000000000000 0.000349997449017 0.000000000000000
203.59467542537 0.000000000000000 0.000349997448951 0.000000000000000
203.59442407374 0.000000000000000 0.000349997448886 0.000000000000000
203.59387194374 0.000000000000000 0.000349997448742 0.000000000000000
203.59331981374 0.000000000000000 0.000349997448598 0.000000000000000
203.59276768374 0.000000000000000 0.000349997448455 0.000000000000000
203.59221555374 0.000000000000000 0.000349997448311 0.000000000000000
203.59086598513 0.000000000000000 0.000349997447960 0.000000000000000
203.58951641652 0.000000000000000 0.000349997447608 0.000000000000000
203.58816684791 0.000000000000000 0.000349997447257 0.000000000000000
203.58481635131 0.000000000000000 0.000349997446384 0.000000000000000
203.58146585472 0.000000000000000 0.000349997445511 0.000000000000000
203.57811535813 0.000000000000000 0.000349997444638 0.000000000000000
203.56884514681 0.000000000000000 0.000349997442220 0.000000000000000
203.55957493550 0.000000000000000 0.000349997439801 0.000000000000000
203.55030472419 0.000000000000000 0.000349997437379 0.000000000000000
203.51978002745 0.000000000000000 0.000349997429389 0.000000000000000
203.48925533071 0.000000000000000 0.000349997421376 0.000000000000000
203.45873063397 0.000000000000000 0.000349997413339 0.000000000000000
203.33351366004 0.000000000000000 0.000349997380115 0.000000000000000
203.20829668611 0.000000000000000 0.000349997346477 0.000000000000000
203.08307971218 0.000000000000000 0.000349997312417 0.000000000000000
202.86103591292 0.000000000000000 0.000349997250952 0.000000000000000
202.63899211366 0.000000000000000 0.000349997188080 0.000000000000000
202.45864244219 0.000000000000000 0.000349997135947 0.000000000000000
202.27829277071 0.000000000000000 0.000349997082835 0.000000000000000
202.15454789079 0.000000000000000 0.000349997045816 0.000000000000000
202.03080301087 0.000000000000000 0.000349997008320 0.000000000000000
201.94709341490 0.000000000000000 0.000349996982683 0.000000000000000
201.86338381893 0.000000000000000 0.000349996956824 0.000000000000000
201.80687458601 0.000000000000000 0.000349996939241 0.000000000000000
201.75036535310 0.000000000000000 0.000349996921556 0.000000000000000
201.71225294911 0.000000000000000 0.000349996909571 0.000000000000000
201.67414054512 0.000000000000000 0.000349996897539 0.000000000000000
201.64845152850 0.000000000000000 0.000349996889403 0.000000000000000
201.62276251188 0.000000000000000 0.000349996881245 0.000000000000000
201.60545474482 0.000000000000000 0.000349996875737 0.000000000000000
201.58814697775 0.000000000000000 0.000349996870219 0.000000000000000
201.57648956461 0.000000000000000 0.000349996866498 0.000000000000000
201.56483215147 0.000000000000000 0.000349996862771 0.000000000000000
201.55698213055 0.000000000000000 0.000349996860260 0.000000000000000
201.54913210962 0.000000000000000 0.000349996857746 0.000000000000000
201.54384672439 0.000000000000000 0.000349996856053 0.000000000000000
201.53856133916 0.000000000000000 0.000349996854358 0.000000000000000
201.53500302927 0.000000000000000 0.000349996853217 0.000000000000000
201.53144471938 0.000000000000000 0.000349996852075 0.000000000000000
201.52904922119 0.000000000000000 0.000349996851306 0.000000000000000
201.52665372300 0.000000000000000 0.000349996850538 0.000000000000000
201.52504098333 0.000000000000000 0.000349996850020 0.000000000000000
201.52342824366 0.000000000000000 0.000349996849502 0.000000000000000
201.52234230920 0.000000000000000 0.000349996849153 0.000000000000000
201.52125637474 0.000000000000000 0.000349996848804 0.000000000000000
201.52052485802 0.000000000000000 0.000349996848569 0.000000000000000
201.51979334129 0.000000000000000 0.000349996848334 0.000000000000000
201.51930009500 0.000000000000000 0.000349996848176 0.000000000000000
201.51880684872 0.000000000000000 0.000349996848018 0.000000000000000
201.51847353900 0.000000000000000 0.000349996847911 0.000000000000000
201.51814022928 0.000000000000000 0.000349996847804 0.000000000000000
201.51791388771 0.000000000000000 0.000349996847731 0.000000000000000
201.51768754614 0.000000000000000 0.000349996847658 0.000000000000000
201.51753209603 0.000000000000000 0.000349996847608 0.000000000000000
201.51737664593 0.000000000000000 0.000349996847558 0.000000000000000
201.51726690772 0.000000000000000 0.000349996847523 0.000000000000000
201.51715716951 0.000000000000000 0.000349996847488 0.000000000000000
201.51707340321 0.000000000000000 0.000349996847461 0.000000000000000
201.51698963691 0.000000000000000 0.000349996847434 0.000000000000000
201.51690587061 0.000000000000000 0.000349996847408 0.000000000000000
201.51684438152 0.000000000000000 0.000349996847388 0.000000000000000
201.51678289244 0.000000000000000 0.000349996847368 0.000000000000000
201.51672140335 0.000000000000000 0.000349996847349 0.000000000000000
201.51665991427 0.000000000000000 0.000349996847329 0.000000000000000
201.51659842519 0.000000000000000 0.000349996847310 0.000000000000000
201.51653693610 0.000000000000000 0.000349996847290 0.000000000000000
201.51647544702 0.000000000000000 0.000349996847271 0.000000000000000
201.51635246885 0.000000000000000 0.000349996847232 0.000000000000000
201.51622949068 0.000000000000000 0.000349996847193 0.000000000000000
201.51610651251 0.000000000000000 0.000349996847154 0.000000000000000
201.51598353434 0.000000000000000 0.000349996847115 0.000000000000000
201.51580594462 0.000000000000000 0.000349996847059 0.000000000000000
201.51562835490 0.000000000000000 0.000349996847002 0.000000000000000
201.51545076517 0.000000000000000 0.000349996846946 0.000000000000000
201.51527317545 0.000000000000000 0.000349996846890 0.000000000000000
201.51488384679 0.000000000000000 0.000349996846767 0.000000000000000
201.51449451814 0.000000000000000 0.000349996846644 0.000000000000000
201.51410518948 0.000000000000000 0.000349996846520 0.000000000000000
201.51371586082 0.000000000000000 0.000349996846397 0.000000000000000
201.51281906082 0.000000000000000 0.000349996846113 0.000000000000000
201.51192226081 0.000000000000000 0.000349996845830 0.000000000000000
201.51102546081 0.000000000000000 0.000349996845546 0.000000000000000
201.51012866080 0.000000000000000 0.000349996845262 0.000000000000000
201.50768999025 0.000000000000000 0.000349996844490 0.000000000000000
201.50525131970 0.000000000000000 0.000349996843718 0.000000000000000
201.50281264915 0.000000000000000 0.000349996842946 0.000000000000000
201.49622280713 0.000000000000000 0.000349996840858 0.000000000000000
201.48963296511 0.000000000000000 0.000349996838770 0.000000000000000
201.48304312309 0.000000000000000 0.000349996836679 0.000000000000000
201.46257145670 0.000000000000000 0.000349996830177 0.000000000000000
201.44209979031 0.000000000000000 0.000349996823662 0.000000000000000
201.42162812392 0.000000000000000 0.000349996817133 0.000000000000000
201.34347839521 0.000000000000000 0.000349996792084 0.000000000000000
201.26532866651 0.000000000000000 0.000349996766835 0.000000000000000
201.18717893780 0.000000000000000 0.000349996741383 0.000000000000000
201.00671281178 0.000000000000000 0.000349996681814 0.000000000000000
200.82624668575 0.000000000000000 0.000349996621113 0.000000000000000
200.69225218856 0.000000000000000 0.000349996575291 0.000000000000000
200.55825769137 0.000000000000000 0.000349996528813 0.000000000000000
200.45153892872 0.000000000000000 0.000349996491319 0.000000000000000
200.34482016607 0.000000000000000 0.000349996453396 0.000000000000000
200.26004662362 0.000000000000000 0.000349996422961 0.000000000000000
200.17527308118 0.000000000000000 0.000349996392249 0.000000000000000
200.10797301714 0.000000000000000 0.000349996367669 0.000000000000000
200.04067295311 0.000000000000000 0.000349996342911 0.000000000000000
199.98727344730 0.000000000000000 0.000349996323139 0.000000000000000
199.93387394148 0.000000000000000 0.000349996303255 0.000000000000000
199.89152252537 0.000000000000000 0.000349996287405 0.000000000000000
199.84917110926 0.000000000000000 0.000349996271482 0.000000000000000
199.81559408921 0.000000000000000 0.000349996258808 0.000000000000000
199.78201706917 0.000000000000000 0.000349996246088 0.000000000000000
199.75540440258 0.000000000000000 0.000349996235975 0.000000000000000
199.72879173599 0.000000000000000 0.000349996225832 0.000000000000000
199.70770399171 0.000000000000000 0.000349996217776 0.000000000000000
199.68661624744 0.000000000000000 0.000349996209701 0.000000000000000
199.66990970343 0.000000000000000 0.000349996203291 0.000000000000000
199.65320315941 0.000000000000000 0.000349996196870 0.000000000000000
199.63996969114 0.000000000000000 0.000349996191776 0.000000000000000
199.62673622287 0.000000000000000 0.000349996186674 0.000000000000000
199.61625518540 0.000000000000000 0.000349996182629 0.000000000000000
199.60577414793 0.000000000000000 0.000349996178579 0.000000000000000
199.59747393880 0.000000000000000 0.000349996175369 0.000000000000000
199.58917372967 0.000000000000000 0.000349996172156 0.000000000000000
199.58260113706 0.000000000000000 0.000349996169609 0.000000000000000
199.57602854445 0.000000000000000 0.000349996167061 0.000000000000000
199.57082433756 0.000000000000000 0.000349996165043 0.000000000000000
199.56562013067 0.000000000000000 0.000349996163023 0.000000000000000
199.56149964299 0.000000000000000 0.000349996161423 0.000000000000000
199.55737915530 0.000000000000000 0.000349996159822 0.000000000000000
199.55411685357 0.000000000000000 0.000349996158554 0.000000000000000
199.55085455183 0.000000000000000 0.000349996157286 0.000000000000000
199.54827178177 0.000000000000000 0.000349996156281 0.000000000000000
199.54568901170 0.000000000000000 0.000349996155277 0.000000000000000
199.54364427235 0.000000000000000 0.000349996154481 0.000000000000000
199.54159953300 0.000000000000000 0.000349996153686 0.000000000000000
199.53998076166 0.000000000000000 0.000349996153056 0.000000000000000
199.53836199032 0.000000000000000 0.000349996152425 0.000000000000000
199.53708044487 0.000000000000000 0.000349996151926 0.000000000000000
199.53579889943 0.000000000000000 0.000349996151427 0.000000000000000
199.53478430884 0.000000000000000 0.000349996151032 0.000000000000000
199.53376971825 0.000000000000000 0.000349996150637 0.000000000000000
199.53296643922 0.000000000000000 0.000349996150324 0.000000000000000
199.53216316018 0.000000000000000 0.000349996150011 0.000000000000000
199.53152713182 0.000000000000000 0.000349996149764 0.000000000000000
199.53089110345 0.000000000000000 0.000349996149516 0.000000000000000
199.53038743449 0.000000000000000 0.000349996149320 0.000000000000000
199.52988376553 0.000000000000000 0.000349996149123 0.000000000000000
199.52948482281 0.000000000000000 0.000349996148968 0.000000000000000
199.52908588008 0.000000000000000 0.000349996148813 0.000000000000000
199.52876977393 0.000000000000000 0.000349996148689 0.000000000000000
199.52845366779 0.000000000000000 0.000349996148566 0.000000000000000
199.52820305177 0.000000000000000 0.000349996148469 0.000000000000000
199.52795243575 0.000000000000000 0.000349996148371 0.000000000000000
199.52775355473 0.000000000000000 0.000349996148293 0.000000000000000
199.52755467370 0.000000000000000 0.000349996148216 0.000000000000000
199.52739660795 0.000000000000000 0.000349996148154 0.000000000000000
199.52723854220 0.000000000000000 0.000349996148093 0.000000000000000
199.52711260527 0.000000000000000 0.000349996148044 0.000000000000000
199.52698666834 0.000000000000000 0.000349996147995 0.000000000000000
199.52688592364 0.000000000000000 0.000349996147956 0.000000000000000
199.52678517893 0.000000000000000 0.000349996147916 0.000000000000000
199.52670404378 0.000000000000000 0.000349996147885 0.000000000000000
199.52662290862 0.000000000000000 0.000349996147853 0.000000000000000
199.52655681144 0.000000000000000 0.000349996147827 0.000000000000000
199.52649071427 0.000000000000000 0.000349996147802 0.000000000000000
199.52643574707 0.000000000000000 0.000349996147780 0.000000000000000
199.52638077988 0.000000000000000 0.000349996147759 0.000000000000000
199.52632581268 0.000000000000000 0.000349996147738 0.000000000000000
199.52626008414 0.000000000000000 0.000349996147712 0.000000000000000
199.52619435561 0.000000000000000 0.000349996147687 0.000000000000000
199.52612862707 0.000000000000000 0.000349996147661 0.000000000000000
199.52611548136 0.000000000000000 0.000349996147656 0.000000000000000
199.52610233565 0.000000000000000 0.000349996147651 0.000000000000000
199.52608918994 0.000000000000000 0.000349996147646 0.000000000000000
199.52606289853 0.000000000000000 0.000349996147636 0.000000000000000
199.52603660711 0.000000000000000 0.000349996147626 0.000000000000000
199.52601031570 0.000000000000000 0.000349996147615 0.000000000000000
199.52598402428 0.000000000000000 0.000349996147605 0.000000000000000
199.52592829412 0.000000000000000 0.000349996147584 0.000000000000000
199.52587256397 0.000000000000000 0.000349996147562 0.000000000000000
199.52581683381 0.000000000000000 0.000349996147541 0.000000000000000
199.52576110365 0.000000000000000 0.000349996147519 0.000000000000000
199.52561442831 0.000000000000000 0.000349996147463 0.000000000000000
199.52549448883 0.000000000000000 0.000349996147417 0.000000000000000
199.52537454935 0.000000000000000 0.000349996147371 0.000000000000000
199.52525460987 0.000000000000000 0.000349996147325 0.000000000000000
199.52513467039 0.000000000000000 0.000349996147279 0.000000000000000
199.52491759078 0.000000000000000 0.000349996147195 0.000000000000000
199.52470051118 0.000000000000000 0.000349996147112 0.000000000000000
199.52448343157 0.000000000000000 0.000349996147028 0.000000000000000
199.52426635197 0.000000000000000 0.000349996146945 0.000000000000000
199.52379151776 0.000000000000000 0.000349996146763 0.000000000000000
199.52331668355 0.000000000000000 0.000349996146580 0.000000000000000
199.52284184934 0.000000000000000 0.000349996146398 0.000000000000000
199.52236701514 0.000000000000000 0.000349996146216 0.000000000000000
199.52123356574 0.000000000000000 0.000349996145781 0.000000000000000
199.52010011635 0.000000000000000 0.000349996145345 0.000000000000000
199.51896666695 0.000000000000000 0.000349996144910 0.000000000000000
199.51620091630 0.000000000000000 0.000349996143848 0.000000000000000
199.51343516564 0.000000000000000 0.000349996142785 0.000000000000000
199.51066941499 0.000000000000000 0.000349996141722 0.000000000000000
199.50319622444 0.000000000000000 0.000349996138849 0.000000000000000
199.49572303390 0.000000000000000 0.000349996135973 0.000000000000000
199.48824984336 0.000000000000000 0.000349996133095 0.000000000000000
199.46436854665 0.000000000000000 0.000349996123884 0.000000000000000
199.44048724995 0.000000000000000 0.000349996114650 0.000000000000000
199.41660595325 0.000000000000000 0.000349996105393 0.000000000000000
199.32238670400 0.000000000000000 0.000349996068643 0.000000000000000
199.22816745475 0.000000000000000 0.000349996031526 0.000000000000000
199.13394820550 0.000000000000000 0.000349995994034 0.000000000000000
198.92460605731 0.000000000000000 0.000349995909364 0.000000000000000
198.71526390913 0.000000000000000 0.000349995822745 0.000000000000000
198.50592176095 0.000000000000000 0.000349995734114 0.000000000000000
198.36231964576 0.000000000000000 0.000349995672123 0.000000000000000
198.21871753057 0.000000000000000 0.000349995609141 0.000000000000000
198.12152514609 0.000000000000000 0.000349995565943 0.000000000000000
198.02433276162 0.000000000000000 0.000349995522280 0.000000000000000
197.95869654869 0.000000000000000 0.000349995492528 0.000000000000000
197.89306033577 0.000000000000000 0.000349995462561 0.000000000000000
197.84878104953 0.000000000000000 0.000349995442223 0.000000000000000
197.80450176330 0.000000000000000 0.000349995421786 0.000000000000000
197.77465116319 0.000000000000000 0.000349995407953 0.000000000000000
197.74480056308 0.000000000000000 0.000349995394075 0.000000000000000
197.72468684247 0.000000000000000 0.000349995384698 0.000000000000000
197.70457312186 0.000000000000000 0.000349995375301 0.000000000000000
197.69102489076 0.000000000000000 0.000349995368960 0.000000000000000
197.67747665966 0.000000000000000 0.000349995362609 0.000000000000000
197.66835300021 0.000000000000000 0.000349995358328 0.000000000000000
197.65922934076 0.000000000000000 0.000349995354042 0.000000000000000
197.65308628131 0.000000000000000 0.000349995351154 0.000000000000000
197.64694322186 0.000000000000000 0.000349995348263 0.000000000000000
197.64280746796 0.000000000000000 0.000349995346317 0.000000000000000
197.63867171405 0.000000000000000 0.000349995344369 0.000000000000000
197.63588750960 0.000000000000000 0.000349995343057 0.000000000000000
197.63310330514 0.000000000000000 0.000349995341745 0.000000000000000
197.63122896007 0.000000000000000 0.000349995340862 0.000000000000000
197.62935461500 0.000000000000000 0.000349995339978 0.000000000000000
197.62809267130 0.000000000000000 0.000349995339383 0.000000000000000
197.62683072760 0.000000000000000 0.000349995338788 0.000000000000000
197.62598086355 0.000000000000000 0.000349995338388 0.000000000000000
197.62513099949 0.000000000000000 0.000349995337987 0.000000000000000
197.62455828167 0.000000000000000 0.000349995337717 0.000000000000000
197.62398556384 0.000000000000000 0.000349995337447 0.000000000000000
197.62359904540 0.000000000000000 0.000349995337264 0.000000000000000
197.62321252695 0.000000000000000 0.000349995337082 0.000000000000000
197.62295080792 0.000000000000000 0.000349995336959 0.000000000000000
197.62268908888 0.000000000000000 0.000349995336835 0.000000000000000
197.62251053699 0.000000000000000 0.000349995336751 0.000000000000000
197.62233198509 0.000000000000000 0.000349995336667 0.000000000000000
197.62220799893 0.000000000000000 0.000349995336608 0.000000000000000
197.62208401277 0.000000000000000 0.000349995336550 0.000000000000000
197.62199390262 0.000000000000000 0.000349995336508 0.000000000000000
197.62190379248 0.000000000000000 0.000349995336465 0.000000000000000
197.62181368233 0.000000000000000 0.000349995336423 0.000000000000000
197.62172357218 0.000000000000000 0.000349995336381 0.000000000000000
197.62166472701 0.000000000000000 0.000349995336353 0.000000000000000
197.62160588184 0.000000000000000 0.000349995336325 0.000000000000000
197.62154703667 0.000000000000000 0.000349995336298 0.000000000000000
197.62148819150 0.000000000000000 0.000349995336270 0.000000000000000
197.62142934632 0.000000000000000 0.000349995336243 0.000000000000000
197.62137050115 0.000000000000000 0.000349995336216 0.000000000000000
197.62131165598 0.000000000000000 0.000349995336188 0.000000000000000
197.62119784195 0.000000000000000 0.000349995336135 0.000000000000000
197.62108402791 0.000000000000000 0.000349995336082 0.000000000000000
197.62097021388 0.000000000000000 0.000349995336029 0.000000000000000
197.62085639984 0.000000000000000 0.000349995335976 0.000000000000000
197.62068161729 0.000000000000000 0.000349995335895 0.000000000000000
197.62050683475 0.000000000000000 0.000349995335814 0.000000000000000
197.62033205220 0.000000000000000 0.000349995335732 0.000000000000000
197.62015726965 0.000000000000000 0.000349995335651 0.000000000000000
197.61977685213 0.000000000000000 0.000349995335474 0.000000000000000
197.61939643461 0.000000000000000 0.000349995335297 0.000000000000000
197.61901601709 0.000000000000000 0.000349995335120 0.000000000000000
197.61863559957 0.000000000000000 0.000349995334943 0.000000000000000
197.61775617065 0.000000000000000 0.000349995334534 0.000000000000000
197.61687674172 0.000000000000000 0.000349995334125 0.000000000000000
197.61599731280 0.000000000000000 0.000349995333717 0.000000000000000
197.61511788388 0.000000000000000 0.000349995333308 0.000000000000000
197.61271617629 0.000000000000000 0.000349995332190 0.000000000000000
197.61031446869 0.000000000000000 0.000349995331073 0.000000000000000
197.60791276110 0.000000000000000 0.000349995329955 0.000000000000000
197.60139853574 0.000000000000000 0.000349995326923 0.000000000000000
197.59488431038 0.000000000000000 0.000349995323888 0.000000000000000
197.58837008501 0.000000000000000 0.000349995320851 0.000000000000000
197.56803037405 0.000000000000000 0.000349995311355 0.000000000000000
197.54769066309 0.000000000000000 0.000349995301838 0.000000000000000
197.52735095213 0.000000000000000 0.000349995292301 0.000000000000000
197.44919606337 0.000000000000000 0.000349995255457 0.000000000000000
197.37104117462 0.000000000000000 0.000349995218298 0.000000000000000
197.29288628586 0.000000000000000 0.000349995180820 0.000000000000000
197.11792707782 0.000000000000000 0.000349995095740 0.000000000000000
196.94296786977 0.000000000000000 0.000349995008982 0.000000000000000
196.76800866172 0.000000000000000 0.000349994920497 0.000000000000000
196.59304945367 0.000000000000000 0.000349994830240 0.000000000000000
196.46471058188 0.000000000000000 0.000349994762881 0.000000000000000
196.33637171009 0.000000000000000 0.000349994694531 0.000000000000000
196.24910930004 0.000000000000000 0.000349994647485 0.000000000000000
196.16184688998 0.000000000000000 0.000349994599970 0.000000000000000
196.10291253194 0.000000000000000 0.000349994567612 0.000000000000000
196.04397817389 0.000000000000000 0.000349994535039 0.000000000000000
196.00422781432 0.000000000000000 0.000349994512946 0.000000000000000
195.96447745476 0.000000000000000 0.000349994490755 0.000000000000000
195.93768439308 0.000000000000000 0.000349994475741 0.000000000000000
195.91089133140 0.000000000000000 0.000349994460682 0.000000000000000
195.89283998603 0.000000000000000 0.000349994450511 0.000000000000000
195.87478864066 0.000000000000000 0.000349994440319 0.000000000000000
195.86263064557 0.000000000000000 0.000349994433443 0.000000000000000
195.85047265049 0.000000000000000 0.000349994426558 0.000000000000000
195.84228571126 0.000000000000000 0.000349994421916 0.000000000000000
195.83409877203 0.000000000000000 0.000349994417270 0.000000000000000
195.82858665187 0.000000000000000 0.000349994414140 0.000000000000000
195.82307453170 0.000000000000000 0.000349994411008 0.000000000000000
195.81936365219 0.000000000000000 0.000349994408898 0.000000000000000
195.81565277268 0.000000000000000 0.000349994406787 0.000000000000000
195.81315462585 0.000000000000000 0.000349994405366 0.000000000000000
195.81065647903 0.000000000000000 0.000349994403944 0.000000000000000
195.80897469868 0.000000000000000 0.000349994402987 0.000000000000000
195.80729291832 0.000000000000000 0.000349994402030 0.000000000000000
195.80616057940 0.000000000000000 0.000349994401385 0.000000000000000
195.80502824047 0.000000000000000 0.000349994400740 0.000000000000000
195.80426558180 0.000000000000000 0.000349994400306 0.000000000000000
195.80350292313 0.000000000000000 0.000349994399872 0.000000000000000
195.80298885018 0.000000000000000 0.000349994399579 0.000000000000000
195.80247477724 0.000000000000000 0.000349994399286 0.000000000000000
195.80212765067 0.000000000000000 0.000349994399088 0.000000000000000
195.80178052411 0.000000000000000 0.000349994398891 0.000000000000000
195.80154519215 0.000000000000000 0.000349994398757 0.000000000000000
195.80130986019 0.000000000000000 0.000349994398623 0.000000000000000
195.80114885964 0.000000000000000 0.000349994398531 0.000000000000000
195.80098785908 0.000000000000000 0.000349994398439 0.000000000000000
195.80087529444 0.000000000000000 0.000349994398375 0.000000000000000
195.80076272979 0.000000000000000 0.000349994398311 0.000000000000000
195.80067931634 0.000000000000000 0.000349994398264 0.000000000000000
195.80059590289 0.000000000000000 0.000349994398217 0.000000000000000
195.80051248944 0.000000000000000 0.000349994398169 0.000000000000000
195.80042907599 0.000000000000000 0.000349994398122 0.000000000000000
195.80041540211 0.000000000000000 0.000349994398114 0.000000000000000
195.80040172824 0.000000000000000 0.000349994398106 0.000000000000000
195.80038805436 0.000000000000000 0.000349994398099 0.000000000000000
195.80036070661 0.000000000000000 0.000349994398083 0.000000000000000
195.80033335886 0.000000000000000 0.000349994398068 0.000000000000000
195.80030601112 0.000000000000000 0.000349994398052 0.000000000000000
195.80027866337 0.000000000000000 0.000349994398037 0.000000000000000
195.80022589844 0.000000000000000 0.000349994398007 0.000000000000000
195.80017313352 0.000000000000000 0.000349994397977 0.000000000000000
195.80012036859 0.000000000000000 0.000349994397948 0.000000000000000
195.80006760367 0.000000000000000 0.000349994397918 0.000000000000000
195.79994920803 0.000000000000000 0.000349994397851 0.000000000000000
195.79983081239 0.000000000000000 0.000349994397785 0.000000000000000
195.79971241675 0.000000000000000 0.000349994397718 0.000000000000000
195.79959402111 0.000000000000000 0.000349994397652 0.000000000000000
195.79942332804 0.000000000000000 0.000349994397556 0.000000000000000
195.79925263498 0.000000000000000 0.000349994397460 0.000000000000000
195.79908194192 0.000000000000000 0.000349994397364 0.000000000000000
195.79891124885 0.000000000000000 0.000349994397268 0.000000000000000
195.79853549095 0.000000000000000 0.000349994397057 0.000000000000000
195.79815973305 0.000000000000000 0.000349994396846 0.000000000000000
195.79778397515 0.000000000000000 0.000349994396635 0.000000000000000
195.79740821725 0.000000000000000 0.000349994396424 0.000000000000000
195.79654052181 0.000000000000000 0.000349994395936 0.000000000000000
195.79567282637 0.000000000000000 0.000349994395449 0.000000000000000
195.79480513093 0.000000000000000 0.000349994394961 0.000000000000000
195.79393743550 0.000000000000000 0.000349994394474 0.000000000000000
195.79156542089 0.000000000000000 0.000349994393141 0.000000000000000
195.78919340629 0.000000000000000 0.000349994391808 0.000000000000000
195.78682139169 0.000000000000000 0.000349994390474 0.000000000000000
195.78038360576 0.000000000000000 0.000349994386853 0.000000000000000
195.77394581983 0.000000000000000 0.000349994383229 0.000000000000000
195.76750803390 0.000000000000000 0.000349994379603 0.000000000000000
195.74738885094 0.000000000000000 0.000349994368254 0.000000000000000
195.72726966799 0.000000000000000 0.000349994356880 0.000000000000000
195.70715048504 0.000000000000000 0.000349994345481 0.000000000000000
195.62975342857 0.000000000000000 0.000349994301389 0.000000000000000
195.55235637211 0.000000000000000 0.000349994256912 0.000000000000000
195.47495931565 0.000000000000000 0.000349994212045 0.000000000000000
195.30158724557 0.000000000000000 0.000349994110097 0.000000000000000
195.12821517550 0.000000000000000 0.000349994006095 0.000000000000000
194.95484310543 0.000000000000000 0.000349993899981 0.000000000000000
194.81055510322 0.000000000000000 0.000349993810018 0.000000000000000
194.66626710100 0.000000000000000 0.000349993718524 0.000000000000000
194.56709413175 0.000000000000000 0.000349993654737 0.000000000000000
194.46792116251 0.000000000000000 0.000349993590206 0.000000000000000
194.40082958355 0.000000000000000 0.000349993546126 0.000000000000000
194.33373800459 0.000000000000000 0.000349993501700 0.000000000000000
194.28844684211 0.000000000000000 0.000349993471514 0.000000000000000
194.24315567963 0.000000000000000 0.000349993441169 0.000000000000000
194.21260834687 0.000000000000000 0.000349993420613 0.000000000000000
194.18206101412 0.000000000000000 0.000349993399985 0.000000000000000
194.16147020115 0.000000000000000 0.000349993386039 0.000000000000000
194.14087938817 0.000000000000000 0.000349993372060 0.000000000000000
194.12700584421 0.000000000000000 0.000349993362623 0.000000000000000
194.11313230025 0.000000000000000 0.000349993353171 0.000000000000000
194.10378754941 0.000000000000000 0.000349993346795 0.000000000000000
194.09444279857 0.000000000000000 0.000349993340414 0.000000000000000
194.08814985965 0.000000000000000 0.000349993336112 0.000000000000000
194.08185692073 0.000000000000000 0.000349993331808 0.000000000000000
194.07761975996 0.000000000000000 0.000349993328908 0.000000000000000
194.07338259920 0.000000000000000 0.000349993326006 0.000000000000000
194.07052988804 0.000000000000000 0.000349993324052 0.000000000000000
194.06767717689 0.000000000000000 0.000349993322097 0.000000000000000
194.06575660953 0.000000000000000 0.000349993320781 0.000000000000000
194.06383604218 0.000000000000000 0.000349993319464 0.000000000000000
194.06254294986 0.000000000000000 0.000349993318577 0.000000000000000
194.06124985755 0.000000000000000 0.000349993317691 0.000000000000000
194.06037903533 0.000000000000000 0.000349993317093 0.000000000000000
194.05950821312 0.000000000000000 0.000349993316496 0.000000000000000
194.05892143031 0.000000000000000 0.000349993316094 0.000000000000000
194.05833464750 0.000000000000000 0.000349993315691 0.000000000000000
194.05793873950 0.000000000000000 0.000349993315420 0.000000000000000
194.05754283149 0.000000000000000 0.000349993315148 0.000000000000000
194.05727491784 0.000000000000000 0.000349993314964 0.000000000000000
194.05700700418 0.000000000000000 0.000349993314781 0.000000000000000
194.05682448451 0.000000000000000 0.000349993314656 0.000000000000000
194.05664196484 0.000000000000000 0.000349993314531 0.000000000000000
194.05651565511 0.000000000000000 0.000349993314444 0.000000000000000
194.05638934538 0.000000000000000 0.000349993314357 0.000000000000000
194.05629839670 0.000000000000000 0.000349993314295 0.000000000000000
194.05620744802 0.000000000000000 0.000349993314233 0.000000000000000
194.05613288604 0.000000000000000 0.000349993314182 0.000000000000000
194.05605832406 0.000000000000000 0.000349993314131 0.000000000000000
194.05598376208 0.000000000000000 0.000349993314080 0.000000000000000
194.05596884969 0.000000000000000 0.000349993314070 0.000000000000000
194.05595393729 0.000000000000000 0.000349993314060 0.000000000000000
194.05593902490 0.000000000000000 0.000349993314050 0.000000000000000
194.05590920011 0.000000000000000 0.000349993314029 0.000000000000000
194.05587937531 0.000000000000000 0.000349993314009 0.000000000000000
194.05584955052 0.000000000000000 0.000349993313989 0.000000000000000
194.05581972573 0.000000000000000 0.000349993313968 0.000000000000000
194.05576135021 0.000000000000000 0.000349993313929 0.000000000000000
194.05570297469 0.000000000000000 0.000349993313889 0.000000000000000
194.05564459917 0.000000000000000 0.000349993313849 0.000000000000000
194.05558622364 0.000000000000000 0.000349993313810 0.000000000000000
194.05552784812 0.000000000000000 0.000349993313770 0.000000000000000
194.05531904863 0.000000000000000 0.000349993313629 0.000000000000000
194.05517092611 0.000000000000000 0.000349993313528 0.000000000000000
194.05502280359 0.000000000000000 0.000349993313428 0.000000000000000
194.05487468107 0.000000000000000 0.000349993313328 0.000000000000000
194.05472655855 0.000000000000000 0.000349993313228 0.000000000000000
194.05457843603 0.000000000000000 0.000349993313127 0.000000000000000
194.05428219099 0.000000000000000 0.000349993312927 0.000000000000000
194.05398594596 0.000000000000000 0.000349993312726 0.000000000000000
194.05368970092 0.000000000000000 0.000349993312526 0.000000000000000
194.05339345588 0.000000000000000 0.000349993312325 0.000000000000000
194.05265541672 0.000000000000000 0.000349993311826 0.000000000000000
194.05191737755 0.000000000000000 0.000349993311326 0.000000000000000
194.05117933839 0.000000000000000 0.000349993310827 0.000000000000000
194.05044129923 0.000000000000000 0.000349993310327 0.000000000000000
194.04851187340 0.000000000000000 0.000349993309021 0.000000000000000
194.04658244757 0.000000000000000 0.000349993307715 0.000000000000000
194.04465302174 0.000000000000000 0.000349993306408 0.000000000000000
194.03955058548 0.000000000000000 0.000349993302951 0.000000000000000
194.03444814922 0.000000000000000 0.000349993299493 0.000000000000000
194.02934571296 0.000000000000000 0.000349993296032 0.000000000000000
194.01398410868 0.000000000000000 0.000349993285602 0.000000000000000
193.99862250441 0.000000000000000 0.000349993275153 0.000000000000000
193.98326090014 0.000000000000000 0.000349993264686 0.000000000000000
193.92691949538 0.000000000000000 0.000349993226139 0.000000000000000
193.87057809061 0.000000000000000 0.000349993187343 0.000000000000000
193.81423668584 0.000000000000000 0.000349993148294 0.000000000000000
193.65940425034 0.000000000000000 0.000349993039654 0.000000000000000
193.50457181484 0.000000000000000 0.000349992929028 0.000000000000000
193.38841272228 0.000000000000000 0.000349992844698 0.000000000000000
193.27225362972 0.000000000000000 0.000349992759196 0.000000000000000
193.17968410296 0.000000000000000 0.000349992690206 0.000000000000000
193.08711457619 0.000000000000000 0.000349992620449 0.000000000000000
193.01351925328 0.000000000000000 0.000349992564437 0.000000000000000
192.93992393038 0.000000000000000 0.000349992507930 0.000000000000000
192.88145295928 0.000000000000000 0.000349992462681 0.000000000000000
192.82298198819 0.000000000000000 0.000349992417115 0.000000000000000
192.77655523264 0.000000000000000 0.000349992380708 0.000000000000000
192.73012847709 0.000000000000000 0.000349992344099 0.000000000000000
192.69328379631 0.000000000000000 0.000349992314902 0.000000000000000
192.65643911552 0.000000000000000 0.000349992285577 0.000000000000000
192.62721144415 0.000000000000000 0.000349992262224 0.000000000000000
192.59798377278 0.000000000000000 0.000349992238789 0.000000000000000
192.57480682690 0.000000000000000 0.000349992220149 0.000000000000000
192.55162988101 0.000000000000000 0.000349992201457 0.000000000000000
192.53325662675 0.000000000000000 0.000349992186604 0.000000000000000
192.51488337249 0.000000000000000 0.000349992171718 0.000000000000000
192.50032189628 0.000000000000000 0.000349992159897 0.000000000000000
192.48576042007 0.000000000000000 0.000349992148057 0.000000000000000
192.47422236888 0.000000000000000 0.000349992138660 0.000000000000000
192.46268431769 0.000000000000000 0.000349992129251 0.000000000000000
192.45354354852 0.000000000000000 0.000349992121788 0.000000000000000
192.44440277934 0.000000000000000 0.000349992114317 0.000000000000000
192.43716226636 0.000000000000000 0.000349992108393 0.000000000000000
192.42992175338 0.000000000000000 0.000349992102464 0.000000000000000
192.42418715101 0.000000000000000 0.000349992097765 0.000000000000000
192.41845254863 0.000000000000000 0.000349992093063 0.000000000000000
192.41391110373 0.000000000000000 0.000349992089337 0.000000000000000
192.40936965883 0.000000000000000 0.000349992085609 0.000000000000000
192.40577341123 0.000000000000000 0.000349992082655 0.000000000000000
192.40217716364 0.000000000000000 0.000349992079701 0.000000000000000
192.39932957719 0.000000000000000 0.000349992077360 0.000000000000000
192.39648199074 0.000000000000000 0.000349992075019 0.000000000000000
192.39422732397 0.000000000000000 0.000349992073164 0.000000000000000
192.39197265719 0.000000000000000 0.000349992071310 0.000000000000000
192.39018751850 0.000000000000000 0.000349992069841 0.000000000000000
192.38840237981 0.000000000000000 0.000349992068372 0.000000000000000
192.38698902245 0.000000000000000 0.000349992067208 0.000000000000000
192.38557566508 0.000000000000000 0.000349992066045 0.000000000000000
192.38445666619 0.000000000000000 0.000349992065123 0.000000000000000
192.38333766730 0.000000000000000 0.000349992064202 0.000000000000000
192.38245170712 0.000000000000000 0.000349992063472 0.000000000000000
192.38156574695 0.000000000000000 0.000349992062742 0.000000000000000
192.38086426186 0.000000000000000 0.000349992062164 0.000000000000000
192.38016277677 0.000000000000000 0.000349992061587 0.000000000000000
192.37960730588 0.000000000000000 0.000349992061129 0.000000000000000
192.37905183499 0.000000000000000 0.000349992060671 0.000000000000000
192.37861191701 0.000000000000000 0.000349992060309 0.000000000000000
192.37817199902 0.000000000000000 0.000349992059946 0.000000000000000
192.37782350530 0.000000000000000 0.000349992059659 0.000000000000000
192.37747501159 0.000000000000000 0.000349992059372 0.000000000000000
192.37719882493 0.000000000000000 0.000349992059145 0.000000000000000
192.37692263827 0.000000000000000 0.000349992058917 0.000000000000000
192.37670360532 0.000000000000000 0.000349992058737 0.000000000000000
192.37648457236 0.000000000000000 0.000349992058556 0.000000000000000
192.37631067236 0.000000000000000 0.000349992058413 0.000000000000000
192.37613677235 0.000000000000000 0.000349992058270 0.000000000000000
192.37599845639 0.000000000000000 0.000349992058156 0.000000000000000
192.37586014042 0.000000000000000 0.000349992058042 0.000000000000000
192.37574980393 0.000000000000000 0.000349992057951 0.000000000000000
192.37563946743 0.000000000000000 0.000349992057860 0.000000000000000
192.37555102451 0.000000000000000 0.000349992057787 0.000000000000000
192.37546258158 0.000000000000000 0.000349992057714 0.000000000000000
192.37539111157 0.000000000000000 0.000349992057656 0.000000000000000
192.37531964155 0.000000000000000 0.000349992057597 0.000000000000000
192.37526107087 0.000000000000000 0.000349992057549 0.000000000000000
192.37520250019 0.000000000000000 0.000349992057500 0.000000000000000
192.37514392950 0.000000000000000 0.000349992057452 0.000000000000000
192.37507751836 0.000000000000000 0.000349992057398 0.000000000000000
192.37501110723 0.000000000000000 0.000349992057343 0.000000000000000
192.37494469609 0.000000000000000 0.000349992057289 0.000000000000000
192.37487828495 0.000000000000000 0.000349992057234 0.000000000000000
192.37486549844 0.000000000000000 0.000349992057224 0.000000000000000
192.37485271193 0.000000000000000 0.000349992057213 0.000000000000000
192.37483992541 0.000000000000000 0.000349992057203 0.000000000000000
192.37481435239 0.000000000000000 0.000349992057182 0.000000000000000
192.37478877936 0.000000000000000 0.000349992057161 0.000000000000000
192.37476320633 0.000000000000000 0.000349992057140 0.000000000000000
192.37473763330 0.000000000000000 0.000349992057119 0.000000000000000
192.37467982950 0.000000000000000 0.000349992057072 0.000000000000000
192.37462202569 0.000000000000000 0.000349992057025 0.000000000000000
192.37456422189 0.000000000000000 0.000349992056978 0.000000000000000
192.37450641808 0.000000000000000 0.000349992056931 0.000000000000000
192.37444861428 0.000000000000000 0.000349992056883 0.000000000000000
192.37429013867 0.000000000000000 0.000349992056754 0.000000000000000
192.37413166306 0.000000000000000 0.000349992056625 0.000000000000000
192.37397318744 0.000000000000000 0.000349992056496 0.000000000000000
192.37381471183 0.000000000000000 0.000349992056368 0.000000000000000
192.37365623622 0.000000000000000 0.000349992056239 0.000000000000000
192.37339626723 0.000000000000000 0.000349992056027 0.000000000000000
192.37313629824 0.000000000000000 0.000349992055816 0.000000000000000
192.37287632924 0.000000000000000 0.000349992055604 0.000000000000000
192.37261636025 0.000000000000000 0.000349992055393 0.000000000000000
192.37198915576 0.000000000000000 0.000349992054883 0.000000000000000
192.37136195126 0.000000000000000 0.000349992054373 0.000000000000000
192.37073474677 0.000000000000000 0.000349992053863 0.000000000000000
192.37010754227 0.000000000000000 0.000349992053352 0.000000000000000
192.36851823697 0.000000000000000 0.000349992052060 0.000000000000000
192.36692893167 0.000000000000000 0.000349992050767 0.000000000000000
192.36533962637 0.000000000000000 0.000349992049474 0.000000000000000
192.36124822187 0.000000000000000 0.000349992046144 0.000000000000000
192.35715681736 0.000000000000000 0.000349992042812 0.000000000000000
192.35306541286 0.000000000000000 0.000349992039479 0.000000000000000
192.34118844046 0.000000000000000 0.000349992029795 0.000000000000000
192.32931146806 0.000000000000000 0.000349992020097 0.000000000000000
192.31743449565 0.000000000000000 0.000349992010386 0.000000000000000
192.27585774648 0.000000000000000 0.000349991976287 0.000000000000000
192.23428099731 0.000000000000000 0.000349991942022 0.000000000000000
192.19270424813 0.000000000000000 0.000349991907590 0.000000000000000
192.03898558858 0.000000000000000 0.000349991778807 0.000000000000000
191.88526692903 0.000000000000000 0.000349991647651 0.000000000000000
191.76832513062 0.000000000000000 0.000349991546245 0.000000000000000
191.65138333221 0.000000000000000 0.000349991443397 0.000000000000000
191.55812038765 0.000000000000000 0.000349991360326 0.000000000000000
191.46485744309 0.000000000000000 0.000349991276309 0.000000000000000
191.39063974420 0.000000000000000 0.000349991208766 0.000000000000000
191.31642204531 0.000000000000000 0.000349991140611 0.000000000000000
191.25740828390 0.000000000000000 0.000349991085979 0.000000000000000
191.19839452249 0.000000000000000 0.000349991030954 0.000000000000000
191.15150388221 0.000000000000000 0.000349990986952 0.000000000000000
191.10461324192 0.000000000000000 0.000349990942699 0.000000000000000
191.06737816093 0.000000000000000 0.000349990907381 0.000000000000000
191.03014307994 0.000000000000000 0.000349990871903 0.000000000000000
191.00059074217 0.000000000000000 0.000349990843632 0.000000000000000
190.97103840441 0.000000000000000 0.000349990815261 0.000000000000000
190.94759397717 0.000000000000000 0.000349990792682 0.000000000000000
190.92414954994 0.000000000000000 0.000349990770040 0.000000000000000
190.90555756602 0.000000000000000 0.000349990752038 0.000000000000000
190.88696558210 0.000000000000000 0.000349990733997 0.000000000000000
190.87222631170 0.000000000000000 0.000349990719666 0.000000000000000
190.85748704131 0.000000000000000 0.000349990705310 0.000000000000000
190.84580516931 0.000000000000000 0.000349990693914 0.000000000000000
190.83412329731 0.000000000000000 0.000349990682502 0.000000000000000
190.82486664636 0.000000000000000 0.000349990673448 0.000000000000000
190.81560999540 0.000000000000000 0.000349990664384 0.000000000000000
190.80827641155 0.000000000000000 0.000349990657197 0.000000000000000
190.80094282770 0.000000000000000 0.000349990650002 0.000000000000000
190.79513367110 0.000000000000000 0.000349990644299 0.000000000000000
190.78932451449 0.000000000000000 0.000349990638592 0.000000000000000
190.78472347635 0.000000000000000 0.000349990634069 0.000000000000000
190.78012243821 0.000000000000000 0.000349990629544 0.000000000000000
190.77647863999 0.000000000000000 0.000349990625958 0.000000000000000
190.77283484178 0.000000000000000 0.000349990622371 0.000000000000000
190.76994936862 0.000000000000000 0.000349990619530 0.000000000000000
190.76706389547 0.000000000000000 0.000349990616687 0.000000000000000
190.76477907772 0.000000000000000 0.000349990614435 0.000000000000000
190.76249425998 0.000000000000000 0.000349990612183 0.000000000000000
190.76068515000 0.000000000000000 0.000349990610399 0.000000000000000
190.75887604002 0.000000000000000 0.000349990608615 0.000000000000000
190.75744363983 0.000000000000000 0.000349990607203 0.000000000000000
190.75601123963 0.000000000000000 0.000349990605790 0.000000000000000
190.75487712313 0.000000000000000 0.000349990604671 0.000000000000000
190.75374300664 0.000000000000000 0.000349990603551 0.000000000000000
190.75284505163 0.000000000000000 0.000349990602665 0.000000000000000
190.75194709663 0.000000000000000 0.000349990601779 0.000000000000000
190.75123609886 0.000000000000000 0.000349990601077 0.000000000000000
190.75052510108 0.000000000000000 0.000349990600376 0.000000000000000
190.74996208905 0.000000000000000 0.000349990599820 0.000000000000000
190.74939907701 0.000000000000000 0.000349990599264 0.000000000000000
190.74895318296 0.000000000000000 0.000349990598824 0.000000000000000
190.74850728891 0.000000000000000 0.000349990598384 0.000000000000000
190.74815406104 0.000000000000000 0.000349990598035 0.000000000000000
190.74780083317 0.000000000000000 0.000349990597686 0.000000000000000
190.74752089758 0.000000000000000 0.000349990597410 0.000000000000000
190.74724096198 0.000000000000000 0.000349990597133 0.000000000000000
190.74701896159 0.000000000000000 0.000349990596914 0.000000000000000
190.74679696120 0.000000000000000 0.000349990596695 0.000000000000000
190.74662071378 0.000000000000000 0.000349990596521 0.000000000000000
190.74644446636 0.000000000000000 0.000349990596347 0.000000000000000
190.74630429518 0.000000000000000 0.000349990596209 0.000000000000000
190.74616412400 0.000000000000000 0.000349990596070 0.000000000000000
190.74605232358 0.000000000000000 0.000349990595960 0.000000000000000
190.74594052316 0.000000000000000 0.000349990595850 0.000000000000000
190.74585092842 0.000000000000000 0.000349990595761 0.000000000000000
190.74576133367 0.000000000000000 0.000349990595673 0.000000000000000
190.74568896277 0.000000000000000 0.000349990595601 0.000000000000000
190.74561659187 0.000000000000000 0.000349990595530 0.000000000000000
190.74555732641 0.000000000000000 0.000349990595472 0.000000000000000
190.74549806094 0.000000000000000 0.000349990595413 0.000000000000000
190.74543879548 0.000000000000000 0.000349990595355 0.000000000000000
190.74537175784 0.000000000000000 0.000349990595289 0.000000000000000
190.74530472019 0.000000000000000 0.000349990595223 0.000000000000000
190.74523768255 0.000000000000000 0.000349990595157 0.000000000000000
190.74517064491 0.000000000000000 0.000349990595091 0.000000000000000
190.74515723738 0.000000000000000 0.000349990595078 0.000000000000000
190.74514382985 0.000000000000000 0.000349990595065 0.000000000000000
190.74513042232 0.000000000000000 0.000349990595051 0.000000000000000
190.74510360726 0.000000000000000 0.000349990595025 0.000000000000000
190.74507679221 0.000000000000000 0.000349990594999 0.000000000000000
190.74504997715 0.000000000000000 0.000349990594973 0.000000000000000
190.74502316209 0.000000000000000 0.000349990594946 0.000000000000000
190.74496370601 0.000000000000000 0.000349990594888 0.000000000000000
190.74490424993 0.000000000000000 0.000349990594830 0.000000000000000
190.74484479385 0.000000000000000 0.000349990594772 0.000000000000000
190.74478533778 0.000000000000000 0.000349990594714 0.000000000000000
190.74472588170 0.000000000000000 0.000349990594656 0.000000000000000
190.74452134617 0.000000000000000 0.000349990594456 0.000000000000000
190.74437371021 0.000000000000000 0.000349990594312 0.000000000000000
190.74422607426 0.000000000000000 0.000349990594168 0.000000000000000
190.74407843830 0.000000000000000 0.000349990594024 0.000000000000000
190.74393080234 0.000000000000000 0.000349990593880 0.000000000000000
190.74378316638 0.000000000000000 0.000349990593736 0.000000000000000
190.74348789447 0.000000000000000 0.000349990593449 0.000000000000000
190.74319262255 0.000000000000000 0.000349990593161 0.000000000000000
190.74289735063 0.000000000000000 0.000349990592873 0.000000000000000
190.74260207872 0.000000000000000 0.000349990592585 0.000000000000000
190.74186810716 0.000000000000000 0.000349990591870 0.000000000000000
190.74113413561 0.000000000000000 0.000349990591154 0.000000000000000
190.74040016405 0.000000000000000 0.000349990590438 0.000000000000000
190.73966619249 0.000000000000000 0.000349990589723 0.000000000000000
190.73774980550 0.000000000000000 0.000349990587854 0.000000000000000
190.73583341851 0.000000000000000 0.000349990585985 0.000000000000000
190.73391703152 0.000000000000000 0.000349990584116 0.000000000000000
190.72885513001 0.000000000000000 0.000349990579177 0.000000000000000
190.72379322850 0.000000000000000 0.000349990574234 0.000000000000000
190.71873132699 0.000000000000000 0.000349990569289 0.000000000000000
190.70351624888 0.000000000000000 0.000349990554407 0.000000000000000
190.68830117077 0.000000000000000 0.000349990539499 0.000000000000000
190.67308609266 0.000000000000000 0.000349990524564 0.000000000000000
190.61739802122 0.000000000000000 0.000349990469671 0.000000000000000
190.56170994978 0.000000000000000 0.000349990414416 0.000000000000000
190.50602187835 0.000000000000000 0.000349990358793 0.000000000000000
190.36145021088 0.000000000000000 0.000349990212638 0.000000000000000
190.21687854341 0.000000000000000 0.000349990063908 0.000000000000000
190.10840376270 0.000000000000000 0.000349989950582 0.000000000000000
189.99992898198 0.000000000000000 0.000349989835743 0.000000000000000
189.91332136234 0.000000000000000 0.000349989742951 0.000000000000000
189.82671374270 0.000000000000000 0.000349989649167 0.000000000000000
189.75774901961 0.000000000000000 0.000349989573771 0.000000000000000
189.68878429652 0.000000000000000 0.000349989497733 0.000000000000000
189.63391788064 0.000000000000000 0.000349989436778 0.000000000000000
189.57905146477 0.000000000000000 0.000349989375412 0.000000000000000
189.53543643206 0.000000000000000 0.000349989326336 0.000000000000000
189.49182139935 0.000000000000000 0.000349989276998 0.000000000000000
189.45717426316 0.000000000000000 0.000349989237617 0.000000000000000
189.42252712698 0.000000000000000 0.000349989198069 0.000000000000000
189.39502002747 0.000000000000000 0.000349989166553 0.000000000000000
189.36751292797 0.000000000000000 0.000349989134932 0.000000000000000
189.34568525050 0.000000000000000 0.000349989109764 0.000000000000000
189.32385757303 0.000000000000000 0.000349989084530 0.000000000000000
189.30654390080 0.000000000000000 0.000349989064467 0.000000000000000
189.28923022856 0.000000000000000 0.000349989044363 0.000000000000000
189.27550186713 0.000000000000000 0.000349989028391 0.000000000000000
189.26177350570 0.000000000000000 0.000349989012394 0.000000000000000
189.25089120347 0.000000000000000 0.000349988999694 0.000000000000000
189.24000890124 0.000000000000000 0.000349988986978 0.000000000000000
189.23138474785 0.000000000000000 0.000349988976888 0.000000000000000
189.22276059446 0.000000000000000 0.000349988966788 0.000000000000000
189.21592740223 0.000000000000000 0.000349988958778 0.000000000000000
189.20909421000 0.000000000000000 0.000349988950762 0.000000000000000
189.20368096808 0.000000000000000 0.000349988944407 0.000000000000000
189.19826772617 0.000000000000000 0.000349988938048 0.000000000000000
189.19397996351 0.000000000000000 0.000349988933008 0.000000000000000
189.18969220085 0.000000000000000 0.000349988927965 0.000000000000000
189.18629630351 0.000000000000000 0.000349988923969 0.000000000000000
189.18290040618 0.000000000000000 0.000349988919972 0.000000000000000
189.18021111123 0.000000000000000 0.000349988916806 0.000000000000000
189.17752181629 0.000000000000000 0.000349988913638 0.000000000000000
189.17539225120 0.000000000000000 0.000349988911129 0.000000000000000
189.17326268611 0.000000000000000 0.000349988908620 0.000000000000000
189.17157644367 0.000000000000000 0.000349988906632 0.000000000000000
189.16989020123 0.000000000000000 0.000349988904644 0.000000000000000
189.16855503959 0.000000000000000 0.000349988903070 0.000000000000000
189.16721987796 0.000000000000000 0.000349988901495 0.000000000000000
189.16616271615 0.000000000000000 0.000349988900248 0.000000000000000
189.16510555434 0.000000000000000 0.000349988899001 0.000000000000000
189.16426849906 0.000000000000000 0.000349988898013 0.000000000000000
189.16343144377 0.000000000000000 0.000349988897026 0.000000000000000
189.16276863664 0.000000000000000 0.000349988896244 0.000000000000000
189.16210582951 0.000000000000000 0.000349988895462 0.000000000000000
189.16158094614 0.000000000000000 0.000349988894842 0.000000000000000
189.16105606278 0.000000000000000 0.000349988894223 0.000000000000000
189.16064032948 0.000000000000000 0.000349988893732 0.000000000000000
189.16022459619 0.000000000000000 0.000349988893242 0.000000000000000
189.15989521732 0.000000000000000 0.000349988892853 0.000000000000000
189.15956583846 0.000000000000000 0.000349988892464 0.000000000000000
189.15930474942 0.000000000000000 0.000349988892156 0.000000000000000
189.15904366039 0.000000000000000 0.000349988891848 0.000000000000000
189.15883653839 0.000000000000000 0.000349988891603 0.000000000000000
189.15862941639 0.000000000000000 0.000349988891359 0.000000000000000
189.15846489505 0.000000000000000 0.000349988891165 0.000000000000000
189.15830037370 0.000000000000000 0.000349988890971 0.000000000000000
189.15816941793 0.000000000000000 0.000349988890816 0.000000000000000
189.15803846216 0.000000000000000 0.000349988890662 0.000000000000000
189.15793386800 0.000000000000000 0.000349988890538 0.000000000000000
189.15782927384 0.000000000000000 0.000349988890415 0.000000000000000
189.15774526233 0.000000000000000 0.000349988890316 0.000000000000000
189.15766125082 0.000000000000000 0.000349988890217 0.000000000000000
189.15759312516 0.000000000000000 0.000349988890137 0.000000000000000
189.15752499950 0.000000000000000 0.000349988890056 0.000000000000000
189.15746882169 0.000000000000000 0.000349988889990 0.000000000000000
189.15741264388 0.000000000000000 0.000349988889924 0.000000000000000
189.15735646607 0.000000000000000 0.000349988889858 0.000000000000000
189.15729140422 0.000000000000000 0.000349988889781 0.000000000000000
189.15722634237 0.000000000000000 0.000349988889704 0.000000000000000
189.15716128052 0.000000000000000 0.000349988889628 0.000000000000000
189.15715028276 0.000000000000000 0.000349988889615 0.000000000000000
189.15713928500 0.000000000000000 0.000349988889602 0.000000000000000
189.15712828724 0.000000000000000 0.000349988889589 0.000000000000000
189.15710629171 0.000000000000000 0.000349988889563 0.000000000000000
189.15708429619 0.000000000000000 0.000349988889538 0.000000000000000
189.15706230067 0.000000000000000 0.000349988889512 0.000000000000000
189.15704030515 0.000000000000000 0.000349988889486 0.000000000000000
189.15696721395 0.000000000000000 0.000349988889400 0.000000000000000
189.15691040619 0.000000000000000 0.000349988889334 0.000000000000000
189.15685359844 0.000000000000000 0.000349988889268 0.000000000000000
189.15679679068 0.000000000000000 0.000349988889201 0.000000000000000
189.15673998293 0.000000000000000 0.000349988889135 0.000000000000000
189.15663369321 0.000000000000000 0.000349988889011 0.000000000000000
189.15652740348 0.000000000000000 0.000349988888887 0.000000000000000
189.15642111376 0.000000000000000 0.000349988888763 0.000000000000000
189.15631482403 0.000000000000000 0.000349988888639 0.000000000000000
189.15614294751 0.000000000000000 0.000349988888438 0.000000000000000
189.15597107099 0.000000000000000 0.000349988888238 0.000000000000000
189.15579919447 0.000000000000000 0.000349988888038 0.000000000000000
189.15562731795 0.000000000000000 0.000349988887837 0.000000000000000
189.15525678966 0.000000000000000 0.000349988887405 0.000000000000000
189.15488626137 0.000000000000000 0.000349988886973 0.000000000000000
189.15451573308 0.000000000000000 0.000349988886542 0.000000000000000
189.15414520479 0.000000000000000 0.000349988886110 0.000000000000000
189.15328834396 0.000000000000000 0.000349988885111 0.000000000000000
189.15243148313 0.000000000000000 0.000349988884112 0.000000000000000
189.15157462230 0.000000000000000 0.000349988883113 0.000000000000000
189.15071776146 0.000000000000000 0.000349988882114 0.000000000000000
189.14838205837 0.000000000000000 0.000349988879391 0.000000000000000
189.14604635527 0.000000000000000 0.000349988876667 0.000000000000000
189.14371065217 0.000000000000000 0.000349988873942 0.000000000000000
189.13738438262 0.000000000000000 0.000349988866558 0.000000000000000
189.13105811307 0.000000000000000 0.000349988859169 0.000000000000000
189.12473184351 0.000000000000000 0.000349988851774 0.000000000000000
189.10501779147 0.000000000000000 0.000349988828695 0.000000000000000
189.08530373942 0.000000000000000 0.000349988805561 0.000000000000000
189.06558968737 0.000000000000000 0.000349988782374 0.000000000000000
188.99003307095 0.000000000000000 0.000349988692997 0.000000000000000
188.91447645452 0.000000000000000 0.000349988602805 0.000000000000000
188.83891983809 0.000000000000000 0.000349988511786 0.000000000000000
188.67001932878 0.000000000000000 0.000349988305274 0.000000000000000
188.50111881947 0.000000000000000 0.000349988094437 0.000000000000000
188.33221831016 0.000000000000000 0.000349987879159 0.000000000000000
188.21455077806 0.000000000000000 0.000349987726501 0.000000000000000
188.09688324596 0.000000000000000 0.000349987571605 0.000000000000000
188.01681316322 0.000000000000000 0.000349987464907 0.000000000000000
187.93674308047 0.000000000000000 0.000349987357153 0.000000000000000
187.88246773938 0.000000000000000 0.000349987283507 0.000000000000000
187.82819239829 0.000000000000000 0.000349987209371 0.000000000000000
187.79147316098 0.000000000000000 0.000349987158937 0.000000000000000
187.75475392367 0.000000000000000 0.000349987108277 0.000000000000000
187.72994646252 0.000000000000000 0.000349987073923 0.000000000000000
187.70513900137 0.000000000000000 0.000349987039466 0.000000000000000
187.68839634552 0.000000000000000 0.000349987016152 0.000000000000000
187.67165368967 0.000000000000000 0.000349986992792 0.000000000000000
187.66036257116 0.000000000000000 0.000349986977011 0.000000000000000
187.64907145266 0.000000000000000 0.000349986961209 0.000000000000000
187.64146102565 0.000000000000000 0.000349986950546 0.000000000000000
187.63385059864 0.000000000000000 0.000349986939873 0.000000000000000
187.62872306961 0.000000000000000 0.000349986932677 0.000000000000000
187.62359554058 0.000000000000000 0.000349986925476 0.000000000000000
187.62014182048 0.000000000000000 0.000349986920624 0.000000000000000
187.61668810039 0.000000000000000 0.000349986915769 0.000000000000000
187.61436219954 0.000000000000000 0.000349986912499 0.000000000000000
187.61203629868 0.000000000000000 0.000349986909228 0.000000000000000
187.61047002631 0.000000000000000 0.000349986907025 0.000000000000000
187.60890375394 0.000000000000000 0.000349986904821 0.000000000000000
187.60784892845 0.000000000000000 0.000349986903337 0.000000000000000
187.60679410296 0.000000000000000 0.000349986901852 0.000000000000000
187.60608346667 0.000000000000000 0.000349986900852 0.000000000000000
187.60537283039 0.000000000000000 0.000349986899852 0.000000000000000
187.60489364341 0.000000000000000 0.000349986899178 0.000000000000000
187.60441445643 0.000000000000000 0.000349986898503 0.000000000000000
187.60409066236 0.000000000000000 0.000349986898047 0.000000000000000
187.60376686829 0.000000000000000 0.000349986897592 0.000000000000000
187.60354703409 0.000000000000000 0.000349986897282 0.000000000000000
187.60332719988 0.000000000000000 0.000349986896973 0.000000000000000
187.60317630376 0.000000000000000 0.000349986896761 0.000000000000000
187.60302540763 0.000000000000000 0.000349986896549 0.000000000000000
187.60291904253 0.000000000000000 0.000349986896399 0.000000000000000
187.60281267743 0.000000000000000 0.000349986896250 0.000000000000000
187.60273187908 0.000000000000000 0.000349986896136 0.000000000000000
187.60265108073 0.000000000000000 0.000349986896023 0.000000000000000
187.60257028238 0.000000000000000 0.000349986895909 0.000000000000000
187.60251006710 0.000000000000000 0.000349986895825 0.000000000000000
187.60244985182 0.000000000000000 0.000349986895741 0.000000000000000
187.60238963653 0.000000000000000 0.000349986895657 0.000000000000000
187.60232942125 0.000000000000000 0.000349986895572 0.000000000000000
187.60226920597 0.000000000000000 0.000349986895488 0.000000000000000
187.60220899069 0.000000000000000 0.000349986895405 0.000000000000000
187.60214877540 0.000000000000000 0.000349986895321 0.000000000000000
187.60202834484 0.000000000000000 0.000349986895153 0.000000000000000
187.60190791427 0.000000000000000 0.000349986894985 0.000000000000000
187.60178748371 0.000000000000000 0.000349986894818 0.000000000000000
187.60166705314 0.000000000000000 0.000349986894650 0.000000000000000
187.60149396195 0.000000000000000 0.000349986894409 0.000000000000000
187.60132087077 0.000000000000000 0.000349986894169 0.000000000000000
187.60114777958 0.000000000000000 0.000349986893928 0.000000000000000
187.60097468839 0.000000000000000 0.000349986893687 0.000000000000000
187.60059363223 0.000000000000000 0.000349986893158 0.000000000000000
187.60021257608 0.000000000000000 0.000349986892628 0.000000000000000
187.59983151992 0.000000000000000 0.000349986892098 0.000000000000000
187.59945046376 0.000000000000000 0.000349986891568 0.000000000000000
187.59857089405 0.000000000000000 0.000349986890345 0.000000000000000
187.59769132434 0.000000000000000 0.000349986889122 0.000000000000000
187.59681175463 0.000000000000000 0.000349986887899 0.000000000000000
187.59593218492 0.000000000000000 0.000349986886676 0.000000000000000
187.59352938622 0.000000000000000 0.000349986883334 0.000000000000000
187.59112658751 0.000000000000000 0.000349986879991 0.000000000000000
187.58872378880 0.000000000000000 0.000349986876647 0.000000000000000
187.58220633167 0.000000000000000 0.000349986867573 0.000000000000000
187.57568887454 0.000000000000000 0.000349986858491 0.000000000000000
187.56917141741 0.000000000000000 0.000349986849403 0.000000000000000
187.54882009890 0.000000000000000 0.000349986820979 0.000000000000000
187.52846878039 0.000000000000000 0.000349986792485 0.000000000000000
187.50811746188 0.000000000000000 0.000349986763922 0.000000000000000
187.42991474654 0.000000000000000 0.000349986653513 0.000000000000000
187.35171203120 0.000000000000000 0.000349986542056 0.000000000000000
187.27350931586 0.000000000000000 0.000349986429536 0.000000000000000
187.10854266286 0.000000000000000 0.000349986188622 0.000000000000000
186.94357600986 0.000000000000000 0.000349985942758 0.000000000000000
186.77860935686 0.000000000000000 0.000349985691819 0.000000000000000
186.66505821164 0.000000000000000 0.000349985516080 0.000000000000000
186.55150706642 0.000000000000000 0.000349985337850 0.000000000000000
186.47424458384 0.000000000000000 0.000349985215139 0.000000000000000
186.39698210127 0.000000000000000 0.000349985091253 0.000000000000000
186.34458000267 0.000000000000000 0.000349985006558 0.000000000000000
186.29217790407 0.000000000000000 0.000349984921317 0.000000000000000
186.25670962998 0.000000000000000 0.000349984863312 0.000000000000000
186.22124135588 0.000000000000000 0.000349984805055 0.000000000000000
186.19727094226 0.000000000000000 0.000349984765542 0.000000000000000
186.17330052864 0.000000000000000 0.000349984725914 0.000000000000000
186.15711884314 0.000000000000000 0.000349984699097 0.000000000000000
186.14093715763 0.000000000000000 0.000349984672228 0.000000000000000
186.13002243093 0.000000000000000 0.000349984654075 0.000000000000000
186.11910770424 0.000000000000000 0.000349984635898 0.000000000000000
186.11175004004 0.000000000000000 0.000349984623632 0.000000000000000
186.10439237584 0.000000000000000 0.000349984611354 0.000000000000000
186.09943469145 0.000000000000000 0.000349984603076 0.000000000000000
186.09447700706 0.000000000000000 0.000349984594792 0.000000000000000
186.09113746164 0.000000000000000 0.000349984589210 0.000000000000000
186.08779791621 0.000000000000000 0.000349984583625 0.000000000000000
186.08554878474 0.000000000000000 0.000349984579862 0.000000000000000
186.08329965328 0.000000000000000 0.000349984576099 0.000000000000000
186.08178500059 0.000000000000000 0.000349984573564 0.000000000000000
186.08027034790 0.000000000000000 0.000349984571029 0.000000000000000
186.07925022078 0.000000000000000 0.000349984569321 0.000000000000000
186.07823009367 0.000000000000000 0.000349984567613 0.000000000000000
186.07754275955 0.000000000000000 0.000349984566462 0.000000000000000
186.07685542543 0.000000000000000 0.000349984565311 0.000000000000000
186.07639185155 0.000000000000000 0.000349984564535 0.000000000000000
186.07592827768 0.000000000000000 0.000349984563759 0.000000000000000
186.07561488853 0.000000000000000 0.000349984563234 0.000000000000000
186.07530149937 0.000000000000000 0.000349984562709 0.000000000000000
186.07508850876 0.000000000000000 0.000349984562353 0.000000000000000
186.07487551815 0.000000000000000 0.000349984561996 0.000000000000000
186.07472896578 0.000000000000000 0.000349984561751 0.000000000000000
186.07458241340 0.000000000000000 0.000349984561506 0.000000000000000
186.07447847461 0.000000000000000 0.000349984561332 0.000000000000000
186.07437453583 0.000000000000000 0.000349984561158 0.000000000000000
186.07429398096 0.000000000000000 0.000349984561024 0.000000000000000
186.07421342609 0.000000000000000 0.000349984560889 0.000000000000000
186.07413287123 0.000000000000000 0.000349984560755 0.000000000000000
186.07407569089 0.000000000000000 0.000349984560659 0.000000000000000
186.07401851056 0.000000000000000 0.000349984560564 0.000000000000000
186.07396133022 0.000000000000000 0.000349984560469 0.000000000000000
186.07390414989 0.000000000000000 0.000349984560374 0.000000000000000
186.07384696956 0.000000000000000 0.000349984560279 0.000000000000000
186.07378978922 0.000000000000000 0.000349984560184 0.000000000000000
186.07373260889 0.000000000000000 0.000349984560090 0.000000000000000
186.07361824822 0.000000000000000 0.000349984559900 0.000000000000000
186.07350388755 0.000000000000000 0.000349984559711 0.000000000000000
186.07338952688 0.000000000000000 0.000349984559521 0.000000000000000
186.07327516621 0.000000000000000 0.000349984559332 0.000000000000000
186.07310732466 0.000000000000000 0.000349984559054 0.000000000000000
186.07293948310 0.000000000000000 0.000349984558776 0.000000000000000
186.07277164155 0.000000000000000 0.000349984558499 0.000000000000000
186.07260380000 0.000000000000000 0.000349984558221 0.000000000000000
186.07223974211 0.000000000000000 0.000349984557619 0.000000000000000
186.07187568423 0.000000000000000 0.000349984557016 0.000000000000000
186.07151162634 0.000000000000000 0.000349984556414 0.000000000000000
186.07114756846 0.000000000000000 0.000349984555812 0.000000000000000
186.07031304266 0.000000000000000 0.000349984554431 0.000000000000000
186.06947851685 0.000000000000000 0.000349984553050 0.000000000000000
186.06864399105 0.000000000000000 0.000349984551670 0.000000000000000
186.06780946524 0.000000000000000 0.000349984550289 0.000000000000000
186.06556499890 0.000000000000000 0.000349984546574 0.000000000000000
186.06332053256 0.000000000000000 0.000349984542859 0.000000000000000
186.06107606622 0.000000000000000 0.000349984539142 0.000000000000000
186.05506565317 0.000000000000000 0.000349984529185 0.000000000000000
186.04905524012 0.000000000000000 0.000349984519222 0.000000000000000
186.04304482708 0.000000000000000 0.000349984509251 0.000000000000000
186.02460326489 0.000000000000000 0.000349984478614 0.000000000000000
186.00616170270 0.000000000000000 0.000349984447909 0.000000000000000
185.98772014052 0.000000000000000 0.000349984417137 0.000000000000000
185.91843605170 0.000000000000000 0.000349984300915 0.000000000000000
185.84915196289 0.000000000000000 0.000349984183717 0.000000000000000
185.77986787408 0.000000000000000 0.000349984065530 0.000000000000000
185.62665580413 0.000000000000000 0.000349983800603 0.000000000000000
185.47344373418 0.000000000000000 0.000349983530635 0.000000000000000
185.32023166423 0.000000000000000 0.000349983255503 0.000000000000000
185.19969194808 0.000000000000000 0.000349983035340 0.000000000000000
185.07915223193 0.000000000000000 0.000349982811864 0.000000000000000
184.99617704405 0.000000000000000 0.000349982656084 0.000000000000000
184.91320185617 0.000000000000000 0.000349982498703 0.000000000000000
184.85681013407 0.000000000000000 0.000349982390824 0.000000000000000
184.80041841198 0.000000000000000 0.000349982282198 0.000000000000000
184.76220995831 0.000000000000000 0.000349982208172 0.000000000000000
184.72400150463 0.000000000000000 0.000349982133802 0.000000000000000
184.69816027828 0.000000000000000 0.000349982083308 0.000000000000000
184.67231905193 0.000000000000000 0.000349982032657 0.000000000000000
184.65486514980 0.000000000000000 0.000349981998356 0.000000000000000
184.63741124766 0.000000000000000 0.000349981963982 0.000000000000000
184.62563385141 0.000000000000000 0.000349981940748 0.000000000000000
184.61385645516 0.000000000000000 0.000349981917480 0.000000000000000
184.60591505178 0.000000000000000 0.000349981901773 0.000000000000000
184.59797364839 0.000000000000000 0.000349981886050 0.000000000000000
184.59262156799 0.000000000000000 0.000349981875446 0.000000000000000
184.58726948759 0.000000000000000 0.000349981864834 0.000000000000000
184.58366376750 0.000000000000000 0.000349981857682 0.000000000000000
184.58005804740 0.000000000000000 0.000349981850526 0.000000000000000
184.57762942121 0.000000000000000 0.000349981845705 0.000000000000000
184.57520079501 0.000000000000000 0.000349981840882 0.000000000000000
184.57356517239 0.000000000000000 0.000349981837633 0.000000000000000
184.57192954977 0.000000000000000 0.000349981834384 0.000000000000000
184.57082793376 0.000000000000000 0.000349981832195 0.000000000000000
184.56972631774 0.000000000000000 0.000349981830006 0.000000000000000
184.56898411422 0.000000000000000 0.000349981828532 0.000000000000000
184.56824191070 0.000000000000000 0.000349981827057 0.000000000000000
184.56774141117 0.000000000000000 0.000349981826062 0.000000000000000
184.56724091165 0.000000000000000 0.000349981825067 0.000000000000000
184.56690269558 0.000000000000000 0.000349981824395 0.000000000000000
184.56656447952 0.000000000000000 0.000349981823723 0.000000000000000
184.56633483129 0.000000000000000 0.000349981823267 0.000000000000000
184.56610518307 0.000000000000000 0.000349981822811 0.000000000000000
184.56594751933 0.000000000000000 0.000349981822498 0.000000000000000
184.56578985559 0.000000000000000 0.000349981822184 0.000000000000000
184.56567866745 0.000000000000000 0.000349981821964 0.000000000000000
184.56556747930 0.000000000000000 0.000349981821743 0.000000000000000
184.56548289254 0.000000000000000 0.000349981821575 0.000000000000000
184.56539830578 0.000000000000000 0.000349981821408 0.000000000000000
184.56531371901 0.000000000000000 0.000349981821240 0.000000000000000
184.56525097088 0.000000000000000 0.000349981821116 0.000000000000000
184.56518822274 0.000000000000000 0.000349981820992 0.000000000000000
184.56512547460 0.000000000000000 0.000349981820868 0.000000000000000
184.56506272646 0.000000000000000 0.000349981820744 0.000000000000000
184.56499997833 0.000000000000000 0.000349981820621 0.000000000000000
184.56493723019 0.000000000000000 0.000349981820497 0.000000000000000
184.56487448205 0.000000000000000 0.000349981820374 0.000000000000000
184.56474898577 0.000000000000000 0.000349981820127 0.000000000000000
184.56462348950 0.000000000000000 0.000349981819880 0.000000000000000
184.56449799322 0.000000000000000 0.000349981819633 0.000000000000000
184.56437249695 0.000000000000000 0.000349981819387 0.000000000000000
184.56419189264 0.000000000000000 0.000349981819032 0.000000000000000
184.56401128833 0.000000000000000 0.000349981818677 0.000000000000000
184.56383068402 0.000000000000000 0.000349981818322 0.000000000000000
184.56365007971 0.000000000000000 0.000349981817968 0.000000000000000
184.56325303450 0.000000000000000 0.000349981817188 0.000000000000000
184.56285598929 0.000000000000000 0.000349981816408 0.000000000000000
184.56245894408 0.000000000000000 0.000349981815628 0.000000000000000
184.56206189887 0.000000000000000 0.000349981814849 0.000000000000000
184.56114611514 0.000000000000000 0.000349981813050 0.000000000000000
184.56023033141 0.000000000000000 0.000349981811252 0.000000000000000
184.55931454768 0.000000000000000 0.000349981809453 0.000000000000000
184.55839876395 0.000000000000000 0.000349981807654 0.000000000000000
184.55590116885 0.000000000000000 0.000349981802747 0.000000000000000
184.55340357376 0.000000000000000 0.000349981797839 0.000000000000000
184.55090597866 0.000000000000000 0.000349981792929 0.000000000000000
184.54414066752 0.000000000000000 0.000349981779623 0.000000000000000
184.53737535638 0.000000000000000 0.000349981766307 0.000000000000000
184.53061004524 0.000000000000000 0.000349981752980 0.000000000000000
184.50952444891 0.000000000000000 0.000349981711374 0.000000000000000
184.48843885257 0.000000000000000 0.000349981669664 0.000000000000000
184.46735325624 0.000000000000000 0.000349981627850 0.000000000000000
184.38652591153 0.000000000000000 0.000349981466577 0.000000000000000
184.30569856683 0.000000000000000 0.000349981303727 0.000000000000000
184.22487122212 0.000000000000000 0.000349981139273 0.000000000000000
184.06550424223 0.000000000000000 0.000349980810241 0.000000000000000
183.90613726234 0.000000000000000 0.000349980474707 0.000000000000000
183.77338054509 0.000000000000000 0.000349980190126 0.000000000000000
183.64062382784 0.000000000000000 0.000349979900847 0.000000000000000
183.54866084470 0.000000000000000 0.000349979697669 0.000000000000000
183.45669786155 0.000000000000000 0.000349979492183 0.000000000000000
183.39407910705 0.000000000000000 0.000349979350937 0.000000000000000
183.33146035255 0.000000000000000 0.000349979208610 0.000000000000000
183.28898118859 0.000000000000000 0.000349979111440 0.000000000000000
183.24650202462 0.000000000000000 0.000349979013770 0.000000000000000
183.21774696185 0.000000000000000 0.000349978947371 0.000000000000000
183.18899189908 0.000000000000000 0.000349978880742 0.000000000000000
183.16955726953 0.000000000000000 0.000349978835579 0.000000000000000
183.15012263997 0.000000000000000 0.000349978790312 0.000000000000000
183.13700247343 0.000000000000000 0.000349978759692 0.000000000000000
183.12388230688 0.000000000000000 0.000349978729025 0.000000000000000
183.11503243549 0.000000000000000 0.000349978708312 0.000000000000000
183.10618256410 0.000000000000000 0.000349978687578 0.000000000000000
183.10021674769 0.000000000000000 0.000349978673588 0.000000000000000
183.09425093128 0.000000000000000 0.000349978659588 0.000000000000000
183.09023103112 0.000000000000000 0.000349978650150 0.000000000000000
183.08621113095 0.000000000000000 0.000349978640707 0.000000000000000
183.08350321426 0.000000000000000 0.000349978634343 0.000000000000000
183.08079529757 0.000000000000000 0.000349978627977 0.000000000000000
183.07897145428 0.000000000000000 0.000349978623689 0.000000000000000
183.07714761099 0.000000000000000 0.000349978619400 0.000000000000000
183.07591920883 0.000000000000000 0.000349978616510 0.000000000000000
183.07469080667 0.000000000000000 0.000349978613620 0.000000000000000
183.07386323875 0.000000000000000 0.000349978611673 0.000000000000000
183.07303567083 0.000000000000000 0.000349978609726 0.000000000000000
183.07247773032 0.000000000000000 0.000349978608414 0.000000000000000
183.07191978981 0.000000000000000 0.000349978607101 0.000000000000000
183.07154296319 0.000000000000000 0.000349978606214 0.000000000000000
183.07116613656 0.000000000000000 0.000349978605328 0.000000000000000
183.07091059605 0.000000000000000 0.000349978604727 0.000000000000000
183.07065505554 0.000000000000000 0.000349978604126 0.000000000000000
183.07048013653 0.000000000000000 0.000349978603714 0.000000000000000
183.07030521752 0.000000000000000 0.000349978603303 0.000000000000000
183.07018277483 0.000000000000000 0.000349978603015 0.000000000000000
183.07006033214 0.000000000000000 0.000349978602727 0.000000000000000
183.06996928803 0.000000000000000 0.000349978602513 0.000000000000000
183.06987824393 0.000000000000000 0.000349978602300 0.000000000000000
183.06978719983 0.000000000000000 0.000349978602086 0.000000000000000
183.06971184393 0.000000000000000 0.000349978601909 0.000000000000000
183.06969690836 0.000000000000000 0.000349978601874 0.000000000000000
183.06968197279 0.000000000000000 0.000349978601839 0.000000000000000
183.06966703723 0.000000000000000 0.000349978601805 0.000000000000000
183.06963716609 0.000000000000000 0.000349978601735 0.000000000000000
183.06960729496 0.000000000000000 0.000349978601665 0.000000000000000
183.06957742383 0.000000000000000 0.000349978601595 0.000000000000000
183.06954755269 0.000000000000000 0.000349978601525 0.000000000000000
183.06948823654 0.000000000000000 0.000349978601387 0.000000000000000
183.06942892039 0.000000000000000 0.000349978601248 0.000000000000000
183.06936960424 0.000000000000000 0.000349978601110 0.000000000000000
183.06931028809 0.000000000000000 0.000349978600972 0.000000000000000
183.06916307732 0.000000000000000 0.000349978600629 0.000000000000000
183.06901586655 0.000000000000000 0.000349978600286 0.000000000000000
183.06886865577 0.000000000000000 0.000349978599944 0.000000000000000
183.06872144500 0.000000000000000 0.000349978599601 0.000000000000000
183.06852447335 0.000000000000000 0.000349978599143 0.000000000000000
183.06832750169 0.000000000000000 0.000349978598685 0.000000000000000
183.06813053004 0.000000000000000 0.000349978598227 0.000000000000000
183.06793355839 0.000000000000000 0.000349978597769 0.000000000000000
183.06748895039 0.000000000000000 0.000349978596735 0.000000000000000
183.06704434239 0.000000000000000 0.000349978595701 0.000000000000000
183.06659973439 0.000000000000000 0.000349978594667 0.000000000000000
183.06615512639 0.000000000000000 0.000349978593633 0.000000000000000
183.06512239913 0.000000000000000 0.000349978591232 0.000000000000000
183.06408967188 0.000000000000000 0.000349978588830 0.000000000000000
183.06305694463 0.000000000000000 0.000349978586428 0.000000000000000
183.06202421737 0.000000000000000 0.000349978584025 0.000000000000000
183.05915416883 0.000000000000000 0.000349978577348 0.000000000000000
183.05628412029 0.000000000000000 0.000349978570668 0.000000000000000
183.05341407175 0.000000000000000 0.000349978563986 0.000000000000000
183.04551874189 0.000000000000000 0.000349978545594 0.000000000000000
183.03762341202 0.000000000000000 0.000349978527184 0.000000000000000
183.02972808216 0.000000000000000 0.000349978508758 0.000000000000000
183.00459367104 0.000000000000000 0.000349978449984 0.000000000000000
182.97945925992 0.000000000000000 0.000349978391035 0.000000000000000
182.95432484879 0.000000000000000 0.000349978331910 0.000000000000000
182.85531555540 0.000000000000000 0.000349978097273 0.000000000000000
182.75630626200 0.000000000000000 0.000349977859836 0.000000000000000
182.65729696860 0.000000000000000 0.000349977619547 0.000000000000000
182.50456122159 0.000000000000000 0.000349977243174 0.000000000000000
182.35182547458 0.000000000000000 0.000349976859727 0.000000000000000
182.22928353247 0.000000000000000 0.000349976546869 0.000000000000000
182.10674159036 0.000000000000000 0.000349976229299 0.000000000000000
182.02208502936 0.000000000000000 0.000349976007127 0.000000000000000
181.93742846837 0.000000000000000 0.000349975782662 0.000000000000000
181.87978934381 0.000000000000000 0.000349975628515 0.000000000000000
181.82215021925 0.000000000000000 0.000349975473296 0.000000000000000
181.78304646570 0.000000000000000 0.000349975367379 0.000000000000000
181.74394271216 0.000000000000000 0.000349975260967 0.000000000000000
181.71747117785 0.000000000000000 0.000349975188649 0.000000000000000
181.69099964354 0.000000000000000 0.000349975116104 0.000000000000000
181.67310778729 0.000000000000000 0.000349975066943 0.000000000000000
181.65521593104 0.000000000000000 0.000349975017677 0.000000000000000
181.64313702372 0.000000000000000 0.000349974984359 0.000000000000000
181.63105811640 0.000000000000000 0.000349974950994 0.000000000000000
181.62291048418 0.000000000000000 0.000349974928461 0.000000000000000
181.61476285196 0.000000000000000 0.000349974905906 0.000000000000000
181.60927036291 0.000000000000000 0.000349974890690 0.000000000000000
181.60377787387 0.000000000000000 0.000349974875464 0.000000000000000
181.60007686663 0.000000000000000 0.000349974865198 0.000000000000000
181.59637585939 0.000000000000000 0.000349974854929 0.000000000000000
181.59388270882 0.000000000000000 0.000349974848008 0.000000000000000
181.59138955825 0.000000000000000 0.000349974841086 0.000000000000000
181.58971029950 0.000000000000000 0.000349974836422 0.000000000000000
181.58803104075 0.000000000000000 0.000349974831758 0.000000000000000
181.58689992560 0.000000000000000 0.000349974828616 0.000000000000000
181.58576881044 0.000000000000000 0.000349974825473 0.000000000000000
181.58500664513 0.000000000000000 0.000349974823355 0.000000000000000
181.58424447981 0.000000000000000 0.000349974821237 0.000000000000000
181.58373042561 0.000000000000000 0.000349974819809 0.000000000000000
181.58321637142 0.000000000000000 0.000349974818381 0.000000000000000
181.58286887214 0.000000000000000 0.000349974817415 0.000000000000000
181.58252137286 0.000000000000000 0.000349974816450 0.000000000000000
181.58228523995 0.000000000000000 0.000349974815794 0.000000000000000
181.58204910704 0.000000000000000 0.000349974815138 0.000000000000000
181.58188670397 0.000000000000000 0.000349974814687 0.000000000000000
181.58172430091 0.000000000000000 0.000349974814236 0.000000000000000
181.58160925716 0.000000000000000 0.000349974813916 0.000000000000000
181.58149421342 0.000000000000000 0.000349974813597 0.000000000000000
181.58140541121 0.000000000000000 0.000349974813351 0.000000000000000
181.58131660899 0.000000000000000 0.000349974813105 0.000000000000000
181.58122780678 0.000000000000000 0.000349974812859 0.000000000000000
181.58116428676 0.000000000000000 0.000349974812683 0.000000000000000
181.58110076674 0.000000000000000 0.000349974812507 0.000000000000000
181.58103724672 0.000000000000000 0.000349974812332 0.000000000000000
181.58097372671 0.000000000000000 0.000349974812157 0.000000000000000
181.58091020669 0.000000000000000 0.000349974811982 0.000000000000000
181.58084668667 0.000000000000000 0.000349974811807 0.000000000000000
181.58078316665 0.000000000000000 0.000349974811632 0.000000000000000
181.58065612662 0.000000000000000 0.000349974811283 0.000000000000000
181.58052908658 0.000000000000000 0.000349974810934 0.000000000000000
181.58040204655 0.000000000000000 0.000349974810584 0.000000000000000
181.58027500651 0.000000000000000 0.000349974810235 0.000000000000000
181.58008941289 0.000000000000000 0.000349974809725 0.000000000000000
181.57990381928 0.000000000000000 0.000349974809215 0.000000000000000
181.57971822566 0.000000000000000 0.000349974808705 0.000000000000000
181.57953263204 0.000000000000000 0.000349974808196 0.000000000000000
181.57912911379 0.000000000000000 0.000349974807087 0.000000000000000
181.57872559554 0.000000000000000 0.000349974805979 0.000000000000000
181.57832207729 0.000000000000000 0.000349974804871 0.000000000000000
181.57791855904 0.000000000000000 0.000349974803762 0.000000000000000
181.57699272955 0.000000000000000 0.000349974801219 0.000000000000000
181.57606690007 0.000000000000000 0.000349974798676 0.000000000000000
181.57514107058 0.000000000000000 0.000349974796133 0.000000000000000
181.57421524109 0.000000000000000 0.000349974793589 0.000000000000000
181.57171985081 0.000000000000000 0.000349974786733 0.000000000000000
181.56922446052 0.000000000000000 0.000349974779874 0.000000000000000
181.56672907023 0.000000000000000 0.000349974773014 0.000000000000000
181.56003499088 0.000000000000000 0.000349974754601 0.000000000000000
181.55334091153 0.000000000000000 0.000349974736174 0.000000000000000
181.54664683218 0.000000000000000 0.000349974717733 0.000000000000000
181.52605843742 0.000000000000000 0.000349974660925 0.000000000000000
181.50547004266 0.000000000000000 0.000349974603981 0.000000000000000
181.48488164790 0.000000000000000 0.000349974546899 0.000000000000000
181.40729626106 0.000000000000000 0.000349974330548 0.000000000000000
181.32971087423 0.000000000000000 0.000349974112208 0.000000000000000
181.25212548740 0.000000000000000 0.000349973891851 0.000000000000000
181.09351408368 0.000000000000000 0.000349973434979 0.000000000000000
180.93490267996 0.000000000000000 0.000349972969329 0.000000000000000
180.77629127624 0.000000000000000 0.000349972494708 0.000000000000000
180.66674252390 0.000000000000000 0.000349972161572 0.000000000000000
180.55719377156 0.000000000000000 0.000349971824027 0.000000000000000
180.48238546876 0.000000000000000 0.000349971590971 0.000000000000000
180.40757716597 0.000000000000000 0.000349971355830 0.000000000000000
180.35670039626 0.000000000000000 0.000349971194717 0.000000000000000
180.30582362655 0.000000000000000 0.000349971032633 0.000000000000000
180.27131825570 0.000000000000000 0.000349970922152 0.000000000000000
180.23681288484 0.000000000000000 0.000349970811224 0.000000000000000
180.21345888238 0.000000000000000 0.000349970735892 0.000000000000000
180.19010487991 0.000000000000000 0.000349970660354 0.000000000000000
180.17432250670 0.000000000000000 0.000349970609190 0.000000000000000
180.15854013349 0.000000000000000 0.000349970557932 0.000000000000000
180.14788655740 0.000000000000000 0.000349970523279 0.000000000000000
180.13723298131 0.000000000000000 0.000349970488583 0.000000000000000
180.13004738163 0.000000000000000 0.000349970465158 0.000000000000000
180.12286178196 0.000000000000000 0.000349970441713 0.000000000000000
180.11801809938 0.000000000000000 0.000349970425898 0.000000000000000
180.11317441680 0.000000000000000 0.000349970410075 0.000000000000000
180.10991070401 0.000000000000000 0.000349970399408 0.000000000000000
180.10664699122 0.000000000000000 0.000349970388737 0.000000000000000
180.10444842779 0.000000000000000 0.000349970381547 0.000000000000000
180.10224986437 0.000000000000000 0.000349970374355 0.000000000000000
180.10076895923 0.000000000000000 0.000349970369510 0.000000000000000
180.09928805409 0.000000000000000 0.000349970364664 0.000000000000000
180.09829041105 0.000000000000000 0.000349970361399 0.000000000000000
180.09729276800 0.000000000000000 0.000349970358133 0.000000000000000
180.09662031862 0.000000000000000 0.000349970355932 0.000000000000000
180.09594786925 0.000000000000000 0.000349970353731 0.000000000000000
180.09549398650 0.000000000000000 0.000349970352246 0.000000000000000
180.09504010376 0.000000000000000 0.000349970350760 0.000000000000000
180.09473276215 0.000000000000000 0.000349970349754 0.000000000000000
180.09442542054 0.000000000000000 0.000349970348748 0.000000000000000
180.09421576871 0.000000000000000 0.000349970348062 0.000000000000000
180.09400611688 0.000000000000000 0.000349970347376 0.000000000000000
180.09386059799 0.000000000000000 0.000349970346901 0.000000000000000
180.09371507910 0.000000000000000 0.000349970346425 0.000000000000000
180.09360946032 0.000000000000000 0.000349970346079 0.000000000000000
180.09350384155 0.000000000000000 0.000349970345734 0.000000000000000
180.09339822278 0.000000000000000 0.000349970345389 0.000000000000000
180.09329260401 0.000000000000000 0.000349970345045 0.000000000000000
180.09327846896 0.000000000000000 0.000349970344999 0.000000000000000
180.09326433391 0.000000000000000 0.000349970344953 0.000000000000000
180.09325019886 0.000000000000000 0.000349970344907 0.000000000000000
180.09322192877 0.000000000000000 0.000349970344815 0.000000000000000
180.09319365868 0.000000000000000 0.000349970344723 0.000000000000000
180.09316538858 0.000000000000000 0.000349970344631 0.000000000000000
180.09313711849 0.000000000000000 0.000349970344539 0.000000000000000
180.09305647585 0.000000000000000 0.000349970344277 0.000000000000000
180.09297583322 0.000000000000000 0.000349970344015 0.000000000000000
180.09289519058 0.000000000000000 0.000349970343753 0.000000000000000
180.09281454794 0.000000000000000 0.000349970343492 0.000000000000000
180.09263334811 0.000000000000000 0.000349970342905 0.000000000000000
180.09249127111 0.000000000000000 0.000349970342445 0.000000000000000
180.09234919412 0.000000000000000 0.000349970341985 0.000000000000000
180.09220711712 0.000000000000000 0.000349970341525 0.000000000000000
180.09206504012 0.000000000000000 0.000349970341065 0.000000000000000
180.09179928417 0.000000000000000 0.000349970340205 0.000000000000000
180.09153352821 0.000000000000000 0.000349970339345 0.000000000000000
180.09126777225 0.000000000000000 0.000349970338485 0.000000000000000
180.09100201630 0.000000000000000 0.000349970337625 0.000000000000000
180.09041765050 0.000000000000000 0.000349970335734 0.000000000000000
180.08983328471 0.000000000000000 0.000349970333843 0.000000000000000
180.08924891891 0.000000000000000 0.000349970331952 0.000000000000000
180.08866455311 0.000000000000000 0.000349970330062 0.000000000000000
180.08724781164 0.000000000000000 0.000349970325477 0.000000000000000
180.08583107018 0.000000000000000 0.000349970320892 0.000000000000000
180.08441432871 0.000000000000000 0.000349970316306 0.000000000000000
180.08091723531 0.000000000000000 0.000349970304983 0.000000000000000
180.07742014191 0.000000000000000 0.000349970293656 0.000000000000000
180.07392304851 0.000000000000000 0.000349970282325 0.000000000000000
180.06432385546 0.000000000000000 0.000349970251199 0.000000000000000
180.05472466241 0.000000000000000 0.000349970220039 0.000000000000000
180.04512546937 0.000000000000000 0.000349970188845 0.000000000000000
180.01383506733 0.000000000000000 0.000349970086924 0.000000000000000
179.98254466529 0.000000000000000 0.000349969984635 0.000000000000000
179.95125426325 0.000000000000000 0.000349969881978 0.000000000000000
179.82458906974 0.000000000000000 0.000349969462581 0.000000000000000
179.69792387624 0.000000000000000 0.000349969036946 0.000000000000000
179.57125868273 0.000000000000000 0.000349968604937 0.000000000000000
179.42690459080 0.000000000000000 0.000349968104689 0.000000000000000
179.28255049888 0.000000000000000 0.000349967595829 0.000000000000000
179.17373888122 0.000000000000000 0.000349967206484 0.000000000000000
179.06492726356 0.000000000000000 0.000349966812116 0.000000000000000
178.99011470814 0.000000000000000 0.000349966538035 0.000000000000000
178.91530215271 0.000000000000000 0.000349966261547 0.000000000000000
178.86438876003 0.000000000000000 0.000349966072004 0.000000000000000
178.81347536735 0.000000000000000 0.000349965881339 0.000000000000000
178.77894090836 0.000000000000000 0.000349965751372 0.000000000000000
178.74440644937 0.000000000000000 0.000349965620888 0.000000000000000
178.72103207209 0.000000000000000 0.000349965532278 0.000000000000000
178.69765769482 0.000000000000000 0.000349965443430 0.000000000000000
178.68186159542 0.000000000000000 0.000349965383254 0.000000000000000
178.66606549603 0.000000000000000 0.000349965322969 0.000000000000000
178.65540283486 0.000000000000000 0.000349965282215 0.000000000000000
178.64474017368 0.000000000000000 0.000349965241412 0.000000000000000
178.63754859767 0.000000000000000 0.000349965213863 0.000000000000000
178.63035702165 0.000000000000000 0.000349965186293 0.000000000000000
178.62550940618 0.000000000000000 0.000349965167696 0.000000000000000
178.62066179070 0.000000000000000 0.000349965149089 0.000000000000000
178.61739547678 0.000000000000000 0.000349965136546 0.000000000000000
178.61412916285 0.000000000000000 0.000349965123998 0.000000000000000
178.61192886178 0.000000000000000 0.000349965115543 0.000000000000000
178.60972856071 0.000000000000000 0.000349965107086 0.000000000000000
178.60824647330 0.000000000000000 0.000349965101389 0.000000000000000
178.60676438589 0.000000000000000 0.000349965095691 0.000000000000000
178.60576591025 0.000000000000000 0.000349965091851 0.000000000000000
178.60476743462 0.000000000000000 0.000349965088012 0.000000000000000
178.60409436019 0.000000000000000 0.000349965085423 0.000000000000000
178.60342128576 0.000000000000000 0.000349965082835 0.000000000000000
178.60296688000 0.000000000000000 0.000349965081087 0.000000000000000
178.60251247424 0.000000000000000 0.000349965079340 0.000000000000000
178.60220462189 0.000000000000000 0.000349965078156 0.000000000000000
178.60189676954 0.000000000000000 0.000349965076973 0.000000000000000
178.60168652247 0.000000000000000 0.000349965076164 0.000000000000000
178.60147627539 0.000000000000000 0.000349965075356 0.000000000000000
178.60132992752 0.000000000000000 0.000349965074794 0.000000000000000
178.60118357964 0.000000000000000 0.000349965074231 0.000000000000000
178.60107651470 0.000000000000000 0.000349965073820 0.000000000000000
178.60096944976 0.000000000000000 0.000349965073409 0.000000000000000
178.60086238482 0.000000000000000 0.000349965072999 0.000000000000000
178.60075531989 0.000000000000000 0.000349965072588 0.000000000000000
178.60074171004 0.000000000000000 0.000349965072536 0.000000000000000
178.60072810019 0.000000000000000 0.000349965072484 0.000000000000000
178.60071449034 0.000000000000000 0.000349965072432 0.000000000000000
178.60068727064 0.000000000000000 0.000349965072328 0.000000000000000
178.60066005094 0.000000000000000 0.000349965072224 0.000000000000000
178.60063283124 0.000000000000000 0.000349965072120 0.000000000000000
178.60060561154 0.000000000000000 0.000349965072016 0.000000000000000
178.60052666556 0.000000000000000 0.000349965071714 0.000000000000000
178.60044771958 0.000000000000000 0.000349965071413 0.000000000000000
178.60036877360 0.000000000000000 0.000349965071112 0.000000000000000
178.60028982762 0.000000000000000 0.000349965070812 0.000000000000000
178.60011419730 0.000000000000000 0.000349965070143 0.000000000000000
178.59997019550 0.000000000000000 0.000349965069595 0.000000000000000
178.59982619370 0.000000000000000 0.000349965069047 0.000000000000000
178.59968219190 0.000000000000000 0.000349965068499 0.000000000000000
178.59953819009 0.000000000000000 0.000349965067952 0.000000000000000
178.59927484133 0.000000000000000 0.000349965066950 0.000000000000000
178.59901149256 0.000000000000000 0.000349965065949 0.000000000000000
178.59874814379 0.000000000000000 0.000349965064947 0.000000000000000
178.59848479502 0.000000000000000 0.000349965063946 0.000000000000000
178.59790822326 0.000000000000000 0.000349965061754 0.000000000000000
178.59733165150 0.000000000000000 0.000349965059562 0.000000000000000
178.59675507974 0.000000000000000 0.000349965057370 0.000000000000000
178.59617850799 0.000000000000000 0.000349965055178 0.000000000000000
178.59479708024 0.000000000000000 0.000349965049925 0.000000000000000
178.59341565250 0.000000000000000 0.000349965044671 0.000000000000000
178.59203422476 0.000000000000000 0.000349965039417 0.000000000000000
178.58865427533 0.000000000000000 0.000349965026559 0.000000000000000
178.58527432590 0.000000000000000 0.000349965013697 0.000000000000000
178.58189437647 0.000000000000000 0.000349965000829 0.000000000000000
178.57272792995 0.000000000000000 0.000349964965909 0.000000000000000
178.56356148343 0.000000000000000 0.000349964930953 0.000000000000000
178.55439503691 0.000000000000000 0.000349964895961 0.000000000000000
178.52496733023 0.000000000000000 0.000349964783381 0.000000000000000
178.49553962355 0.000000000000000 0.000349964670426 0.000000000000000
178.46611191686 0.000000000000000 0.000349964557096 0.000000000000000
178.34932457293 0.000000000000000 0.000349964103564 0.000000000000000
178.23253722900 0.000000000000000 0.000349963643936 0.000000000000000
178.11574988507 0.000000000000000 0.000349963178087 0.000000000000000
177.96798889288 0.000000000000000 0.000349962579617 0.000000000000000
177.82022790069 0.000000000000000 0.000349961970789 0.000000000000000
177.70603105000 0.000000000000000 0.000349961493050 0.000000000000000
177.59183419931 0.000000000000000 0.000349961008947 0.000000000000000
177.51312978323 0.000000000000000 0.000349960671567 0.000000000000000
177.43442536715 0.000000000000000 0.000349960331120 0.000000000000000
177.38083664766 0.000000000000000 0.000349960097553 0.000000000000000
177.32724792816 0.000000000000000 0.000349959862553 0.000000000000000
177.29089001936 0.000000000000000 0.000349959702299 0.000000000000000
177.25453211056 0.000000000000000 0.000349959541384 0.000000000000000
177.22991993794 0.000000000000000 0.000349959432079 0.000000000000000
177.20530776533 0.000000000000000 0.000349959322471 0.000000000000000
177.18867366217 0.000000000000000 0.000349959248220 0.000000000000000
177.17203955901 0.000000000000000 0.000349959173832 0.000000000000000
177.16081059415 0.000000000000000 0.000349959123537 0.000000000000000
177.14958162929 0.000000000000000 0.000349959073180 0.000000000000000
177.14200783898 0.000000000000000 0.000349959039179 0.000000000000000
177.13443404867 0.000000000000000 0.000349959005149 0.000000000000000
177.12932868804 0.000000000000000 0.000349958982194 0.000000000000000
177.12422332742 0.000000000000000 0.000349958959227 0.000000000000000
177.12078330484 0.000000000000000 0.000349958943744 0.000000000000000
177.11734328226 0.000000000000000 0.000349958928255 0.000000000000000
177.11502595323 0.000000000000000 0.000349958917818 0.000000000000000
177.11270862420 0.000000000000000 0.000349958907379 0.000000000000000
177.11114771058 0.000000000000000 0.000349958900346 0.000000000000000
177.10958679696 0.000000000000000 0.000349958893311 0.000000000000000
177.10853522718 0.000000000000000 0.000349958888572 0.000000000000000
177.10748365740 0.000000000000000 0.000349958883832 0.000000000000000
177.10677481119 0.000000000000000 0.000349958880637 0.000000000000000
177.10606596498 0.000000000000000 0.000349958877442 0.000000000000000
177.10558743884 0.000000000000000 0.000349958875285 0.000000000000000
177.10510891270 0.000000000000000 0.000349958873128 0.000000000000000
177.10478476509 0.000000000000000 0.000349958871667 0.000000000000000
177.10446061749 0.000000000000000 0.000349958870206 0.000000000000000
177.10423931380 0.000000000000000 0.000349958869209 0.000000000000000
177.10401801012 0.000000000000000 0.000349958868211 0.000000000000000
177.10386408790 0.000000000000000 0.000349958867518 0.000000000000000
177.10371016567 0.000000000000000 0.000349958866825 0.000000000000000
177.10359780945 0.000000000000000 0.000349958866319 0.000000000000000
177.10348545323 0.000000000000000 0.000349958865814 0.000000000000000
177.10337309702 0.000000000000000 0.000349958865308 0.000000000000000
177.10326074080 0.000000000000000 0.000349958864804 0.000000000000000
177.10319142301 0.000000000000000 0.000349958864493 0.000000000000000
177.10312210522 0.000000000000000 0.000349958864182 0.000000000000000
177.10305278743 0.000000000000000 0.000349958863872 0.000000000000000
177.10298346964 0.000000000000000 0.000349958863562 0.000000000000000
177.10291415185 0.000000000000000 0.000349958863252 0.000000000000000
177.10284483406 0.000000000000000 0.000349958862942 0.000000000000000
177.10277551627 0.000000000000000 0.000349958862633 0.000000000000000
177.10263688069 0.000000000000000 0.000349958862014 0.000000000000000
177.10249824511 0.000000000000000 0.000349958861395 0.000000000000000
177.10235960954 0.000000000000000 0.000349958860777 0.000000000000000
177.10222097396 0.000000000000000 0.000349958860159 0.000000000000000
177.10201167230 0.000000000000000 0.000349958859225 0.000000000000000
177.10180237065 0.000000000000000 0.000349958858292 0.000000000000000
177.10159306899 0.000000000000000 0.000349958857359 0.000000000000000
177.10138376734 0.000000000000000 0.000349958856426 0.000000000000000
177.10093187476 0.000000000000000 0.000349958854412 0.000000000000000
177.10047998219 0.000000000000000 0.000349958852398 0.000000000000000
177.10002808962 0.000000000000000 0.000349958850384 0.000000000000000
177.09957619705 0.000000000000000 0.000349958848370 0.000000000000000
177.09853961935 0.000000000000000 0.000349958843750 0.000000000000000
177.09750304166 0.000000000000000 0.000349958839129 0.000000000000000
177.09646646396 0.000000000000000 0.000349958834508 0.000000000000000
177.09542988627 0.000000000000000 0.000349958829887 0.000000000000000
177.09264207833 0.000000000000000 0.000349958817456 0.000000000000000
177.08985427039 0.000000000000000 0.000349958805022 0.000000000000000
177.08706646245 0.000000000000000 0.000349958792584 0.000000000000000
177.07960065631 0.000000000000000 0.000349958759256 0.000000000000000
177.07213485016 0.000000000000000 0.000349958725902 0.000000000000000
177.06466904402 0.000000000000000 0.000349958692520 0.000000000000000
177.04176081283 0.000000000000000 0.000349958589919 0.000000000000000
177.01885258164 0.000000000000000 0.000349958487058 0.000000000000000
176.99594435044 0.000000000000000 0.000349958383936 0.000000000000000
176.90987586902 0.000000000000000 0.000349957994128 0.000000000000000
176.82380738760 0.000000000000000 0.000349957600544 0.000000000000000
176.73773890617 0.000000000000000 0.000349957203124 0.000000000000000
176.58038768398 0.000000000000000 0.000349956466474 0.000000000000000
176.42303646179 0.000000000000000 0.000349955716489 0.000000000000000
176.29291674214 0.000000000000000 0.000349955086030 0.000000000000000
176.16279702249 0.000000000000000 0.000349954446128 0.000000000000000
176.07252584546 0.000000000000000 0.000349953996583 0.000000000000000
175.98225466844 0.000000000000000 0.000349953542405 0.000000000000000
175.92069951278 0.000000000000000 0.000349953230034 0.000000000000000
175.85914435711 0.000000000000000 0.000349952915491 0.000000000000000
175.81734741866 0.000000000000000 0.000349952700669 0.000000000000000
175.77555048021 0.000000000000000 0.000349952484841 0.000000000000000
175.74724051422 0.000000000000000 0.000349952338085 0.000000000000000
175.71893054824 0.000000000000000 0.000349952190867 0.000000000000000
175.69978973405 0.000000000000000 0.000349952091068 0.000000000000000
175.68064891987 0.000000000000000 0.000349951991059 0.000000000000000
175.66772419129 0.000000000000000 0.000349951923408 0.000000000000000
175.65479946271 0.000000000000000 0.000349951855662 0.000000000000000
175.64608020890 0.000000000000000 0.000349951809905 0.000000000000000
175.63736095508 0.000000000000000 0.000349951764104 0.000000000000000
175.63148267339 0.000000000000000 0.000349951733202 0.000000000000000
175.62560439171 0.000000000000000 0.000349951702280 0.000000000000000
175.62164322627 0.000000000000000 0.000349951681431 0.000000000000000
175.61768206084 0.000000000000000 0.000349951660574 0.000000000000000
175.61501354751 0.000000000000000 0.000349951646519 0.000000000000000
175.61234503418 0.000000000000000 0.000349951632459 0.000000000000000
175.61054756973 0.000000000000000 0.000349951623129 0.000000000000000
175.60875010527 0.000000000000000 0.000349951613882 0.000000000000000
175.60753926498 0.000000000000000 0.000349951607482 0.000000000000000
175.60632842469 0.000000000000000 0.000349951601098 0.000000000000000
175.60551238233 0.000000000000000 0.000349951596795 0.000000000000000
175.60469633996 0.000000000000000 0.000349951592493 0.000000000000000
175.60414572612 0.000000000000000 0.000349951589590 0.000000000000000
175.60359511227 0.000000000000000 0.000349951586686 0.000000000000000
175.60322256524 0.000000000000000 0.000349951584722 0.000000000000000
175.60285001822 0.000000000000000 0.000349951582758 0.000000000000000
175.60259634905 0.000000000000000 0.000349951581421 0.000000000000000
175.60234267987 0.000000000000000 0.000349951580084 0.000000000000000
175.60216737547 0.000000000000000 0.000349951579160 0.000000000000000
175.60199207106 0.000000000000000 0.000349951578237 0.000000000000000
175.60186632507 0.000000000000000 0.000349951577574 0.000000000000000
175.60174057907 0.000000000000000 0.000349951576912 0.000000000000000
175.60163906129 0.000000000000000 0.000349951576378 0.000000000000000
175.60153754350 0.000000000000000 0.000349951575844 0.000000000000000
175.60143602572 0.000000000000000 0.000349951575311 0.000000000000000
175.60141809330 0.000000000000000 0.000349951575217 0.000000000000000
175.60140016089 0.000000000000000 0.000349951575123 0.000000000000000
175.60138222847 0.000000000000000 0.000349951575029 0.000000000000000
175.60134636365 0.000000000000000 0.000349951574841 0.000000000000000
175.60131049882 0.000000000000000 0.000349951574653 0.000000000000000
175.60127463399 0.000000000000000 0.000349951574465 0.000000000000000
175.60123876916 0.000000000000000 0.000349951574277 0.000000000000000
175.60116694124 0.000000000000000 0.000349951573901 0.000000000000000
175.60109511332 0.000000000000000 0.000349951573526 0.000000000000000
175.60102328541 0.000000000000000 0.000349951573150 0.000000000000000
175.60095145749 0.000000000000000 0.000349951572775 0.000000000000000
175.60077518895 0.000000000000000 0.000349951571855 0.000000000000000
175.60059892042 0.000000000000000 0.000349951570935 0.000000000000000
175.60042265189 0.000000000000000 0.000349951570015 0.000000000000000
175.60024638335 0.000000000000000 0.000349951569095 0.000000000000000
175.60000828790 0.000000000000000 0.000349951567854 0.000000000000000
175.59977019246 0.000000000000000 0.000349951566612 0.000000000000000
175.59953209701 0.000000000000000 0.000349951565370 0.000000000000000
175.59929400156 0.000000000000000 0.000349951564129 0.000000000000000
175.59875863436 0.000000000000000 0.000349951561337 0.000000000000000
175.59822326716 0.000000000000000 0.000349951558546 0.000000000000000
175.59768789996 0.000000000000000 0.000349951555754 0.000000000000000
175.59715253276 0.000000000000000 0.000349951552962 0.000000000000000
175.59591045785 0.000000000000000 0.000349951546486 0.000000000000000
175.59466838294 0.000000000000000 0.000349951540008 0.000000000000000
175.59342630803 0.000000000000000 0.000349951533530 0.000000000000000
175.59218423311 0.000000000000000 0.000349951527051 0.000000000000000
175.58874283595 0.000000000000000 0.000349951509096 0.000000000000000
175.58530143879 0.000000000000000 0.000349951491134 0.000000000000000
175.58186004162 0.000000000000000 0.000349951473166 0.000000000000000
175.57241670198 0.000000000000000 0.000349951423828 0.000000000000000
175.56297336234 0.000000000000000 0.000349951374439 0.000000000000000
175.55353002270 0.000000000000000 0.000349951325000 0.000000000000000
175.52357089816 0.000000000000000 0.000349951167817 0.000000000000000
175.49361177361 0.000000000000000 0.000349951010119 0.000000000000000
175.46365264907 0.000000000000000 0.000349950851902 0.000000000000000
175.34616108957 0.000000000000000 0.000349950226342 0.000000000000000
175.22866953007 0.000000000000000 0.000349949592578 0.000000000000000
175.11117797057 0.000000000000000 0.000349948950446 0.000000000000000
174.96283186506 0.000000000000000 0.000349948127519 0.000000000000000
174.81448575954 0.000000000000000 0.000349947290714 0.000000000000000
174.69996024475 0.000000000000000 0.000349946635048 0.000000000000000
174.58543472997 0.000000000000000 0.000349945970876 0.000000000000000
174.50655052707 0.000000000000000 0.000349945508411 0.000000000000000
174.42766632417 0.000000000000000 0.000349945041851 0.000000000000000
174.37398165472 0.000000000000000 0.000349944721983 0.000000000000000
174.32029698527 0.000000000000000 0.000349944400205 0.000000000000000
174.28388889648 0.000000000000000 0.000349944180893 0.000000000000000
174.24748080769 0.000000000000000 0.000349943960700 0.000000000000000
174.22284278340 0.000000000000000 0.000349943811192 0.000000000000000
174.19820475911 0.000000000000000 0.000349943661280 0.000000000000000
174.18155747714 0.000000000000000 0.000349943559760 0.000000000000000
174.16491019518 0.000000000000000 0.000349943458056 0.000000000000000
174.15367455363 0.000000000000000 0.000349943389310 0.000000000000000
174.14243891208 0.000000000000000 0.000349943320480 0.000000000000000
174.13486174184 0.000000000000000 0.000349943274015 0.000000000000000
174.12728457160 0.000000000000000 0.000349943227512 0.000000000000000
174.12217748470 0.000000000000000 0.000349943196147 0.000000000000000
174.11707039779 0.000000000000000 0.000349943164765 0.000000000000000
174.11362946635 0.000000000000000 0.000349943143611 0.000000000000000
174.11018853491 0.000000000000000 0.000349943122450 0.000000000000000
174.10787068793 0.000000000000000 0.000349943108192 0.000000000000000
174.10555284095 0.000000000000000 0.000349943093930 0.000000000000000
174.10399157769 0.000000000000000 0.000349943084321 0.000000000000000
174.10243031442 0.000000000000000 0.000349943074712 0.000000000000000
174.10137843830 0.000000000000000 0.000349943068237 0.000000000000000
174.10032656218 0.000000000000000 0.000349943061761 0.000000000000000
174.09961736944 0.000000000000000 0.000349943057395 0.000000000000000
174.09890817670 0.000000000000000 0.000349943053029 0.000000000000000
174.09842918923 0.000000000000000 0.000349943050080 0.000000000000000
174.09795020175 0.000000000000000 0.000349943047131 0.000000000000000
174.09762538637 0.000000000000000 0.000349943045132 0.000000000000000
174.09730057099 0.000000000000000 0.000349943043132 0.000000000000000
174.09707824701 0.000000000000000 0.000349943041764 0.000000000000000
174.09685592304 0.000000000000000 0.000349943040396 0.000000000000000
174.09670032545 0.000000000000000 0.000349943039439 0.000000000000000
174.09654472786 0.000000000000000 0.000349943038482 0.000000000000000
174.09642909684 0.000000000000000 0.000349943037771 0.000000000000000
174.09631346583 0.000000000000000 0.000349943037060 0.000000000000000
174.09619783481 0.000000000000000 0.000349943036350 0.000000000000000
174.09610170074 0.000000000000000 0.000349943035761 0.000000000000000
174.09608301605 0.000000000000000 0.000349943035646 0.000000000000000
174.09606433137 0.000000000000000 0.000349943035532 0.000000000000000
174.09604564668 0.000000000000000 0.000349943035417 0.000000000000000
174.09600827732 0.000000000000000 0.000349943035188 0.000000000000000
174.09597090795 0.000000000000000 0.000349943034960 0.000000000000000
174.09593353858 0.000000000000000 0.000349943034731 0.000000000000000
174.09589616921 0.000000000000000 0.000349943034502 0.000000000000000
174.09582054293 0.000000000000000 0.000349943034040 0.000000000000000
174.09574491666 0.000000000000000 0.000349943033578 0.000000000000000
174.09566929038 0.000000000000000 0.000349943033117 0.000000000000000
174.09559366410 0.000000000000000 0.000349943032656 0.000000000000000
174.09539950348 0.000000000000000 0.000349943031472 0.000000000000000
174.09523831524 0.000000000000000 0.000349943030489 0.000000000000000
174.09507712700 0.000000000000000 0.000349943029507 0.000000000000000
174.09491593876 0.000000000000000 0.000349943028525 0.000000000000000
174.09475475051 0.000000000000000 0.000349943027543 0.000000000000000
174.09446323886 0.000000000000000 0.000349943025768 0.000000000000000
174.09417172720 0.000000000000000 0.000349943023992 0.000000000000000
174.09388021555 0.000000000000000 0.000349943022217 0.000000000000000
174.09358870389 0.000000000000000 0.000349943020442 0.000000000000000
174.09295124922 0.000000000000000 0.000349943016560 0.000000000000000
174.09231379454 0.000000000000000 0.000349943012679 0.000000000000000
174.09167633986 0.000000000000000 0.000349943008797 0.000000000000000
174.09103888519 0.000000000000000 0.000349943004915 0.000000000000000
174.08951835618 0.000000000000000 0.000349942995655 0.000000000000000
174.08799782717 0.000000000000000 0.000349942986393 0.000000000000000
174.08647729816 0.000000000000000 0.000349942977131 0.000000000000000
174.08276910518 0.000000000000000 0.000349942954536 0.000000000000000
174.07906091221 0.000000000000000 0.000349942931932 0.000000000000000
174.07535271924 0.000000000000000 0.000349942909320 0.000000000000000
174.06534076452 0.000000000000000 0.000349942848225 0.000000000000000
174.05532880980 0.000000000000000 0.000349942787064 0.000000000000000
174.04531685507 0.000000000000000 0.000349942725838 0.000000000000000
174.01335491725 0.000000000000000 0.000349942529939 0.000000000000000
173.98139297943 0.000000000000000 0.000349942333363 0.000000000000000
173.94943104160 0.000000000000000 0.000349942136106 0.000000000000000
173.82350764452 0.000000000000000 0.000349941352218 0.000000000000000
173.69758424743 0.000000000000000 0.000349940557432 0.000000000000000
173.57166085034 0.000000000000000 0.000349939751515 0.000000000000000
173.42559192046 0.000000000000000 0.000349938802472 0.000000000000000
173.27952299058 0.000000000000000 0.000349937837850 0.000000000000000
173.16904956181 0.000000000000000 0.000349937097797 0.000000000000000
173.05857613304 0.000000000000000 0.000349936348596 0.000000000000000
172.98266077211 0.000000000000000 0.000349935828412 0.000000000000000
172.90674541118 0.000000000000000 0.000349935303848 0.000000000000000
172.85512054001 0.000000000000000 0.000349934944617 0.000000000000000
172.80349566884 0.000000000000000 0.000349934583348 0.000000000000000
172.76850201386 0.000000000000000 0.000349934337303 0.000000000000000
172.73350835888 0.000000000000000 0.000349934090319 0.000000000000000
172.70983619195 0.000000000000000 0.000349933922710 0.000000000000000
172.68616402502 0.000000000000000 0.000349933754671 0.000000000000000
172.67017366095 0.000000000000000 0.000349933640918 0.000000000000000
172.65418329689 0.000000000000000 0.000349933526970 0.000000000000000
172.64339314647 0.000000000000000 0.000349933449968 0.000000000000000
172.63260299605 0.000000000000000 0.000349933372877 0.000000000000000
172.62532728871 0.000000000000000 0.000349933320845 0.000000000000000
172.61805158137 0.000000000000000 0.000349933268773 0.000000000000000
172.61314816905 0.000000000000000 0.000349933233656 0.000000000000000
172.60824475673 0.000000000000000 0.000349933198521 0.000000000000000
172.60494126373 0.000000000000000 0.000349933174841 0.000000000000000
172.60163777073 0.000000000000000 0.000349933151152 0.000000000000000
172.59941256985 0.000000000000000 0.000349933135191 0.000000000000000
172.59718736897 0.000000000000000 0.000349933119226 0.000000000000000
172.59568848877 0.000000000000000 0.000349933108471 0.000000000000000
172.59418960857 0.000000000000000 0.000349933097714 0.000000000000000
172.59317967144 0.000000000000000 0.000349933090465 0.000000000000000
172.59216973432 0.000000000000000 0.000349933083216 0.000000000000000
172.59148865406 0.000000000000000 0.000349933078327 0.000000000000000
172.59080757380 0.000000000000000 0.000349933073438 0.000000000000000
172.59034731349 0.000000000000000 0.000349933070135 0.000000000000000
172.58988705318 0.000000000000000 0.000349933066831 0.000000000000000
172.58957453218 0.000000000000000 0.000349933064588 0.000000000000000
172.58926201119 0.000000000000000 0.000349933062345 0.000000000000000
172.58904745334 0.000000000000000 0.000349933060806 0.000000000000000
172.58883289549 0.000000000000000 0.000349933059267 0.000000000000000
172.58868159305 0.000000000000000 0.000349933058181 0.000000000000000
172.58853029061 0.000000000000000 0.000349933057097 0.000000000000000
172.58841521358 0.000000000000000 0.000349933056272 0.000000000000000
172.58830013655 0.000000000000000 0.000349933055448 0.000000000000000
172.58818505952 0.000000000000000 0.000349933054624 0.000000000000000
172.58809961425 0.000000000000000 0.000349933054013 0.000000000000000
172.58801416898 0.000000000000000 0.000349933053403 0.000000000000000
172.58792872371 0.000000000000000 0.000349933052793 0.000000000000000
172.58784327844 0.000000000000000 0.000349933052184 0.000000000000000
172.58775783317 0.000000000000000 0.000349933051576 0.000000000000000
172.58767238790 0.000000000000000 0.000349933050967 0.000000000000000
172.58758694263 0.000000000000000 0.000349933050360 0.000000000000000
172.58741605209 0.000000000000000 0.000349933049145 0.000000000000000
172.58724516155 0.000000000000000 0.000349933047930 0.000000000000000
172.58707427101 0.000000000000000 0.000349933046716 0.000000000000000
172.58690338047 0.000000000000000 0.000349933045502 0.000000000000000
172.58665751908 0.000000000000000 0.000349933043755 0.000000000000000
172.58641165770 0.000000000000000 0.000349933042009 0.000000000000000
172.58616579631 0.000000000000000 0.000349933040263 0.000000000000000
172.58591993492 0.000000000000000 0.000349933038517 0.000000000000000
172.58537933802 0.000000000000000 0.000349933034678 0.000000000000000
172.58483874111 0.000000000000000 0.000349933030839 0.000000000000000
172.58429814420 0.000000000000000 0.000349933027000 0.000000000000000
172.58375754730 0.000000000000000 0.000349933023161 0.000000000000000
172.58251060032 0.000000000000000 0.000349933014306 0.000000000000000
172.58126365334 0.000000000000000 0.000349933005450 0.000000000000000
172.58001670637 0.000000000000000 0.000349932996593 0.000000000000000
172.57876975939 0.000000000000000 0.000349932987735 0.000000000000000
172.57536860455 0.000000000000000 0.000349932963568 0.000000000000000
172.57196744971 0.000000000000000 0.000349932939394 0.000000000000000
172.56856629487 0.000000000000000 0.000349932915211 0.000000000000000
172.55935265112 0.000000000000000 0.000349932849658 0.000000000000000
172.55013900736 0.000000000000000 0.000349932784041 0.000000000000000
172.54092536361 0.000000000000000 0.000349932718361 0.000000000000000
172.51220554967 0.000000000000000 0.000349932513214 0.000000000000000
172.48348573574 0.000000000000000 0.000349932307438 0.000000000000000
172.45476592181 0.000000000000000 0.000349932101028 0.000000000000000
172.34465873498 0.000000000000000 0.000349931303730 0.000000000000000
172.23455154815 0.000000000000000 0.000349930496863 0.000000000000000
172.12444436132 0.000000000000000 0.000349929680243 0.000000000000000
171.97344647446 0.000000000000000 0.000349928544218 0.000000000000000
171.82244858760 0.000000000000000 0.000349927389115 0.000000000000000
171.70390278159 0.000000000000000 0.000349926468672 0.000000000000000
171.58535697559 0.000000000000000 0.000349925536113 0.000000000000000
171.50362206793 0.000000000000000 0.000349924886010 0.000000000000000
171.42188716028 0.000000000000000 0.000349924230054 0.000000000000000
171.36627233374 0.000000000000000 0.000349923780363 0.000000000000000
171.31065750720 0.000000000000000 0.000349923327941 0.000000000000000
171.27294869093 0.000000000000000 0.000349923019628 0.000000000000000
171.23523987465 0.000000000000000 0.000349922710057 0.000000000000000
171.20972623657 0.000000000000000 0.000349922499888 0.000000000000000
171.18421259849 0.000000000000000 0.000349922289142 0.000000000000000
171.16697612454 0.000000000000000 0.000349922146439 0.000000000000000
171.14973965059 0.000000000000000 0.000349922003474 0.000000000000000
171.13810760676 0.000000000000000 0.000349921906845 0.000000000000000
171.12647556294 0.000000000000000 0.000349921810097 0.000000000000000
171.11863169858 0.000000000000000 0.000349921744789 0.000000000000000
171.11078783422 0.000000000000000 0.000349921679426 0.000000000000000
171.10550130325 0.000000000000000 0.000349921635343 0.000000000000000
171.10021477227 0.000000000000000 0.000349921591236 0.000000000000000
171.09665308080 0.000000000000000 0.000349921561506 0.000000000000000
171.09309138934 0.000000000000000 0.000349921531765 0.000000000000000
171.09069224753 0.000000000000000 0.000349921511726 0.000000000000000
171.08829310572 0.000000000000000 0.000349921491682 0.000000000000000
171.08667707913 0.000000000000000 0.000349921478178 0.000000000000000
171.08506105254 0.000000000000000 0.000349921464672 0.000000000000000
171.08397223464 0.000000000000000 0.000349921455571 0.000000000000000
171.08288341675 0.000000000000000 0.000349921446470 0.000000000000000
171.08214922944 0.000000000000000 0.000349921440332 0.000000000000000
171.08141504212 0.000000000000000 0.000349921434195 0.000000000000000
171.08091903166 0.000000000000000 0.000349921430048 0.000000000000000
171.08042302119 0.000000000000000 0.000349921425902 0.000000000000000
171.08008644047 0.000000000000000 0.000349921423089 0.000000000000000
171.07974985976 0.000000000000000 0.000349921420276 0.000000000000000
171.07951912852 0.000000000000000 0.000349921418348 0.000000000000000
171.07928839729 0.000000000000000 0.000349921416420 0.000000000000000
171.07912629802 0.000000000000000 0.000349921415066 0.000000000000000
171.07896419876 0.000000000000000 0.000349921413712 0.000000000000000
171.07884234390 0.000000000000000 0.000349921412695 0.000000000000000
171.07872048905 0.000000000000000 0.000349921411678 0.000000000000000
171.07859863419 0.000000000000000 0.000349921410663 0.000000000000000
171.07850399683 0.000000000000000 0.000349921409874 0.000000000000000
171.07848506936 0.000000000000000 0.000349921409717 0.000000000000000
171.07846614189 0.000000000000000 0.000349921409559 0.000000000000000
171.07844721442 0.000000000000000 0.000349921409402 0.000000000000000
171.07840935948 0.000000000000000 0.000349921409087 0.000000000000000
171.07837150453 0.000000000000000 0.000349921408772 0.000000000000000
171.07833364959 0.000000000000000 0.000349921408458 0.000000000000000
171.07829579465 0.000000000000000 0.000349921408143 0.000000000000000
171.07821461976 0.000000000000000 0.000349921407470 0.000000000000000
171.07813344487 0.000000000000000 0.000349921406796 0.000000000000000
171.07805226997 0.000000000000000 0.000349921406123 0.000000000000000
171.07797109508 0.000000000000000 0.000349921405451 0.000000000000000
171.07774991337 0.000000000000000 0.000349921403619 0.000000000000000
171.07757505108 0.000000000000000 0.000349921402171 0.000000000000000
171.07740018878 0.000000000000000 0.000349921400724 0.000000000000000
171.07722532648 0.000000000000000 0.000349921399277 0.000000000000000
171.07705046419 0.000000000000000 0.000349921397830 0.000000000000000
171.07673268282 0.000000000000000 0.000349921395201 0.000000000000000
171.07641490145 0.000000000000000 0.000349921392572 0.000000000000000
171.07609712008 0.000000000000000 0.000349921389943 0.000000000000000
171.07577933871 0.000000000000000 0.000349921387315 0.000000000000000
171.07508393768 0.000000000000000 0.000349921381563 0.000000000000000
171.07438853665 0.000000000000000 0.000349921375811 0.000000000000000
171.07369313561 0.000000000000000 0.000349921370058 0.000000000000000
171.07299773458 0.000000000000000 0.000349921364306 0.000000000000000
171.07133537076 0.000000000000000 0.000349921350553 0.000000000000000
171.06967300695 0.000000000000000 0.000349921336798 0.000000000000000
171.06801064313 0.000000000000000 0.000349921323042 0.000000000000000
171.06395004738 0.000000000000000 0.000349921289430 0.000000000000000
171.05988945164 0.000000000000000 0.000349921255804 0.000000000000000
171.05582885589 0.000000000000000 0.000349921222165 0.000000000000000
171.04484139372 0.000000000000000 0.000349921131069 0.000000000000000
171.03385393154 0.000000000000000 0.000349921039870 0.000000000000000
171.02286646937 0.000000000000000 0.000349920948564 0.000000000000000
170.98769316601 0.000000000000000 0.000349920655561 0.000000000000000
170.95251986266 0.000000000000000 0.000349920361463 0.000000000000000
170.91734655931 0.000000000000000 0.000349920066260 0.000000000000000
170.77827152450 0.000000000000000 0.000349918888037 0.000000000000000
170.63919648969 0.000000000000000 0.000349917691994 0.000000000000000
170.53074953010 0.000000000000000 0.000349916746731 0.000000000000000
170.42230257052 0.000000000000000 0.000349915790203 0.000000000000000
170.33534256792 0.000000000000000 0.000349915014948 0.000000000000000
170.24838256533 0.000000000000000 0.000349914232266 0.000000000000000
170.17884803732 0.000000000000000 0.000349913601032 0.000000000000000
170.10931350931 0.000000000000000 0.000349912964970 0.000000000000000
170.05380951112 0.000000000000000 0.000349912453768 0.000000000000000
169.99830551292 0.000000000000000 0.000349911939458 0.000000000000000
169.95406588317 0.000000000000000 0.000349911527291 0.000000000000000
169.90982625342 0.000000000000000 0.000349911113136 0.000000000000000
169.87460782662 0.000000000000000 0.000349910782010 0.000000000000000
169.83938939982 0.000000000000000 0.000349910449619 0.000000000000000
169.81138088995 0.000000000000000 0.000349910184370 0.000000000000000
169.78337238007 0.000000000000000 0.000349909918320 0.000000000000000
169.76111637360 0.000000000000000 0.000349909706339 0.000000000000000
169.73886036713 0.000000000000000 0.000349909493851 0.000000000000000
169.72118759117 0.000000000000000 0.000349909324759 0.000000000000000
169.70351481522 0.000000000000000 0.000349909155348 0.000000000000000
169.68948941775 0.000000000000000 0.000349909020672 0.000000000000000
169.67546402029 0.000000000000000 0.000349908885794 0.000000000000000
169.66433845260 0.000000000000000 0.000349908778660 0.000000000000000
169.65321288490 0.000000000000000 0.000349908671399 0.000000000000000
169.64439098531 0.000000000000000 0.000349908586257 0.000000000000000
169.63556908571 0.000000000000000 0.000349908501036 0.000000000000000
169.62857605945 0.000000000000000 0.000349908433425 0.000000000000000
169.62158303319 0.000000000000000 0.000349908365764 0.000000000000000
169.61604116142 0.000000000000000 0.000349908312108 0.000000000000000
169.61049928965 0.000000000000000 0.000349908258421 0.000000000000000
169.60610835351 0.000000000000000 0.000349908215861 0.000000000000000
169.60171741738 0.000000000000000 0.000349908173282 0.000000000000000
169.59823897363 0.000000000000000 0.000349908139537 0.000000000000000
169.59476052988 0.000000000000000 0.000349908105780 0.000000000000000
169.59200531408 0.000000000000000 0.000349908079033 0.000000000000000
169.58925009829 0.000000000000000 0.000349908052279 0.000000000000000
169.58706795558 0.000000000000000 0.000349908031083 0.000000000000000
169.58488581286 0.000000000000000 0.000349908009884 0.000000000000000
169.58315766325 0.000000000000000 0.000349907993091 0.000000000000000
169.58142951364 0.000000000000000 0.000349907976295 0.000000000000000
169.58006095025 0.000000000000000 0.000349907962993 0.000000000000000
169.57869238687 0.000000000000000 0.000349907949688 0.000000000000000
169.57760858100 0.000000000000000 0.000349907939150 0.000000000000000
169.57652477513 0.000000000000000 0.000349907928612 0.000000000000000
169.57566642527 0.000000000000000 0.000349907920265 0.000000000000000
169.57480807540 0.000000000000000 0.000349907911917 0.000000000000000
169.57412818849 0.000000000000000 0.000349907905305 0.000000000000000
169.57344830159 0.000000000000000 0.000349907898692 0.000000000000000
169.57290963702 0.000000000000000 0.000349907893452 0.000000000000000
169.57237097245 0.000000000000000 0.000349907888213 0.000000000000000
169.57194401272 0.000000000000000 0.000349907884060 0.000000000000000
169.57151705300 0.000000000000000 0.000349907879907 0.000000000000000
169.57117839262 0.000000000000000 0.000349907876613 0.000000000000000
169.57083973223 0.000000000000000 0.000349907873318 0.000000000000000
169.57057079772 0.000000000000000 0.000349907870703 0.000000000000000
169.57030186321 0.000000000000000 0.000349907868087 0.000000000000000
169.57008789450 0.000000000000000 0.000349907866006 0.000000000000000
169.56987392579 0.000000000000000 0.000349907863925 0.000000000000000
169.56970316182 0.000000000000000 0.000349907862264 0.000000000000000
169.56953239785 0.000000000000000 0.000349907860603 0.000000000000000
169.56939541773 0.000000000000000 0.000349907859272 0.000000000000000
169.56925843761 0.000000000000000 0.000349907857940 0.000000000000000
169.56914761041 0.000000000000000 0.000349907856862 0.000000000000000
169.56903678321 0.000000000000000 0.000349907855785 0.000000000000000
169.56894576485 0.000000000000000 0.000349907854901 0.000000000000000
169.56885474648 0.000000000000000 0.000349907854016 0.000000000000000
169.56876372812 0.000000000000000 0.000349907853132 0.000000000000000
169.56865979853 0.000000000000000 0.000349907852123 0.000000000000000
169.56855586894 0.000000000000000 0.000349907851115 0.000000000000000
169.56845193935 0.000000000000000 0.000349907850107 0.000000000000000
169.56836612185 0.000000000000000 0.000349907849275 0.000000000000000
169.56828030435 0.000000000000000 0.000349907848444 0.000000000000000
169.56819448686 0.000000000000000 0.000349907847615 0.000000000000000
169.56810866936 0.000000000000000 0.000349907846786 0.000000000000000
169.56802285187 0.000000000000000 0.000349907845957 0.000000000000000
169.56793703437 0.000000000000000 0.000349907845129 0.000000000000000
169.56785121687 0.000000000000000 0.000349907844301 0.000000000000000
169.56767958188 0.000000000000000 0.000349907842647 0.000000000000000
169.56750794689 0.000000000000000 0.000349907840993 0.000000000000000
169.56733631190 0.000000000000000 0.000349907839340 0.000000000000000
169.56716467690 0.000000000000000 0.000349907837687 0.000000000000000
169.56691549317 0.000000000000000 0.000349907835287 0.000000000000000
169.56666630943 0.000000000000000 0.000349907832887 0.000000000000000
169.56641712569 0.000000000000000 0.000349907830488 0.000000000000000
169.56616794196 0.000000000000000 0.000349907828089 0.000000000000000
169.56562791208 0.000000000000000 0.000349907822890 0.000000000000000
169.56508788221 0.000000000000000 0.000349907817691 0.000000000000000
169.56454785234 0.000000000000000 0.000349907812492 0.000000000000000
169.56400782247 0.000000000000000 0.000349907807293 0.000000000000000
169.56277239786 0.000000000000000 0.000349907795399 0.000000000000000
169.56153697325 0.000000000000000 0.000349907783504 0.000000000000000
169.56030154864 0.000000000000000 0.000349907771608 0.000000000000000
169.55906612403 0.000000000000000 0.000349907759711 0.000000000000000
169.55575547630 0.000000000000000 0.000349907727821 0.000000000000000
169.55244482857 0.000000000000000 0.000349907695922 0.000000000000000
169.54913418083 0.000000000000000 0.000349907664012 0.000000000000000
169.54029535699 0.000000000000000 0.000349907578765 0.000000000000000
169.53145653316 0.000000000000000 0.000349907493440 0.000000000000000
169.52261770932 0.000000000000000 0.000349907408036 0.000000000000000
169.49560938843 0.000000000000000 0.000349907146581 0.000000000000000
169.46860106754 0.000000000000000 0.000349906884382 0.000000000000000
169.44159274666 0.000000000000000 0.000349906621433 0.000000000000000
169.34066068816 0.000000000000000 0.000349905632055 0.000000000000000
169.23972862965 0.000000000000000 0.000349904631946 0.000000000000000
169.13879657115 0.000000000000000 0.000349903620915 0.000000000000000
168.98512494807 0.000000000000000 0.000349902060256 0.000000000000000
168.83145332499 0.000000000000000 0.000349900473254 0.000000000000000
168.70845329447 0.000000000000000 0.000349899183683 0.000000000000000
168.58545326394 0.000000000000000 0.000349897876684 0.000000000000000
168.50054027287 0.000000000000000 0.000349896964124 0.000000000000000
168.41562728179 0.000000000000000 0.000349896043106 0.000000000000000
168.35785531003 0.000000000000000 0.000349895411618 0.000000000000000
168.30008333826 0.000000000000000 0.000349894776183 0.000000000000000
168.26091778922 0.000000000000000 0.000349894343150 0.000000000000000
168.22175224019 0.000000000000000 0.000349893908297 0.000000000000000
168.19525619498 0.000000000000000 0.000349893613079 0.000000000000000
168.16876014977 0.000000000000000 0.000349893317026 0.000000000000000
168.15086163137 0.000000000000000 0.000349893116564 0.000000000000000
168.13296311298 0.000000000000000 0.000349892915722 0.000000000000000
168.12088511700 0.000000000000000 0.000349892779978 0.000000000000000
168.10880712103 0.000000000000000 0.000349892644061 0.000000000000000
168.10066294476 0.000000000000000 0.000349892552314 0.000000000000000
168.09251876848 0.000000000000000 0.000349892460489 0.000000000000000
168.08703002959 0.000000000000000 0.000349892398560 0.000000000000000
168.08154129070 0.000000000000000 0.000349892336595 0.000000000000000
168.07784344801 0.000000000000000 0.000349892294829 0.000000000000000
168.07414560533 0.000000000000000 0.000349892253047 0.000000000000000
168.07165477366 0.000000000000000 0.000349892224894 0.000000000000000
168.06916394199 0.000000000000000 0.000349892196735 0.000000000000000
168.06748613624 0.000000000000000 0.000349892177763 0.000000000000000
168.06580833050 0.000000000000000 0.000349892158788 0.000000000000000
168.06467783682 0.000000000000000 0.000349892146002 0.000000000000000
168.06354734314 0.000000000000000 0.000349892133214 0.000000000000000
168.06278496541 0.000000000000000 0.000349892124590 0.000000000000000
168.06202258768 0.000000000000000 0.000349892115966 0.000000000000000
168.06150739282 0.000000000000000 0.000349892110138 0.000000000000000
168.06099219796 0.000000000000000 0.000349892104310 0.000000000000000
168.06064238282 0.000000000000000 0.000349892100354 0.000000000000000
168.06029256768 0.000000000000000 0.000349892096397 0.000000000000000
168.06005241700 0.000000000000000 0.000349892093682 0.000000000000000
168.05981226633 0.000000000000000 0.000349892090967 0.000000000000000
168.05964293620 0.000000000000000 0.000349892089053 0.000000000000000
168.05947360608 0.000000000000000 0.000349892087139 0.000000000000000
168.05934486706 0.000000000000000 0.000349892085685 0.000000000000000
168.05921612804 0.000000000000000 0.000349892084231 0.000000000000000
168.05908738902 0.000000000000000 0.000349892082779 0.000000000000000
168.05899167407 0.000000000000000 0.000349892081700 0.000000000000000
168.05889595912 0.000000000000000 0.000349892080623 0.000000000000000
168.05880024418 0.000000000000000 0.000349892079546 0.000000000000000
168.05870452923 0.000000000000000 0.000349892078471 0.000000000000000
168.05860881428 0.000000000000000 0.000349892077396 0.000000000000000
168.05851309933 0.000000000000000 0.000349892076322 0.000000000000000
168.05841738438 0.000000000000000 0.000349892075248 0.000000000000000
168.05822595448 0.000000000000000 0.000349892073102 0.000000000000000
168.05803452459 0.000000000000000 0.000349892070957 0.000000000000000
168.05784309469 0.000000000000000 0.000349892068812 0.000000000000000
168.05765166479 0.000000000000000 0.000349892066667 0.000000000000000
168.05737635973 0.000000000000000 0.000349892063583 0.000000000000000
168.05710105466 0.000000000000000 0.000349892060500 0.000000000000000
168.05682574960 0.000000000000000 0.000349892057417 0.000000000000000
168.05655044453 0.000000000000000 0.000349892054334 0.000000000000000
168.05594491390 0.000000000000000 0.000349892047552 0.000000000000000
168.05533938327 0.000000000000000 0.000349892040772 0.000000000000000
168.05473385263 0.000000000000000 0.000349892033991 0.000000000000000
168.05412832200 0.000000000000000 0.000349892027210 0.000000000000000
168.05273139249 0.000000000000000 0.000349892011565 0.000000000000000
168.05133446298 0.000000000000000 0.000349891995919 0.000000000000000
168.04993753346 0.000000000000000 0.000349891980271 0.000000000000000
168.04854060395 0.000000000000000 0.000349891964621 0.000000000000000
168.04472911539 0.000000000000000 0.000349891921909 0.000000000000000
168.04091762683 0.000000000000000 0.000349891879182 0.000000000000000
168.03710613827 0.000000000000000 0.000349891836438 0.000000000000000
168.02677813393 0.000000000000000 0.000349891720531 0.000000000000000
168.01645012958 0.000000000000000 0.000349891604500 0.000000000000000
168.00612212523 0.000000000000000 0.000349891488344 0.000000000000000
167.97391687400 0.000000000000000 0.000349891125332 0.000000000000000
167.94171162278 0.000000000000000 0.000349890761088 0.000000000000000
167.90950637156 0.000000000000000 0.000349890395603 0.000000000000000
167.78597772531 0.000000000000000 0.000349888982038 0.000000000000000
167.66244907906 0.000000000000000 0.000349887549674 0.000000000000000
167.53892043282 0.000000000000000 0.000349886098112 0.000000000000000
167.39248830706 0.000000000000000 0.000349884352106 0.000000000000000
167.24605618130 0.000000000000000 0.000349882578029 0.000000000000000
167.13494746223 0.000000000000000 0.000349881212889 0.000000000000000
167.02383874317 0.000000000000000 0.000349879831135 0.000000000000000
166.94755239372 0.000000000000000 0.000349878872730 0.000000000000000
166.87126604427 0.000000000000000 0.000349877906376 0.000000000000000
166.81943586769 0.000000000000000 0.000349877245265 0.000000000000000
166.76760569111 0.000000000000000 0.000349876580458 0.000000000000000
166.73249738533 0.000000000000000 0.000349876128033 0.000000000000000
166.69738907954 0.000000000000000 0.000349875673906 0.000000000000000
166.67365168818 0.000000000000000 0.000349875365898 0.000000000000000
166.64991429681 0.000000000000000 0.000349875057112 0.000000000000000
166.63388599478 0.000000000000000 0.000349874848168 0.000000000000000
166.61785769276 0.000000000000000 0.000349874638870 0.000000000000000
166.60704494256 0.000000000000000 0.000349874497476 0.000000000000000
166.59623219236 0.000000000000000 0.000349874355921 0.000000000000000
166.58894269003 0.000000000000000 0.000349874260399 0.000000000000000
166.58165318770 0.000000000000000 0.000349874164805 0.000000000000000
166.57674114377 0.000000000000000 0.000349874100348 0.000000000000000
166.57182909984 0.000000000000000 0.000349874035857 0.000000000000000
166.56852005818 0.000000000000000 0.000349873992395 0.000000000000000
166.56521101653 0.000000000000000 0.000349873948918 0.000000000000000
166.56298212360 0.000000000000000 0.000349873919624 0.000000000000000
166.56075323068 0.000000000000000 0.000349873890325 0.000000000000000
166.55925176138 0.000000000000000 0.000349873870584 0.000000000000000
166.55775029209 0.000000000000000 0.000349873850841 0.000000000000000
166.55673837611 0.000000000000000 0.000349873837534 0.000000000000000
166.55572646012 0.000000000000000 0.000349873824226 0.000000000000000
166.55504365474 0.000000000000000 0.000349873815246 0.000000000000000
166.55436084935 0.000000000000000 0.000349873806266 0.000000000000000
166.55389881324 0.000000000000000 0.000349873800189 0.000000000000000
166.55343677712 0.000000000000000 0.000349873794113 0.000000000000000
166.55312209799 0.000000000000000 0.000349873789975 0.000000000000000
166.55280741885 0.000000000000000 0.000349873785838 0.000000000000000
166.55258982555 0.000000000000000 0.000349873782977 0.000000000000000
166.55237223226 0.000000000000000 0.000349873780118 0.000000000000000
166.55221591152 0.000000000000000 0.000349873778064 0.000000000000000
166.55205959079 0.000000000000000 0.000349873776010 0.000000000000000
166.55193263085 0.000000000000000 0.000349873774344 0.000000000000000
166.55180567090 0.000000000000000 0.000349873772678 0.000000000000000
166.55167871095 0.000000000000000 0.000349873771014 0.000000000000000
166.55165425268 0.000000000000000 0.000349873770693 0.000000000000000
166.55162979441 0.000000000000000 0.000349873770373 0.000000000000000
166.55160533613 0.000000000000000 0.000349873770053 0.000000000000000
166.55155641959 0.000000000000000 0.000349873769413 0.000000000000000
166.55150750304 0.000000000000000 0.000349873768773 0.000000000000000
166.55145858649 0.000000000000000 0.000349873768133 0.000000000000000
166.55140966994 0.000000000000000 0.000349873767494 0.000000000000000
166.55132100542 0.000000000000000 0.000349873766336 0.000000000000000
166.55123234090 0.000000000000000 0.000349873765179 0.000000000000000
166.55114367638 0.000000000000000 0.000349873764022 0.000000000000000
166.55105501186 0.000000000000000 0.000349873762866 0.000000000000000
166.55086520571 0.000000000000000 0.000349873760391 0.000000000000000
166.55067539956 0.000000000000000 0.000349873757917 0.000000000000000
166.55048559341 0.000000000000000 0.000349873755444 0.000000000000000
166.55029578726 0.000000000000000 0.000349873752972 0.000000000000000
166.55001169962 0.000000000000000 0.000349873749271 0.000000000000000
166.54972761197 0.000000000000000 0.000349873745571 0.000000000000000
166.54944352433 0.000000000000000 0.000349873741871 0.000000000000000
166.54915943668 0.000000000000000 0.000349873738171 0.000000000000000
166.54854013645 0.000000000000000 0.000349873730107 0.000000000000000
166.54792083621 0.000000000000000 0.000349873722042 0.000000000000000
166.54730153597 0.000000000000000 0.000349873713977 0.000000000000000
166.54668223573 0.000000000000000 0.000349873705912 0.000000000000000
166.54525419581 0.000000000000000 0.000349873687313 0.000000000000000
166.54382615588 0.000000000000000 0.000349873668713 0.000000000000000
166.54239811595 0.000000000000000 0.000349873650110 0.000000000000000
166.54097007603 0.000000000000000 0.000349873631505 0.000000000000000
166.53708564115 0.000000000000000 0.000349873580885 0.000000000000000
166.53320120628 0.000000000000000 0.000349873530245 0.000000000000000
166.52931677140 0.000000000000000 0.000349873479585 0.000000000000000
166.51881661478 0.000000000000000 0.000349873342544 0.000000000000000
166.50831645816 0.000000000000000 0.000349873205353 0.000000000000000
166.49781630154 0.000000000000000 0.000349873068012 0.000000000000000
166.46518336231 0.000000000000000 0.000349872640209 0.000000000000000
166.43255042307 0.000000000000000 0.000349872210935 0.000000000000000
166.39991748383 0.000000000000000 0.000349871780178 0.000000000000000
166.27528414664 0.000000000000000 0.000349870121158 0.000000000000000
166.15065080946 0.000000000000000 0.000349868439867 0.000000000000000
166.02601747227 0.000000000000000 0.000349866735831 0.000000000000000
165.88045191920 0.000000000000000 0.000349864716286 0.000000000000000
165.73488636613 0.000000000000000 0.000349862664452 0.000000000000000
165.62493612061 0.000000000000000 0.000349861092900 0.000000000000000
165.51498587508 0.000000000000000 0.000349859502404 0.000000000000000
165.43948980731 0.000000000000000 0.000349858399245 0.000000000000000
165.36399373954 0.000000000000000 0.000349857287021 0.000000000000000
165.31270530726 0.000000000000000 0.000349856526236 0.000000000000000
165.26141687499 0.000000000000000 0.000349855761236 0.000000000000000
165.22668008925 0.000000000000000 0.000349855240717 0.000000000000000
165.19194330352 0.000000000000000 0.000349854718258 0.000000000000000
165.16845928510 0.000000000000000 0.000349854363946 0.000000000000000
165.14497526668 0.000000000000000 0.000349854008747 0.000000000000000
165.12911903697 0.000000000000000 0.000349853768418 0.000000000000000
165.11326280726 0.000000000000000 0.000349853527684 0.000000000000000
165.10256657473 0.000000000000000 0.000349853365062 0.000000000000000
165.09187034220 0.000000000000000 0.000349853202256 0.000000000000000
165.08465957727 0.000000000000000 0.000349853092399 0.000000000000000
165.07744881235 0.000000000000000 0.000349852982458 0.000000000000000
165.07258989438 0.000000000000000 0.000349852908329 0.000000000000000
165.06773097641 0.000000000000000 0.000349852834163 0.000000000000000
165.06445773245 0.000000000000000 0.000349852784179 0.000000000000000
165.06118448850 0.000000000000000 0.000349852734179 0.000000000000000
165.05897967975 0.000000000000000 0.000349852700490 0.000000000000000
165.05677487099 0.000000000000000 0.000349852666794 0.000000000000000
165.05528956499 0.000000000000000 0.000349852644091 0.000000000000000
165.05380425899 0.000000000000000 0.000349852621385 0.000000000000000
165.05280313731 0.000000000000000 0.000349852606079 0.000000000000000
165.05180201563 0.000000000000000 0.000349852590772 0.000000000000000
165.05112634169 0.000000000000000 0.000349852580441 0.000000000000000
165.05045066776 0.000000000000000 0.000349852570110 0.000000000000000
165.04999322474 0.000000000000000 0.000349852563116 0.000000000000000
165.04953578172 0.000000000000000 0.000349852556122 0.000000000000000
165.04922386782 0.000000000000000 0.000349852551354 0.000000000000000
165.04891195392 0.000000000000000 0.000349852546586 0.000000000000000
165.04869567114 0.000000000000000 0.000349852543281 0.000000000000000
165.04847938836 0.000000000000000 0.000349852539976 0.000000000000000
165.04832283886 0.000000000000000 0.000349852537585 0.000000000000000
165.04816628937 0.000000000000000 0.000349852535194 0.000000000000000
165.04800973988 0.000000000000000 0.000349852532805 0.000000000000000
165.04785319038 0.000000000000000 0.000349852530418 0.000000000000000
165.04783031812 0.000000000000000 0.000349852530070 0.000000000000000
165.04780744585 0.000000000000000 0.000349852529721 0.000000000000000
165.04778457358 0.000000000000000 0.000349852529373 0.000000000000000
165.04776170131 0.000000000000000 0.000349852529025 0.000000000000000
165.04771595678 0.000000000000000 0.000349852528328 0.000000000000000
165.04767021224 0.000000000000000 0.000349852527632 0.000000000000000
165.04762446771 0.000000000000000 0.000349852526936 0.000000000000000
165.04757872317 0.000000000000000 0.000349852526241 0.000000000000000
165.04753297863 0.000000000000000 0.000349852525546 0.000000000000000
165.04742478846 0.000000000000000 0.000349852523904 0.000000000000000
165.04731659828 0.000000000000000 0.000349852522262 0.000000000000000
165.04720840811 0.000000000000000 0.000349852520621 0.000000000000000
165.04710021794 0.000000000000000 0.000349852518980 0.000000000000000
165.04699202776 0.000000000000000 0.000349852517340 0.000000000000000
165.04669844360 0.000000000000000 0.000349852512891 0.000000000000000
165.04640485944 0.000000000000000 0.000349852508443 0.000000000000000
165.04611127528 0.000000000000000 0.000349852503996 0.000000000000000
165.04581769112 0.000000000000000 0.000349852499550 0.000000000000000
165.04552410696 0.000000000000000 0.000349852495104 0.000000000000000
165.04504413808 0.000000000000000 0.000349852487835 0.000000000000000
165.04456416920 0.000000000000000 0.000349852480567 0.000000000000000
165.04408420032 0.000000000000000 0.000349852473299 0.000000000000000
165.04360423144 0.000000000000000 0.000349852466031 0.000000000000000
165.04243826831 0.000000000000000 0.000349852448374 0.000000000000000
165.04127230518 0.000000000000000 0.000349852430716 0.000000000000000
165.04010634206 0.000000000000000 0.000349852413057 0.000000000000000
165.03894037893 0.000000000000000 0.000349852395395 0.000000000000000
165.03595575597 0.000000000000000 0.000349852350177 0.000000000000000
165.03297113300 0.000000000000000 0.000349852304947 0.000000000000000
165.02998651004 0.000000000000000 0.000349852259703 0.000000000000000
165.02223905876 0.000000000000000 0.000349852142195 0.000000000000000
165.01449160748 0.000000000000000 0.000349852024593 0.000000000000000
165.00674415620 0.000000000000000 0.000349851906896 0.000000000000000
164.98399880443 0.000000000000000 0.000349851560805 0.000000000000000
164.96125345266 0.000000000000000 0.000349851213886 0.000000000000000
164.93850810090 0.000000000000000 0.000349850866133 0.000000000000000
164.85773325645 0.000000000000000 0.000349849624362 0.000000000000000
164.77695841200 0.000000000000000 0.000349848371861 0.000000000000000
164.69618356756 0.000000000000000 0.000349847108469 0.000000000000000
164.53770883027 0.000000000000000 0.000349844597609 0.000000000000000
164.37923409299 0.000000000000000 0.000349842043149 0.000000000000000
164.24722587995 0.000000000000000 0.000349839881340 0.000000000000000
164.11521766691 0.000000000000000 0.000349837688138 0.000000000000000
164.02376978739 0.000000000000000 0.000349836150177 0.000000000000000
163.93232190787 0.000000000000000 0.000349834596825 0.000000000000000
163.87006820703 0.000000000000000 0.000349833530513 0.000000000000000
163.80781450619 0.000000000000000 0.000349832456993 0.000000000000000
163.76559786041 0.000000000000000 0.000349831724884 0.000000000000000
163.72338121463 0.000000000000000 0.000349830989444 0.000000000000000
163.69481450508 0.000000000000000 0.000349830489903 0.000000000000000
163.66624779554 0.000000000000000 0.000349829988832 0.000000000000000
163.64694707005 0.000000000000000 0.000349829649425 0.000000000000000
163.62764634455 0.000000000000000 0.000349829309319 0.000000000000000
163.61462035045 0.000000000000000 0.000349829079389 0.000000000000000
163.60159435635 0.000000000000000 0.000349828849141 0.000000000000000
163.59281003111 0.000000000000000 0.000349828693689 0.000000000000000
163.58402570587 0.000000000000000 0.000349828538094 0.000000000000000
163.57810507129 0.000000000000000 0.000349828433142 0.000000000000000
163.57218443671 0.000000000000000 0.000349828328124 0.000000000000000
163.56819537320 0.000000000000000 0.000349828257332 0.000000000000000
163.56420630969 0.000000000000000 0.000349828186510 0.000000000000000
163.56151917453 0.000000000000000 0.000349828138787 0.000000000000000
163.55883203937 0.000000000000000 0.000349828091051 0.000000000000000
163.55702190962 0.000000000000000 0.000349828058888 0.000000000000000
163.55521177988 0.000000000000000 0.000349828026719 0.000000000000000
163.55399204077 0.000000000000000 0.000349828005040 0.000000000000000
163.55277230167 0.000000000000000 0.000349827983359 0.000000000000000
163.55194963717 0.000000000000000 0.000349827968735 0.000000000000000
163.55112697267 0.000000000000000 0.000349827954110 0.000000000000000
163.55057089765 0.000000000000000 0.000349827944225 0.000000000000000
163.55001482263 0.000000000000000 0.000349827934340 0.000000000000000
163.54963704175 0.000000000000000 0.000349827927625 0.000000000000000
163.54925926087 0.000000000000000 0.000349827920911 0.000000000000000
163.54899958074 0.000000000000000 0.000349827916296 0.000000000000000
163.54873990060 0.000000000000000 0.000349827911682 0.000000000000000
163.54855621096 0.000000000000000 0.000349827908419 0.000000000000000
163.54837252131 0.000000000000000 0.000349827905157 0.000000000000000
163.54823141168 0.000000000000000 0.000349827902652 0.000000000000000
163.54809030204 0.000000000000000 0.000349827900148 0.000000000000000
163.54794919241 0.000000000000000 0.000349827897646 0.000000000000000
163.54784717774 0.000000000000000 0.000349827895839 0.000000000000000
163.54774516307 0.000000000000000 0.000349827894033 0.000000000000000
163.54764314840 0.000000000000000 0.000349827892230 0.000000000000000
163.54754113373 0.000000000000000 0.000349827890427 0.000000000000000
163.54743911906 0.000000000000000 0.000349827888627 0.000000000000000
163.54733710439 0.000000000000000 0.000349827886827 0.000000000000000
163.54723508973 0.000000000000000 0.000349827885027 0.000000000000000
163.54703106039 0.000000000000000 0.000349827881430 0.000000000000000
163.54682703105 0.000000000000000 0.000349827877835 0.000000000000000
163.54662300171 0.000000000000000 0.000349827874240 0.000000000000000
163.54641897237 0.000000000000000 0.000349827870645 0.000000000000000
163.54612251812 0.000000000000000 0.000349827865424 0.000000000000000
163.54582606387 0.000000000000000 0.000349827860202 0.000000000000000
163.54552960962 0.000000000000000 0.000349827854981 0.000000000000000
163.54523315537 0.000000000000000 0.000349827849760 0.000000000000000
163.54458661248 0.000000000000000 0.000349827838375 0.000000000000000
163.54394006958 0.000000000000000 0.000349827826989 0.000000000000000
163.54329352669 0.000000000000000 0.000349827815603 0.000000000000000
163.54264698380 0.000000000000000 0.000349827804217 0.000000000000000
163.54116171775 0.000000000000000 0.000349827778058 0.000000000000000
163.53967645171 0.000000000000000 0.000349827751896 0.000000000000000
163.53819118566 0.000000000000000 0.000349827725731 0.000000000000000
163.53670591962 0.000000000000000 0.000349827699563 0.000000000000000
163.53269118403 0.000000000000000 0.000349827628809 0.000000000000000
163.52867644843 0.000000000000000 0.000349827558028 0.000000000000000
163.52466171284 0.000000000000000 0.000349827487217 0.000000000000000
163.51386660691 0.000000000000000 0.000349827296671 0.000000000000000
163.50307150097 0.000000000000000 0.000349827105911 0.000000000000000
163.49227639504 0.000000000000000 0.000349826914936 0.000000000000000
163.45896827461 0.000000000000000 0.000349826324313 0.000000000000000
163.42566015419 0.000000000000000 0.000349825731608 0.000000000000000
163.39235203377 0.000000000000000 0.000349825136807 0.000000000000000
163.26631676252 0.000000000000000 0.000349822866856 0.000000000000000
163.14028149127 0.000000000000000 0.000349820565987 0.000000000000000
163.01424622003 0.000000000000000 0.000349818233549 0.000000000000000
162.87036925949 0.000000000000000 0.000349815531657 0.000000000000000
162.72649229895 0.000000000000000 0.000349812786982 0.000000000000000
162.61837062110 0.000000000000000 0.000349810695823 0.000000000000000
162.51024894324 0.000000000000000 0.000349808579849 0.000000000000000
162.43608693929 0.000000000000000 0.000349807114009 0.000000000000000
162.36192493534 0.000000000000000 0.000349805636324 0.000000000000000
162.31154855009 0.000000000000000 0.000349804625786 0.000000000000000
162.26117216485 0.000000000000000 0.000349803609744 0.000000000000000
162.22705132860 0.000000000000000 0.000349802918429 0.000000000000000
162.19293049236 0.000000000000000 0.000349802224579 0.000000000000000
162.16986143228 0.000000000000000 0.000349801754032 0.000000000000000
162.14679237220 0.000000000000000 0.000349801282326 0.000000000000000
162.13121541607 0.000000000000000 0.000349800963159 0.000000000000000
162.11563845995 0.000000000000000 0.000349800643463 0.000000000000000
162.10513009241 0.000000000000000 0.000349800427495 0.000000000000000
162.09462172488 0.000000000000000 0.000349800211287 0.000000000000000
162.08753730125 0.000000000000000 0.000349800065391 0.000000000000000
162.08045287763 0.000000000000000 0.000349799919386 0.000000000000000
162.07567890260 0.000000000000000 0.000349799820937 0.000000000000000
162.07090492757 0.000000000000000 0.000349799722440 0.000000000000000
162.06768876329 0.000000000000000 0.000349799656056 0.000000000000000
162.06447259902 0.000000000000000 0.000349799589650 0.000000000000000
162.06230610010 0.000000000000000 0.000349799544906 0.000000000000000
162.06013960118 0.000000000000000 0.000349799500152 0.000000000000000
162.05867993559 0.000000000000000 0.000349799469994 0.000000000000000
162.05722027001 0.000000000000000 0.000349799439833 0.000000000000000
162.05623619951 0.000000000000000 0.000349799419498 0.000000000000000
162.05525212901 0.000000000000000 0.000349799399161 0.000000000000000
162.05458762621 0.000000000000000 0.000349799385428 0.000000000000000
162.05392312342 0.000000000000000 0.000349799371695 0.000000000000000
162.05347273547 0.000000000000000 0.000349799362388 0.000000000000000
162.05302234753 0.000000000000000 0.000349799353081 0.000000000000000
162.05271444983 0.000000000000000 0.000349799346719 0.000000000000000
162.05240655213 0.000000000000000 0.000349799340358 0.000000000000000
162.05219171577 0.000000000000000 0.000349799335920 0.000000000000000
162.05197687941 0.000000000000000 0.000349799331483 0.000000000000000
162.05181863548 0.000000000000000 0.000349799328217 0.000000000000000
162.05166039155 0.000000000000000 0.000349799324951 0.000000000000000
162.05150214763 0.000000000000000 0.000349799321687 0.000000000000000
162.05134390370 0.000000000000000 0.000349799318427 0.000000000000000
162.05132137024 0.000000000000000 0.000349799317963 0.000000000000000
162.05129883678 0.000000000000000 0.000349799317499 0.000000000000000
162.05127630332 0.000000000000000 0.000349799317035 0.000000000000000
162.05123123639 0.000000000000000 0.000349799316108 0.000000000000000
162.05118616947 0.000000000000000 0.000349799315181 0.000000000000000
162.05114110255 0.000000000000000 0.000349799314254 0.000000000000000
162.05109603563 0.000000000000000 0.000349799313328 0.000000000000000
162.05099243542 0.000000000000000 0.000349799311200 0.000000000000000
162.05088883520 0.000000000000000 0.000349799309073 0.000000000000000
162.05078523499 0.000000000000000 0.000349799306948 0.000000000000000
162.05068163478 0.000000000000000 0.000349799304823 0.000000000000000
162.05041550265 0.000000000000000 0.000349799299368 0.000000000000000
162.05020057292 0.000000000000000 0.000349799294964 0.000000000000000
162.04998564320 0.000000000000000 0.000349799290561 0.000000000000000
162.04977071347 0.000000000000000 0.000349799286158 0.000000000000000
162.04955578374 0.000000000000000 0.000349799281756 0.000000000000000
162.04916770420 0.000000000000000 0.000349799273808 0.000000000000000
162.04877962467 0.000000000000000 0.000349799265861 0.000000000000000
162.04839154513 0.000000000000000 0.000349799257914 0.000000000000000
162.04800346560 0.000000000000000 0.000349799249967 0.000000000000000
162.04715542748 0.000000000000000 0.000349799232602 0.000000000000000
162.04630738936 0.000000000000000 0.000349799215236 0.000000000000000
162.04545935124 0.000000000000000 0.000349799197869 0.000000000000000
162.04461131313 0.000000000000000 0.000349799180501 0.000000000000000
162.04259140804 0.000000000000000 0.000349799139129 0.000000000000000
162.04057150294 0.000000000000000 0.000349799097750 0.000000000000000
162.03855159785 0.000000000000000 0.000349799056363 0.000000000000000
162.03363097098 0.000000000000000 0.000349798955506 0.000000000000000
162.02871034411 0.000000000000000 0.000349798854600 0.000000000000000
162.02378971724 0.000000000000000 0.000349798753642 0.000000000000000
162.01052419408 0.000000000000000 0.000349798481214 0.000000000000000
161.99725867091 0.000000000000000 0.000349798208408 0.000000000000000
161.98399314775 0.000000000000000 0.000349797935222 0.000000000000000
161.94172515753 0.000000000000000 0.000349797062211 0.000000000000000
161.89945716731 0.000000000000000 0.000349796185285 0.000000000000000
161.85718917709 0.000000000000000 0.000349795304409 0.000000000000000
161.72073157294 0.000000000000000 0.000349792433197 0.000000000000000
161.58427396880 0.000000000000000 0.000349789519506 0.000000000000000
161.48014018200 0.000000000000000 0.000349787266875 0.000000000000000
161.37600639520 0.000000000000000 0.000349784988583 0.000000000000000
161.29253606913 0.000000000000000 0.000349783143621 0.000000000000000
161.20906574305 0.000000000000000 0.000349781281777 0.000000000000000
161.14236821776 0.000000000000000 0.000349779781825 0.000000000000000
161.07567069247 0.000000000000000 0.000349778270925 0.000000000000000
161.02245973122 0.000000000000000 0.000349777057642 0.000000000000000
160.96924876998 0.000000000000000 0.000349775837318 0.000000000000000
160.92685444982 0.000000000000000 0.000349774860003 0.000000000000000
160.88446012965 0.000000000000000 0.000349773878188 0.000000000000000
160.85072159824 0.000000000000000 0.000349773093610 0.000000000000000
160.81698306684 0.000000000000000 0.000349772306170 0.000000000000000
160.79015817084 0.000000000000000 0.000349771678045 0.000000000000000
160.76333327485 0.000000000000000 0.000349771048106 0.000000000000000
160.74202187962 0.000000000000000 0.000349770546347 0.000000000000000
160.72071048440 0.000000000000000 0.000349770043442 0.000000000000000
160.70379029188 0.000000000000000 0.000349769643342 0.000000000000000
160.68687009936 0.000000000000000 0.000349769242518 0.000000000000000
160.67344348272 0.000000000000000 0.000349768923938 0.000000000000000
160.66001686608 0.000000000000000 0.000349768604903 0.000000000000000
160.64936719556 0.000000000000000 0.000349768351527 0.000000000000000
160.63871752504 0.000000000000000 0.000349768097864 0.000000000000000
160.63027353208 0.000000000000000 0.000349767896534 0.000000000000000
160.62182953912 0.000000000000000 0.000349767695024 0.000000000000000
160.61513639778 0.000000000000000 0.000349767535168 0.000000000000000
160.60844325644 0.000000000000000 0.000349767375200 0.000000000000000
160.60313922086 0.000000000000000 0.000349767248351 0.000000000000000
160.59783518527 0.000000000000000 0.000349767121431 0.000000000000000
160.59363278448 0.000000000000000 0.000349767020822 0.000000000000000
160.58943038368 0.000000000000000 0.000349766920169 0.000000000000000
160.58610133002 0.000000000000000 0.000349766840402 0.000000000000000
160.58277227635 0.000000000000000 0.000349766760607 0.000000000000000
160.58013538394 0.000000000000000 0.000349766697383 0.000000000000000
160.57749849153 0.000000000000000 0.000349766634143 0.000000000000000
160.57541002386 0.000000000000000 0.000349766584043 0.000000000000000
160.57332155619 0.000000000000000 0.000349766533932 0.000000000000000
160.57166752702 0.000000000000000 0.000349766494237 0.000000000000000
160.57001349785 0.000000000000000 0.000349766454537 0.000000000000000
160.56870353846 0.000000000000000 0.000349766423090 0.000000000000000
160.56739357908 0.000000000000000 0.000349766391639 0.000000000000000
160.56635605837 0.000000000000000 0.000349766366727 0.000000000000000
160.56531853767 0.000000000000000 0.000349766341812 0.000000000000000
160.56449668243 0.000000000000000 0.000349766322074 0.000000000000000
160.56367482720 0.000000000000000 0.000349766302336 0.000000000000000
160.56302363943 0.000000000000000 0.000349766286695 0.000000000000000
160.56237245166 0.000000000000000 0.000349766271054 0.000000000000000
160.56185626005 0.000000000000000 0.000349766258655 0.000000000000000
160.56134006844 0.000000000000000 0.000349766246255 0.000000000000000
160.56093058355 0.000000000000000 0.000349766236419 0.000000000000000
160.56052109867 0.000000000000000 0.000349766226583 0.000000000000000
160.56019586725 0.000000000000000 0.000349766218771 0.000000000000000
160.55987063584 0.000000000000000 0.000349766210958 0.000000000000000
160.55961180999 0.000000000000000 0.000349766204742 0.000000000000000
160.55935298415 0.000000000000000 0.000349766198525 0.000000000000000
160.55914633634 0.000000000000000 0.000349766193562 0.000000000000000
160.55893968854 0.000000000000000 0.000349766188599 0.000000000000000
160.55877381315 0.000000000000000 0.000349766184616 0.000000000000000
160.55860793777 0.000000000000000 0.000349766180633 0.000000000000000
160.55847358058 0.000000000000000 0.000349766177407 0.000000000000000
160.55833922340 0.000000000000000 0.000349766174182 0.000000000000000
160.55822865912 0.000000000000000 0.000349766171528 0.000000000000000
160.55811809484 0.000000000000000 0.000349766168875 0.000000000000000
160.55800753057 0.000000000000000 0.000349766166222 0.000000000000000
160.55788041930 0.000000000000000 0.000349766163173 0.000000000000000
160.55775330803 0.000000000000000 0.000349766160126 0.000000000000000
160.55762619676 0.000000000000000 0.000349766157081 0.000000000000000
160.55752258524 0.000000000000000 0.000349766154601 0.000000000000000
160.55741897372 0.000000000000000 0.000349766152123 0.000000000000000
160.55731536220 0.000000000000000 0.000349766149647 0.000000000000000
160.55721175069 0.000000000000000 0.000349766147173 0.000000000000000
160.55710813917 0.000000000000000 0.000349766144700 0.000000000000000
160.55700452765 0.000000000000000 0.000349766142229 0.000000000000000
160.55690091613 0.000000000000000 0.000349766139759 0.000000000000000
160.55669369309 0.000000000000000 0.000349766134820 0.000000000000000
160.55648647006 0.000000000000000 0.000349766129884 0.000000000000000
160.55627924702 0.000000000000000 0.000349766124948 0.000000000000000
160.55607202398 0.000000000000000 0.000349766120013 0.000000000000000
160.55576829845 0.000000000000000 0.000349766112781 0.000000000000000
160.55546457291 0.000000000000000 0.000349766105550 0.000000000000000
160.55516084737 0.000000000000000 0.000349766098319 0.000000000000000
160.55485712183 0.000000000000000 0.000349766091088 0.000000000000000
160.55420225738 0.000000000000000 0.000349766075499 0.000000000000000
160.55354739294 0.000000000000000 0.000349766059909 0.000000000000000
160.55289252849 0.000000000000000 0.000349766044319 0.000000000000000
160.55223766405 0.000000000000000 0.000349766028729 0.000000000000000
160.55074259750 0.000000000000000 0.000349765993135 0.000000000000000
160.54924753096 0.000000000000000 0.000349765957536 0.000000000000000
160.54775246441 0.000000000000000 0.000349765921932 0.000000000000000
160.54625739787 0.000000000000000 0.000349765886324 0.000000000000000
160.54227005076 0.000000000000000 0.000349765791331 0.000000000000000
160.53828270366 0.000000000000000 0.000349765696301 0.000000000000000
160.53429535655 0.000000000000000 0.000349765601233 0.000000000000000
160.52369117420 0.000000000000000 0.000349765348212 0.000000000000000
160.51308699186 0.000000000000000 0.000349765094912 0.000000000000000
160.50248280951 0.000000000000000 0.000349764841331 0.000000000000000
160.47025230720 0.000000000000000 0.000349764068855 0.000000000000000
160.43802180490 0.000000000000000 0.000349763293747 0.000000000000000
160.40579130259 0.000000000000000 0.000349762515990 0.000000000000000
160.28616642405 0.000000000000000 0.000349759605806 0.000000000000000
160.16654154551 0.000000000000000 0.000349756658097 0.000000000000000
160.04691666697 0.000000000000000 0.000349753672117 0.000000000000000
159.90203752623 0.000000000000000 0.000349750003641 0.000000000000000
159.75715838548 0.000000000000000 0.000349746276843 0.000000000000000
159.64664463912 0.000000000000000 0.000349743394239 0.000000000000000
159.53613089276 0.000000000000000 0.000349740476762 0.000000000000000
159.46019810572 0.000000000000000 0.000349738451808 0.000000000000000
159.38426531869 0.000000000000000 0.000349736410142 0.000000000000000
159.33265662178 0.000000000000000 0.000349735012918 0.000000000000000
159.28104792487 0.000000000000000 0.000349733607917 0.000000000000000
159.24607912968 0.000000000000000 0.000349732651493 0.000000000000000
159.21111033450 0.000000000000000 0.000349731691487 0.000000000000000
159.18746131971 0.000000000000000 0.000349731040213 0.000000000000000
159.16381230493 0.000000000000000 0.000349730387298 0.000000000000000
159.14784041162 0.000000000000000 0.000349729945409 0.000000000000000
159.13186851830 0.000000000000000 0.000349729502772 0.000000000000000
159.12109205930 0.000000000000000 0.000349729203696 0.000000000000000
159.11031560029 0.000000000000000 0.000349728904280 0.000000000000000
159.10304960593 0.000000000000000 0.000349728702208 0.000000000000000
159.09578361156 0.000000000000000 0.000349728499982 0.000000000000000
159.09088685618 0.000000000000000 0.000349728363610 0.000000000000000
159.08599010079 0.000000000000000 0.000349728227170 0.000000000000000
159.08269098654 0.000000000000000 0.000349728135206 0.000000000000000
159.07939187228 0.000000000000000 0.000349728043212 0.000000000000000
159.07716934152 0.000000000000000 0.000349727981221 0.000000000000000
159.07494681076 0.000000000000000 0.000349727919216 0.000000000000000
159.07344925865 0.000000000000000 0.000349727877431 0.000000000000000
159.07195170655 0.000000000000000 0.000349727835640 0.000000000000000
159.07094193754 0.000000000000000 0.000349727807458 0.000000000000000
159.06993216853 0.000000000000000 0.000349727779275 0.000000000000000
159.06925009976 0.000000000000000 0.000349727760238 0.000000000000000
159.06856803098 0.000000000000000 0.000349727741201 0.000000000000000
159.06810542314 0.000000000000000 0.000349727728290 0.000000000000000
159.06764281531 0.000000000000000 0.000349727715379 0.000000000000000
159.06732607297 0.000000000000000 0.000349727706541 0.000000000000000
159.06700933064 0.000000000000000 0.000349727697703 0.000000000000000
159.06678748246 0.000000000000000 0.000349727691514 0.000000000000000
159.06656563427 0.000000000000000 0.000349727685327 0.000000000000000
159.06640040474 0.000000000000000 0.000349727680720 0.000000000000000
159.06623517521 0.000000000000000 0.000349727676115 0.000000000000000
159.06606994568 0.000000000000000 0.000349727671513 0.000000000000000
159.06593465549 0.000000000000000 0.000349727667748 0.000000000000000
159.06590759745 0.000000000000000 0.000349727666996 0.000000000000000
159.06588053941 0.000000000000000 0.000349727666243 0.000000000000000
159.06585348138 0.000000000000000 0.000349727665491 0.000000000000000
159.06579936530 0.000000000000000 0.000349727663987 0.000000000000000
159.06574524923 0.000000000000000 0.000349727662483 0.000000000000000
159.06569113315 0.000000000000000 0.000349727660981 0.000000000000000
159.06563701708 0.000000000000000 0.000349727659478 0.000000000000000
159.06552906040 0.000000000000000 0.000349727656483 0.000000000000000
159.06542110373 0.000000000000000 0.000349727653490 0.000000000000000
159.06531314706 0.000000000000000 0.000349727650498 0.000000000000000
159.06520519039 0.000000000000000 0.000349727647507 0.000000000000000
159.06493647085 0.000000000000000 0.000349727640066 0.000000000000000
159.06466775131 0.000000000000000 0.000349727632627 0.000000000000000
159.06439903177 0.000000000000000 0.000349727625190 0.000000000000000
159.06413031223 0.000000000000000 0.000349727617754 0.000000000000000
159.06377119096 0.000000000000000 0.000349727607817 0.000000000000000
159.06341206969 0.000000000000000 0.000349727597880 0.000000000000000
159.06305294843 0.000000000000000 0.000349727587945 0.000000000000000
159.06269382716 0.000000000000000 0.000349727578009 0.000000000000000
159.06188305157 0.000000000000000 0.000349727555578 0.000000000000000
159.06107227599 0.000000000000000 0.000349727533147 0.000000000000000
159.06026150040 0.000000000000000 0.000349727510715 0.000000000000000
159.05945072482 0.000000000000000 0.000349727488281 0.000000000000000
159.05756766626 0.000000000000000 0.000349727436173 0.000000000000000
159.05568460770 0.000000000000000 0.000349727384057 0.000000000000000
159.05380154915 0.000000000000000 0.000349727331932 0.000000000000000
159.05191849059 0.000000000000000 0.000349727279798 0.000000000000000
159.04668614000 0.000000000000000 0.000349727134883 0.000000000000000
159.04145378941 0.000000000000000 0.000349726989892 0.000000000000000
159.03622143882 0.000000000000000 0.000349726844823 0.000000000000000
159.02182969984 0.000000000000000 0.000349726445401 0.000000000000000
159.00743796085 0.000000000000000 0.000349726045378 0.000000000000000
158.99304622186 0.000000000000000 0.000349725644751 0.000000000000000
158.94724071793 0.000000000000000 0.000349724365601 0.000000000000000
158.90143521400 0.000000000000000 0.000349723080248 0.000000000000000
158.85562971007 0.000000000000000 0.000349721788636 0.000000000000000
158.72092899071 0.000000000000000 0.000349717953521 0.000000000000000
158.58622827135 0.000000000000000 0.000349714062580 0.000000000000000
158.48379986185 0.000000000000000 0.000349711065795 0.000000000000000
158.38137145235 0.000000000000000 0.000349708035583 0.000000000000000
158.29924553727 0.000000000000000 0.000349705581562 0.000000000000000
158.21711962219 0.000000000000000 0.000349703105562 0.000000000000000
158.15148562847 0.000000000000000 0.000349701110848 0.000000000000000
158.08585163476 0.000000000000000 0.000349699101885 0.000000000000000
158.03348142773 0.000000000000000 0.000349697488634 0.000000000000000
157.98111122071 0.000000000000000 0.000349695866219 0.000000000000000
157.93938133320 0.000000000000000 0.000349694566858 0.000000000000000
157.89765144569 0.000000000000000 0.000349693261642 0.000000000000000
157.86443793437 0.000000000000000 0.000349692218610 0.000000000000000
157.83122442304 0.000000000000000 0.000349691171853 0.000000000000000
157.80481438310 0.000000000000000 0.000349690336847 0.000000000000000
157.77840434317 0.000000000000000 0.000349689499480 0.000000000000000
157.75742077786 0.000000000000000 0.000349688832482 0.000000000000000
157.73643721255 0.000000000000000 0.000349688163991 0.000000000000000
157.71977610922 0.000000000000000 0.000349687632140 0.000000000000000
157.70311500588 0.000000000000000 0.000349687099346 0.000000000000000
157.68989317908 0.000000000000000 0.000349686675864 0.000000000000000
157.67667135228 0.000000000000000 0.000349686251788 0.000000000000000
157.66618357468 0.000000000000000 0.000349685914982 0.000000000000000
157.65569579708 0.000000000000000 0.000349685577802 0.000000000000000
157.64737980234 0.000000000000000 0.000349685310179 0.000000000000000
157.63906380760 0.000000000000000 0.000349685042321 0.000000000000000
157.63247187741 0.000000000000000 0.000349684829828 0.000000000000000
157.62587994723 0.000000000000000 0.000349684617189 0.000000000000000
157.62065594818 0.000000000000000 0.000349684448571 0.000000000000000
157.61543194914 0.000000000000000 0.000349684279860 0.000000000000000
157.61129284271 0.000000000000000 0.000349684146121 0.000000000000000
157.60715373628 0.000000000000000 0.000349684012324 0.000000000000000
157.60387473582 0.000000000000000 0.000349683906290 0.000000000000000
157.60059573536 0.000000000000000 0.000349683800219 0.000000000000000
157.59799842057 0.000000000000000 0.000349683716175 0.000000000000000
157.59540110578 0.000000000000000 0.000349683632108 0.000000000000000
157.59334392475 0.000000000000000 0.000349683565507 0.000000000000000
157.59128674372 0.000000000000000 0.000349683498893 0.000000000000000
157.58965743570 0.000000000000000 0.000349683446124 0.000000000000000
157.58802812769 0.000000000000000 0.000349683393347 0.000000000000000
157.58673768631 0.000000000000000 0.000349683351541 0.000000000000000
157.58544724494 0.000000000000000 0.000349683309729 0.000000000000000
157.58442511397 0.000000000000000 0.000349683276608 0.000000000000000
157.58340298300 0.000000000000000 0.000349683243483 0.000000000000000
157.58259323616 0.000000000000000 0.000349683217240 0.000000000000000
157.58178348932 0.000000000000000 0.000349683190994 0.000000000000000
157.58114179442 0.000000000000000 0.000349683170195 0.000000000000000
157.58050009953 0.000000000000000 0.000349683149395 0.000000000000000
157.57999130659 0.000000000000000 0.000349683132902 0.000000000000000
157.57948251366 0.000000000000000 0.000349683116409 0.000000000000000
157.57907873848 0.000000000000000 0.000349683103320 0.000000000000000
157.57867496330 0.000000000000000 0.000349683090231 0.000000000000000
157.57835406328 0.000000000000000 0.000349683079829 0.000000000000000
157.57803316325 0.000000000000000 0.000349683069427 0.000000000000000
157.57777752189 0.000000000000000 0.000349683061140 0.000000000000000
157.57752188052 0.000000000000000 0.000349683052854 0.000000000000000
157.57731743131 0.000000000000000 0.000349683046228 0.000000000000000
157.57711298210 0.000000000000000 0.000349683039602 0.000000000000000
157.57694840987 0.000000000000000 0.000349683034269 0.000000000000000
157.57678383763 0.000000000000000 0.000349683028937 0.000000000000000
157.57664989038 0.000000000000000 0.000349683024597 0.000000000000000
157.57651594313 0.000000000000000 0.000349683020258 0.000000000000000
157.57640474505 0.000000000000000 0.000349683016657 0.000000000000000
157.57629354698 0.000000000000000 0.000349683013056 0.000000000000000
157.57618234890 0.000000000000000 0.000349683009456 0.000000000000000
157.57605032265 0.000000000000000 0.000349683005183 0.000000000000000
157.57591829639 0.000000000000000 0.000349683000913 0.000000000000000
157.57578627014 0.000000000000000 0.000349682996645 0.000000000000000
157.57575986489 0.000000000000000 0.000349682995792 0.000000000000000
157.57573345964 0.000000000000000 0.000349682994939 0.000000000000000
157.57570705439 0.000000000000000 0.000349682994087 0.000000000000000
157.57565424389 0.000000000000000 0.000349682992382 0.000000000000000
157.57560143339 0.000000000000000 0.000349682990678 0.000000000000000
157.57554862289 0.000000000000000 0.000349682988974 0.000000000000000
157.57549581239 0.000000000000000 0.000349682987271 0.000000000000000
157.57538245582 0.000000000000000 0.000349682983618 0.000000000000000
157.57526909926 0.000000000000000 0.000349682979967 0.000000000000000
157.57515574270 0.000000000000000 0.000349682976318 0.000000000000000
157.57504238613 0.000000000000000 0.000349682972670 0.000000000000000
157.57471799702 0.000000000000000 0.000349682962236 0.000000000000000
157.57447474400 0.000000000000000 0.000349682954414 0.000000000000000
157.57423149097 0.000000000000000 0.000349682946593 0.000000000000000
157.57398823795 0.000000000000000 0.000349682938774 0.000000000000000
157.57374498492 0.000000000000000 0.000349682930955 0.000000000000000
157.57329922215 0.000000000000000 0.000349682916628 0.000000000000000
157.57285345937 0.000000000000000 0.000349682902301 0.000000000000000
157.57240769660 0.000000000000000 0.000349682887975 0.000000000000000
157.57196193382 0.000000000000000 0.000349682873650 0.000000000000000
157.57098529895 0.000000000000000 0.000349682842263 0.000000000000000
157.57000866409 0.000000000000000 0.000349682810874 0.000000000000000
157.56903202922 0.000000000000000 0.000349682779484 0.000000000000000
157.56805539436 0.000000000000000 0.000349682748091 0.000000000000000
157.56571211970 0.000000000000000 0.000349682672759 0.000000000000000
157.56336884504 0.000000000000000 0.000349682597411 0.000000000000000
157.56102557038 0.000000000000000 0.000349682522046 0.000000000000000
157.55528618690 0.000000000000000 0.000349682337382 0.000000000000000
157.54954680341 0.000000000000000 0.000349682152610 0.000000000000000
157.54380741993 0.000000000000000 0.000349681967730 0.000000000000000
157.52821977787 0.000000000000000 0.000349681465056 0.000000000000000
157.51263213581 0.000000000000000 0.000349680961567 0.000000000000000
157.49704449376 0.000000000000000 0.000349680457256 0.000000000000000
157.44691198335 0.000000000000000 0.000349678829695 0.000000000000000
157.39677947295 0.000000000000000 0.000349677193515 0.000000000000000
157.34664696255 0.000000000000000 0.000349675548633 0.000000000000000
157.21354665613 0.000000000000000 0.000349671138626 0.000000000000000
157.08044634970 0.000000000000000 0.000349666665375 0.000000000000000
156.97970045162 0.000000000000000 0.000349663236695 0.000000000000000
156.87895455355 0.000000000000000 0.000349659770542 0.000000000000000
156.79816819833 0.000000000000000 0.000349656963713 0.000000000000000
156.71738184311 0.000000000000000 0.000349654132260 0.000000000000000
156.65281832217 0.000000000000000 0.000349651851560 0.000000000000000
156.58825480124 0.000000000000000 0.000349649554904 0.000000000000000
156.53673844371 0.000000000000000 0.000349647710861 0.000000000000000
156.48522208618 0.000000000000000 0.000349645856564 0.000000000000000
156.44417230486 0.000000000000000 0.000349644371639 0.000000000000000
156.40312252354 0.000000000000000 0.000349642880162 0.000000000000000
156.37045010573 0.000000000000000 0.000349641688371 0.000000000000000
156.33777768793 0.000000000000000 0.000349640492413 0.000000000000000
156.31179773792 0.000000000000000 0.000349639538451 0.000000000000000
156.28581778791 0.000000000000000 0.000349638581847 0.000000000000000
156.26517581826 0.000000000000000 0.000349637819907 0.000000000000000
156.24453384862 0.000000000000000 0.000349637056297 0.000000000000000
156.22814388407 0.000000000000000 0.000349636448792 0.000000000000000
156.21175391952 0.000000000000000 0.000349635840232 0.000000000000000
156.19874719576 0.000000000000000 0.000349635356542 0.000000000000000
156.18574047200 0.000000000000000 0.000349634872189 0.000000000000000
156.17542326995 0.000000000000000 0.000349634487517 0.000000000000000
156.16510606790 0.000000000000000 0.000349634102427 0.000000000000000
156.15692529096 0.000000000000000 0.000349633796783 0.000000000000000
156.14874451401 0.000000000000000 0.000349633490876 0.000000000000000
156.14225974119 0.000000000000000 0.000349633248202 0.000000000000000
156.13577496838 0.000000000000000 0.000349633005363 0.000000000000000
156.13063586761 0.000000000000000 0.000349632812800 0.000000000000000
156.12549676683 0.000000000000000 0.000349632620133 0.000000000000000
156.12142490767 0.000000000000000 0.000349632467404 0.000000000000000
156.11735304850 0.000000000000000 0.000349632314611 0.000000000000000
156.11412730200 0.000000000000000 0.000349632193522 0.000000000000000
156.11090155550 0.000000000000000 0.000349632072393 0.000000000000000
156.10834640286 0.000000000000000 0.000349631976416 0.000000000000000
156.10579125022 0.000000000000000 0.000349631880415 0.000000000000000
156.10376743991 0.000000000000000 0.000349631804360 0.000000000000000
156.10174362959 0.000000000000000 0.000349631728288 0.000000000000000
156.10014072358 0.000000000000000 0.000349631668028 0.000000000000000
156.09853781757 0.000000000000000 0.000349631607757 0.000000000000000
156.09726825288 0.000000000000000 0.000349631560014 0.000000000000000
156.09599868819 0.000000000000000 0.000349631512266 0.000000000000000
156.09499305071 0.000000000000000 0.000349631474439 0.000000000000000
156.09398741322 0.000000000000000 0.000349631436610 0.000000000000000
156.09319067946 0.000000000000000 0.000349631406637 0.000000000000000
156.09239394570 0.000000000000000 0.000349631376662 0.000000000000000
156.09176249591 0.000000000000000 0.000349631352904 0.000000000000000
156.09113104613 0.000000000000000 0.000349631329145 0.000000000000000
156.09063029112 0.000000000000000 0.000349631310304 0.000000000000000
156.09012953610 0.000000000000000 0.000349631291462 0.000000000000000
156.08973203102 0.000000000000000 0.000349631276505 0.000000000000000
156.08933452594 0.000000000000000 0.000349631261548 0.000000000000000
156.08901846949 0.000000000000000 0.000349631249656 0.000000000000000
156.08870241304 0.000000000000000 0.000349631237764 0.000000000000000
156.08845044925 0.000000000000000 0.000349631228284 0.000000000000000
156.08819848547 0.000000000000000 0.000349631218805 0.000000000000000
156.08799673873 0.000000000000000 0.000349631211215 0.000000000000000
156.08779499199 0.000000000000000 0.000349631203626 0.000000000000000
156.08763227161 0.000000000000000 0.000349631197505 0.000000000000000
156.08746955122 0.000000000000000 0.000349631191386 0.000000000000000
156.08733665125 0.000000000000000 0.000349631186388 0.000000000000000
156.08720375128 0.000000000000000 0.000349631181391 0.000000000000000
156.08707085131 0.000000000000000 0.000349631176395 0.000000000000000
156.08692180831 0.000000000000000 0.000349631170794 0.000000000000000
156.08677276532 0.000000000000000 0.000349631165195 0.000000000000000
156.08662372232 0.000000000000000 0.000349631159599 0.000000000000000
156.08647467933 0.000000000000000 0.000349631154007 0.000000000000000
156.08638496264 0.000000000000000 0.000349631150644 0.000000000000000
156.08629524595 0.000000000000000 0.000349631147283 0.000000000000000
156.08620552927 0.000000000000000 0.000349631143924 0.000000000000000
156.08607353240 0.000000000000000 0.000349631138986 0.000000000000000
156.08594153553 0.000000000000000 0.000349631134051 0.000000000000000
156.08580953866 0.000000000000000 0.000349631129119 0.000000000000000
156.08567754180 0.000000000000000 0.000349631124188 0.000000000000000
156.08541437777 0.000000000000000 0.000349631114361 0.000000000000000
156.08515121373 0.000000000000000 0.000349631104537 0.000000000000000
156.08488804970 0.000000000000000 0.000349631094715 0.000000000000000
156.08462488567 0.000000000000000 0.000349631084894 0.000000000000000
156.08424305732 0.000000000000000 0.000349631070645 0.000000000000000
156.08386122896 0.000000000000000 0.000349631056398 0.000000000000000
156.08347940061 0.000000000000000 0.000349631042152 0.000000000000000
156.08309757226 0.000000000000000 0.000349631027906 0.000000000000000
156.08225234052 0.000000000000000 0.000349630996370 0.000000000000000
156.08140710877 0.000000000000000 0.000349630964834 0.000000000000000
156.08056187703 0.000000000000000 0.000349630933296 0.000000000000000
156.07971664529 0.000000000000000 0.000349630901756 0.000000000000000
156.07775579407 0.000000000000000 0.000349630828580 0.000000000000000
156.07579494285 0.000000000000000 0.000349630755392 0.000000000000000
156.07383409163 0.000000000000000 0.000349630682190 0.000000000000000
156.07187324041 0.000000000000000 0.000349630608974 0.000000000000000
156.06646276212 0.000000000000000 0.000349630406881 0.000000000000000
156.06105228383 0.000000000000000 0.000349630204679 0.000000000000000
156.05564180554 0.000000000000000 0.000349630002365 0.000000000000000
156.04084329041 0.000000000000000 0.000349629448427 0.000000000000000
156.02604477527 0.000000000000000 0.000349628893641 0.000000000000000
156.01124626014 0.000000000000000 0.000349628337999 0.000000000000000
155.96450803571 0.000000000000000 0.000349626577460 0.000000000000000
155.91776981127 0.000000000000000 0.000349624808277 0.000000000000000
155.87103158684 0.000000000000000 0.000349623030371 0.000000000000000
155.73698211015 0.000000000000000 0.000349617882028 0.000000000000000
155.60293263346 0.000000000000000 0.000349612659743 0.000000000000000
155.50106954671 0.000000000000000 0.000349608641045 0.000000000000000
155.39920645996 0.000000000000000 0.000349604578182 0.000000000000000
155.31751122487 0.000000000000000 0.000349601287442 0.000000000000000
155.23581598977 0.000000000000000 0.000349597967667 0.000000000000000
155.17051188298 0.000000000000000 0.000349595292923 0.000000000000000
155.10520777619 0.000000000000000 0.000349592599357 0.000000000000000
155.05309099044 0.000000000000000 0.000349590436148 0.000000000000000
155.00097420470 0.000000000000000 0.000349588260835 0.000000000000000
154.95943959850 0.000000000000000 0.000349586518519 0.000000000000000
154.91790499231 0.000000000000000 0.000349584768467 0.000000000000000
154.88484241267 0.000000000000000 0.000349583369840 0.000000000000000
154.85177983303 0.000000000000000 0.000349581966292 0.000000000000000
154.82548678623 0.000000000000000 0.000349580846602 0.000000000000000
154.79919373943 0.000000000000000 0.000349579723790 0.000000000000000
154.77830110688 0.000000000000000 0.000349578829370 0.000000000000000
154.75740847434 0.000000000000000 0.000349577932976 0.000000000000000
154.74081822383 0.000000000000000 0.000349577219768 0.000000000000000
154.72422797331 0.000000000000000 0.000349576505315 0.000000000000000
154.71106147625 0.000000000000000 0.000349575937418 0.000000000000000
154.69789497919 0.000000000000000 0.000349575368736 0.000000000000000
154.68745049357 0.000000000000000 0.000349574917063 0.000000000000000
154.67700600794 0.000000000000000 0.000349574464897 0.000000000000000
154.66872394318 0.000000000000000 0.000349574105997 0.000000000000000
154.66044187842 0.000000000000000 0.000349573746786 0.000000000000000
154.65387657787 0.000000000000000 0.000349573461814 0.000000000000000
154.64731127732 0.000000000000000 0.000349573176648 0.000000000000000
154.64210820131 0.000000000000000 0.000349572950513 0.000000000000000
154.63690512531 0.000000000000000 0.000349572724255 0.000000000000000
154.63278247105 0.000000000000000 0.000349572544893 0.000000000000000
154.62865981680 0.000000000000000 0.000349572365455 0.000000000000000
154.62539375818 0.000000000000000 0.000349572223246 0.000000000000000
154.62212769955 0.000000000000000 0.000349572080990 0.000000000000000
154.61954056438 0.000000000000000 0.000349571968271 0.000000000000000
154.61695342921 0.000000000000000 0.000349571855523 0.000000000000000
154.61490424909 0.000000000000000 0.000349571766198 0.000000000000000
154.61285506898 0.000000000000000 0.000349571676855 0.000000000000000
154.61123203851 0.000000000000000 0.000349571606079 0.000000000000000
154.60960900804 0.000000000000000 0.000349571535292 0.000000000000000
154.60832347593 0.000000000000000 0.000349571479217 0.000000000000000
154.60703794382 0.000000000000000 0.000349571423135 0.000000000000000
154.60601963007 0.000000000000000 0.000349571378706 0.000000000000000
154.60500131632 0.000000000000000 0.000349571334273 0.000000000000000
154.60419450845 0.000000000000000 0.000349571299066 0.000000000000000
154.60338770057 0.000000000000000 0.000349571263858 0.000000000000000
154.60274823014 0.000000000000000 0.000349571235950 0.000000000000000
154.60210875971 0.000000000000000 0.000349571208041 0.000000000000000
154.60160159978 0.000000000000000 0.000349571185907 0.000000000000000
154.60109443985 0.000000000000000 0.000349571163772 0.000000000000000
154.60069179513 0.000000000000000 0.000349571146198 0.000000000000000
154.60028915040 0.000000000000000 0.000349571128625 0.000000000000000
154.59996893710 0.000000000000000 0.000349571114649 0.000000000000000
154.59964872381 0.000000000000000 0.000349571100674 0.000000000000000
154.59939335531 0.000000000000000 0.000349571089530 0.000000000000000
154.59913798681 0.000000000000000 0.000349571078386 0.000000000000000
154.59893339414 0.000000000000000 0.000349571069458 0.000000000000000
154.59872880146 0.000000000000000 0.000349571060531 0.000000000000000
154.59856362262 0.000000000000000 0.000349571053324 0.000000000000000
154.59839844377 0.000000000000000 0.000349571046118 0.000000000000000
154.59826330196 0.000000000000000 0.000349571040224 0.000000000000000
154.59812816016 0.000000000000000 0.000349571034330 0.000000000000000
154.59799301835 0.000000000000000 0.000349571028437 0.000000000000000
154.59784062602 0.000000000000000 0.000349571021794 0.000000000000000
154.59768823369 0.000000000000000 0.000349571015154 0.000000000000000
154.59753584135 0.000000000000000 0.000349571008517 0.000000000000000
154.59738344902 0.000000000000000 0.000349571001886 0.000000000000000
154.59735297055 0.000000000000000 0.000349571000561 0.000000000000000
154.59732249208 0.000000000000000 0.000349570999235 0.000000000000000
154.59729201362 0.000000000000000 0.000349570997910 0.000000000000000
154.59723105668 0.000000000000000 0.000349570995261 0.000000000000000
154.59717009975 0.000000000000000 0.000349570992613 0.000000000000000
154.59710914282 0.000000000000000 0.000349570989966 0.000000000000000
154.59704818588 0.000000000000000 0.000349570987321 0.000000000000000
154.59691979387 0.000000000000000 0.000349570981750 0.000000000000000
154.59679140185 0.000000000000000 0.000349570976183 0.000000000000000
154.59666300983 0.000000000000000 0.000349570970618 0.000000000000000
154.59653461782 0.000000000000000 0.000349570965054 0.000000000000000
154.59640622580 0.000000000000000 0.000349570959492 0.000000000000000
154.59606380456 0.000000000000000 0.000349570944662 0.000000000000000
154.59572138332 0.000000000000000 0.000349570929835 0.000000000000000
154.59537896208 0.000000000000000 0.000349570915011 0.000000000000000
154.59503654083 0.000000000000000 0.000349570900188 0.000000000000000
154.59469411959 0.000000000000000 0.000349570885366 0.000000000000000
154.59412646828 0.000000000000000 0.000349570860795 0.000000000000000
154.59355881698 0.000000000000000 0.000349570836225 0.000000000000000
154.59299116567 0.000000000000000 0.000349570811655 0.000000000000000
154.59242351436 0.000000000000000 0.000349570787085 0.000000000000000
154.59106455648 0.000000000000000 0.000349570728260 0.000000000000000
154.58970559859 0.000000000000000 0.000349570669430 0.000000000000000
154.58834664071 0.000000000000000 0.000349570610593 0.000000000000000
154.58698768282 0.000000000000000 0.000349570551750 0.000000000000000
154.58357702767 0.000000000000000 0.000349570404035 0.000000000000000
154.58016637251 0.000000000000000 0.000349570256272 0.000000000000000
154.57675571736 0.000000000000000 0.000349570108460 0.000000000000000
154.56804509416 0.000000000000000 0.000349569730724 0.000000000000000
154.55933447095 0.000000000000000 0.000349569352654 0.000000000000000
154.55062384775 0.000000000000000 0.000349568974246 0.000000000000000
154.52560982557 0.000000000000000 0.000349567885689 0.000000000000000
154.50059580339 0.000000000000000 0.000349566794309 0.000000000000000
154.47558178121 0.000000000000000 0.000349565700086 0.000000000000000
154.38922259200 0.000000000000000 0.000349561900284 0.000000000000000
154.30286340278 0.000000000000000 0.000349558065910 0.000000000000000
154.21650421357 0.000000000000000 0.000349554196458 0.000000000000000
154.06219551176 0.000000000000000 0.000349547193755 0.000000000000000
153.90788680996 0.000000000000000 0.000349540074959 0.000000000000000
153.78091961999 0.000000000000000 0.000349534128908 0.000000000000000
153.65395243001 0.000000000000000 0.000349528101670 0.000000000000000
153.56600633575 0.000000000000000 0.000349523878690 0.000000000000000
153.47806024149 0.000000000000000 0.000349519616024 0.000000000000000
153.41814956870 0.000000000000000 0.000349516689364 0.000000000000000
153.35823889590 0.000000000000000 0.000349513744117 0.000000000000000
153.31758701991 0.000000000000000 0.000349511735035 0.000000000000000
153.27693514392 0.000000000000000 0.000349509717360 0.000000000000000
153.24941449229 0.000000000000000 0.000349508346542 0.000000000000000
153.22189384066 0.000000000000000 0.000349506971779 0.000000000000000
153.20329325962 0.000000000000000 0.000349506040372 0.000000000000000
153.18469267858 0.000000000000000 0.000349505107163 0.000000000000000
153.17213580841 0.000000000000000 0.000349504476153 0.000000000000000
153.15957893824 0.000000000000000 0.000349503844324 0.000000000000000
153.15110919956 0.000000000000000 0.000349503417686 0.000000000000000
153.14263946088 0.000000000000000 0.000349502990675 0.000000000000000
153.13692987048 0.000000000000000 0.000349502702611 0.000000000000000
153.13122028007 0.000000000000000 0.000349502414380 0.000000000000000
153.12737276594 0.000000000000000 0.000349502220056 0.000000000000000
153.12352525180 0.000000000000000 0.000349502025658 0.000000000000000
153.12093291991 0.000000000000000 0.000349501894637 0.000000000000000
153.11834058802 0.000000000000000 0.000349501763585 0.000000000000000
153.11659370532 0.000000000000000 0.000349501675255 0.000000000000000
153.11484682262 0.000000000000000 0.000349501586912 0.000000000000000
153.11366888226 0.000000000000000 0.000349501527335 0.000000000000000
153.11249094191 0.000000000000000 0.000349501467754 0.000000000000000
153.11169528688 0.000000000000000 0.000349501427507 0.000000000000000
153.11089963185 0.000000000000000 0.000349501387260 0.000000000000000
153.11036004107 0.000000000000000 0.000349501359966 0.000000000000000
153.10982045029 0.000000000000000 0.000349501332673 0.000000000000000
153.10945110930 0.000000000000000 0.000349501313993 0.000000000000000
153.10908176831 0.000000000000000 0.000349501295315 0.000000000000000
153.10882328326 0.000000000000000 0.000349501282246 0.000000000000000
153.10856479821 0.000000000000000 0.000349501269179 0.000000000000000
153.10837274019 0.000000000000000 0.000349501259473 0.000000000000000
153.10818068217 0.000000000000000 0.000349501249771 0.000000000000000
153.10798862415 0.000000000000000 0.000349501240074 0.000000000000000
153.10782859799 0.000000000000000 0.000349501232001 0.000000000000000
153.10779776558 0.000000000000000 0.000349501230446 0.000000000000000
153.10776693317 0.000000000000000 0.000349501228892 0.000000000000000
153.10773610076 0.000000000000000 0.000349501227338 0.000000000000000
153.10767443595 0.000000000000000 0.000349501224231 0.000000000000000
153.10761277114 0.000000000000000 0.000349501221125 0.000000000000000
153.10755110632 0.000000000000000 0.000349501218020 0.000000000000000
153.10748944151 0.000000000000000 0.000349501214916 0.000000000000000
153.10736352203 0.000000000000000 0.000349501208582 0.000000000000000
153.10723760256 0.000000000000000 0.000349501202252 0.000000000000000
153.10711168308 0.000000000000000 0.000349501195924 0.000000000000000
153.10698576361 0.000000000000000 0.000349501189598 0.000000000000000
153.10665627035 0.000000000000000 0.000349501173053 0.000000000000000
153.10638791188 0.000000000000000 0.000349501159581 0.000000000000000
153.10611955340 0.000000000000000 0.000349501146112 0.000000000000000
153.10585119492 0.000000000000000 0.000349501132644 0.000000000000000
153.10558283645 0.000000000000000 0.000349501119178 0.000000000000000
153.10509643414 0.000000000000000 0.000349501094772 0.000000000000000
153.10461003184 0.000000000000000 0.000349501070366 0.000000000000000
153.10412362954 0.000000000000000 0.000349501045962 0.000000000000000
153.10363722723 0.000000000000000 0.000349501021557 0.000000000000000
153.10257337114 0.000000000000000 0.000349500968179 0.000000000000000
153.10150951505 0.000000000000000 0.000349500914798 0.000000000000000
153.10044565896 0.000000000000000 0.000349500861413 0.000000000000000
153.09938180287 0.000000000000000 0.000349500808023 0.000000000000000
153.09684225823 0.000000000000000 0.000349500680558 0.000000000000000
153.09430271359 0.000000000000000 0.000349500553063 0.000000000000000
153.09176316895 0.000000000000000 0.000349500425538 0.000000000000000
153.08556652143 0.000000000000000 0.000349500114235 0.000000000000000
153.07936987391 0.000000000000000 0.000349499802741 0.000000000000000
153.07317322639 0.000000000000000 0.000349499491051 0.000000000000000
153.05643040823 0.000000000000000 0.000349498647908 0.000000000000000
153.03968759006 0.000000000000000 0.000349497803318 0.000000000000000
153.02294477190 0.000000000000000 0.000349496957272 0.000000000000000
152.96944767825 0.000000000000000 0.000349494244137 0.000000000000000
152.91595058460 0.000000000000000 0.000349491515926 0.000000000000000
152.86245349095 0.000000000000000 0.000349488772490 0.000000000000000
152.73065693738 0.000000000000000 0.000349481947756 0.000000000000000
152.59886038382 0.000000000000000 0.000349475027865 0.000000000000000
152.49941040996 0.000000000000000 0.000349469742268 0.000000000000000
152.39996043610 0.000000000000000 0.000349464400752 0.000000000000000
152.32017845142 0.000000000000000 0.000349460074760 0.000000000000000
152.24039646673 0.000000000000000 0.000349455712045 0.000000000000000
152.17661709922 0.000000000000000 0.000349452197801 0.000000000000000
152.11283773170 0.000000000000000 0.000349448659771 0.000000000000000
152.06193461345 0.000000000000000 0.000349445818879 0.000000000000000
152.01103149521 0.000000000000000 0.000349442962701 0.000000000000000
151.97046209869 0.000000000000000 0.000349440675371 0.000000000000000
151.92989270217 0.000000000000000 0.000349438378277 0.000000000000000
151.89759717451 0.000000000000000 0.000349436542665 0.000000000000000
151.86530164685 0.000000000000000 0.000349434700843 0.000000000000000
151.83961779388 0.000000000000000 0.000349433231646 0.000000000000000
151.81393394091 0.000000000000000 0.000349431758512 0.000000000000000
151.79352487265 0.000000000000000 0.000349430585111 0.000000000000000
151.77311580438 0.000000000000000 0.000349429409221 0.000000000000000
151.75690922139 0.000000000000000 0.000349428473687 0.000000000000000
151.74070263839 0.000000000000000 0.000349427536581 0.000000000000000
151.72784043059 0.000000000000000 0.000349426791738 0.000000000000000
151.71497822279 0.000000000000000 0.000349426045904 0.000000000000000
151.70477499006 0.000000000000000 0.000349425453551 0.000000000000000
151.69457175733 0.000000000000000 0.000349424860575 0.000000000000000
151.68648091172 0.000000000000000 0.000349424389921 0.000000000000000
151.67839006611 0.000000000000000 0.000349423918875 0.000000000000000
151.67197628798 0.000000000000000 0.000349423545190 0.000000000000000
151.66556250985 0.000000000000000 0.000349423171260 0.000000000000000
151.66047947137 0.000000000000000 0.000349422874739 0.000000000000000
151.65539643288 0.000000000000000 0.000349422578064 0.000000000000000
151.65136885056 0.000000000000000 0.000349422342882 0.000000000000000
151.64734126823 0.000000000000000 0.000349422107605 0.000000000000000
151.64415048861 0.000000000000000 0.000349421921142 0.000000000000000
151.64095970900 0.000000000000000 0.000349421734620 0.000000000000000
151.63843216182 0.000000000000000 0.000349421586826 0.000000000000000
151.63590461464 0.000000000000000 0.000349421438994 0.000000000000000
151.63390258245 0.000000000000000 0.000349421321873 0.000000000000000
151.63190055027 0.000000000000000 0.000349421204729 0.000000000000000
151.63031480255 0.000000000000000 0.000349421111927 0.000000000000000
151.62872905483 0.000000000000000 0.000349421019110 0.000000000000000
151.62747297812 0.000000000000000 0.000349420945581 0.000000000000000
151.62621690142 0.000000000000000 0.000349420872043 0.000000000000000
151.62522182677 0.000000000000000 0.000349420813779 0.000000000000000
151.62422675213 0.000000000000000 0.000349420755512 0.000000000000000
151.62343823860 0.000000000000000 0.000349420709336 0.000000000000000
151.62264972508 0.000000000000000 0.000349420663158 0.000000000000000
151.62202460523 0.000000000000000 0.000349420626547 0.000000000000000
151.62139948538 0.000000000000000 0.000349420589935 0.000000000000000
151.62090351679 0.000000000000000 0.000349420560886 0.000000000000000
151.62040754820 0.000000000000000 0.000349420531837 0.000000000000000
151.62001354553 0.000000000000000 0.000349420508761 0.000000000000000
151.61961954287 0.000000000000000 0.000349420485684 0.000000000000000
151.61930588921 0.000000000000000 0.000349420467314 0.000000000000000
151.61899223555 0.000000000000000 0.000349420448945 0.000000000000000
151.61874168955 0.000000000000000 0.000349420434272 0.000000000000000
151.61849114355 0.000000000000000 0.000349420419600 0.000000000000000
151.61828986976 0.000000000000000 0.000349420407814 0.000000000000000
151.61808859597 0.000000000000000 0.000349420396029 0.000000000000000
151.61792534490 0.000000000000000 0.000349420386472 0.000000000000000
151.61776209383 0.000000000000000 0.000349420376915 0.000000000000000
151.61762742594 0.000000000000000 0.000349420369033 0.000000000000000
151.61749275805 0.000000000000000 0.000349420361153 0.000000000000000
151.61735809016 0.000000000000000 0.000349420353273 0.000000000000000
151.61720194862 0.000000000000000 0.000349420344141 0.000000000000000
151.61704580707 0.000000000000000 0.000349420335012 0.000000000000000
151.61688966553 0.000000000000000 0.000349420325889 0.000000000000000
151.61686299716 0.000000000000000 0.000349420324332 0.000000000000000
151.61683632880 0.000000000000000 0.000349420322774 0.000000000000000
151.61680966043 0.000000000000000 0.000349420321217 0.000000000000000
151.61675632370 0.000000000000000 0.000349420318104 0.000000000000000
151.61670298697 0.000000000000000 0.000349420314992 0.000000000000000
151.61664965024 0.000000000000000 0.000349420311881 0.000000000000000
151.61659631351 0.000000000000000 0.000349420308771 0.000000000000000
151.61639737455 0.000000000000000 0.000349420297178 0.000000000000000
151.61625767613 0.000000000000000 0.000349420289045 0.000000000000000
151.61611797770 0.000000000000000 0.000349420280915 0.000000000000000
151.61597827928 0.000000000000000 0.000349420272788 0.000000000000000
151.61583858086 0.000000000000000 0.000349420264664 0.000000000000000
151.61558773781 0.000000000000000 0.000349420250079 0.000000000000000
151.61533689476 0.000000000000000 0.000349420235497 0.000000000000000
151.61508605171 0.000000000000000 0.000349420220918 0.000000000000000
151.61483520866 0.000000000000000 0.000349420206340 0.000000000000000
151.61441328101 0.000000000000000 0.000349420181822 0.000000000000000
151.61399135337 0.000000000000000 0.000349420157306 0.000000000000000
151.61356942572 0.000000000000000 0.000349420132790 0.000000000000000
151.61314749807 0.000000000000000 0.000349420108275 0.000000000000000
151.61224102458 0.000000000000000 0.000349420055607 0.000000000000000
151.61133455109 0.000000000000000 0.000349420002937 0.000000000000000
151.61042807760 0.000000000000000 0.000349419950265 0.000000000000000
151.60952160411 0.000000000000000 0.000349419897590 0.000000000000000
151.60741967640 0.000000000000000 0.000349419775432 0.000000000000000
151.60531774870 0.000000000000000 0.000349419653253 0.000000000000000
151.60321582099 0.000000000000000 0.000349419531051 0.000000000000000
151.60111389328 0.000000000000000 0.000349419408824 0.000000000000000
151.59536317395 0.000000000000000 0.000349419074294 0.000000000000000
151.58961245462 0.000000000000000 0.000349418739575 0.000000000000000
151.58386173529 0.000000000000000 0.000349418404663 0.000000000000000
151.56823683886 0.000000000000000 0.000349417493715 0.000000000000000
151.55261194244 0.000000000000000 0.000349416581323 0.000000000000000
151.53698704601 0.000000000000000 0.000349415667477 0.000000000000000
151.48808929051 0.000000000000000 0.000349412798155 0.000000000000000
151.43919153501 0.000000000000000 0.000349409914398 0.000000000000000
151.39029377950 0.000000000000000 0.000349407016077 0.000000000000000
151.25691794601 0.000000000000000 0.000349399035307 0.000000000000000
151.12354211252 0.000000000000000 0.000349390942972 0.000000000000000
151.02236898748 0.000000000000000 0.000349384728796 0.000000000000000
150.92119586245 0.000000000000000 0.000349378448317 0.000000000000000
150.84002614784 0.000000000000000 0.000349373361123 0.000000000000000
150.75885643324 0.000000000000000 0.000349368230359 0.000000000000000
150.69395710654 0.000000000000000 0.000349364096478 0.000000000000000
150.62905777984 0.000000000000000 0.000349359934359 0.000000000000000
150.57725414263 0.000000000000000 0.000349356591728 0.000000000000000
150.52545050542 0.000000000000000 0.000349353230942 0.000000000000000
150.48415912623 0.000000000000000 0.000349350539100 0.000000000000000
150.44286774705 0.000000000000000 0.000349347835665 0.000000000000000
150.40999474126 0.000000000000000 0.000349345675086 0.000000000000000
150.37712173547 0.000000000000000 0.000349343507118 0.000000000000000
150.35097687562 0.000000000000000 0.000349341777592 0.000000000000000
150.32483201578 0.000000000000000 0.000349340043386 0.000000000000000
150.30405549821 0.000000000000000 0.000349338661926 0.000000000000000
150.28327898064 0.000000000000000 0.000349337277505 0.000000000000000
150.26677989399 0.000000000000000 0.000349336175996 0.000000000000000
150.25028080733 0.000000000000000 0.000349335072620 0.000000000000000
150.23718599825 0.000000000000000 0.000349334195574 0.000000000000000
150.22409118917 0.000000000000000 0.000349333317351 0.000000000000000
150.21370314683 0.000000000000000 0.000349332619824 0.000000000000000
150.20331510448 0.000000000000000 0.000349331921557 0.000000000000000
150.19507752226 0.000000000000000 0.000349331367314 0.000000000000000
150.18683994003 0.000000000000000 0.000349330812605 0.000000000000000
150.18030971919 0.000000000000000 0.000349330372537 0.000000000000000
150.17377949835 0.000000000000000 0.000349329932178 0.000000000000000
150.16860409743 0.000000000000000 0.000349329582973 0.000000000000000
150.16342869651 0.000000000000000 0.000349329233584 0.000000000000000
150.15932787712 0.000000000000000 0.000349328956610 0.000000000000000
150.15522705773 0.000000000000000 0.000349328679522 0.000000000000000
150.15197822054 0.000000000000000 0.000349328459921 0.000000000000000
150.14872938334 0.000000000000000 0.000349328240248 0.000000000000000
150.14615581903 0.000000000000000 0.000349328066184 0.000000000000000
150.14358225472 0.000000000000000 0.000349327892076 0.000000000000000
150.14154375074 0.000000000000000 0.000349327754135 0.000000000000000
150.13950524675 0.000000000000000 0.000349327616167 0.000000000000000
150.13789059042 0.000000000000000 0.000349327506866 0.000000000000000
150.13627593410 0.000000000000000 0.000349327397548 0.000000000000000
150.13499693792 0.000000000000000 0.000349327310945 0.000000000000000
150.13371794175 0.000000000000000 0.000349327224331 0.000000000000000
150.13270468686 0.000000000000000 0.000349327155707 0.000000000000000
150.13169143197 0.000000000000000 0.000349327087077 0.000000000000000
150.13088848467 0.000000000000000 0.000349327032688 0.000000000000000
150.13008553737 0.000000000000000 0.000349326978295 0.000000000000000
150.12944894111 0.000000000000000 0.000349326935170 0.000000000000000
150.12881234486 0.000000000000000 0.000349326892043 0.000000000000000
150.12830722897 0.000000000000000 0.000349326857823 0.000000000000000
150.12780211308 0.000000000000000 0.000349326823602 0.000000000000000
150.12740079051 0.000000000000000 0.000349326796413 0.000000000000000
150.12699946794 0.000000000000000 0.000349326769225 0.000000000000000
150.12667991875 0.000000000000000 0.000349326747576 0.000000000000000
150.12636036956 0.000000000000000 0.000349326725929 0.000000000000000
150.12610502488 0.000000000000000 0.000349326708632 0.000000000000000
150.12584968020 0.000000000000000 0.000349326691335 0.000000000000000
150.12564443184 0.000000000000000 0.000349326677433 0.000000000000000
150.12543918348 0.000000000000000 0.000349326663533 0.000000000000000
150.12527254208 0.000000000000000 0.000349326652248 0.000000000000000
150.12510590067 0.000000000000000 0.000349326640964 0.000000000000000
150.12496818708 0.000000000000000 0.000349326631641 0.000000000000000
150.12483047349 0.000000000000000 0.000349326622319 0.000000000000000
150.12469275990 0.000000000000000 0.000349326612999 0.000000000000000
150.12453203977 0.000000000000000 0.000349326602125 0.000000000000000
150.12437131964 0.000000000000000 0.000349326591257 0.000000000000000
150.12421059951 0.000000000000000 0.000349326580395 0.000000000000000
150.12418096840 0.000000000000000 0.000349326578393 0.000000000000000
150.12415133729 0.000000000000000 0.000349326576392 0.000000000000000
150.12412170618 0.000000000000000 0.000349326574391 0.000000000000000
150.12406244396 0.000000000000000 0.000349326570390 0.000000000000000
150.12400318174 0.000000000000000 0.000349326566391 0.000000000000000
150.12394391952 0.000000000000000 0.000349326562392 0.000000000000000
150.12388465729 0.000000000000000 0.000349326558396 0.000000000000000
150.12372780252 0.000000000000000 0.000349326547823 0.000000000000000
150.12357094775 0.000000000000000 0.000349326537258 0.000000000000000
150.12341409298 0.000000000000000 0.000349326526698 0.000000000000000
150.12325723821 0.000000000000000 0.000349326516143 0.000000000000000
150.12289773370 0.000000000000000 0.000349326491959 0.000000000000000
150.12260658818 0.000000000000000 0.000349326472380 0.000000000000000
150.12231544266 0.000000000000000 0.000349326452803 0.000000000000000
150.12202429714 0.000000000000000 0.000349326433229 0.000000000000000
150.12173315162 0.000000000000000 0.000349326413657 0.000000000000000
150.12119967918 0.000000000000000 0.000349326377795 0.000000000000000
150.12066620674 0.000000000000000 0.000349326341936 0.000000000000000
150.12013273430 0.000000000000000 0.000349326306076 0.000000000000000
150.11959926187 0.000000000000000 0.000349326270217 0.000000000000000
150.11843090210 0.000000000000000 0.000349326191680 0.000000000000000
150.11726254233 0.000000000000000 0.000349326113138 0.000000000000000
150.11609418257 0.000000000000000 0.000349326034589 0.000000000000000
150.11492582280 0.000000000000000 0.000349325956033 0.000000000000000
150.11212406516 0.000000000000000 0.000349325767621 0.000000000000000
150.10932230752 0.000000000000000 0.000349325579163 0.000000000000000
150.10652054988 0.000000000000000 0.000349325390654 0.000000000000000
150.09966110378 0.000000000000000 0.000349324928920 0.000000000000000
150.09280165767 0.000000000000000 0.000349324466874 0.000000000000000
150.08594221157 0.000000000000000 0.000349324004513 0.000000000000000
150.06732334337 0.000000000000000 0.000349322747903 0.000000000000000
150.04870447517 0.000000000000000 0.000349321488931 0.000000000000000
150.03008560697 0.000000000000000 0.000349320227585 0.000000000000000
149.97024862771 0.000000000000000 0.000349316157681 0.000000000000000
149.91041164845 0.000000000000000 0.000349312062868 0.000000000000000
149.85057466920 0.000000000000000 0.000349307942886 0.000000000000000
149.72067151823 0.000000000000000 0.000349298910658 0.000000000000000
149.59076836726 0.000000000000000 0.000349289756300 0.000000000000000
149.49344243123 0.000000000000000 0.000349282816385 0.000000000000000
149.39611649520 0.000000000000000 0.000349275805831 0.000000000000000
149.31803840075 0.000000000000000 0.000349270130153 0.000000000000000
149.23996030630 0.000000000000000 0.000349264408136 0.000000000000000
149.17755357442 0.000000000000000 0.000349259801064 0.000000000000000
149.11514684254 0.000000000000000 0.000349255164012 0.000000000000000
149.06534673299 0.000000000000000 0.000349251442076 0.000000000000000
149.01554662344 0.000000000000000 0.000349247700889 0.000000000000000
148.97586169727 0.000000000000000 0.000349244705774 0.000000000000000
148.93617677110 0.000000000000000 0.000349241698368 0.000000000000000
148.90458913624 0.000000000000000 0.000349239295791 0.000000000000000
148.87300150137 0.000000000000000 0.000349236885398 0.000000000000000
148.84788327555 0.000000000000000 0.000349234963090 0.000000000000000
148.82276504972 0.000000000000000 0.000349233035830 0.000000000000000
148.80280727965 0.000000000000000 0.000349231500986 0.000000000000000
148.78284950957 0.000000000000000 0.000349229963012 0.000000000000000
148.76700255331 0.000000000000000 0.000349228739592 0.000000000000000
148.75115559705 0.000000000000000 0.000349227514198 0.000000000000000
148.73857965585 0.000000000000000 0.000349226540334 0.000000000000000
148.72600371465 0.000000000000000 0.000349225565227 0.000000000000000
148.71602814129 0.000000000000000 0.000349224790861 0.000000000000000
148.70605256793 0.000000000000000 0.000349224015713 0.000000000000000
148.69814262816 0.000000000000000 0.000349223400518 0.000000000000000
148.69023268839 0.000000000000000 0.000349222784831 0.000000000000000
148.68396256428 0.000000000000000 0.000349222296434 0.000000000000000
148.67769244016 0.000000000000000 0.000349221807729 0.000000000000000
148.67272340470 0.000000000000000 0.000349221420214 0.000000000000000
148.66775436923 0.000000000000000 0.000349221032506 0.000000000000000
148.66381720828 0.000000000000000 0.000349220725174 0.000000000000000
148.65988004734 0.000000000000000 0.000349220417720 0.000000000000000
148.65676094643 0.000000000000000 0.000349220174064 0.000000000000000
148.65364184553 0.000000000000000 0.000349219930332 0.000000000000000
148.65117108698 0.000000000000000 0.000349219737211 0.000000000000000
148.64870032843 0.000000000000000 0.000349219544042 0.000000000000000
148.64674325812 0.000000000000000 0.000349219391002 0.000000000000000
148.64478618782 0.000000000000000 0.000349219237934 0.000000000000000
148.64323600786 0.000000000000000 0.000349219116669 0.000000000000000
148.64168582790 0.000000000000000 0.000349218995387 0.000000000000000
148.64045785395 0.000000000000000 0.000349218899302 0.000000000000000
148.63922987999 0.000000000000000 0.000349218803206 0.000000000000000
148.63825697028 0.000000000000000 0.000349218727064 0.000000000000000
148.63728406057 0.000000000000000 0.000349218650916 0.000000000000000
148.63651298039 0.000000000000000 0.000349218590561 0.000000000000000
148.63574190022 0.000000000000000 0.000349218530202 0.000000000000000
148.63513043152 0.000000000000000 0.000349218482336 0.000000000000000
148.63451896282 0.000000000000000 0.000349218434469 0.000000000000000
148.63403360601 0.000000000000000 0.000349218396473 0.000000000000000
148.63354824921 0.000000000000000 0.000349218358477 0.000000000000000
148.63316239403 0.000000000000000 0.000349218328271 0.000000000000000
148.63277653885 0.000000000000000 0.000349218298065 0.000000000000000
148.63246900409 0.000000000000000 0.000349218273991 0.000000000000000
148.63216146932 0.000000000000000 0.000349218249918 0.000000000000000
148.63191532766 0.000000000000000 0.000349218230651 0.000000000000000
148.63166918600 0.000000000000000 0.000349218211386 0.000000000000000
148.63147079785 0.000000000000000 0.000349218195860 0.000000000000000
148.63127240970 0.000000000000000 0.000349218180335 0.000000000000000
148.63111057921 0.000000000000000 0.000349218167672 0.000000000000000
148.63094874872 0.000000000000000 0.000349218155011 0.000000000000000
148.63078691822 0.000000000000000 0.000349218142352 0.000000000000000
148.63060613519 0.000000000000000 0.000349218128214 0.000000000000000
148.63042535216 0.000000000000000 0.000349218114081 0.000000000000000
148.63024456912 0.000000000000000 0.000349218099956 0.000000000000000
148.63006378609 0.000000000000000 0.000349218085840 0.000000000000000
148.62996194442 0.000000000000000 0.000349218077894 0.000000000000000
148.62986010275 0.000000000000000 0.000349218069953 0.000000000000000
148.62975826108 0.000000000000000 0.000349218062015 0.000000000000000
148.62955457775 0.000000000000000 0.000349218046153 0.000000000000000
148.62941210324 0.000000000000000 0.000349218035065 0.000000000000000
148.62926962873 0.000000000000000 0.000349218023982 0.000000000000000
148.62912715422 0.000000000000000 0.000349218012901 0.000000000000000
148.62898467971 0.000000000000000 0.000349218001824 0.000000000000000
148.62871710701 0.000000000000000 0.000349217981024 0.000000000000000
148.62844953430 0.000000000000000 0.000349217960230 0.000000000000000
148.62818196160 0.000000000000000 0.000349217939438 0.000000000000000
148.62791438889 0.000000000000000 0.000349217918648 0.000000000000000
148.62745627998 0.000000000000000 0.000349217883056 0.000000000000000
148.62699817106 0.000000000000000 0.000349217847467 0.000000000000000
148.62654006214 0.000000000000000 0.000349217811879 0.000000000000000
148.62608195323 0.000000000000000 0.000349217776292 0.000000000000000
148.62509908645 0.000000000000000 0.000349217699939 0.000000000000000
148.62411621968 0.000000000000000 0.000349217623584 0.000000000000000
148.62313335290 0.000000000000000 0.000349217547224 0.000000000000000
148.62215048613 0.000000000000000 0.000349217470859 0.000000000000000
148.61986849387 0.000000000000000 0.000349217293535 0.000000000000000
148.61758650161 0.000000000000000 0.000349217116177 0.000000000000000
148.61530450935 0.000000000000000 0.000349216938782 0.000000000000000
148.61302251709 0.000000000000000 0.000349216761349 0.000000000000000
148.60676786563 0.000000000000000 0.000349216274829 0.000000000000000
148.60051321417 0.000000000000000 0.000349215788014 0.000000000000000
148.59425856270 0.000000000000000 0.000349215300900 0.000000000000000
148.57723817003 0.000000000000000 0.000349213973812 0.000000000000000
148.56021777736 0.000000000000000 0.000349212644468 0.000000000000000
148.54319738469 0.000000000000000 0.000349211312852 0.000000000000000
148.48982027832 0.000000000000000 0.000349207121974 0.000000000000000
148.43644317194 0.000000000000000 0.000349202908441 0.000000000000000
148.38306606557 0.000000000000000 0.000349198672040 0.000000000000000
148.25103470533 0.000000000000000 0.000349188093329 0.000000000000000
148.11900334510 0.000000000000000 0.000349177370599 0.000000000000000
148.01935201448 0.000000000000000 0.000349169180639 0.000000000000000
147.91970068385 0.000000000000000 0.000349160906061 0.000000000000000
147.83975882865 0.000000000000000 0.000349154206258 0.000000000000000
147.75981697345 0.000000000000000 0.000349147450909 0.000000000000000
147.69591195116 0.000000000000000 0.000349142010498 0.000000000000000
147.63200692887 0.000000000000000 0.000349136534122 0.000000000000000
147.58100588665 0.000000000000000 0.000349132137637 0.000000000000000
147.53000484443 0.000000000000000 0.000349127718046 0.000000000000000
147.48935953245 0.000000000000000 0.000349124179256 0.000000000000000
147.44871422048 0.000000000000000 0.000349120625709 0.000000000000000
147.41636000669 0.000000000000000 0.000349117786468 0.000000000000000
147.38400579290 0.000000000000000 0.000349114937841 0.000000000000000
147.35827662378 0.000000000000000 0.000349112665809 0.000000000000000
147.33254745465 0.000000000000000 0.000349110387828 0.000000000000000
147.31210339009 0.000000000000000 0.000349108573530 0.000000000000000
147.29165932553 0.000000000000000 0.000349106755471 0.000000000000000
147.27542568884 0.000000000000000 0.000349105309158 0.000000000000000
147.25919205214 0.000000000000000 0.000349103860472 0.000000000000000
147.24630889653 0.000000000000000 0.000349102709093 0.000000000000000
147.23342574092 0.000000000000000 0.000349101556219 0.000000000000000
147.22320625449 0.000000000000000 0.000349100640646 0.000000000000000
147.21298676806 0.000000000000000 0.000349099724132 0.000000000000000
147.20488328035 0.000000000000000 0.000349098996720 0.000000000000000
147.19677979263 0.000000000000000 0.000349098268716 0.000000000000000
147.19035615430 0.000000000000000 0.000349097691208 0.000000000000000
147.18393251597 0.000000000000000 0.000349097113329 0.000000000000000
147.17884176253 0.000000000000000 0.000349096655095 0.000000000000000
147.17375100910 0.000000000000000 0.000349096196629 0.000000000000000
147.16971736728 0.000000000000000 0.000349095833201 0.000000000000000
147.16568372547 0.000000000000000 0.000349095469628 0.000000000000000
147.16248816360 0.000000000000000 0.000349095181493 0.000000000000000
147.15929260173 0.000000000000000 0.000349094893267 0.000000000000000
147.15676125587 0.000000000000000 0.000349094664887 0.000000000000000
147.15422991002 0.000000000000000 0.000349094436451 0.000000000000000
147.15222483306 0.000000000000000 0.000349094255468 0.000000000000000
147.15021975611 0.000000000000000 0.000349094074451 0.000000000000000
147.14863153611 0.000000000000000 0.000349093931042 0.000000000000000
147.14704331611 0.000000000000000 0.000349093787614 0.000000000000000
147.14578519421 0.000000000000000 0.000349093673981 0.000000000000000
147.14452707230 0.000000000000000 0.000349093560335 0.000000000000000
147.14353026058 0.000000000000000 0.000349093470286 0.000000000000000
147.14253344886 0.000000000000000 0.000349093380229 0.000000000000000
147.14174340612 0.000000000000000 0.000349093308848 0.000000000000000
147.14095336339 0.000000000000000 0.000349093237463 0.000000000000000
147.14032683408 0.000000000000000 0.000349093180851 0.000000000000000
147.13970030478 0.000000000000000 0.000349093124236 0.000000000000000
147.13920296446 0.000000000000000 0.000349093079295 0.000000000000000
147.13870562414 0.000000000000000 0.000349093034353 0.000000000000000
147.13831020520 0.000000000000000 0.000349092998622 0.000000000000000
147.13791478626 0.000000000000000 0.000349092962891 0.000000000000000
147.13759958126 0.000000000000000 0.000349092934409 0.000000000000000
147.13728437626 0.000000000000000 0.000349092905928 0.000000000000000
147.13703203278 0.000000000000000 0.000349092883129 0.000000000000000
147.13677968930 0.000000000000000 0.000349092860330 0.000000000000000
147.13657621741 0.000000000000000 0.000349092841949 0.000000000000000
147.13637274553 0.000000000000000 0.000349092823569 0.000000000000000
147.13620664688 0.000000000000000 0.000349092808567 0.000000000000000
147.13604054824 0.000000000000000 0.000349092793567 0.000000000000000
147.13587444959 0.000000000000000 0.000349092778569 0.000000000000000
147.13568847739 0.000000000000000 0.000349092761781 0.000000000000000
147.13550250518 0.000000000000000 0.000349092744999 0.000000000000000
147.13531653298 0.000000000000000 0.000349092728225 0.000000000000000
147.13513056077 0.000000000000000 0.000349092711464 0.000000000000000
147.13502232544 0.000000000000000 0.000349092701715 0.000000000000000
147.13491409011 0.000000000000000 0.000349092691973 0.000000000000000
147.13480585478 0.000000000000000 0.000349092682235 0.000000000000000
147.13462592135 0.000000000000000 0.000349092666059 0.000000000000000
147.13448335064 0.000000000000000 0.000349092653249 0.000000000000000
147.13434077993 0.000000000000000 0.000349092640445 0.000000000000000
147.13419820921 0.000000000000000 0.000349092627644 0.000000000000000
147.13405563850 0.000000000000000 0.000349092614846 0.000000000000000
147.13377827945 0.000000000000000 0.000349092589955 0.000000000000000
147.13350092041 0.000000000000000 0.000349092565070 0.000000000000000
147.13322356137 0.000000000000000 0.000349092540188 0.000000000000000
147.13294620232 0.000000000000000 0.000349092515308 0.000000000000000
147.13248217607 0.000000000000000 0.000349092473688 0.000000000000000
147.13201814982 0.000000000000000 0.000349092432070 0.000000000000000
147.13155412357 0.000000000000000 0.000349092390453 0.000000000000000
147.13109009732 0.000000000000000 0.000349092348838 0.000000000000000
147.13009467570 0.000000000000000 0.000349092259563 0.000000000000000
147.12909925409 0.000000000000000 0.000349092170286 0.000000000000000
147.12810383248 0.000000000000000 0.000349092081004 0.000000000000000
147.12710841086 0.000000000000000 0.000349091991716 0.000000000000000
147.12480453204 0.000000000000000 0.000349091785034 0.000000000000000
147.12250065322 0.000000000000000 0.000349091578312 0.000000000000000
147.12019677441 0.000000000000000 0.000349091371547 0.000000000000000
147.11789289559 0.000000000000000 0.000349091164739 0.000000000000000
147.11161247680 0.000000000000000 0.000349090600745 0.000000000000000
147.10533205801 0.000000000000000 0.000349090036410 0.000000000000000
147.09905163922 0.000000000000000 0.000349089471729 0.000000000000000
147.08203922937 0.000000000000000 0.000349087940362 0.000000000000000
147.06502681953 0.000000000000000 0.000349086406415 0.000000000000000
147.04801440968 0.000000000000000 0.000349084869869 0.000000000000000
146.99499490784 0.000000000000000 0.000349080064406 0.000000000000000
146.94197540600 0.000000000000000 0.000349075233351 0.000000000000000
146.88895590415 0.000000000000000 0.000349070376466 0.000000000000000
146.75683326500 0.000000000000000 0.000349058159223 0.000000000000000
146.62471062584 0.000000000000000 0.000349045776934 0.000000000000000
146.52496391666 0.000000000000000 0.000349036317745 0.000000000000000
146.42521720748 0.000000000000000 0.000349026761550 0.000000000000000
146.34520544408 0.000000000000000 0.000349019025210 0.000000000000000
146.26519368067 0.000000000000000 0.000349011225210 0.000000000000000
146.20123715420 0.000000000000000 0.000349004944270 0.000000000000000
146.13728062773 0.000000000000000 0.000348998622119 0.000000000000000
146.08624164091 0.000000000000000 0.000348993547177 0.000000000000000
146.03520265409 0.000000000000000 0.000348988445764 0.000000000000000
145.99452933960 0.000000000000000 0.000348984361405 0.000000000000000
145.95385602510 0.000000000000000 0.000348980260141 0.000000000000000
145.92148108502 0.000000000000000 0.000348976983532 0.000000000000000
145.88910614495 0.000000000000000 0.000348973696172 0.000000000000000
145.86336157522 0.000000000000000 0.000348971074381 0.000000000000000
145.83761700549 0.000000000000000 0.000348968445776 0.000000000000000
145.81716144486 0.000000000000000 0.000348966352337 0.000000000000000
145.79670588423 0.000000000000000 0.000348964254590 0.000000000000000
145.78046362246 0.000000000000000 0.000348962585854 0.000000000000000
145.76422136070 0.000000000000000 0.000348960914401 0.000000000000000
145.75133169921 0.000000000000000 0.000348959586022 0.000000000000000
145.73844203773 0.000000000000000 0.000348958255931 0.000000000000000
145.72821761672 0.000000000000000 0.000348957199651 0.000000000000000
145.71799319572 0.000000000000000 0.000348956142293 0.000000000000000
145.70988594408 0.000000000000000 0.000348955303118 0.000000000000000
145.70177869244 0.000000000000000 0.000348954463267 0.000000000000000
145.69535216649 0.000000000000000 0.000348953797046 0.000000000000000
145.68892564054 0.000000000000000 0.000348953130401 0.000000000000000
145.68383265831 0.000000000000000 0.000348952601788 0.000000000000000
145.67873967609 0.000000000000000 0.000348952072909 0.000000000000000
145.67470430251 0.000000000000000 0.000348951653669 0.000000000000000
145.67066892893 0.000000000000000 0.000348951234264 0.000000000000000
145.66747201102 0.000000000000000 0.000348950901883 0.000000000000000
145.66427509312 0.000000000000000 0.000348950569399 0.000000000000000
145.66174267504 0.000000000000000 0.000348950305951 0.000000000000000
145.65921025697 0.000000000000000 0.000348950042439 0.000000000000000
145.65720432120 0.000000000000000 0.000348949833666 0.000000000000000
145.65519838544 0.000000000000000 0.000348949624853 0.000000000000000
145.65360946525 0.000000000000000 0.000348949459423 0.000000000000000
145.65202054506 0.000000000000000 0.000348949293969 0.000000000000000
145.65076183809 0.000000000000000 0.000348949162883 0.000000000000000
145.64950313111 0.000000000000000 0.000348949031784 0.000000000000000
145.64850581390 0.000000000000000 0.000348948927900 0.000000000000000
145.64750849669 0.000000000000000 0.000348948824007 0.000000000000000
145.64671799786 0.000000000000000 0.000348948741654 0.000000000000000
145.64592749903 0.000000000000000 0.000348948659297 0.000000000000000
145.64530053603 0.000000000000000 0.000348948593975 0.000000000000000
145.64467357302 0.000000000000000 0.000348948528651 0.000000000000000
145.64417579549 0.000000000000000 0.000348948476786 0.000000000000000
145.64367801796 0.000000000000000 0.000348948424921 0.000000000000000
145.64328213127 0.000000000000000 0.000348948383673 0.000000000000000
145.64288624458 0.000000000000000 0.000348948342425 0.000000000000000
145.64257051015 0.000000000000000 0.000348948309529 0.000000000000000
145.64225477572 0.000000000000000 0.000348948276635 0.000000000000000
145.64200180100 0.000000000000000 0.000348948250280 0.000000000000000
145.64174882628 0.000000000000000 0.000348948223928 0.000000000000000
145.64154456256 0.000000000000000 0.000348948202651 0.000000000000000
145.64134029883 0.000000000000000 0.000348948181376 0.000000000000000
145.64117314773 0.000000000000000 0.000348948163968 0.000000000000000
145.64100599663 0.000000000000000 0.000348948146563 0.000000000000000
145.64083884553 0.000000000000000 0.000348948129161 0.000000000000000
145.64065024738 0.000000000000000 0.000348948109531 0.000000000000000
145.64046164924 0.000000000000000 0.000348948089908 0.000000000000000
145.64027305110 0.000000000000000 0.000348948070296 0.000000000000000
145.64008445296 0.000000000000000 0.000348948050697 0.000000000000000
145.64004673333 0.000000000000000 0.000348948046779 0.000000000000000
145.64000901370 0.000000000000000 0.000348948042863 0.000000000000000
145.63997129407 0.000000000000000 0.000348948038946 0.000000000000000
145.63989585482 0.000000000000000 0.000348948031116 0.000000000000000
145.63982041556 0.000000000000000 0.000348948023289 0.000000000000000
145.63974497630 0.000000000000000 0.000348948015465 0.000000000000000
145.63966953705 0.000000000000000 0.000348948007643 0.000000000000000
145.63950936809 0.000000000000000 0.000348947991044 0.000000000000000
145.63934919913 0.000000000000000 0.000348947974453 0.000000000000000
145.63918903017 0.000000000000000 0.000348947957867 0.000000000000000
145.63902886121 0.000000000000000 0.000348947941286 0.000000000000000
145.63886869225 0.000000000000000 0.000348947924709 0.000000000000000
145.63843008334 0.000000000000000 0.000348947879324 0.000000000000000
145.63799147442 0.000000000000000 0.000348947833949 0.000000000000000
145.63755286551 0.000000000000000 0.000348947788580 0.000000000000000
145.63711425660 0.000000000000000 0.000348947743215 0.000000000000000
145.63667564768 0.000000000000000 0.000348947697851 0.000000000000000
145.63595485267 0.000000000000000 0.000348947623304 0.000000000000000
145.63523405767 0.000000000000000 0.000348947548756 0.000000000000000
145.63451326266 0.000000000000000 0.000348947474207 0.000000000000000
145.63379246765 0.000000000000000 0.000348947399656 0.000000000000000
145.63205805745 0.000000000000000 0.000348947220253 0.000000000000000
145.63032364726 0.000000000000000 0.000348947040827 0.000000000000000
145.62858923707 0.000000000000000 0.000348946861375 0.000000000000000
145.62685482687 0.000000000000000 0.000348946681897 0.000000000000000
145.62247687149 0.000000000000000 0.000348946228737 0.000000000000000
145.61809891611 0.000000000000000 0.000348945775392 0.000000000000000
145.61372096074 0.000000000000000 0.000348945321859 0.000000000000000
145.60248639689 0.000000000000000 0.000348944157137 0.000000000000000
145.59125183304 0.000000000000000 0.000348942991139 0.000000000000000
145.58001726919 0.000000000000000 0.000348941823856 0.000000000000000
145.54754598231 0.000000000000000 0.000348938442771 0.000000000000000
145.51507469542 0.000000000000000 0.000348935050809 0.000000000000000
145.48260340853 0.000000000000000 0.000348931647895 0.000000000000000
145.36957237922 0.000000000000000 0.000348919716032 0.000000000000000
145.25654134991 0.000000000000000 0.000348907648236 0.000000000000000
145.14351032060 0.000000000000000 0.000348895442185 0.000000000000000
144.99790313390 0.000000000000000 0.000348879511433 0.000000000000000
144.85229594721 0.000000000000000 0.000348863343283 0.000000000000000
144.73954568520 0.000000000000000 0.000348850658173 0.000000000000000
144.62679542318 0.000000000000000 0.000348837827058 0.000000000000000
144.54917751815 0.000000000000000 0.000348828908507 0.000000000000000
144.47155961311 0.000000000000000 0.000348819919789 0.000000000000000
144.41877010616 0.000000000000000 0.000348813766135 0.000000000000000
144.36598059920 0.000000000000000 0.000348807579804 0.000000000000000
144.33019676910 0.000000000000000 0.000348803367725 0.000000000000000
144.29441293899 0.000000000000000 0.000348799140586 0.000000000000000
144.27020580395 0.000000000000000 0.000348796272453 0.000000000000000
144.24599866891 0.000000000000000 0.000348793397421 0.000000000000000
144.22964656365 0.000000000000000 0.000348791451411 0.000000000000000
144.21329445840 0.000000000000000 0.000348789502254 0.000000000000000
144.20225985415 0.000000000000000 0.000348788185162 0.000000000000000
144.19122524990 0.000000000000000 0.000348786866641 0.000000000000000
144.18378431573 0.000000000000000 0.000348785976721 0.000000000000000
144.17634338155 0.000000000000000 0.000348785086155 0.000000000000000
144.17132811044 0.000000000000000 0.000348784485542 0.000000000000000
144.16631283933 0.000000000000000 0.000348783884639 0.000000000000000
144.16293327965 0.000000000000000 0.000348783479557 0.000000000000000
144.15955371998 0.000000000000000 0.000348783074347 0.000000000000000
144.15727625569 0.000000000000000 0.000348782801209 0.000000000000000
144.15499879141 0.000000000000000 0.000348782528017 0.000000000000000
144.15346319108 0.000000000000000 0.000348782343787 0.000000000000000
144.15192759075 0.000000000000000 0.000348782159536 0.000000000000000
144.15089064930 0.000000000000000 0.000348782035108 0.000000000000000
144.14985370786 0.000000000000000 0.000348781910675 0.000000000000000
144.14915100103 0.000000000000000 0.000348781826349 0.000000000000000
144.14844829420 0.000000000000000 0.000348781742025 0.000000000000000
144.14796814974 0.000000000000000 0.000348781684412 0.000000000000000
144.14748800528 0.000000000000000 0.000348781626803 0.000000000000000
144.14715343785 0.000000000000000 0.000348781586666 0.000000000000000
144.14681887042 0.000000000000000 0.000348781546537 0.000000000000000
144.14657341674 0.000000000000000 0.000348781517103 0.000000000000000
144.14632796307 0.000000000000000 0.000348781487678 0.000000000000000
144.14608250940 0.000000000000000 0.000348781458267 0.000000000000000
144.14583705573 0.000000000000000 0.000348781428878 0.000000000000000
144.14580452321 0.000000000000000 0.000348781424985 0.000000000000000
144.14577199069 0.000000000000000 0.000348781421092 0.000000000000000
144.14573945817 0.000000000000000 0.000348781417200 0.000000000000000
144.14567439313 0.000000000000000 0.000348781409418 0.000000000000000
144.14560932810 0.000000000000000 0.000348781401638 0.000000000000000
144.14554426306 0.000000000000000 0.000348781393861 0.000000000000000
144.14547919803 0.000000000000000 0.000348781386086 0.000000000000000
144.14530886904 0.000000000000000 0.000348781365743 0.000000000000000
144.14513854006 0.000000000000000 0.000348781345413 0.000000000000000
144.14496821108 0.000000000000000 0.000348781325092 0.000000000000000
144.14479788210 0.000000000000000 0.000348781304778 0.000000000000000
144.14440828138 0.000000000000000 0.000348781258330 0.000000000000000
144.14401868065 0.000000000000000 0.000348781211895 0.000000000000000
144.14362907993 0.000000000000000 0.000348781165469 0.000000000000000
144.14323947921 0.000000000000000 0.000348781119047 0.000000000000000
144.14272575207 0.000000000000000 0.000348781057840 0.000000000000000
144.14221202492 0.000000000000000 0.000348780996635 0.000000000000000
144.14169829778 0.000000000000000 0.000348780935432 0.000000000000000
144.14118457064 0.000000000000000 0.000348780874228 0.000000000000000
144.14002098933 0.000000000000000 0.000348780735601 0.000000000000000
144.13885740801 0.000000000000000 0.000348780596966 0.000000000000000
144.13769382670 0.000000000000000 0.000348780458321 0.000000000000000
144.13653024539 0.000000000000000 0.000348780319664 0.000000000000000
144.13382760038 0.000000000000000 0.000348779997555 0.000000000000000
144.13112495538 0.000000000000000 0.000348779675372 0.000000000000000
144.12842231038 0.000000000000000 0.000348779353109 0.000000000000000
144.12571966538 0.000000000000000 0.000348779030767 0.000000000000000
144.11820310877 0.000000000000000 0.000348778133839 0.000000000000000
144.11068655217 0.000000000000000 0.000348777236266 0.000000000000000
144.10316999556 0.000000000000000 0.000348776338042 0.000000000000000
144.08248073210 0.000000000000000 0.000348773862292 0.000000000000000
144.06179146864 0.000000000000000 0.000348771381533 0.000000000000000
144.04110220518 0.000000000000000 0.000348768895735 0.000000000000000
143.97518961456 0.000000000000000 0.000348760942511 0.000000000000000
143.90927702394 0.000000000000000 0.000348752937319 0.000000000000000
143.84336443332 0.000000000000000 0.000348744879589 0.000000000000000
143.70949038681 0.000000000000000 0.000348728349929 0.000000000000000
143.57561634029 0.000000000000000 0.000348711596997 0.000000000000000
143.44174229378 0.000000000000000 0.000348694617002 0.000000000000000
143.30786824727 0.000000000000000 0.000348677406433 0.000000000000000
143.20330027011 0.000000000000000 0.000348663800984 0.000000000000000
143.09873229294 0.000000000000000 0.000348650051682 0.000000000000000
143.02674975091 0.000000000000000 0.000348640502753 0.000000000000000
142.95476720888 0.000000000000000 0.000348630884828 0.000000000000000
142.90583645076 0.000000000000000 0.000348624307437 0.000000000000000
142.85690569264 0.000000000000000 0.000348617697979 0.000000000000000
142.82375186212 0.000000000000000 0.000348613201382 0.000000000000000
142.79059803160 0.000000000000000 0.000348608690025 0.000000000000000
142.76817723560 0.000000000000000 0.000348605630780 0.000000000000000
142.74575643959 0.000000000000000 0.000348602564781 0.000000000000000
142.73061455612 0.000000000000000 0.000348600490338 0.000000000000000
142.71547267264 0.000000000000000 0.000348598412817 0.000000000000000
142.70525643722 0.000000000000000 0.000348597009376 0.000000000000000
142.69504020181 0.000000000000000 0.000348595604538 0.000000000000000
142.68815188083 0.000000000000000 0.000348594656536 0.000000000000000
142.68126355984 0.000000000000000 0.000348593707904 0.000000000000000
142.67662103221 0.000000000000000 0.000348593068200 0.000000000000000
142.67197850457 0.000000000000000 0.000348592428215 0.000000000000000
142.66885011044 0.000000000000000 0.000348591996801 0.000000000000000
142.66572171632 0.000000000000000 0.000348591565263 0.000000000000000
142.66361329337 0.000000000000000 0.000348591274356 0.000000000000000
142.66150487043 0.000000000000000 0.000348590983397 0.000000000000000
142.66008282359 0.000000000000000 0.000348590787131 0.000000000000000
142.65866077674 0.000000000000000 0.000348590590846 0.000000000000000
142.65769982783 0.000000000000000 0.000348590458198 0.000000000000000
142.65673887892 0.000000000000000 0.000348590325546 0.000000000000000
142.65608659693 0.000000000000000 0.000348590235504 0.000000000000000
142.65543431495 0.000000000000000 0.000348590145465 0.000000000000000
142.65498691156 0.000000000000000 0.000348590083712 0.000000000000000
142.65453950816 0.000000000000000 0.000348590021964 0.000000000000000
142.65422478384 0.000000000000000 0.000348589978537 0.000000000000000
142.65391005951 0.000000000000000 0.000348589935119 0.000000000000000
142.65367257666 0.000000000000000 0.000348589902364 0.000000000000000
142.65343509381 0.000000000000000 0.000348589869621 0.000000000000000
142.65319761097 0.000000000000000 0.000348589836895 0.000000000000000
142.65301604916 0.000000000000000 0.000348589811893 0.000000000000000
142.65297973680 0.000000000000000 0.000348589806894 0.000000000000000
142.65294342444 0.000000000000000 0.000348589801897 0.000000000000000
142.65290711208 0.000000000000000 0.000348589796900 0.000000000000000
142.65283448736 0.000000000000000 0.000348589786909 0.000000000000000
142.65276186264 0.000000000000000 0.000348589776922 0.000000000000000
142.65268923792 0.000000000000000 0.000348589766938 0.000000000000000
142.65261661320 0.000000000000000 0.000348589756957 0.000000000000000
142.65245755372 0.000000000000000 0.000348589735106 0.000000000000000
142.65229849425 0.000000000000000 0.000348589713267 0.000000000000000
142.65213943478 0.000000000000000 0.000348589691436 0.000000000000000
142.65198037530 0.000000000000000 0.000348589669612 0.000000000000000
142.65153489339 0.000000000000000 0.000348589608510 0.000000000000000
142.65119063393 0.000000000000000 0.000348589561305 0.000000000000000
142.65084637447 0.000000000000000 0.000348589514106 0.000000000000000
142.65050211500 0.000000000000000 0.000348589466913 0.000000000000000
142.65015785554 0.000000000000000 0.000348589419722 0.000000000000000
142.64953064200 0.000000000000000 0.000348589333748 0.000000000000000
142.64890342845 0.000000000000000 0.000348589247777 0.000000000000000
142.64827621491 0.000000000000000 0.000348589161806 0.000000000000000
142.64764900137 0.000000000000000 0.000348589075834 0.000000000000000
142.64627613500 0.000000000000000 0.000348588887648 0.000000000000000
142.64490326863 0.000000000000000 0.000348588699446 0.000000000000000
142.64353040226 0.000000000000000 0.000348588511225 0.000000000000000
142.64215753589 0.000000000000000 0.000348588322985 0.000000000000000
142.63887289157 0.000000000000000 0.000348587872521 0.000000000000000
142.63558824724 0.000000000000000 0.000348587421928 0.000000000000000
142.63230360292 0.000000000000000 0.000348586971199 0.000000000000000
142.62427547358 0.000000000000000 0.000348585868972 0.000000000000000
142.61624734424 0.000000000000000 0.000348584765904 0.000000000000000
142.60821921490 0.000000000000000 0.000348583661987 0.000000000000000
142.58647842422 0.000000000000000 0.000348580668192 0.000000000000000
142.56473763353 0.000000000000000 0.000348577668079 0.000000000000000
142.54299684284 0.000000000000000 0.000348574661612 0.000000000000000
142.47333060606 0.000000000000000 0.000348564984493 0.000000000000000
142.40366436928 0.000000000000000 0.000348555241023 0.000000000000000
142.33399813250 0.000000000000000 0.000348545430449 0.000000000000000
142.19231628384 0.000000000000000 0.000348525268765 0.000000000000000
142.05063443517 0.000000000000000 0.000348504820829 0.000000000000000
141.90895258650 0.000000000000000 0.000348484081648 0.000000000000000
141.76727073784 0.000000000000000 0.000348463046650 0.000000000000000
141.66992290218 0.000000000000000 0.000348448420217 0.000000000000000
141.57257506653 0.000000000000000 0.000348433651149 0.000000000000000
141.50626283380 0.000000000000000 0.000348423508466 0.000000000000000
141.43995060107 0.000000000000000 0.000348413298909 0.000000000000000
141.39493947909 0.000000000000000 0.000348406330702 0.000000000000000
141.34992835712 0.000000000000000 0.000348399331534 0.000000000000000
141.31944891207 0.000000000000000 0.000348394574418 0.000000000000000
141.28896946702 0.000000000000000 0.000348389803077 0.000000000000000
141.26836568110 0.000000000000000 0.000348386569639 0.000000000000000
141.24776189517 0.000000000000000 0.000348383329699 0.000000000000000
141.23385115546 0.000000000000000 0.000348381138562 0.000000000000000
141.21994041575 0.000000000000000 0.000348378944466 0.000000000000000
141.21055672746 0.000000000000000 0.000348377462737 0.000000000000000
141.20117303916 0.000000000000000 0.000348375979666 0.000000000000000
141.19484689848 0.000000000000000 0.000348374979080 0.000000000000000
141.18852075780 0.000000000000000 0.000348373977888 0.000000000000000
141.18425740538 0.000000000000000 0.000348373302821 0.000000000000000
141.17999405296 0.000000000000000 0.000348372627485 0.000000000000000
141.17712112708 0.000000000000000 0.000348372172250 0.000000000000000
141.17424820121 0.000000000000000 0.000348371716899 0.000000000000000
141.17231167159 0.000000000000000 0.000348371409901 0.000000000000000
141.17037514197 0.000000000000000 0.000348371102855 0.000000000000000
141.16906850030 0.000000000000000 0.000348370895657 0.000000000000000
141.16776185864 0.000000000000000 0.000348370688443 0.000000000000000
141.16687804305 0.000000000000000 0.000348370548277 0.000000000000000
141.16599422746 0.000000000000000 0.000348370408109 0.000000000000000
141.16539296540 0.000000000000000 0.000348370312754 0.000000000000000
141.16479170334 0.000000000000000 0.000348370217404 0.000000000000000
141.16437712420 0.000000000000000 0.000348370151665 0.000000000000000
141.16396254505 0.000000000000000 0.000348370085934 0.000000000000000
141.16366697212 0.000000000000000 0.000348370039079 0.000000000000000
141.16337139918 0.000000000000000 0.000348369992236 0.000000000000000
141.16313818344 0.000000000000000 0.000348369955287 0.000000000000000
141.16290496770 0.000000000000000 0.000348369918353 0.000000000000000
141.16267175195 0.000000000000000 0.000348369881443 0.000000000000000
141.16263850951 0.000000000000000 0.000348369876184 0.000000000000000
141.16260526707 0.000000000000000 0.000348369870926 0.000000000000000
141.16257202463 0.000000000000000 0.000348369865669 0.000000000000000
141.16250553975 0.000000000000000 0.000348369855156 0.000000000000000
141.16243905486 0.000000000000000 0.000348369844647 0.000000000000000
141.16237256998 0.000000000000000 0.000348369834141 0.000000000000000
141.16230608510 0.000000000000000 0.000348369823637 0.000000000000000
141.16208140476 0.000000000000000 0.000348369788163 0.000000000000000
141.16190711847 0.000000000000000 0.000348369760664 0.000000000000000
141.16173283219 0.000000000000000 0.000348369733177 0.000000000000000
141.16155854591 0.000000000000000 0.000348369705698 0.000000000000000
141.16138425963 0.000000000000000 0.000348369678226 0.000000000000000
141.16106305389 0.000000000000000 0.000348369627608 0.000000000000000
141.16074184815 0.000000000000000 0.000348369577001 0.000000000000000
141.16042064241 0.000000000000000 0.000348369526400 0.000000000000000
141.16009943667 0.000000000000000 0.000348369475804 0.000000000000000
141.15957147000 0.000000000000000 0.000348369392645 0.000000000000000
141.15904350333 0.000000000000000 0.000348369309490 0.000000000000000
141.15851553665 0.000000000000000 0.000348369226337 0.000000000000000
141.15798756998 0.000000000000000 0.000348369143184 0.000000000000000
141.15685178646 0.000000000000000 0.000348368964299 0.000000000000000
141.15571600294 0.000000000000000 0.000348368785406 0.000000000000000
141.15458021942 0.000000000000000 0.000348368606500 0.000000000000000
141.15344443590 0.000000000000000 0.000348368427580 0.000000000000000
141.15081643687 0.000000000000000 0.000348368013530 0.000000000000000
141.14818843784 0.000000000000000 0.000348367599389 0.000000000000000
141.14556043881 0.000000000000000 0.000348367185152 0.000000000000000
141.14293243978 0.000000000000000 0.000348366770816 0.000000000000000
141.13576656003 0.000000000000000 0.000348365640516 0.000000000000000
141.12860068028 0.000000000000000 0.000348364509456 0.000000000000000
141.12143480054 0.000000000000000 0.000348363377627 0.000000000000000
141.10202048446 0.000000000000000 0.000348360307292 0.000000000000000
141.08260616838 0.000000000000000 0.000348357231226 0.000000000000000
141.06319185231 0.000000000000000 0.000348354149393 0.000000000000000
141.00267210009 0.000000000000000 0.000348344505727 0.000000000000000
140.94215234787 0.000000000000000 0.000348334805173 0.000000000000000
140.88163259565 0.000000000000000 0.000348325046602 0.000000000000000
140.75287963516 0.000000000000000 0.000348304091764 0.000000000000000
140.62412667468 0.000000000000000 0.000348282869532 0.000000000000000
140.52787076341 0.000000000000000 0.000348266826472 0.000000000000000
140.43161485215 0.000000000000000 0.000348250629673 0.000000000000000
140.35443878842 0.000000000000000 0.000348237531302 0.000000000000000
140.27726272470 0.000000000000000 0.000348224332301 0.000000000000000
140.21561038931 0.000000000000000 0.000348213715483 0.000000000000000
140.15395805393 0.000000000000000 0.000348203033676 0.000000000000000
140.10478318266 0.000000000000000 0.000348194466918 0.000000000000000
140.05560831140 0.000000000000000 0.000348185858492 0.000000000000000
140.01643763290 0.000000000000000 0.000348178971479 0.000000000000000
139.97726695441 0.000000000000000 0.000348172057894 0.000000000000000
139.94609958146 0.000000000000000 0.000348166537868 0.000000000000000
139.91493220850 0.000000000000000 0.000348161000965 0.000000000000000
139.89015559354 0.000000000000000 0.000348156587329 0.000000000000000
139.86537897858 0.000000000000000 0.000348152163006 0.000000000000000
139.84569763848 0.000000000000000 0.000348148640918 0.000000000000000
139.82601629838 0.000000000000000 0.000348145112078 0.000000000000000
139.81039218326 0.000000000000000 0.000348142305884 0.000000000000000
139.79476806813 0.000000000000000 0.000348139495434 0.000000000000000
139.78237119739 0.000000000000000 0.000348137262468 0.000000000000000
139.76997432664 0.000000000000000 0.000348135026823 0.000000000000000
139.76014226421 0.000000000000000 0.000348133251808 0.000000000000000
139.75031020178 0.000000000000000 0.000348131475108 0.000000000000000
139.74251501098 0.000000000000000 0.000348130065284 0.000000000000000
139.73471982018 0.000000000000000 0.000348128654402 0.000000000000000
139.72854126398 0.000000000000000 0.000348127535370 0.000000000000000
139.72236270779 0.000000000000000 0.000348126415675 0.000000000000000
139.71746660999 0.000000000000000 0.000348125527921 0.000000000000000
139.71257051219 0.000000000000000 0.000348124639751 0.000000000000000
139.70869134838 0.000000000000000 0.000348123935763 0.000000000000000
139.70481218457 0.000000000000000 0.000348123231517 0.000000000000000
139.70173911703 0.000000000000000 0.000348122673430 0.000000000000000
139.69866604950 0.000000000000000 0.000348122115183 0.000000000000000
139.69623175156 0.000000000000000 0.000348121672860 0.000000000000000
139.69379745361 0.000000000000000 0.000348121230437 0.000000000000000
139.69186918336 0.000000000000000 0.000348120879913 0.000000000000000
139.68994091312 0.000000000000000 0.000348120529328 0.000000000000000
139.68841339507 0.000000000000000 0.000348120251563 0.000000000000000
139.68688587702 0.000000000000000 0.000348119973761 0.000000000000000
139.68567563219 0.000000000000000 0.000348119753634 0.000000000000000
139.68446538736 0.000000000000000 0.000348119533486 0.000000000000000
139.68350622123 0.000000000000000 0.000348119358996 0.000000000000000
139.68254705510 0.000000000000000 0.000348119184494 0.000000000000000
139.68178646887 0.000000000000000 0.000348119046112 0.000000000000000
139.68102588263 0.000000000000000 0.000348118907724 0.000000000000000
139.68042221893 0.000000000000000 0.000348118797884 0.000000000000000
139.67981855523 0.000000000000000 0.000348118688043 0.000000000000000
139.67933872613 0.000000000000000 0.000348118600733 0.000000000000000
139.67885889704 0.000000000000000 0.000348118513424 0.000000000000000
139.67847657063 0.000000000000000 0.000348118443857 0.000000000000000
139.67809424422 0.000000000000000 0.000348118374291 0.000000000000000
139.67778838664 0.000000000000000 0.000348118318642 0.000000000000000
139.67748252906 0.000000000000000 0.000348118262995 0.000000000000000
139.67723620914 0.000000000000000 0.000348118218183 0.000000000000000
139.67698988923 0.000000000000000 0.000348118173374 0.000000000000000
139.67678924338 0.000000000000000 0.000348118136878 0.000000000000000
139.67658859753 0.000000000000000 0.000348118100386 0.000000000000000
139.67642178249 0.000000000000000 0.000348118070050 0.000000000000000
139.67625496744 0.000000000000000 0.000348118039719 0.000000000000000
139.67608815239 0.000000000000000 0.000348118009395 0.000000000000000
139.67588894517 0.000000000000000 0.000348117973192 0.000000000000000
139.67568973795 0.000000000000000 0.000348117937005 0.000000000000000
139.67549053072 0.000000000000000 0.000348117900840 0.000000000000000
139.67545068928 0.000000000000000 0.000348117893610 0.000000000000000
139.67541084783 0.000000000000000 0.000348117886381 0.000000000000000
139.67537100639 0.000000000000000 0.000348117879153 0.000000000000000
139.67529132350 0.000000000000000 0.000348117864702 0.000000000000000
139.67521164061 0.000000000000000 0.000348117850255 0.000000000000000
139.67513195772 0.000000000000000 0.000348117835813 0.000000000000000
139.67505227483 0.000000000000000 0.000348117821375 0.000000000000000
139.67488273307 0.000000000000000 0.000348117790669 0.000000000000000
139.67471319130 0.000000000000000 0.000348117759978 0.000000000000000
139.67454364954 0.000000000000000 0.000348117729298 0.000000000000000
139.67437410778 0.000000000000000 0.000348117698627 0.000000000000000
139.67391691977 0.000000000000000 0.000348117615948 0.000000000000000
139.67355194886 0.000000000000000 0.000348117549963 0.000000000000000
139.67318697795 0.000000000000000 0.000348117483988 0.000000000000000
139.67282200704 0.000000000000000 0.000348117418018 0.000000000000000
139.67245703613 0.000000000000000 0.000348117352052 0.000000000000000
139.67179464316 0.000000000000000 0.000348117232334 0.000000000000000
139.67113225020 0.000000000000000 0.000348117112620 0.000000000000000
139.67046985723 0.000000000000000 0.000348116992905 0.000000000000000
139.66980746426 0.000000000000000 0.000348116873188 0.000000000000000
139.66835841804 0.000000000000000 0.000348116611284 0.000000000000000
139.66690937183 0.000000000000000 0.000348116349357 0.000000000000000
139.66546032562 0.000000000000000 0.000348116087402 0.000000000000000
139.66401127940 0.000000000000000 0.000348115825418 0.000000000000000
139.66055034675 0.000000000000000 0.000348115199560 0.000000000000000
139.65708941410 0.000000000000000 0.000348114573512 0.000000000000000
139.65362848145 0.000000000000000 0.000348113947269 0.000000000000000
139.64518023031 0.000000000000000 0.000348112417748 0.000000000000000
139.63673197917 0.000000000000000 0.000348110887017 0.000000000000000
139.62828372803 0.000000000000000 0.000348109355064 0.000000000000000
139.60544495216 0.000000000000000 0.000348105207452 0.000000000000000
139.58260617629 0.000000000000000 0.000348101050784 0.000000000000000
139.55976740042 0.000000000000000 0.000348096885007 0.000000000000000
139.48674339764 0.000000000000000 0.000348083503805 0.000000000000000
139.41371939485 0.000000000000000 0.000348070027892 0.000000000000000
139.34069539206 0.000000000000000 0.000348056456162 0.000000000000000
139.19235129851 0.000000000000000 0.000348028587047 0.000000000000000
139.04400720496 0.000000000000000 0.000348000309930 0.000000000000000
138.89566311141 0.000000000000000 0.000347971617679 0.000000000000000
138.78323511677 0.000000000000000 0.000347949591671 0.000000000000000
138.67080712213 0.000000000000000 0.000347927321058 0.000000000000000
138.59356707252 0.000000000000000 0.000347911877891 0.000000000000000
138.51632702291 0.000000000000000 0.000347896317710 0.000000000000000
138.46381757418 0.000000000000000 0.000347885672500 0.000000000000000
138.41130812546 0.000000000000000 0.000347874972865 0.000000000000000
138.37572313767 0.000000000000000 0.000347867690866 0.000000000000000
138.34013814988 0.000000000000000 0.000347860383801 0.000000000000000
138.31606991277 0.000000000000000 0.000347855427380 0.000000000000000
138.29200167566 0.000000000000000 0.000347850459484 0.000000000000000
138.27574554078 0.000000000000000 0.000347847097582 0.000000000000000
138.25948940591 0.000000000000000 0.000347843730449 0.000000000000000
138.24852056722 0.000000000000000 0.000347841455521 0.000000000000000
138.23755172853 0.000000000000000 0.000347839178218 0.000000000000000
138.23015555057 0.000000000000000 0.000347837641317 0.000000000000000
138.22275937261 0.000000000000000 0.000347836103345 0.000000000000000
138.21777434196 0.000000000000000 0.000347835066148 0.000000000000000
138.21278931130 0.000000000000000 0.000347834028472 0.000000000000000
138.20942997877 0.000000000000000 0.000347833328932 0.000000000000000
138.20607064623 0.000000000000000 0.000347832629181 0.000000000000000
138.20380646146 0.000000000000000 0.000347832157435 0.000000000000000
138.20154227669 0.000000000000000 0.000347831685601 0.000000000000000
138.20001504315 0.000000000000000 0.000347831367294 0.000000000000000
138.19848780961 0.000000000000000 0.000347831048955 0.000000000000000
138.19745560423 0.000000000000000 0.000347830833785 0.000000000000000
138.19642339885 0.000000000000000 0.000347830618608 0.000000000000000
138.19572248885 0.000000000000000 0.000347830472494 0.000000000000000
138.19502157885 0.000000000000000 0.000347830326384 0.000000000000000
138.19454041176 0.000000000000000 0.000347830226087 0.000000000000000
138.19405924468 0.000000000000000 0.000347830125801 0.000000000000000
138.19372004944 0.000000000000000 0.000347830055115 0.000000000000000
138.19338085419 0.000000000000000 0.000347829984442 0.000000000000000
138.19312320207 0.000000000000000 0.000347829930774 0.000000000000000
138.19286554994 0.000000000000000 0.000347829877124 0.000000000000000
138.19260789781 0.000000000000000 0.000347829823503 0.000000000000000
138.19241563958 0.000000000000000 0.000347829783517 0.000000000000000
138.19222338135 0.000000000000000 0.000347829743559 0.000000000000000
138.19203112312 0.000000000000000 0.000347829703631 0.000000000000000
138.19183886489 0.000000000000000 0.000347829663731 0.000000000000000
138.19164660665 0.000000000000000 0.000347829623852 0.000000000000000
138.19145434842 0.000000000000000 0.000347829583990 0.000000000000000
138.19126209019 0.000000000000000 0.000347829544140 0.000000000000000
138.19087757373 0.000000000000000 0.000347829464463 0.000000000000000
138.19049305726 0.000000000000000 0.000347829384805 0.000000000000000
138.19010854080 0.000000000000000 0.000347829305160 0.000000000000000
138.18972402434 0.000000000000000 0.000347829225521 0.000000000000000
138.18917162171 0.000000000000000 0.000347829111120 0.000000000000000
138.18861921909 0.000000000000000 0.000347828996723 0.000000000000000
138.18806681646 0.000000000000000 0.000347828882328 0.000000000000000
138.18751441384 0.000000000000000 0.000347828767933 0.000000000000000
138.18629856920 0.000000000000000 0.000347828516142 0.000000000000000
138.18508272457 0.000000000000000 0.000347828264337 0.000000000000000
138.18386687993 0.000000000000000 0.000347828012512 0.000000000000000
138.18265103530 0.000000000000000 0.000347827760666 0.000000000000000
138.17984545994 0.000000000000000 0.000347827179437 0.000000000000000
138.17703988458 0.000000000000000 0.000347826598072 0.000000000000000
138.17423430922 0.000000000000000 0.000347826016563 0.000000000000000
138.17142873387 0.000000000000000 0.000347825434909 0.000000000000000
138.16376964991 0.000000000000000 0.000347823846260 0.000000000000000
138.15611056595 0.000000000000000 0.000347822256486 0.000000000000000
138.14845148199 0.000000000000000 0.000347820665574 0.000000000000000
138.12768875950 0.000000000000000 0.000347816347051 0.000000000000000
138.10692603700 0.000000000000000 0.000347812020042 0.000000000000000
138.08616331450 0.000000000000000 0.000347807684496 0.000000000000000
138.02138423344 0.000000000000000 0.000347794102399 0.000000000000000
137.95660515239 0.000000000000000 0.000347780435899 0.000000000000000
137.89182607133 0.000000000000000 0.000347766684116 0.000000000000000
137.76162779426 0.000000000000000 0.000347738783663 0.000000000000000
137.63142951720 0.000000000000000 0.000347710528855 0.000000000000000
137.50123124013 0.000000000000000 0.000347681914029 0.000000000000000
137.37103296306 0.000000000000000 0.000347652933933 0.000000000000000
137.26624912589 0.000000000000000 0.000347629342239 0.000000000000000
137.16146528873 0.000000000000000 0.000347605508859 0.000000000000000
137.08918663247 0.000000000000000 0.000347588927069 0.000000000000000
137.01690797622 0.000000000000000 0.000347572228941 0.000000000000000
136.96777816207 0.000000000000000 0.000347560812129 0.000000000000000
136.91864834793 0.000000000000000 0.000347549341271 0.000000000000000
136.88536447852 0.000000000000000 0.000347541539380 0.000000000000000
136.85208060910 0.000000000000000 0.000347533712626 0.000000000000000
136.82957442848 0.000000000000000 0.000347528406168 0.000000000000000
136.80706824786 0.000000000000000 0.000347523088336 0.000000000000000
136.79186992942 0.000000000000000 0.000347519490797 0.000000000000000
136.77667161097 0.000000000000000 0.000347515888079 0.000000000000000
136.76641784240 0.000000000000000 0.000347513454529 0.000000000000000
136.75616407384 0.000000000000000 0.000347511018629 0.000000000000000
136.74925062299 0.000000000000000 0.000347509374937 0.000000000000000
136.74233717214 0.000000000000000 0.000347507730186 0.000000000000000
136.73767766293 0.000000000000000 0.000347506621067 0.000000000000000
136.73301815373 0.000000000000000 0.000347505511475 0.000000000000000
136.72987810040 0.000000000000000 0.000347504763456 0.000000000000000
136.72673804707 0.000000000000000 0.000347504015232 0.000000000000000
136.72462137189 0.000000000000000 0.000347503510750 0.000000000000000
136.72250469672 0.000000000000000 0.000347503006183 0.000000000000000
136.72107645903 0.000000000000000 0.000347502665680 0.000000000000000
136.71964822135 0.000000000000000 0.000347502325147 0.000000000000000
136.71868212840 0.000000000000000 0.000347502094790 0.000000000000000
136.71771603545 0.000000000000000 0.000347501864428 0.000000000000000
136.71705877401 0.000000000000000 0.000347501707707 0.000000000000000
136.71640151256 0.000000000000000 0.000347501550993 0.000000000000000
136.71594828942 0.000000000000000 0.000347501442938 0.000000000000000
136.71549506628 0.000000000000000 0.000347501334895 0.000000000000000
136.71517189053 0.000000000000000 0.000347501257866 0.000000000000000
136.71484871478 0.000000000000000 0.000347501180854 0.000000000000000
136.71459358221 0.000000000000000 0.000347501120075 0.000000000000000
136.71433844964 0.000000000000000 0.000347501059320 0.000000000000000
136.71408331707 0.000000000000000 0.000347500998602 0.000000000000000
136.71404681916 0.000000000000000 0.000347500989919 0.000000000000000
136.71401032125 0.000000000000000 0.000347500981238 0.000000000000000
136.71397382334 0.000000000000000 0.000347500972558 0.000000000000000
136.71390082751 0.000000000000000 0.000347500955201 0.000000000000000
136.71382783169 0.000000000000000 0.000347500937849 0.000000000000000
136.71375483586 0.000000000000000 0.000347500920502 0.000000000000000
136.71368184004 0.000000000000000 0.000347500903159 0.000000000000000
136.71344015896 0.000000000000000 0.000347500845772 0.000000000000000
136.71324979554 0.000000000000000 0.000347500800598 0.000000000000000
136.71305943213 0.000000000000000 0.000347500755443 0.000000000000000
136.71286906871 0.000000000000000 0.000347500710301 0.000000000000000
136.71267870530 0.000000000000000 0.000347500665170 0.000000000000000
136.71232677764 0.000000000000000 0.000347500581754 0.000000000000000
136.71197484997 0.000000000000000 0.000347500498354 0.000000000000000
136.71162292231 0.000000000000000 0.000347500414964 0.000000000000000
136.71127099465 0.000000000000000 0.000347500331580 0.000000000000000
136.71069386328 0.000000000000000 0.000347500194848 0.000000000000000
136.71011673191 0.000000000000000 0.000347500058121 0.000000000000000
136.70953960054 0.000000000000000 0.000347499921396 0.000000000000000
136.70896246917 0.000000000000000 0.000347499784671 0.000000000000000
136.70772072804 0.000000000000000 0.000347499490490 0.000000000000000
136.70647898690 0.000000000000000 0.000347499196291 0.000000000000000
136.70523724577 0.000000000000000 0.000347498902069 0.000000000000000
136.70399550463 0.000000000000000 0.000347498607821 0.000000000000000
136.70112293303 0.000000000000000 0.000347497927016 0.000000000000000
136.69825036144 0.000000000000000 0.000347497246048 0.000000000000000
136.69537778984 0.000000000000000 0.000347496564910 0.000000000000000
136.69250521824 0.000000000000000 0.000347495883599 0.000000000000000
136.68467497446 0.000000000000000 0.000347494025533 0.000000000000000
136.67684473068 0.000000000000000 0.000347492166133 0.000000000000000
136.66901448689 0.000000000000000 0.000347490305384 0.000000000000000
136.64780608426 0.000000000000000 0.000347485258666 0.000000000000000
136.62659768162 0.000000000000000 0.000347480201910 0.000000000000000
136.60538927898 0.000000000000000 0.000347475135057 0.000000000000000
136.53930202163 0.000000000000000 0.000347459281005 0.000000000000000
136.47321476428 0.000000000000000 0.000347443327368 0.000000000000000
136.40712750692 0.000000000000000 0.000347427273100 0.000000000000000
136.27438220679 0.000000000000000 0.000347394718239 0.000000000000000
136.14163690666 0.000000000000000 0.000347361745735 0.000000000000000
136.00889160653 0.000000000000000 0.000347328348925 0.000000000000000
135.87614630640 0.000000000000000 0.000347294521672 0.000000000000000
135.77448607395 0.000000000000000 0.000347268321338 0.000000000000000
135.67282584150 0.000000000000000 0.000347241863326 0.000000000000000
135.60299493179 0.000000000000000 0.000347223538967 0.000000000000000
135.53316402208 0.000000000000000 0.000347205091720 0.000000000000000
135.48572564040 0.000000000000000 0.000347192489612 0.000000000000000
135.43828725872 0.000000000000000 0.000347179830512 0.000000000000000
135.40615717860 0.000000000000000 0.000347171224075 0.000000000000000
135.37402709847 0.000000000000000 0.000347162591442 0.000000000000000
135.35230467092 0.000000000000000 0.000347156740266 0.000000000000000
135.33058224338 0.000000000000000 0.000347150877114 0.000000000000000
135.31591488947 0.000000000000000 0.000347146911444 0.000000000000000
135.30124753556 0.000000000000000 0.000347142940321 0.000000000000000
135.29135277463 0.000000000000000 0.000347140258281 0.000000000000000
135.28145801370 0.000000000000000 0.000347137573770 0.000000000000000
135.27478694087 0.000000000000000 0.000347135762475 0.000000000000000
135.26811586804 0.000000000000000 0.000347133950066 0.000000000000000
135.26361978808 0.000000000000000 0.000347132727940 0.000000000000000
135.25912370813 0.000000000000000 0.000347131505318 0.000000000000000
135.25609370097 0.000000000000000 0.000347130681091 0.000000000000000
135.25306369381 0.000000000000000 0.000347129856649 0.000000000000000
135.25102097221 0.000000000000000 0.000347129300723 0.000000000000000
135.24897825061 0.000000000000000 0.000347128744709 0.000000000000000
135.24759952740 0.000000000000000 0.000347128369386 0.000000000000000
135.24622080419 0.000000000000000 0.000347127994034 0.000000000000000
135.24528759726 0.000000000000000 0.000347127739959 0.000000000000000
135.24435439033 0.000000000000000 0.000347127485881 0.000000000000000
135.24371855029 0.000000000000000 0.000347127312768 0.000000000000000
135.24308271026 0.000000000000000 0.000347127139664 0.000000000000000
135.24264269127 0.000000000000000 0.000347127019881 0.000000000000000
135.24220267228 0.000000000000000 0.000347126900114 0.000000000000000
135.24188593939 0.000000000000000 0.000347126813919 0.000000000000000
135.24156920649 0.000000000000000 0.000347126727743 0.000000000000000
135.24131002143 0.000000000000000 0.000347126657249 0.000000000000000
135.24105083636 0.000000000000000 0.000347126586785 0.000000000000000
135.24079165130 0.000000000000000 0.000347126516367 0.000000000000000
135.24073981429 0.000000000000000 0.000347126502294 0.000000000000000
135.24068797727 0.000000000000000 0.000347126488223 0.000000000000000
135.24063614026 0.000000000000000 0.000347126474152 0.000000000000000
135.24053246623 0.000000000000000 0.000347126446014 0.000000000000000
135.24042879221 0.000000000000000 0.000347126417889 0.000000000000000
135.24032511818 0.000000000000000 0.000347126389774 0.000000000000000
135.24022144416 0.000000000000000 0.000347126361668 0.000000000000000
135.24002247147 0.000000000000000 0.000347126307748 0.000000000000000
135.23982349878 0.000000000000000 0.000347126253850 0.000000000000000
135.23962452610 0.000000000000000 0.000347126199968 0.000000000000000
135.23942555341 0.000000000000000 0.000347126146099 0.000000000000000
135.23922658072 0.000000000000000 0.000347126092238 0.000000000000000
135.23851103570 0.000000000000000 0.000347125898589 0.000000000000000
135.23799851292 0.000000000000000 0.000347125759914 0.000000000000000
135.23748599013 0.000000000000000 0.000347125621248 0.000000000000000
135.23697346735 0.000000000000000 0.000347125482588 0.000000000000000
135.23646094457 0.000000000000000 0.000347125343931 0.000000000000000
135.23594842178 0.000000000000000 0.000347125205274 0.000000000000000
135.23492337621 0.000000000000000 0.000347124927955 0.000000000000000
135.23389833064 0.000000000000000 0.000347124650626 0.000000000000000
135.23287328508 0.000000000000000 0.000347124373281 0.000000000000000
135.23184823951 0.000000000000000 0.000347124095917 0.000000000000000
135.22931072769 0.000000000000000 0.000347123409213 0.000000000000000
135.22677321587 0.000000000000000 0.000347122722369 0.000000000000000
135.22423570405 0.000000000000000 0.000347122035380 0.000000000000000
135.22169819223 0.000000000000000 0.000347121348239 0.000000000000000
135.21508119911 0.000000000000000 0.000347119555676 0.000000000000000
135.20846420598 0.000000000000000 0.000347117762045 0.000000000000000
135.20184721286 0.000000000000000 0.000347115967332 0.000000000000000
135.18439423040 0.000000000000000 0.000347111228347 0.000000000000000
135.16694124795 0.000000000000000 0.000347106481707 0.000000000000000
135.14948826550 0.000000000000000 0.000347101727366 0.000000000000000
135.09712915586 0.000000000000000 0.000347087417744 0.000000000000000
135.04477004622 0.000000000000000 0.000347073037852 0.000000000000000
134.99241093658 0.000000000000000 0.000347058587082 0.000000000000000
134.86306969154 0.000000000000000 0.000347022581798 0.000000000000000
134.73372844650 0.000000000000000 0.000346986132559 0.000000000000000
134.63625096155 0.000000000000000 0.000346958365051 0.000000000000000
134.53877347661 0.000000000000000 0.000346930338260 0.000000000000000
134.46064225787 0.000000000000000 0.000346907684975 0.000000000000000
134.38251103914 0.000000000000000 0.000346884862142 0.000000000000000
134.32010069844 0.000000000000000 0.000346866508968 0.000000000000000
134.25769035774 0.000000000000000 0.000346848046355 0.000000000000000
134.20791448063 0.000000000000000 0.000346833242588 0.000000000000000
134.15813860352 0.000000000000000 0.000346818368687 0.000000000000000
134.11849162174 0.000000000000000 0.000346806471170 0.000000000000000
134.07884463997 0.000000000000000 0.000346794528946 0.000000000000000
134.04729991472 0.000000000000000 0.000346784995249 0.000000000000000
134.01575518948 0.000000000000000 0.000346775433168 0.000000000000000
133.99067968901 0.000000000000000 0.000346767811819 0.000000000000000
133.96560418855 0.000000000000000 0.000346760172502 0.000000000000000
133.94568615318 0.000000000000000 0.000346754091610 0.000000000000000
133.92576811782 0.000000000000000 0.000346747999370 0.000000000000000
133.90995657776 0.000000000000000 0.000346743155084 0.000000000000000
133.89414503771 0.000000000000000 0.000346738303646 0.000000000000000
133.88159976418 0.000000000000000 0.000346734449304 0.000000000000000
133.86905449065 0.000000000000000 0.000346730590459 0.000000000000000
133.85910492291 0.000000000000000 0.000346727526836 0.000000000000000
133.84915535516 0.000000000000000 0.000346724460384 0.000000000000000
133.84126711753 0.000000000000000 0.000346722027223 0.000000000000000
133.83337887990 0.000000000000000 0.000346719592285 0.000000000000000
133.82712663345 0.000000000000000 0.000346717661084 0.000000000000000
133.82087438699 0.000000000000000 0.000346715728769 0.000000000000000
133.81591991311 0.000000000000000 0.000346714196754 0.000000000000000
133.81096543922 0.000000000000000 0.000346712664043 0.000000000000000
133.80704001023 0.000000000000000 0.000346711449183 0.000000000000000
133.80311458124 0.000000000000000 0.000346710233888 0.000000000000000
133.80000482024 0.000000000000000 0.000346709270814 0.000000000000000
133.79689505924 0.000000000000000 0.000346708307469 0.000000000000000
133.79443162539 0.000000000000000 0.000346707544154 0.000000000000000
133.79196819154 0.000000000000000 0.000346706780673 0.000000000000000
133.79001674347 0.000000000000000 0.000346706175752 0.000000000000000
133.78806529541 0.000000000000000 0.000346705570730 0.000000000000000
133.78651928504 0.000000000000000 0.000346705091337 0.000000000000000
133.78497327467 0.000000000000000 0.000346704611884 0.000000000000000
133.78374820734 0.000000000000000 0.000346704231920 0.000000000000000
133.78252314002 0.000000000000000 0.000346703851921 0.000000000000000
133.78155200648 0.000000000000000 0.000346703550664 0.000000000000000
133.78058087294 0.000000000000000 0.000346703249388 0.000000000000000
133.77981051518 0.000000000000000 0.000346703010386 0.000000000000000
133.77904015743 0.000000000000000 0.000346702771375 0.000000000000000
133.77842837709 0.000000000000000 0.000346702581559 0.000000000000000
133.77781659675 0.000000000000000 0.000346702391739 0.000000000000000
133.77732985075 0.000000000000000 0.000346702240713 0.000000000000000
133.77684310476 0.000000000000000 0.000346702089688 0.000000000000000
133.77645466141 0.000000000000000 0.000346701969166 0.000000000000000
133.77606621807 0.000000000000000 0.000346701848647 0.000000000000000
133.77575466477 0.000000000000000 0.000346701751988 0.000000000000000
133.77544311146 0.000000000000000 0.000346701655335 0.000000000000000
133.77519110912 0.000000000000000 0.000346701577160 0.000000000000000
133.77493910678 0.000000000000000 0.000346701498993 0.000000000000000
133.77473225497 0.000000000000000 0.000346701434836 0.000000000000000
133.77452540315 0.000000000000000 0.000346701370688 0.000000000000000
133.77431855134 0.000000000000000 0.000346701306549 0.000000000000000
133.77408279926 0.000000000000000 0.000346701233465 0.000000000000000
133.77384704719 0.000000000000000 0.000346701160405 0.000000000000000
133.77361129512 0.000000000000000 0.000346701087379 0.000000000000000
133.77341563847 0.000000000000000 0.000346701026808 0.000000000000000
133.77321998181 0.000000000000000 0.000346700966275 0.000000000000000
133.77302432516 0.000000000000000 0.000346700905783 0.000000000000000
133.77282866851 0.000000000000000 0.000346700845327 0.000000000000000
133.77263301186 0.000000000000000 0.000346700784900 0.000000000000000
133.77243735521 0.000000000000000 0.000346700724497 0.000000000000000
133.77224169855 0.000000000000000 0.000346700664110 0.000000000000000
133.77185038525 0.000000000000000 0.000346700543371 0.000000000000000
133.77145907195 0.000000000000000 0.000346700422661 0.000000000000000
133.77106775864 0.000000000000000 0.000346700301969 0.000000000000000
133.77067644534 0.000000000000000 0.000346700181288 0.000000000000000
133.77010998845 0.000000000000000 0.000346700006604 0.000000000000000
133.76954353156 0.000000000000000 0.000346699831929 0.000000000000000
133.76897707467 0.000000000000000 0.000346699657256 0.000000000000000
133.76841061778 0.000000000000000 0.000346699482583 0.000000000000000
133.76718128649 0.000000000000000 0.000346699103498 0.000000000000000
133.76595195520 0.000000000000000 0.000346698724391 0.000000000000000
133.76472262392 0.000000000000000 0.000346698345257 0.000000000000000
133.76349329263 0.000000000000000 0.000346697966091 0.000000000000000
133.76067980318 0.000000000000000 0.000346697098188 0.000000000000000
133.75786631374 0.000000000000000 0.000346696230086 0.000000000000000
133.75505282430 0.000000000000000 0.000346695361778 0.000000000000000
133.75223933485 0.000000000000000 0.000346694493259 0.000000000000000
133.74469247152 0.000000000000000 0.000346692162486 0.000000000000000
133.73714560818 0.000000000000000 0.000346689830138 0.000000000000000
133.72959874485 0.000000000000000 0.000346687496197 0.000000000000000
133.70943440639 0.000000000000000 0.000346681252287 0.000000000000000
133.68927006792 0.000000000000000 0.000346674996832 0.000000000000000
133.66910572946 0.000000000000000 0.000346668729764 0.000000000000000
133.60742733185 0.000000000000000 0.000346649487489 0.000000000000000
133.54574893424 0.000000000000000 0.000346630134953 0.000000000000000
133.48407053663 0.000000000000000 0.000346610671086 0.000000000000000
133.35856331163 0.000000000000000 0.000346570716338 0.000000000000000
133.23305608663 0.000000000000000 0.000346530288569 0.000000000000000
133.13957007150 0.000000000000000 0.000346499863754 0.000000000000000
133.04608405637 0.000000000000000 0.000346469169675 0.000000000000000
132.97116430291 0.000000000000000 0.000346444375412 0.000000000000000
132.89624454946 0.000000000000000 0.000346419405411 0.000000000000000
132.83642308509 0.000000000000000 0.000346399340638 0.000000000000000
132.77660162072 0.000000000000000 0.000346379162646 0.000000000000000
132.72890606549 0.000000000000000 0.000346362993357 0.000000000000000
132.68121051026 0.000000000000000 0.000346346751612 0.000000000000000
132.64323091186 0.000000000000000 0.000346333766503 0.000000000000000
132.60525131347 0.000000000000000 0.000346320735258 0.000000000000000
132.57504013412 0.000000000000000 0.000346310336458 0.000000000000000
132.54482895476 0.000000000000000 0.000346299908390 0.000000000000000
132.52081809390 0.000000000000000 0.000346291599610 0.000000000000000
132.49680723303 0.000000000000000 0.000346283272316 0.000000000000000
132.47773788795 0.000000000000000 0.000346276645611 0.000000000000000
132.45866854288 0.000000000000000 0.000346270007220 0.000000000000000
132.44353270687 0.000000000000000 0.000346264729836 0.000000000000000
132.42839687086 0.000000000000000 0.000346259445088 0.000000000000000
132.41638901897 0.000000000000000 0.000346255247252 0.000000000000000
132.40438116708 0.000000000000000 0.000346251044784 0.000000000000000
132.39485867026 0.000000000000000 0.000346247708839 0.000000000000000
132.38533617344 0.000000000000000 0.000346244369984 0.000000000000000
132.37778707070 0.000000000000000 0.000346241720988 0.000000000000000
132.37023796795 0.000000000000000 0.000346239070166 0.000000000000000
132.36425486349 0.000000000000000 0.000346236967939 0.000000000000000
132.35827175904 0.000000000000000 0.000346234864568 0.000000000000000
132.35353076883 0.000000000000000 0.000346233197053 0.000000000000000
132.34878977861 0.000000000000000 0.000346231528823 0.000000000000000
132.34503360717 0.000000000000000 0.000346230206619 0.000000000000000
132.34127743572 0.000000000000000 0.000346228883968 0.000000000000000
132.33830181059 0.000000000000000 0.000346227835855 0.000000000000000
132.33532618546 0.000000000000000 0.000346226787464 0.000000000000000
132.33296900753 0.000000000000000 0.000346225956774 0.000000000000000
132.33061182960 0.000000000000000 0.000346225125914 0.000000000000000
132.32874451127 0.000000000000000 0.000346224467600 0.000000000000000
132.32687719294 0.000000000000000 0.000346223809182 0.000000000000000
132.32539775287 0.000000000000000 0.000346223287459 0.000000000000000
132.32391831280 0.000000000000000 0.000346222765673 0.000000000000000
132.32274587696 0.000000000000000 0.000346222352123 0.000000000000000
132.32157344112 0.000000000000000 0.000346221938537 0.000000000000000
132.32064386693 0.000000000000000 0.000346221610598 0.000000000000000
132.31971429273 0.000000000000000 0.000346221282640 0.000000000000000
132.31897668775 0.000000000000000 0.000346221022398 0.000000000000000
132.31823908277 0.000000000000000 0.000346220762147 0.000000000000000
132.31765303378 0.000000000000000 0.000346220555364 0.000000000000000
132.31706698478 0.000000000000000 0.000346220348580 0.000000000000000
132.31660034762 0.000000000000000 0.000346220183929 0.000000000000000
132.31613371045 0.000000000000000 0.000346220019279 0.000000000000000
132.31576083724 0.000000000000000 0.000346219887717 0.000000000000000
132.31538796403 0.000000000000000 0.000346219756159 0.000000000000000
132.31508825919 0.000000000000000 0.000346219650421 0.000000000000000
132.31478855435 0.000000000000000 0.000346219544689 0.000000000000000
132.31454524756 0.000000000000000 0.000346219458860 0.000000000000000
132.31430194076 0.000000000000000 0.000346219373039 0.000000000000000
132.31410091026 0.000000000000000 0.000346219302137 0.000000000000000
132.31389987976 0.000000000000000 0.000346219231245 0.000000000000000
132.31369884925 0.000000000000000 0.000346219160364 0.000000000000000
132.31346441801 0.000000000000000 0.000346219077726 0.000000000000000
132.31322998677 0.000000000000000 0.000346218995118 0.000000000000000
132.31299555552 0.000000000000000 0.000346218912551 0.000000000000000
132.31295280352 0.000000000000000 0.000346218897500 0.000000000000000
132.31291005152 0.000000000000000 0.000346218882450 0.000000000000000
132.31286729952 0.000000000000000 0.000346218867402 0.000000000000000
132.31278179552 0.000000000000000 0.000346218837312 0.000000000000000
132.31269629152 0.000000000000000 0.000346218807231 0.000000000000000
132.31261078752 0.000000000000000 0.000346218777158 0.000000000000000
132.31252528351 0.000000000000000 0.000346218747093 0.000000000000000
132.31229142747 0.000000000000000 0.000346218664904 0.000000000000000
132.31205757142 0.000000000000000 0.000346218582763 0.000000000000000
132.31182371538 0.000000000000000 0.000346218500656 0.000000000000000
132.31158985933 0.000000000000000 0.000346218418573 0.000000000000000
132.31108442995 0.000000000000000 0.000346218241223 0.000000000000000
132.31057900057 0.000000000000000 0.000346218063913 0.000000000000000
132.31007357118 0.000000000000000 0.000346217886626 0.000000000000000
132.30956814180 0.000000000000000 0.000346217709353 0.000000000000000
132.30889315361 0.000000000000000 0.000346217472618 0.000000000000000
132.30821816541 0.000000000000000 0.000346217235887 0.000000000000000
132.30754317722 0.000000000000000 0.000346216999156 0.000000000000000
132.30686818903 0.000000000000000 0.000346216762420 0.000000000000000
132.30533377651 0.000000000000000 0.000346216224236 0.000000000000000
132.30379936400 0.000000000000000 0.000346215686004 0.000000000000000
132.30226495149 0.000000000000000 0.000346215147714 0.000000000000000
132.30073053898 0.000000000000000 0.000346214609363 0.000000000000000
132.29715027366 0.000000000000000 0.000346213352966 0.000000000000000
132.29357000835 0.000000000000000 0.000346212096193 0.000000000000000
132.28998974303 0.000000000000000 0.000346210839033 0.000000000000000
132.28640947772 0.000000000000000 0.000346209581480 0.000000000000000
132.27636354621 0.000000000000000 0.000346206050759 0.000000000000000
132.26631761469 0.000000000000000 0.000346202516868 0.000000000000000
132.25627168318 0.000000000000000 0.000346198979782 0.000000000000000
132.22841270866 0.000000000000000 0.000346189154030 0.000000000000000
132.20055373414 0.000000000000000 0.000346179303394 0.000000000000000
132.17269475962 0.000000000000000 0.000346169427724 0.000000000000000
132.08302929397 0.000000000000000 0.000346137470780 0.000000000000000
131.99336382832 0.000000000000000 0.000346105249608 0.000000000000000
131.90369836267 0.000000000000000 0.000346072760807 0.000000000000000
131.75649636668 0.000000000000000 0.000346018836786 0.000000000000000
131.60929437068 0.000000000000000 0.000345964169614 0.000000000000000
131.49002040752 0.000000000000000 0.000345919321576 0.000000000000000
131.37074644436 0.000000000000000 0.000345873973175 0.000000000000000
131.28835928124 0.000000000000000 0.000345842354740 0.000000000000000
131.20597211812 0.000000000000000 0.000345810494263 0.000000000000000
131.14993087378 0.000000000000000 0.000345788683357 0.000000000000000
131.09388962945 0.000000000000000 0.000345766759756 0.000000000000000
131.05590456584 0.000000000000000 0.000345751835641 0.000000000000000
131.01791950222 0.000000000000000 0.000345736859623 0.000000000000000
130.99222530293 0.000000000000000 0.000345726699969 0.000000000000000
130.96653110363 0.000000000000000 0.000345716516555 0.000000000000000
130.94917554304 0.000000000000000 0.000345709624564 0.000000000000000
130.93181998246 0.000000000000000 0.000345702721742 0.000000000000000
130.92010870510 0.000000000000000 0.000345698057707 0.000000000000000
130.90839742775 0.000000000000000 0.000345693388756 0.000000000000000
130.90050029123 0.000000000000000 0.000345690237625 0.000000000000000
130.89260315472 0.000000000000000 0.000345687084273 0.000000000000000
130.88728022487 0.000000000000000 0.000345684957565 0.000000000000000
130.88195729502 0.000000000000000 0.000345682829864 0.000000000000000
130.87836999697 0.000000000000000 0.000345681395382 0.000000000000000
130.87478269893 0.000000000000000 0.000345679960464 0.000000000000000
130.87236453025 0.000000000000000 0.000345678992958 0.000000000000000
130.86994636156 0.000000000000000 0.000345678025270 0.000000000000000
130.86831478564 0.000000000000000 0.000345677372259 0.000000000000000
130.86668320972 0.000000000000000 0.000345676719180 0.000000000000000
130.86557977380 0.000000000000000 0.000345676277471 0.000000000000000
130.86447633788 0.000000000000000 0.000345675835747 0.000000000000000
130.86372597362 0.000000000000000 0.000345675535361 0.000000000000000
130.86297560936 0.000000000000000 0.000345675234984 0.000000000000000
130.86245874579 0.000000000000000 0.000345675028091 0.000000000000000
130.86194188222 0.000000000000000 0.000345674821219 0.000000000000000
130.86157436944 0.000000000000000 0.000345674674145 0.000000000000000
130.86120685666 0.000000000000000 0.000345674527098 0.000000000000000
130.86091961936 0.000000000000000 0.000345674412201 0.000000000000000
130.86063238206 0.000000000000000 0.000345674297345 0.000000000000000
130.86034514477 0.000000000000000 0.000345674182550 0.000000000000000
130.86014375355 0.000000000000000 0.000345674102113 0.000000000000000
130.85994236233 0.000000000000000 0.000345674021725 0.000000000000000
130.85974097112 0.000000000000000 0.000345673941386 0.000000000000000
130.85953957990 0.000000000000000 0.000345673861092 0.000000000000000
130.85933818869 0.000000000000000 0.000345673780833 0.000000000000000
130.85913679747 0.000000000000000 0.000345673700600 0.000000000000000
130.85893540626 0.000000000000000 0.000345673620388 0.000000000000000
130.85853262383 0.000000000000000 0.000345673460005 0.000000000000000
130.85812984140 0.000000000000000 0.000345673299658 0.000000000000000
130.85772705897 0.000000000000000 0.000345673139333 0.000000000000000
130.85732427653 0.000000000000000 0.000345672979021 0.000000000000000
130.85672765835 0.000000000000000 0.000345672741576 0.000000000000000
130.85613104016 0.000000000000000 0.000345672504140 0.000000000000000
130.85553442198 0.000000000000000 0.000345672266708 0.000000000000000
130.85493780379 0.000000000000000 0.000345672029274 0.000000000000000
130.85364963098 0.000000000000000 0.000345671516613 0.000000000000000
130.85236145817 0.000000000000000 0.000345671003921 0.000000000000000
130.85107328536 0.000000000000000 0.000345670491190 0.000000000000000
130.84978511255 0.000000000000000 0.000345669978414 0.000000000000000
130.84683781826 0.000000000000000 0.000345668805017 0.000000000000000
130.84389052397 0.000000000000000 0.000345667631345 0.000000000000000
130.84094322967 0.000000000000000 0.000345666457387 0.000000000000000
130.83799593538 0.000000000000000 0.000345665283136 0.000000000000000
130.83010439543 0.000000000000000 0.000345662137543 0.000000000000000
130.82221285548 0.000000000000000 0.000345658989781 0.000000000000000
130.81432131553 0.000000000000000 0.000345655839827 0.000000000000000
130.79326585693 0.000000000000000 0.000345647424592 0.000000000000000
130.77221039834 0.000000000000000 0.000345638993522 0.000000000000000
130.75115493975 0.000000000000000 0.000345630546528 0.000000000000000
130.68687601989 0.000000000000000 0.000345604659920 0.000000000000000
130.62259710003 0.000000000000000 0.000345578622676 0.000000000000000
130.55831818016 0.000000000000000 0.000345552433325 0.000000000000000
130.43051540183 0.000000000000000 0.000345499905476 0.000000000000000
130.30271262350 0.000000000000000 0.000345446760507 0.000000000000000
130.17490984516 0.000000000000000 0.000345392989474 0.000000000000000
130.04710706683 0.000000000000000 0.000345338584192 0.000000000000000
129.94630641217 0.000000000000000 0.000345295221542 0.000000000000000
129.84550575750 0.000000000000000 0.000345251456986 0.000000000000000
129.77613429607 0.000000000000000 0.000345221103254 0.000000000000000
129.70676283464 0.000000000000000 0.000345190557376 0.000000000000000
129.65964351383 0.000000000000000 0.000345169699792 0.000000000000000
129.61252419302 0.000000000000000 0.000345148753209 0.000000000000000
129.58061741669 0.000000000000000 0.000345134518681 0.000000000000000
129.54871064036 0.000000000000000 0.000345120243295 0.000000000000000
129.52714299218 0.000000000000000 0.000345110570585 0.000000000000000
129.50557534399 0.000000000000000 0.000345100879212 0.000000000000000
129.49101437262 0.000000000000000 0.000345094325727 0.000000000000000
129.47645340124 0.000000000000000 0.000345087763752 0.000000000000000
129.46663126196 0.000000000000000 0.000345083332568 0.000000000000000
129.45680912267 0.000000000000000 0.000345078897538 0.000000000000000
129.45018731613 0.000000000000000 0.000345075905405 0.000000000000000
129.44356550959 0.000000000000000 0.000345072911541 0.000000000000000
129.43910260709 0.000000000000000 0.000345070892797 0.000000000000000
129.43463970460 0.000000000000000 0.000345068873284 0.000000000000000
129.43163178100 0.000000000000000 0.000345067511740 0.000000000000000
129.42862385740 0.000000000000000 0.000345066149863 0.000000000000000
129.42659549681 0.000000000000000 0.000345065231317 0.000000000000000
129.42456713621 0.000000000000000 0.000345064312638 0.000000000000000
129.42319725820 0.000000000000000 0.000345063692129 0.000000000000000
129.42182738018 0.000000000000000 0.000345063071577 0.000000000000000
129.42089884348 0.000000000000000 0.000345062650935 0.000000000000000
129.41997030678 0.000000000000000 0.000345062230290 0.000000000000000
129.41933557338 0.000000000000000 0.000345061942751 0.000000000000000
129.41870083998 0.000000000000000 0.000345061655229 0.000000000000000
129.41825809604 0.000000000000000 0.000345061454694 0.000000000000000
129.41781535210 0.000000000000000 0.000345061254186 0.000000000000000
129.41748959690 0.000000000000000 0.000345061106687 0.000000000000000
129.41716384170 0.000000000000000 0.000345060959226 0.000000000000000
129.41683808651 0.000000000000000 0.000345060811824 0.000000000000000
129.41651233131 0.000000000000000 0.000345060664511 0.000000000000000
129.41646700937 0.000000000000000 0.000345060644025 0.000000000000000
129.41642168742 0.000000000000000 0.000345060623541 0.000000000000000
129.41637636548 0.000000000000000 0.000345060603060 0.000000000000000
129.41628572158 0.000000000000000 0.000345060562107 0.000000000000000
129.41619507769 0.000000000000000 0.000345060521164 0.000000000000000
129.41610443380 0.000000000000000 0.000345060480233 0.000000000000000
129.41601378991 0.000000000000000 0.000345060439312 0.000000000000000
129.41579724316 0.000000000000000 0.000345060341591 0.000000000000000
129.41558069640 0.000000000000000 0.000345060243916 0.000000000000000
129.41536414965 0.000000000000000 0.000345060146276 0.000000000000000
129.41514760289 0.000000000000000 0.000345060048661 0.000000000000000
129.41459051576 0.000000000000000 0.000345059797615 0.000000000000000
129.41414823801 0.000000000000000 0.000345059598351 0.000000000000000
129.41370596027 0.000000000000000 0.000345059399110 0.000000000000000
129.41326368253 0.000000000000000 0.000345059199883 0.000000000000000
129.41282140478 0.000000000000000 0.000345059000665 0.000000000000000
129.41202086940 0.000000000000000 0.000345058640085 0.000000000000000
129.41122033401 0.000000000000000 0.000345058279507 0.000000000000000
129.41041979863 0.000000000000000 0.000345057918923 0.000000000000000
129.40961926324 0.000000000000000 0.000345057558329 0.000000000000000
129.40786964054 0.000000000000000 0.000345056770175 0.000000000000000
129.40612001784 0.000000000000000 0.000345055981934 0.000000000000000
129.40437039514 0.000000000000000 0.000345055193595 0.000000000000000
129.40262077244 0.000000000000000 0.000345054405152 0.000000000000000
129.39845051039 0.000000000000000 0.000345052525437 0.000000000000000
129.39428024833 0.000000000000000 0.000345050645079 0.000000000000000
129.39010998628 0.000000000000000 0.000345048764061 0.000000000000000
129.37994601497 0.000000000000000 0.000345044176727 0.000000000000000
129.36978204365 0.000000000000000 0.000345039585349 0.000000000000000
129.35961807233 0.000000000000000 0.000345034989891 0.000000000000000
129.33219918506 0.000000000000000 0.000345022572433 0.000000000000000
129.30478029779 0.000000000000000 0.000345010124912 0.000000000000000
129.27736141052 0.000000000000000 0.000344997647156 0.000000000000000
129.18992798282 0.000000000000000 0.000344957654204 0.000000000000000
129.10249455512 0.000000000000000 0.000344917348232 0.000000000000000
129.01506112742 0.000000000000000 0.000344876725412 0.000000000000000
128.86956615625 0.000000000000000 0.000344808415436 0.000000000000000
128.72407118509 0.000000000000000 0.000344739202787 0.000000000000000
128.60596037366 0.000000000000000 0.000344682344302 0.000000000000000
128.48784956224 0.000000000000000 0.000344624876627 0.000000000000000
128.40627384439 0.000000000000000 0.000344584827034 0.000000000000000
128.32469812654 0.000000000000000 0.000344544483141 0.000000000000000
128.26921930465 0.000000000000000 0.000344516876976 0.000000000000000
128.21374048276 0.000000000000000 0.000344489133950 0.000000000000000
128.17614215175 0.000000000000000 0.000344470254432 0.000000000000000
128.13854382073 0.000000000000000 0.000344451311937 0.000000000000000
128.11311394268 0.000000000000000 0.000344438464346 0.000000000000000
128.08768406463 0.000000000000000 0.000344425587946 0.000000000000000
128.07050835333 0.000000000000000 0.000344416874743 0.000000000000000
128.05333264202 0.000000000000000 0.000344408148415 0.000000000000000
128.04174332127 0.000000000000000 0.000344402252914 0.000000000000000
128.03015400052 0.000000000000000 0.000344396351457 0.000000000000000
128.02233933053 0.000000000000000 0.000344392368757 0.000000000000000
128.01452466053 0.000000000000000 0.000344388383370 0.000000000000000
128.00925733656 0.000000000000000 0.000344385695590 0.000000000000000
128.00399001258 0.000000000000000 0.000344383006610 0.000000000000000
128.00044006561 0.000000000000000 0.000344381193685 0.000000000000000
127.99689011863 0.000000000000000 0.000344379380234 0.000000000000000
127.99449686941 0.000000000000000 0.000344378157382 0.000000000000000
127.99210362019 0.000000000000000 0.000344376934310 0.000000000000000
127.99048843473 0.000000000000000 0.000344376108754 0.000000000000000
127.98887324927 0.000000000000000 0.000344375283117 0.000000000000000
127.98778024089 0.000000000000000 0.000344374724366 0.000000000000000
127.98668723252 0.000000000000000 0.000344374165598 0.000000000000000
127.98594293347 0.000000000000000 0.000344373785097 0.000000000000000
127.98519863443 0.000000000000000 0.000344373404609 0.000000000000000
127.98468427013 0.000000000000000 0.000344373141681 0.000000000000000
127.98416990583 0.000000000000000 0.000344372878780 0.000000000000000
127.98380103030 0.000000000000000 0.000344372690269 0.000000000000000
127.98343215476 0.000000000000000 0.000344372501796 0.000000000000000
127.98313471150 0.000000000000000 0.000344372349863 0.000000000000000
127.98283726824 0.000000000000000 0.000344372197987 0.000000000000000
127.98253982498 0.000000000000000 0.000344372046197 0.000000000000000
127.98248823847 0.000000000000000 0.000344372019882 0.000000000000000
127.98243665195 0.000000000000000 0.000344371993571 0.000000000000000
127.98238506544 0.000000000000000 0.000344371967264 0.000000000000000
127.98228189242 0.000000000000000 0.000344371914661 0.000000000000000
127.98217871939 0.000000000000000 0.000344371862073 0.000000000000000
127.98207554637 0.000000000000000 0.000344371809501 0.000000000000000
127.98197237334 0.000000000000000 0.000344371756943 0.000000000000000
127.98176031605 0.000000000000000 0.000344371648957 0.000000000000000
127.98154825877 0.000000000000000 0.000344371541016 0.000000000000000
127.98133620148 0.000000000000000 0.000344371433109 0.000000000000000
127.98112414419 0.000000000000000 0.000344371325226 0.000000000000000
127.98057494749 0.000000000000000 0.000344371045906 0.000000000000000
127.98012060667 0.000000000000000 0.000344370814877 0.000000000000000
127.97966626585 0.000000000000000 0.000344370583875 0.000000000000000
127.97921192503 0.000000000000000 0.000344370352889 0.000000000000000
127.97875758421 0.000000000000000 0.000344370121912 0.000000000000000
127.97793629180 0.000000000000000 0.000344369704397 0.000000000000000
127.97711499938 0.000000000000000 0.000344369286883 0.000000000000000
127.97629370696 0.000000000000000 0.000344368869361 0.000000000000000
127.97547241455 0.000000000000000 0.000344368451827 0.000000000000000
127.97367706300 0.000000000000000 0.000344367539033 0.000000000000000
127.97188171146 0.000000000000000 0.000344366626135 0.000000000000000
127.97008635992 0.000000000000000 0.000344365713122 0.000000000000000
127.96829100837 0.000000000000000 0.000344364799987 0.000000000000000
127.96401179856 0.000000000000000 0.000344362623015 0.000000000000000
127.95973258875 0.000000000000000 0.000344360445290 0.000000000000000
127.95545337894 0.000000000000000 0.000344358266792 0.000000000000000
127.94502373319 0.000000000000000 0.000344352953877 0.000000000000000
127.93459408744 0.000000000000000 0.000344347636234 0.000000000000000
127.92416444169 0.000000000000000 0.000344342313824 0.000000000000000
127.89602846803 0.000000000000000 0.000344327931642 0.000000000000000
127.86789249436 0.000000000000000 0.000344313514330 0.000000000000000
127.83975652070 0.000000000000000 0.000344299061685 0.000000000000000
127.75003498515 0.000000000000000 0.000344252736452 0.000000000000000
127.66031344961 0.000000000000000 0.000344206045389 0.000000000000000
127.57059191406 0.000000000000000 0.000344158983627 0.000000000000000
127.42723479281 0.000000000000000 0.000344083010436 0.000000000000000
127.28387767155 0.000000000000000 0.000344006065530 0.000000000000000
127.16832903900 0.000000000000000 0.000343943330251 0.000000000000000
127.05278040644 0.000000000000000 0.000343879949324 0.000000000000000
126.97303978891 0.000000000000000 0.000343835830752 0.000000000000000
126.89329917139 0.000000000000000 0.000343791401117 0.000000000000000
126.83908242489 0.000000000000000 0.000343761014629 0.000000000000000
126.78486567839 0.000000000000000 0.000343730483660 0.000000000000000
126.74812867814 0.000000000000000 0.000343709713826 0.000000000000000
126.71139167789 0.000000000000000 0.000343688877562 0.000000000000000
126.68654725462 0.000000000000000 0.000343674748801 0.000000000000000
126.66170283135 0.000000000000000 0.000343660589667 0.000000000000000
126.64492392546 0.000000000000000 0.000343651009995 0.000000000000000
126.62814501958 0.000000000000000 0.000343641416493 0.000000000000000
126.61682407782 0.000000000000000 0.000343634935832 0.000000000000000
126.60550313606 0.000000000000000 0.000343628448898 0.000000000000000
126.59786968820 0.000000000000000 0.000343624071379 0.000000000000000
126.59023624034 0.000000000000000 0.000343619691031 0.000000000000000
126.58509111100 0.000000000000000 0.000343616736985 0.000000000000000
126.57994598165 0.000000000000000 0.000343613781675 0.000000000000000
126.57647829578 0.000000000000000 0.000343611789170 0.000000000000000
126.57301060992 0.000000000000000 0.000343609796113 0.000000000000000
126.57067260276 0.000000000000000 0.000343608452039 0.000000000000000
126.56833459560 0.000000000000000 0.000343607107737 0.000000000000000
126.56675633243 0.000000000000000 0.000343606200152 0.000000000000000
126.56517806926 0.000000000000000 0.000343605292486 0.000000000000000
126.56410948246 0.000000000000000 0.000343604677900 0.000000000000000
126.56304089566 0.000000000000000 0.000343604063300 0.000000000000000
126.56231234074 0.000000000000000 0.000343603644272 0.000000000000000
126.56158378582 0.000000000000000 0.000343603225259 0.000000000000000
126.56107883371 0.000000000000000 0.000343602934868 0.000000000000000
126.56057388160 0.000000000000000 0.000343602644509 0.000000000000000
126.56020891843 0.000000000000000 0.000343602434679 0.000000000000000
126.55984395527 0.000000000000000 0.000343602224893 0.000000000000000
126.55954019378 0.000000000000000 0.000343602050341 0.000000000000000
126.55923643229 0.000000000000000 0.000343601875863 0.000000000000000
126.55898872851 0.000000000000000 0.000343601733654 0.000000000000000
126.55893918776 0.000000000000000 0.000343601705223 0.000000000000000
126.55888964700 0.000000000000000 0.000343601676795 0.000000000000000
126.55884010624 0.000000000000000 0.000343601648370 0.000000000000000
126.55874102473 0.000000000000000 0.000343601591533 0.000000000000000
126.55864194322 0.000000000000000 0.000343601534711 0.000000000000000
126.55854286171 0.000000000000000 0.000343601477905 0.000000000000000
126.55844378020 0.000000000000000 0.000343601421112 0.000000000000000
126.55822551972 0.000000000000000 0.000343601296052 0.000000000000000
126.55800725924 0.000000000000000 0.000343601171044 0.000000000000000
126.55778899876 0.000000000000000 0.000343601046075 0.000000000000000
126.55757073828 0.000000000000000 0.000343600921135 0.000000000000000
126.55693263580 0.000000000000000 0.000343600555971 0.000000000000000
126.55645986461 0.000000000000000 0.000343600285477 0.000000000000000
126.55598709343 0.000000000000000 0.000343600015011 0.000000000000000
126.55551432224 0.000000000000000 0.000343599744562 0.000000000000000
126.55504155106 0.000000000000000 0.000343599474122 0.000000000000000
126.55417468210 0.000000000000000 0.000343598978258 0.000000000000000
126.55330781314 0.000000000000000 0.000343598482392 0.000000000000000
126.55244094419 0.000000000000000 0.000343597986516 0.000000000000000
126.55157407523 0.000000000000000 0.000343597490622 0.000000000000000
126.54967497833 0.000000000000000 0.000343596404160 0.000000000000000
126.54777588143 0.000000000000000 0.000343595317567 0.000000000000000
126.54587678453 0.000000000000000 0.000343594230830 0.000000000000000
126.54397768762 0.000000000000000 0.000343593143939 0.000000000000000
126.53942157285 0.000000000000000 0.000343590535729 0.000000000000000
126.53486545808 0.000000000000000 0.000343587926572 0.000000000000000
126.53030934331 0.000000000000000 0.000343585316443 0.000000000000000
126.51915118763 0.000000000000000 0.000343578919932 0.000000000000000
126.50799303195 0.000000000000000 0.000343572517438 0.000000000000000
126.49683487627 0.000000000000000 0.000343566108912 0.000000000000000
126.46653491117 0.000000000000000 0.000343548675915 0.000000000000000
126.43623494607 0.000000000000000 0.000343531197897 0.000000000000000
126.40593498098 0.000000000000000 0.000343513674595 0.000000000000000
126.30850693869 0.000000000000000 0.000343457019338 0.000000000000000
126.21107889640 0.000000000000000 0.000343399887011 0.000000000000000
126.11365085411 0.000000000000000 0.000343342271525 0.000000000000000
125.97435434161 0.000000000000000 0.000343259047450 0.000000000000000
125.83505782912 0.000000000000000 0.000343174809117 0.000000000000000
125.72509854877 0.000000000000000 0.000343107587901 0.000000000000000
125.61513926842 0.000000000000000 0.000343039722031 0.000000000000000
125.53941844326 0.000000000000000 0.000342992610809 0.000000000000000
125.46369761811 0.000000000000000 0.000342945190886 0.000000000000000
125.41224235859 0.000000000000000 0.000342912790625 0.000000000000000
125.36078709908 0.000000000000000 0.000342880247292 0.000000000000000
125.32593267914 0.000000000000000 0.000342858121974 0.000000000000000
125.29107825921 0.000000000000000 0.000342835930959 0.000000000000000
125.26751241425 0.000000000000000 0.000342820889903 0.000000000000000
125.24394656929 0.000000000000000 0.000342805818838 0.000000000000000
125.22803375730 0.000000000000000 0.000342795625156 0.000000000000000
125.21212094531 0.000000000000000 0.000342785417821 0.000000000000000
125.20138556337 0.000000000000000 0.000342778523867 0.000000000000000
125.19065018143 0.000000000000000 0.000342771623726 0.000000000000000
125.18341204976 0.000000000000000 0.000342766967954 0.000000000000000
125.17617391808 0.000000000000000 0.000342762309394 0.000000000000000
125.17129534239 0.000000000000000 0.000342759167916 0.000000000000000
125.16641676670 0.000000000000000 0.000342756025197 0.000000000000000
125.16312858177 0.000000000000000 0.000342753906300 0.000000000000000
125.15984039685 0.000000000000000 0.000342751786864 0.000000000000000
125.15762304664 0.000000000000000 0.000342750357354 0.000000000000000
125.15540569643 0.000000000000000 0.000342748927624 0.000000000000000
125.15390826118 0.000000000000000 0.000342747961977 0.000000000000000
125.15241082593 0.000000000000000 0.000342746996254 0.000000000000000
125.15139598659 0.000000000000000 0.000342746341735 0.000000000000000
125.15038114725 0.000000000000000 0.000342745687207 0.000000000000000
125.14968768818 0.000000000000000 0.000342745239963 0.000000000000000
125.14899422912 0.000000000000000 0.000342744792740 0.000000000000000
125.14851099157 0.000000000000000 0.000342744481118 0.000000000000000
125.14802775403 0.000000000000000 0.000342744169535 0.000000000000000
125.14767319646 0.000000000000000 0.000342743940961 0.000000000000000
125.14731863889 0.000000000000000 0.000342743712440 0.000000000000000
125.14696408132 0.000000000000000 0.000342743484003 0.000000000000000
125.14660952374 0.000000000000000 0.000342743255693 0.000000000000000
125.14656251807 0.000000000000000 0.000342743225438 0.000000000000000
125.14651551239 0.000000000000000 0.000342743195185 0.000000000000000
125.14646850672 0.000000000000000 0.000342743164937 0.000000000000000
125.14637449537 0.000000000000000 0.000342743104450 0.000000000000000
125.14628048402 0.000000000000000 0.000342743043978 0.000000000000000
125.14618647267 0.000000000000000 0.000342742983521 0.000000000000000
125.14609246132 0.000000000000000 0.000342742923078 0.000000000000000
125.14584626657 0.000000000000000 0.000342742764853 0.000000000000000
125.14560007181 0.000000000000000 0.000342742606703 0.000000000000000
125.14535387705 0.000000000000000 0.000342742448609 0.000000000000000
125.14510768230 0.000000000000000 0.000342742290555 0.000000000000000
125.14454501316 0.000000000000000 0.000342741929429 0.000000000000000
125.14398234402 0.000000000000000 0.000342741568380 0.000000000000000
125.14341967488 0.000000000000000 0.000342741207373 0.000000000000000
125.14285700574 0.000000000000000 0.000342740846389 0.000000000000000
125.14211487326 0.000000000000000 0.000342740370286 0.000000000000000
125.14137274077 0.000000000000000 0.000342739894188 0.000000000000000
125.14063060828 0.000000000000000 0.000342739418086 0.000000000000000
125.13988847579 0.000000000000000 0.000342738941973 0.000000000000000
125.13820804913 0.000000000000000 0.000342737863845 0.000000000000000
125.13652762247 0.000000000000000 0.000342736785615 0.000000000000000
125.13484719581 0.000000000000000 0.000342735707267 0.000000000000000
125.13316676914 0.000000000000000 0.000342734628793 0.000000000000000
125.12926443193 0.000000000000000 0.000342732123815 0.000000000000000
125.12536209471 0.000000000000000 0.000342729618083 0.000000000000000
125.12145975750 0.000000000000000 0.000342727111577 0.000000000000000
125.11755742029 0.000000000000000 0.000342724604286 0.000000000000000
125.10670921503 0.000000000000000 0.000342717630019 0.000000000000000
125.09586100976 0.000000000000000 0.000342710649547 0.000000000000000
125.08501280450 0.000000000000000 0.000342703662821 0.000000000000000
125.05516481217 0.000000000000000 0.000342684406873 0.000000000000000
125.02531681984 0.000000000000000 0.000342665103000 0.000000000000000
124.99546882750 0.000000000000000 0.000342645750924 0.000000000000000
124.90043015432 0.000000000000000 0.000342583808024 0.000000000000000
124.80539148114 0.000000000000000 0.000342521367496 0.000000000000000
124.71035280796 0.000000000000000 0.000342458423253 0.000000000000000
124.57181128501 0.000000000000000 0.000342365754476 0.000000000000000
124.43326976206 0.000000000000000 0.000342271987514 0.000000000000000
124.32351153399 0.000000000000000 0.000342196913484 0.000000000000000
124.21375330593 0.000000000000000 0.000342121136959 0.000000000000000
124.13815348324 0.000000000000000 0.000342068532391 0.000000000000000
124.06255366056 0.000000000000000 0.000342015591500 0.000000000000000
124.01118163274 0.000000000000000 0.000341979424492 0.000000000000000
123.95980960492 0.000000000000000 0.000341943101700 0.000000000000000
123.92501257279 0.000000000000000 0.000341918409789 0.000000000000000
123.89021554066 0.000000000000000 0.000341893646380 0.000000000000000
123.86668902779 0.000000000000000 0.000341876863170 0.000000000000000
123.84316251491 0.000000000000000 0.000341860047313 0.000000000000000
123.82727651696 0.000000000000000 0.000341848674157 0.000000000000000
123.81139051900 0.000000000000000 0.000341837286151 0.000000000000000
123.80067333238 0.000000000000000 0.000341829595076 0.000000000000000
123.78995614577 0.000000000000000 0.000341821897272 0.000000000000000
123.78273030114 0.000000000000000 0.000341816703402 0.000000000000000
123.77550445651 0.000000000000000 0.000341811506502 0.000000000000000
123.77063412247 0.000000000000000 0.000341808002014 0.000000000000000
123.76576378844 0.000000000000000 0.000341804496177 0.000000000000000
123.76248106481 0.000000000000000 0.000341802132411 0.000000000000000
123.75919834117 0.000000000000000 0.000341799768060 0.000000000000000
123.75698451745 0.000000000000000 0.000341798173257 0.000000000000000
123.75477069373 0.000000000000000 0.000341796578217 0.000000000000000
123.75327539709 0.000000000000000 0.000341795500747 0.000000000000000
123.75178010044 0.000000000000000 0.000341794423198 0.000000000000000
123.75076633628 0.000000000000000 0.000341793692620 0.000000000000000
123.74975257212 0.000000000000000 0.000341792962035 0.000000000000000
123.74905925663 0.000000000000000 0.000341792462394 0.000000000000000
123.74836594114 0.000000000000000 0.000341791962779 0.000000000000000
123.74788179632 0.000000000000000 0.000341791613926 0.000000000000000
123.74739765149 0.000000000000000 0.000341791265116 0.000000000000000
123.74704030352 0.000000000000000 0.000341791007703 0.000000000000000
123.74668295554 0.000000000000000 0.000341790750352 0.000000000000000
123.74632560756 0.000000000000000 0.000341790493095 0.000000000000000
123.74596825959 0.000000000000000 0.000341790235982 0.000000000000000
123.74591539093 0.000000000000000 0.000341790197959 0.000000000000000
123.74586252227 0.000000000000000 0.000341790159941 0.000000000000000
123.74580965361 0.000000000000000 0.000341790121927 0.000000000000000
123.74570391629 0.000000000000000 0.000341790045915 0.000000000000000
123.74559817897 0.000000000000000 0.000341789969922 0.000000000000000
123.74549244166 0.000000000000000 0.000341789893948 0.000000000000000
123.74538670434 0.000000000000000 0.000341789817994 0.000000000000000
123.74515630029 0.000000000000000 0.000341789652544 0.000000000000000
123.74492589624 0.000000000000000 0.000341789487160 0.000000000000000
123.74469549219 0.000000000000000 0.000341789321825 0.000000000000000
123.74446508814 0.000000000000000 0.000341789156527 0.000000000000000
123.74379211292 0.000000000000000 0.000341788673854 0.000000000000000
123.74329467601 0.000000000000000 0.000341788317151 0.000000000000000
123.74279723911 0.000000000000000 0.000341787960483 0.000000000000000
123.74229980220 0.000000000000000 0.000341787603835 0.000000000000000
123.74180236530 0.000000000000000 0.000341787247199 0.000000000000000
123.74088962635 0.000000000000000 0.000341786592824 0.000000000000000
123.73997688739 0.000000000000000 0.000341785938446 0.000000000000000
123.73906414844 0.000000000000000 0.000341785284052 0.000000000000000
123.73815140948 0.000000000000000 0.000341784629633 0.000000000000000
123.73615176847 0.000000000000000 0.000341783195815 0.000000000000000
123.73415212746 0.000000000000000 0.000341781761819 0.000000000000000
123.73215248644 0.000000000000000 0.000341780327629 0.000000000000000
123.73015284543 0.000000000000000 0.000341778893235 0.000000000000000
123.72535470054 0.000000000000000 0.000341775450527 0.000000000000000
123.72055655565 0.000000000000000 0.000341772006557 0.000000000000000
123.71575841075 0.000000000000000 0.000341768561295 0.000000000000000
123.70400613557 0.000000000000000 0.000341760117135 0.000000000000000
123.69225386038 0.000000000000000 0.000341751665024 0.000000000000000
123.68050158519 0.000000000000000 0.000341743204898 0.000000000000000
123.64858321221 0.000000000000000 0.000341720187046 0.000000000000000
123.61666483924 0.000000000000000 0.000341697109370 0.000000000000000
123.58474646626 0.000000000000000 0.000341673971519 0.000000000000000
123.48209426804 0.000000000000000 0.000341599146226 0.000000000000000
123.37944206983 0.000000000000000 0.000341523686787 0.000000000000000
123.27678987161 0.000000000000000 0.000341447585230 0.000000000000000
123.14247718367 0.000000000000000 0.000341347031753 0.000000000000000
123.00816449572 0.000000000000000 0.000341245351909 0.000000000000000
122.90411462062 0.000000000000000 0.000341165800671 0.000000000000000
122.80006474552 0.000000000000000 0.000341085562347 0.000000000000000
122.72855998245 0.000000000000000 0.000341030021151 0.000000000000000
122.65705521939 0.000000000000000 0.000340974153129 0.000000000000000
122.60849388418 0.000000000000000 0.000340936024629 0.000000000000000
122.55993254897 0.000000000000000 0.000340897745093 0.000000000000000
122.52705053543 0.000000000000000 0.000340871739363 0.000000000000000
122.49416852189 0.000000000000000 0.000340845664411 0.000000000000000
122.47194207699 0.000000000000000 0.000340827999982 0.000000000000000
122.44971563209 0.000000000000000 0.000340810303976 0.000000000000000
122.43471001545 0.000000000000000 0.000340798339135 0.000000000000000
122.41970439882 0.000000000000000 0.000340786359943 0.000000000000000
122.40958229298 0.000000000000000 0.000340778271237 0.000000000000000
122.39946018713 0.000000000000000 0.000340770176037 0.000000000000000
122.39263600773 0.000000000000000 0.000340764714719 0.000000000000000
122.38581182833 0.000000000000000 0.000340759250481 0.000000000000000
122.38121227422 0.000000000000000 0.000340755565906 0.000000000000000
122.37661272011 0.000000000000000 0.000340751880037 0.000000000000000
122.37351229126 0.000000000000000 0.000340749394781 0.000000000000000
122.37041186241 0.000000000000000 0.000340746908969 0.000000000000000
122.36832050954 0.000000000000000 0.000340745231897 0.000000000000000
122.36622915666 0.000000000000000 0.000340743554603 0.000000000000000
122.36481581136 0.000000000000000 0.000340742420969 0.000000000000000
122.36340246605 0.000000000000000 0.000340741287266 0.000000000000000
122.36244305158 0.000000000000000 0.000340740517654 0.000000000000000
122.36148363710 0.000000000000000 0.000340739748042 0.000000000000000
122.36082555339 0.000000000000000 0.000340739220163 0.000000000000000
122.36016746967 0.000000000000000 0.000340738692316 0.000000000000000
122.35970455362 0.000000000000000 0.000340738321050 0.000000000000000
122.35924163756 0.000000000000000 0.000340737949834 0.000000000000000
122.35889239851 0.000000000000000 0.000340737669832 0.000000000000000
122.35854315945 0.000000000000000 0.000340737389903 0.000000000000000
122.35819392039 0.000000000000000 0.000340737110086 0.000000000000000
122.35792655485 0.000000000000000 0.000340736895976 0.000000000000000
122.35787308174 0.000000000000000 0.000340736853168 0.000000000000000
122.35781960863 0.000000000000000 0.000340736810366 0.000000000000000
122.35776613552 0.000000000000000 0.000340736767568 0.000000000000000
122.35765918931 0.000000000000000 0.000340736681989 0.000000000000000
122.35755224309 0.000000000000000 0.000340736596432 0.000000000000000
122.35744529687 0.000000000000000 0.000340736510896 0.000000000000000
122.35733835066 0.000000000000000 0.000340736425380 0.000000000000000
122.35710438926 0.000000000000000 0.000340736238362 0.000000000000000
122.35687042786 0.000000000000000 0.000340736051415 0.000000000000000
122.35663646646 0.000000000000000 0.000340735864521 0.000000000000000
122.35640250506 0.000000000000000 0.000340735677667 0.000000000000000
122.35574630197 0.000000000000000 0.000340735153731 0.000000000000000
122.35523985856 0.000000000000000 0.000340734749445 0.000000000000000
122.35473341516 0.000000000000000 0.000340734345199 0.000000000000000
122.35422697175 0.000000000000000 0.000340733940975 0.000000000000000
122.35372052834 0.000000000000000 0.000340733536765 0.000000000000000
122.35279775447 0.000000000000000 0.000340732800280 0.000000000000000
122.35187498060 0.000000000000000 0.000340732063791 0.000000000000000
122.35095220673 0.000000000000000 0.000340731327285 0.000000000000000
122.35002943286 0.000000000000000 0.000340730590751 0.000000000000000
122.34800982161 0.000000000000000 0.000340728978631 0.000000000000000
122.34599021036 0.000000000000000 0.000340727366315 0.000000000000000
122.34397059911 0.000000000000000 0.000340725753785 0.000000000000000
122.34195098786 0.000000000000000 0.000340724141029 0.000000000000000
122.33711991176 0.000000000000000 0.000340720282226 0.000000000000000
122.33228883565 0.000000000000000 0.000340716422037 0.000000000000000
122.32745775955 0.000000000000000 0.000340712560430 0.000000000000000
122.31565183230 0.000000000000000 0.000340703117574 0.000000000000000
122.30384590505 0.000000000000000 0.000340693666030 0.000000000000000
122.29203997780 0.000000000000000 0.000340684205729 0.000000000000000
122.26007586656 0.000000000000000 0.000340658548055 0.000000000000000
122.22811175532 0.000000000000000 0.000340632825473 0.000000000000000
122.19614764408 0.000000000000000 0.000340607037564 0.000000000000000
122.09375313206 0.000000000000000 0.000340523983804 0.000000000000000
121.99135862005 0.000000000000000 0.000340440247324 0.000000000000000
121.88896410804 0.000000000000000 0.000340355819833 0.000000000000000
121.75631604483 0.000000000000000 0.000340245409214 0.000000000000000
121.62366798162 0.000000000000000 0.000340133811818 0.000000000000000
121.52115257712 0.000000000000000 0.000340046745150 0.000000000000000
121.41863717262 0.000000000000000 0.000339958959015 0.000000000000000
121.34821124751 0.000000000000000 0.000339898233270 0.000000000000000
121.27778532239 0.000000000000000 0.000339837165925 0.000000000000000
121.22996357864 0.000000000000000 0.000339795504072 0.000000000000000
121.18214183489 0.000000000000000 0.000339753684533 0.000000000000000
121.14976376158 0.000000000000000 0.000339725280799 0.000000000000000
121.11738568826 0.000000000000000 0.000339696804853 0.000000000000000
121.09550138855 0.000000000000000 0.000339677517132 0.000000000000000
121.07361708885 0.000000000000000 0.000339658196489 0.000000000000000
121.05884316923 0.000000000000000 0.000339645134686 0.000000000000000
121.04406924961 0.000000000000000 0.000339632057929 0.000000000000000
121.03410373778 0.000000000000000 0.000339623228785 0.000000000000000
121.02413822595 0.000000000000000 0.000339614392877 0.000000000000000
121.01741970593 0.000000000000000 0.000339608432110 0.000000000000000
121.01070118591 0.000000000000000 0.000339602468306 0.000000000000000
121.00617279962 0.000000000000000 0.000339598446912 0.000000000000000
121.00164441332 0.000000000000000 0.000339594424173 0.000000000000000
120.99859180175 0.000000000000000 0.000339591711679 0.000000000000000
120.99553919018 0.000000000000000 0.000339588998608 0.000000000000000
120.99347981968 0.000000000000000 0.000339587167991 0.000000000000000
120.99142044917 0.000000000000000 0.000339585337146 0.000000000000000
120.99002828799 0.000000000000000 0.000339584099359 0.000000000000000
120.98863612681 0.000000000000000 0.000339582861502 0.000000000000000
120.98769042362 0.000000000000000 0.000339582020596 0.000000000000000
120.98674472043 0.000000000000000 0.000339581179694 0.000000000000000
120.98609496621 0.000000000000000 0.000339580601963 0.000000000000000
120.98544521199 0.000000000000000 0.000339580024271 0.000000000000000
120.98498624467 0.000000000000000 0.000339579616247 0.000000000000000
120.98452727736 0.000000000000000 0.000339579208283 0.000000000000000
120.98417642166 0.000000000000000 0.000339578896480 0.000000000000000
120.98382556597 0.000000000000000 0.000339578584761 0.000000000000000
120.98347471027 0.000000000000000 0.000339578273172 0.000000000000000
120.98321770649 0.000000000000000 0.000339578045046 0.000000000000000
120.98296070271 0.000000000000000 0.000339577817042 0.000000000000000
120.98270369893 0.000000000000000 0.000339577589167 0.000000000000000
120.98244669515 0.000000000000000 0.000339577361411 0.000000000000000
120.98218969137 0.000000000000000 0.000339577133748 0.000000000000000
120.98193268759 0.000000000000000 0.000339576906153 0.000000000000000
120.98167568380 0.000000000000000 0.000339576678608 0.000000000000000
120.98116167624 0.000000000000000 0.000339576223622 0.000000000000000
120.98064766868 0.000000000000000 0.000339575768718 0.000000000000000
120.98013366112 0.000000000000000 0.000339575313864 0.000000000000000
120.97961965356 0.000000000000000 0.000339574859038 0.000000000000000
120.97887690510 0.000000000000000 0.000339574201835 0.000000000000000
120.97813415665 0.000000000000000 0.000339573544644 0.000000000000000
120.97739140820 0.000000000000000 0.000339572887452 0.000000000000000
120.97664865975 0.000000000000000 0.000339572230249 0.000000000000000
120.97502317197 0.000000000000000 0.000339570791917 0.000000000000000
120.97339768420 0.000000000000000 0.000339569353471 0.000000000000000
120.97177219643 0.000000000000000 0.000339567914891 0.000000000000000
120.97014670865 0.000000000000000 0.000339566476165 0.000000000000000
120.96640727091 0.000000000000000 0.000339563165785 0.000000000000000
120.96266783317 0.000000000000000 0.000339559854537 0.000000000000000
120.95892839543 0.000000000000000 0.000339556542395 0.000000000000000
120.95518895768 0.000000000000000 0.000339553229344 0.000000000000000
120.94504855141 0.000000000000000 0.000339544240540 0.000000000000000
120.93490814513 0.000000000000000 0.000339535244882 0.000000000000000
120.92476773885 0.000000000000000 0.000339526242306 0.000000000000000
120.89743013938 0.000000000000000 0.000339501937476 0.000000000000000
120.87009253991 0.000000000000000 0.000339477581753 0.000000000000000
120.84275494044 0.000000000000000 0.000339453174858 0.000000000000000
120.75810647295 0.000000000000000 0.000339377273811 0.000000000000000
120.67345800545 0.000000000000000 0.000339300874400 0.000000000000000
120.58880953796 0.000000000000000 0.000339223971512 0.000000000000000
120.45192853266 0.000000000000000 0.000339098539732 0.000000000000000
120.31504752737 0.000000000000000 0.000338971761683 0.000000000000000
120.20458961000 0.000000000000000 0.000338868465633 0.000000000000000
120.09413169263 0.000000000000000 0.000338764278416 0.000000000000000
120.01794147853 0.000000000000000 0.000338691891950 0.000000000000000
119.94175126442 0.000000000000000 0.000338619078691 0.000000000000000
119.88997266275 0.000000000000000 0.000338569351241 0.000000000000000
119.83819406108 0.000000000000000 0.000338519426484 0.000000000000000
119.80312137661 0.000000000000000 0.000338485497480 0.000000000000000
119.76804869215 0.000000000000000 0.000338451478072 0.000000000000000
119.74433579319 0.000000000000000 0.000338428426130 0.000000000000000
119.72062289423 0.000000000000000 0.000338405332961 0.000000000000000
119.70461100707 0.000000000000000 0.000338389716256 0.000000000000000
119.68859911991 0.000000000000000 0.000338374080819 0.000000000000000
119.67779692970 0.000000000000000 0.000338363522037 0.000000000000000
119.66699473950 0.000000000000000 0.000338352954777 0.000000000000000
119.65971145577 0.000000000000000 0.000338345825128 0.000000000000000
119.65242817204 0.000000000000000 0.000338338691665 0.000000000000000
119.64751892499 0.000000000000000 0.000338333881272 0.000000000000000
119.64260967795 0.000000000000000 0.000338329069184 0.000000000000000
119.63930042630 0.000000000000000 0.000338325824489 0.000000000000000
119.63599117465 0.000000000000000 0.000338322579063 0.000000000000000
119.63375901092 0.000000000000000 0.000338320389556 0.000000000000000
119.63152684720 0.000000000000000 0.000338318199755 0.000000000000000
119.63001848544 0.000000000000000 0.000338316719871 0.000000000000000
119.62851012368 0.000000000000000 0.000338315239891 0.000000000000000
119.62748646606 0.000000000000000 0.000338314235458 0.000000000000000
119.62646280844 0.000000000000000 0.000338313231020 0.000000000000000
119.62576108589 0.000000000000000 0.000338312542489 0.000000000000000
119.62505936334 0.000000000000000 0.000338311853995 0.000000000000000
119.62456650976 0.000000000000000 0.000338311370476 0.000000000000000
119.62407365618 0.000000000000000 0.000338310887018 0.000000000000000
119.62370359544 0.000000000000000 0.000338310524078 0.000000000000000
119.62333353470 0.000000000000000 0.000338310161225 0.000000000000000
119.62296347396 0.000000000000000 0.000338309798508 0.000000000000000
119.62267398586 0.000000000000000 0.000338309514901 0.000000000000000
119.62261608823 0.000000000000000 0.000338309458198 0.000000000000000
119.62255819061 0.000000000000000 0.000338309401501 0.000000000000000
119.62250029299 0.000000000000000 0.000338309344811 0.000000000000000
119.62238449775 0.000000000000000 0.000338309231452 0.000000000000000
119.62226870250 0.000000000000000 0.000338309118121 0.000000000000000
119.62215290726 0.000000000000000 0.000338309004817 0.000000000000000
119.62203711202 0.000000000000000 0.000338308891539 0.000000000000000
119.62179079508 0.000000000000000 0.000338308650656 0.000000000000000
119.62154447815 0.000000000000000 0.000338308409859 0.000000000000000
119.62129816121 0.000000000000000 0.000338308169126 0.000000000000000
119.62105184428 0.000000000000000 0.000338307928443 0.000000000000000
119.62038384075 0.000000000000000 0.000338307275879 0.000000000000000
119.61985356211 0.000000000000000 0.000338306757950 0.000000000000000
119.61932328347 0.000000000000000 0.000338306240069 0.000000000000000
119.61879300483 0.000000000000000 0.000338305722216 0.000000000000000
119.61826272618 0.000000000000000 0.000338305204379 0.000000000000000
119.61729972749 0.000000000000000 0.000338304263990 0.000000000000000
119.61633672879 0.000000000000000 0.000338303323595 0.000000000000000
119.61537373009 0.000000000000000 0.000338302383176 0.000000000000000
119.61441073139 0.000000000000000 0.000338301442723 0.000000000000000
119.61230418401 0.000000000000000 0.000338299385345 0.000000000000000
119.61019763663 0.000000000000000 0.000338297327722 0.000000000000000
119.60809108926 0.000000000000000 0.000338295269831 0.000000000000000
119.60598454188 0.000000000000000 0.000338293211659 0.000000000000000
119.60095333168 0.000000000000000 0.000338288294795 0.000000000000000
119.59592212148 0.000000000000000 0.000338283376210 0.000000000000000
119.59089091128 0.000000000000000 0.000338278455867 0.000000000000000
119.57861003311 0.000000000000000 0.000338266438094 0.000000000000000
119.56632915494 0.000000000000000 0.000338254409570 0.000000000000000
119.55404827677 0.000000000000000 0.000338242370209 0.000000000000000
119.52085047689 0.000000000000000 0.000338209770663 0.000000000000000
119.48765267700 0.000000000000000 0.000338177091005 0.000000000000000
119.45445487712 0.000000000000000 0.000338144330782 0.000000000000000
119.34831962326 0.000000000000000 0.000338039048919 0.000000000000000
119.24218436941 0.000000000000000 0.000337932929040 0.000000000000000
119.13604911556 0.000000000000000 0.000337825961590 0.000000000000000
119.00847025415 0.000000000000000 0.000337696250357 0.000000000000000
118.88089139274 0.000000000000000 0.000337565289838 0.000000000000000
118.78401278251 0.000000000000000 0.000337465003376 0.000000000000000
118.68713417228 0.000000000000000 0.000337363988740 0.000000000000000
118.62070480657 0.000000000000000 0.000337294301548 0.000000000000000
118.55427544086 0.000000000000000 0.000337224270986 0.000000000000000
118.50919081562 0.000000000000000 0.000337176546722 0.000000000000000
118.46410619039 0.000000000000000 0.000337128664466 0.000000000000000
118.43359080838 0.000000000000000 0.000337096165958 0.000000000000000
118.40307542637 0.000000000000000 0.000337063595252 0.000000000000000
118.38245458267 0.000000000000000 0.000337041544702 0.000000000000000
118.36183373898 0.000000000000000 0.000337019461291 0.000000000000000
118.34791483774 0.000000000000000 0.000337004536629 0.000000000000000
118.33399593650 0.000000000000000 0.000336989597063 0.000000000000000
118.32460803812 0.000000000000000 0.000336979512363 0.000000000000000
118.31522013973 0.000000000000000 0.000336969420934 0.000000000000000
118.30889127476 0.000000000000000 0.000336962614007 0.000000000000000
118.30256240979 0.000000000000000 0.000336955804066 0.000000000000000
118.29829650817 0.000000000000000 0.000336951212220 0.000000000000000
118.29403060655 0.000000000000000 0.000336946619047 0.000000000000000
118.29115447243 0.000000000000000 0.000336943521533 0.000000000000000
118.28827833831 0.000000000000000 0.000336940423457 0.000000000000000
118.28633721151 0.000000000000000 0.000336938332244 0.000000000000000
118.28439608472 0.000000000000000 0.000336936240816 0.000000000000000
118.28308257384 0.000000000000000 0.000336934825500 0.000000000000000
118.28176906295 0.000000000000000 0.000336933410128 0.000000000000000
118.28087477752 0.000000000000000 0.000336932446481 0.000000000000000
118.27998049210 0.000000000000000 0.000336931482851 0.000000000000000
118.27936278882 0.000000000000000 0.000336930817281 0.000000000000000
118.27874508553 0.000000000000000 0.000336930151766 0.000000000000000
118.27830271785 0.000000000000000 0.000336929675213 0.000000000000000
118.27786035017 0.000000000000000 0.000336929198739 0.000000000000000
118.27750557550 0.000000000000000 0.000336928816699 0.000000000000000
118.27715080084 0.000000000000000 0.000336928434780 0.000000000000000
118.27679602617 0.000000000000000 0.000336928053037 0.000000000000000
118.27673814412 0.000000000000000 0.000336927990777 0.000000000000000
118.27668026207 0.000000000000000 0.000336927928523 0.000000000000000
118.27662238001 0.000000000000000 0.000336927866276 0.000000000000000
118.27650661591 0.000000000000000 0.000336927741804 0.000000000000000
118.27639085180 0.000000000000000 0.000336927617362 0.000000000000000
118.27627508769 0.000000000000000 0.000336927492948 0.000000000000000
118.27615932359 0.000000000000000 0.000336927368562 0.000000000000000
118.27589736058 0.000000000000000 0.000336927087180 0.000000000000000
118.27563539758 0.000000000000000 0.000336926805906 0.000000000000000
118.27537343458 0.000000000000000 0.000336926524711 0.000000000000000
118.27511147157 0.000000000000000 0.000336926243576 0.000000000000000
118.27445045034 0.000000000000000 0.000336925534349 0.000000000000000
118.27391134520 0.000000000000000 0.000336924956031 0.000000000000000
118.27337224007 0.000000000000000 0.000336924377768 0.000000000000000
118.27283313493 0.000000000000000 0.000336923799535 0.000000000000000
118.27229402980 0.000000000000000 0.000336923221321 0.000000000000000
118.27132102665 0.000000000000000 0.000336922177749 0.000000000000000
118.27034802350 0.000000000000000 0.000336921134171 0.000000000000000
118.26937502035 0.000000000000000 0.000336920090570 0.000000000000000
118.26840201720 0.000000000000000 0.000336919046932 0.000000000000000
118.26627637601 0.000000000000000 0.000336916766821 0.000000000000000
118.26415073482 0.000000000000000 0.000336914486450 0.000000000000000
118.26202509362 0.000000000000000 0.000336912205793 0.000000000000000
118.25989945243 0.000000000000000 0.000336909924835 0.000000000000000
118.25483970785 0.000000000000000 0.000336904494115 0.000000000000000
118.24977996327 0.000000000000000 0.000336899061565 0.000000000000000
118.24472021869 0.000000000000000 0.000336893627143 0.000000000000000
118.23240056242 0.000000000000000 0.000336880387241 0.000000000000000
118.22008090615 0.000000000000000 0.000336867135946 0.000000000000000
118.20776124987 0.000000000000000 0.000336853873168 0.000000000000000
118.17457218927 0.000000000000000 0.000336818085808 0.000000000000000
118.14138312867 0.000000000000000 0.000336782214134 0.000000000000000
118.10819406807 0.000000000000000 0.000336746257680 0.000000000000000
118.00254355171 0.000000000000000 0.000336631228181 0.000000000000000
117.89689303534 0.000000000000000 0.000336515325056 0.000000000000000
117.79124251897 0.000000000000000 0.000336398538932 0.000000000000000
117.66550449683 0.000000000000000 0.000336258387553 0.000000000000000
117.53976647468 0.000000000000000 0.000336116962611 0.000000000000000
117.44452858844 0.000000000000000 0.000336008990656 0.000000000000000
117.34929070219 0.000000000000000 0.000335900281608 0.000000000000000
117.28400675072 0.000000000000000 0.000335825337021 0.000000000000000
117.21872279924 0.000000000000000 0.000335750045652 0.000000000000000
117.17442022408 0.000000000000000 0.000335698754552 0.000000000000000
117.13011764892 0.000000000000000 0.000335647304116 0.000000000000000
117.10013354740 0.000000000000000 0.000335612392051 0.000000000000000
117.07014944587 0.000000000000000 0.000335577407251 0.000000000000000
117.04988849934 0.000000000000000 0.000335553726112 0.000000000000000
117.02962755280 0.000000000000000 0.000335530011894 0.000000000000000
117.01595195704 0.000000000000000 0.000335513986776 0.000000000000000
117.00227636128 0.000000000000000 0.000335497946664 0.000000000000000
116.99305268856 0.000000000000000 0.000335487119777 0.000000000000000
116.98382901584 0.000000000000000 0.000335476286126 0.000000000000000
116.97761084139 0.000000000000000 0.000335468978784 0.000000000000000
116.97139266694 0.000000000000000 0.000335461668418 0.000000000000000
116.96720124548 0.000000000000000 0.000335456739109 0.000000000000000
116.96300982401 0.000000000000000 0.000335451808473 0.000000000000000
116.96018366733 0.000000000000000 0.000335448483156 0.000000000000000
116.95735751065 0.000000000000000 0.000335445157283 0.000000000000000
116.95544973605 0.000000000000000 0.000335442911884 0.000000000000000
116.95354196145 0.000000000000000 0.000335440666278 0.000000000000000
116.95225043652 0.000000000000000 0.000335439145951 0.000000000000000
116.95095891159 0.000000000000000 0.000335437625576 0.000000000000000
116.95007868536 0.000000000000000 0.000335436589373 0.000000000000000
116.94919845914 0.000000000000000 0.000335435553195 0.000000000000000
116.94858896686 0.000000000000000 0.000335434835755 0.000000000000000
116.94797947459 0.000000000000000 0.000335434118377 0.000000000000000
116.94754011428 0.000000000000000 0.000335433601310 0.000000000000000
116.94710075397 0.000000000000000 0.000335433084331 0.000000000000000
116.94673915406 0.000000000000000 0.000335432658953 0.000000000000000
116.94637755416 0.000000000000000 0.000335432233716 0.000000000000000
116.94601595425 0.000000000000000 0.000335431808686 0.000000000000000
116.94594363427 0.000000000000000 0.000335431723712 0.000000000000000
116.94587131429 0.000000000000000 0.000335431638748 0.000000000000000
116.94579899431 0.000000000000000 0.000335431553796 0.000000000000000
116.94565435435 0.000000000000000 0.000335431383928 0.000000000000000
116.94550971438 0.000000000000000 0.000335431214107 0.000000000000000
116.94536507442 0.000000000000000 0.000335431044329 0.000000000000000
116.94522043446 0.000000000000000 0.000335430874592 0.000000000000000
116.94492834256 0.000000000000000 0.000335430531919 0.000000000000000
116.94463625066 0.000000000000000 0.000335430189352 0.000000000000000
116.94434415875 0.000000000000000 0.000335429846861 0.000000000000000
116.94405206685 0.000000000000000 0.000335429504425 0.000000000000000
116.94375997495 0.000000000000000 0.000335429162029 0.000000000000000
116.94295667425 0.000000000000000 0.000335428220515 0.000000000000000
116.94215337355 0.000000000000000 0.000335427279115 0.000000000000000
116.94135007286 0.000000000000000 0.000335426337768 0.000000000000000
116.94054677216 0.000000000000000 0.000335425396438 0.000000000000000
116.93974347146 0.000000000000000 0.000335424455106 0.000000000000000
116.93840955161 0.000000000000000 0.000335422891944 0.000000000000000
116.93707563175 0.000000000000000 0.000335421328712 0.000000000000000
116.93574171190 0.000000000000000 0.000335419765388 0.000000000000000
116.93440779205 0.000000000000000 0.000335418201961 0.000000000000000
116.93117488949 0.000000000000000 0.000335414412349 0.000000000000000
116.92794198694 0.000000000000000 0.000335410622013 0.000000000000000
116.92470908439 0.000000000000000 0.000335406830920 0.000000000000000
116.92147618183 0.000000000000000 0.000335403039051 0.000000000000000
116.91319517701 0.000000000000000 0.000335393322640 0.000000000000000
116.90491417218 0.000000000000000 0.000335383600951 0.000000000000000
116.89663316735 0.000000000000000 0.000335373873918 0.000000000000000
116.87513277339 0.000000000000000 0.000335348593948 0.000000000000000
116.85363237944 0.000000000000000 0.000335323277427 0.000000000000000
116.83213198548 0.000000000000000 0.000335297924152 0.000000000000000
116.76899059536 0.000000000000000 0.000335223253910 0.000000000000000
116.70584920523 0.000000000000000 0.000335148262793 0.000000000000000
116.64270781511 0.000000000000000 0.000335072948429 0.000000000000000
116.51951844477 0.000000000000000 0.000334925071876 0.000000000000000
116.39632907442 0.000000000000000 0.000334775943072 0.000000000000000
116.27313970407 0.000000000000000 0.000334625551654 0.000000000000000
116.17077109817 0.000000000000000 0.000334499612271 0.000000000000000
116.06840249227 0.000000000000000 0.000334372792871 0.000000000000000
115.99766699861 0.000000000000000 0.000334284647391 0.000000000000000
115.92693150495 0.000000000000000 0.000334196081393 0.000000000000000
115.87887118789 0.000000000000000 0.000334135666745 0.000000000000000
115.83081087084 0.000000000000000 0.000334075058664 0.000000000000000
115.79826571076 0.000000000000000 0.000334033906861 0.000000000000000
115.76572055069 0.000000000000000 0.000333992666626 0.000000000000000
115.74372091927 0.000000000000000 0.000333964739439 0.000000000000000
115.72172128785 0.000000000000000 0.000333936772073 0.000000000000000
115.70686826849 0.000000000000000 0.000333917867283 0.000000000000000
115.69201524914 0.000000000000000 0.000333898944279 0.000000000000000
115.68199566436 0.000000000000000 0.000333886168902 0.000000000000000
115.67197607958 0.000000000000000 0.000333873385303 0.000000000000000
115.66522059384 0.000000000000000 0.000333864761628 0.000000000000000
115.65846510809 0.000000000000000 0.000333856134271 0.000000000000000
115.65391131966 0.000000000000000 0.000333850316624 0.000000000000000
115.64935753122 0.000000000000000 0.000333844497355 0.000000000000000
115.64628720501 0.000000000000000 0.000333840572905 0.000000000000000
115.64321687881 0.000000000000000 0.000333836647768 0.000000000000000
115.64114473940 0.000000000000000 0.000333833998359 0.000000000000000
115.63907260000 0.000000000000000 0.000333831348687 0.000000000000000
115.63767060395 0.000000000000000 0.000333829555810 0.000000000000000
115.63626860789 0.000000000000000 0.000333827762863 0.000000000000000
115.63531438488 0.000000000000000 0.000333826542536 0.000000000000000
115.63436016186 0.000000000000000 0.000333825322228 0.000000000000000
115.63370158391 0.000000000000000 0.000333824480042 0.000000000000000
115.63304300596 0.000000000000000 0.000333823637918 0.000000000000000
115.63257236903 0.000000000000000 0.000333823036181 0.000000000000000
115.63210173211 0.000000000000000 0.000333822434535 0.000000000000000
115.63172728736 0.000000000000000 0.000333821955959 0.000000000000000
115.63135284261 0.000000000000000 0.000333821477523 0.000000000000000
115.63097839786 0.000000000000000 0.000333820999293 0.000000000000000
115.63092162672 0.000000000000000 0.000333820926809 0.000000000000000
115.63086485558 0.000000000000000 0.000333820854333 0.000000000000000
115.63080808444 0.000000000000000 0.000333820781863 0.000000000000000
115.63069454216 0.000000000000000 0.000333820636946 0.000000000000000
115.63058099988 0.000000000000000 0.000333820492059 0.000000000000000
115.63046745760 0.000000000000000 0.000333820347202 0.000000000000000
115.63035391532 0.000000000000000 0.000333820202374 0.000000000000000
115.63005225201 0.000000000000000 0.000333819817721 0.000000000000000
115.62975058870 0.000000000000000 0.000333819433227 0.000000000000000
115.62944892539 0.000000000000000 0.000333819048850 0.000000000000000
115.62914726208 0.000000000000000 0.000333818664556 0.000000000000000
115.62845908946 0.000000000000000 0.000333817788084 0.000000000000000
115.62788978996 0.000000000000000 0.000333817063130 0.000000000000000
115.62732049046 0.000000000000000 0.000333816338239 0.000000000000000
115.62675119096 0.000000000000000 0.000333815613384 0.000000000000000
115.62618189145 0.000000000000000 0.000333814888550 0.000000000000000
115.62514861157 0.000000000000000 0.000333813572995 0.000000000000000
115.62411533169 0.000000000000000 0.000333812257433 0.000000000000000
115.62308205180 0.000000000000000 0.000333810941840 0.000000000000000
115.62204877192 0.000000000000000 0.000333809626204 0.000000000000000
115.61979000825 0.000000000000000 0.000333806750011 0.000000000000000
115.61753124457 0.000000000000000 0.000333803873502 0.000000000000000
115.61527248090 0.000000000000000 0.000333800996647 0.000000000000000
115.61301371723 0.000000000000000 0.000333798119428 0.000000000000000
115.60762490677 0.000000000000000 0.000333791253608 0.000000000000000
115.60223609631 0.000000000000000 0.000333784385568 0.000000000000000
115.59684728585 0.000000000000000 0.000333777515255 0.000000000000000
115.58370465642 0.000000000000000 0.000333760749743 0.000000000000000
115.57056202699 0.000000000000000 0.000333743970369 0.000000000000000
115.55741939756 0.000000000000000 0.000333727177028 0.000000000000000
115.52193306565 0.000000000000000 0.000333681763179 0.000000000000000
115.48644673374 0.000000000000000 0.000333636246337 0.000000000000000
115.45096040183 0.000000000000000 0.000333590625954 0.000000000000000
115.33767489464 0.000000000000000 0.000333444290063 0.000000000000000
115.22438938745 0.000000000000000 0.000333296882419 0.000000000000000
115.13343161542 0.000000000000000 0.000333177745346 0.000000000000000
115.04247384339 0.000000000000000 0.000333057906643 0.000000000000000
114.96975025604 0.000000000000000 0.000332961584968 0.000000000000000
114.89702666869 0.000000000000000 0.000332864811509 0.000000000000000
114.83897987451 0.000000000000000 0.000332787243775 0.000000000000000
114.78093308032 0.000000000000000 0.000332709387559 0.000000000000000
114.73466808344 0.000000000000000 0.000332647127289 0.000000000000000
114.68840308656 0.000000000000000 0.000332584683887 0.000000000000000
114.65157285903 0.000000000000000 0.000332534843701 0.000000000000000
114.61474263150 0.000000000000000 0.000332484887726 0.000000000000000
114.58545241076 0.000000000000000 0.000332445076361 0.000000000000000
114.55616219003 0.000000000000000 0.000332405191990 0.000000000000000
114.53288761460 0.000000000000000 0.000332373447124 0.000000000000000
114.50961303918 0.000000000000000 0.000332341656314 0.000000000000000
114.49113124129 0.000000000000000 0.000332316379299 0.000000000000000
114.47264944341 0.000000000000000 0.000332291073412 0.000000000000000
114.45798173186 0.000000000000000 0.000332270969382 0.000000000000000
114.44331402031 0.000000000000000 0.000332250847229 0.000000000000000
114.43167864848 0.000000000000000 0.000332234872173 0.000000000000000
114.42004327666 0.000000000000000 0.000332218885753 0.000000000000000
114.41081681229 0.000000000000000 0.000332206200987 0.000000000000000
114.40159034792 0.000000000000000 0.000332193509101 0.000000000000000
114.39427626770 0.000000000000000 0.000332183442834 0.000000000000000
114.38696218749 0.000000000000000 0.000332173372114 0.000000000000000
114.38116546972 0.000000000000000 0.000332165387488 0.000000000000000
114.37536875195 0.000000000000000 0.000332157400080 0.000000000000000
114.37077540260 0.000000000000000 0.000332151068849 0.000000000000000
114.36618205325 0.000000000000000 0.000332144735887 0.000000000000000
114.36254266055 0.000000000000000 0.000332139716946 0.000000000000000
114.35890326784 0.000000000000000 0.000332134696931 0.000000000000000
114.35601982699 0.000000000000000 0.000332130718887 0.000000000000000
114.35313638614 0.000000000000000 0.000332126740183 0.000000000000000
114.35085176589 0.000000000000000 0.000332123587296 0.000000000000000
114.34856714564 0.000000000000000 0.000332120434008 0.000000000000000
114.34675668088 0.000000000000000 0.000332117934881 0.000000000000000
114.34494621612 0.000000000000000 0.000332115435516 0.000000000000000
114.34351100552 0.000000000000000 0.000332113454029 0.000000000000000
114.34207579492 0.000000000000000 0.000332111472404 0.000000000000000
114.34093736195 0.000000000000000 0.000332109900455 0.000000000000000
114.33979892897 0.000000000000000 0.000332108328433 0.000000000000000
114.33889496934 0.000000000000000 0.000332107080140 0.000000000000000
114.33799100971 0.000000000000000 0.000332105831814 0.000000000000000
114.33727200092 0.000000000000000 0.000332104838879 0.000000000000000
114.33655299213 0.000000000000000 0.000332103845936 0.000000000000000
114.33597948073 0.000000000000000 0.000332103053923 0.000000000000000
114.33540596933 0.000000000000000 0.000332102261919 0.000000000000000
114.33494637956 0.000000000000000 0.000332101627250 0.000000000000000
114.33448678978 0.000000000000000 0.000332100992599 0.000000000000000
114.33411560586 0.000000000000000 0.000332100480049 0.000000000000000
114.33374442193 0.000000000000000 0.000332099967525 0.000000000000000
114.33344056272 0.000000000000000 0.000332099547988 0.000000000000000
114.33313670350 0.000000000000000 0.000332099128484 0.000000000000000
114.33283284429 0.000000000000000 0.000332098709023 0.000000000000000
114.33248961204 0.000000000000000 0.000332098235279 0.000000000000000
114.33214637979 0.000000000000000 0.000332097761642 0.000000000000000
114.33180314754 0.000000000000000 0.000332097288157 0.000000000000000
114.33145991529 0.000000000000000 0.000332096814883 0.000000000000000
114.33139126884 0.000000000000000 0.000332096720259 0.000000000000000
114.33132262239 0.000000000000000 0.000332096625646 0.000000000000000
114.33125397594 0.000000000000000 0.000332096531044 0.000000000000000
114.33111668304 0.000000000000000 0.000332096341875 0.000000000000000
114.33097939014 0.000000000000000 0.000332096152749 0.000000000000000
114.33084209724 0.000000000000000 0.000332095963666 0.000000000000000
114.33070480434 0.000000000000000 0.000332095774622 0.000000000000000
114.33040921475 0.000000000000000 0.000332095367726 0.000000000000000
114.33011362516 0.000000000000000 0.000332094960951 0.000000000000000
114.32981803557 0.000000000000000 0.000332094554265 0.000000000000000
114.32952244598 0.000000000000000 0.000332094147643 0.000000000000000
114.32922685639 0.000000000000000 0.000332093741070 0.000000000000000
114.32837373572 0.000000000000000 0.000332092567800 0.000000000000000
114.32752061505 0.000000000000000 0.000332091394682 0.000000000000000
114.32666749438 0.000000000000000 0.000332090221632 0.000000000000000
114.32581437371 0.000000000000000 0.000332089048608 0.000000000000000
114.32496125304 0.000000000000000 0.000332087875584 0.000000000000000
114.32358275828 0.000000000000000 0.000332085980147 0.000000000000000
114.32220426352 0.000000000000000 0.000332084084635 0.000000000000000
114.32082576876 0.000000000000000 0.000332082189025 0.000000000000000
114.31944727400 0.000000000000000 0.000332080293302 0.000000000000000
114.31609786760 0.000000000000000 0.000332075686638 0.000000000000000
114.31274846119 0.000000000000000 0.000332071079173 0.000000000000000
114.30939905479 0.000000000000000 0.000332066470871 0.000000000000000
114.30604964839 0.000000000000000 0.000332061861706 0.000000000000000
114.29750378117 0.000000000000000 0.000332050097623 0.000000000000000
114.28895791396 0.000000000000000 0.000332038327720 0.000000000000000
114.28041204675 0.000000000000000 0.000332026551923 0.000000000000000
114.25828327737 0.000000000000000 0.000331996031884 0.000000000000000
114.23615450798 0.000000000000000 0.000331965471731 0.000000000000000
114.21402573860 0.000000000000000 0.000331934871247 0.000000000000000
114.14928164947 0.000000000000000 0.000331845107613 0.000000000000000
114.08453756035 0.000000000000000 0.000331754994774 0.000000000000000
114.01979347122 0.000000000000000 0.000331664530440 0.000000000000000
113.89370571377 0.000000000000000 0.000331487337784 0.000000000000000
113.76761795632 0.000000000000000 0.000331308792740 0.000000000000000
113.64153019887 0.000000000000000 0.000331128887826 0.000000000000000
113.54634512003 0.000000000000000 0.000330992172233 0.000000000000000
113.45116004120 0.000000000000000 0.000330854679483 0.000000000000000
113.38590577889 0.000000000000000 0.000330759972863 0.000000000000000
113.32065151659 0.000000000000000 0.000330664902721 0.000000000000000
113.27635677967 0.000000000000000 0.000330600162461 0.000000000000000
113.23206204275 0.000000000000000 0.000330535255906 0.000000000000000
113.20207648200 0.000000000000000 0.000330491223007 0.000000000000000
113.17209092125 0.000000000000000 0.000330447114457 0.000000000000000
113.15182549297 0.000000000000000 0.000330417261458 0.000000000000000
113.13156006469 0.000000000000000 0.000330387374146 0.000000000000000
113.11787961686 0.000000000000000 0.000330367178987 0.000000000000000
113.10419916903 0.000000000000000 0.000330346968312 0.000000000000000
113.09497120731 0.000000000000000 0.000330333326751 0.000000000000000
113.08574324560 0.000000000000000 0.000330319678210 0.000000000000000
113.07952151748 0.000000000000000 0.000330310472105 0.000000000000000
113.07329978937 0.000000000000000 0.000330301262891 0.000000000000000
113.06910540849 0.000000000000000 0.000330295052768 0.000000000000000
113.06491102761 0.000000000000000 0.000330288841292 0.000000000000000
113.06208224246 0.000000000000000 0.000330284651396 0.000000000000000
113.05925345731 0.000000000000000 0.000330280460942 0.000000000000000
113.05734306181 0.000000000000000 0.000330277630667 0.000000000000000
113.05543266630 0.000000000000000 0.000330274800197 0.000000000000000
113.05413813249 0.000000000000000 0.000330272882112 0.000000000000000
113.05284359868 0.000000000000000 0.000330270963996 0.000000000000000
113.05195941873 0.000000000000000 0.000330269653913 0.000000000000000
113.05107523878 0.000000000000000 0.000330268343875 0.000000000000000
113.05045984219 0.000000000000000 0.000330267432135 0.000000000000000
113.04984444560 0.000000000000000 0.000330266520481 0.000000000000000
113.04939451158 0.000000000000000 0.000330265854032 0.000000000000000
113.04894457756 0.000000000000000 0.000330265187704 0.000000000000000
113.04849464354 0.000000000000000 0.000330264521565 0.000000000000000
113.04804470952 0.000000000000000 0.000330263855720 0.000000000000000
113.04798824205 0.000000000000000 0.000330263772183 0.000000000000000
113.04793177458 0.000000000000000 0.000330263688653 0.000000000000000
113.04787530712 0.000000000000000 0.000330263605131 0.000000000000000
113.04776237218 0.000000000000000 0.000330263438108 0.000000000000000
113.04764943725 0.000000000000000 0.000330263271116 0.000000000000000
113.04753650231 0.000000000000000 0.000330263104155 0.000000000000000
113.04742356738 0.000000000000000 0.000330262937225 0.000000000000000
113.04708108688 0.000000000000000 0.000330262431174 0.000000000000000
113.04673860638 0.000000000000000 0.000330261925340 0.000000000000000
113.04639612587 0.000000000000000 0.000330261419664 0.000000000000000
113.04605364537 0.000000000000000 0.000330260914096 0.000000000000000
113.04529815348 0.000000000000000 0.000330259799087 0.000000000000000
113.04468761464 0.000000000000000 0.000330258898145 0.000000000000000
113.04407707580 0.000000000000000 0.000330257997272 0.000000000000000
113.04346653697 0.000000000000000 0.000330257096441 0.000000000000000
113.04285599813 0.000000000000000 0.000330256195634 0.000000000000000
113.04173054590 0.000000000000000 0.000330254535129 0.000000000000000
113.04060509367 0.000000000000000 0.000330252874615 0.000000000000000
113.03947964144 0.000000000000000 0.000330251214064 0.000000000000000
113.03835418922 0.000000000000000 0.000330249553461 0.000000000000000
113.03588745094 0.000000000000000 0.000330245913556 0.000000000000000
113.03342071267 0.000000000000000 0.000330242273272 0.000000000000000
113.03095397439 0.000000000000000 0.000330238632574 0.000000000000000
113.02848723612 0.000000000000000 0.000330234991440 0.000000000000000
113.02255775909 0.000000000000000 0.000330226237117 0.000000000000000
113.01662828207 0.000000000000000 0.000330217480098 0.000000000000000
113.01069880505 0.000000000000000 0.000330208720324 0.000000000000000
112.99615661073 0.000000000000000 0.000330187224891 0.000000000000000
112.98161441641 0.000000000000000 0.000330165712464 0.000000000000000
112.96707222210 0.000000000000000 0.000330144182914 0.000000000000000
112.92750662764 0.000000000000000 0.000330085519280 0.000000000000000
112.88794103319 0.000000000000000 0.000330026727520 0.000000000000000
112.84837543874 0.000000000000000 0.000329967806994 0.000000000000000
112.73520106469 0.000000000000000 0.000329798553331 0.000000000000000
112.62202669063 0.000000000000000 0.000329628232707 0.000000000000000
112.53630222967 0.000000000000000 0.000329498508167 0.000000000000000
112.45057776870 0.000000000000000 0.000329368165379 0.000000000000000
112.38195799297 0.000000000000000 0.000329263383741 0.000000000000000
112.31333821723 0.000000000000000 0.000329158205114 0.000000000000000
112.25857851461 0.000000000000000 0.000329073986218 0.000000000000000
112.20381881200 0.000000000000000 0.000328989515050 0.000000000000000
112.16017969913 0.000000000000000 0.000328922017988 0.000000000000000
112.11654058627 0.000000000000000 0.000328854361426 0.000000000000000
112.08180445019 0.000000000000000 0.000328800394007 0.000000000000000
112.04706831410 0.000000000000000 0.000328746326085 0.000000000000000
112.01944574345 0.000000000000000 0.000328703259114 0.000000000000000
111.99182317279 0.000000000000000 0.000328660128954 0.000000000000000
111.96987512492 0.000000000000000 0.000328625814121 0.000000000000000
111.94792707704 0.000000000000000 0.000328591459620 0.000000000000000
111.93049947454 0.000000000000000 0.000328564152628 0.000000000000000
111.91307187203 0.000000000000000 0.000328536820758 0.000000000000000
111.89924129049 0.000000000000000 0.000328515112466 0.000000000000000
111.88541070894 0.000000000000000 0.000328493388585 0.000000000000000
111.87443967645 0.000000000000000 0.000328476145176 0.000000000000000
111.86346864395 0.000000000000000 0.000328458892006 0.000000000000000
111.85476911473 0.000000000000000 0.000328445204108 0.000000000000000
111.84606958551 0.000000000000000 0.000328431510105 0.000000000000000
111.83917326545 0.000000000000000 0.000328420650225 0.000000000000000
111.83227694538 0.000000000000000 0.000328409786533 0.000000000000000
111.82681129727 0.000000000000000 0.000328401173863 0.000000000000000
111.82134564916 0.000000000000000 0.000328392558819 0.000000000000000
111.81701456464 0.000000000000000 0.000328385730416 0.000000000000000
111.81268348012 0.000000000000000 0.000328378900539 0.000000000000000
111.80925175900 0.000000000000000 0.000328373487867 0.000000000000000
111.80582003788 0.000000000000000 0.000328368074286 0.000000000000000
111.80310095604 0.000000000000000 0.000328363784263 0.000000000000000
111.80038187420 0.000000000000000 0.000328359493684 0.000000000000000
111.79822724593 0.000000000000000 0.000328356093398 0.000000000000000
111.79607261765 0.000000000000000 0.000328352692778 0.000000000000000
111.79436486356 0.000000000000000 0.000328349997223 0.000000000000000
111.79265710946 0.000000000000000 0.000328347301473 0.000000000000000
111.79130293290 0.000000000000000 0.000328345163726 0.000000000000000
111.78994875634 0.000000000000000 0.000328343025872 0.000000000000000
111.78887410470 0.000000000000000 0.000328341329237 0.000000000000000
111.78779945306 0.000000000000000 0.000328339632549 0.000000000000000
111.78694550189 0.000000000000000 0.000328338284278 0.000000000000000
111.78609155072 0.000000000000000 0.000328336935989 0.000000000000000
111.78541149693 0.000000000000000 0.000328335862257 0.000000000000000
111.78473144313 0.000000000000000 0.000328334788528 0.000000000000000
111.78418792965 0.000000000000000 0.000328333930391 0.000000000000000
111.78364441618 0.000000000000000 0.000328333072271 0.000000000000000
111.78320743124 0.000000000000000 0.000328332382363 0.000000000000000
111.78277044630 0.000000000000000 0.000328331692482 0.000000000000000
111.78241553312 0.000000000000000 0.000328331132197 0.000000000000000
111.78206061993 0.000000000000000 0.000328330571961 0.000000000000000
111.78176714778 0.000000000000000 0.000328330108744 0.000000000000000
111.78147367563 0.000000000000000 0.000328329645557 0.000000000000000
111.78118020348 0.000000000000000 0.000328329182424 0.000000000000000
111.78083703707 0.000000000000000 0.000328328640958 0.000000000000000
111.78049387067 0.000000000000000 0.000328328099629 0.000000000000000
111.78015070427 0.000000000000000 0.000328327558491 0.000000000000000
111.78008594830 0.000000000000000 0.000328327456404 0.000000000000000
111.78002119233 0.000000000000000 0.000328327354327 0.000000000000000
111.77995643637 0.000000000000000 0.000328327252259 0.000000000000000
111.77982692443 0.000000000000000 0.000328327048153 0.000000000000000
111.77969741250 0.000000000000000 0.000328326844088 0.000000000000000
111.77956790056 0.000000000000000 0.000328326640065 0.000000000000000
111.77943838863 0.000000000000000 0.000328326436082 0.000000000000000
111.77911507397 0.000000000000000 0.000328325927017 0.000000000000000
111.77879175931 0.000000000000000 0.000328325418143 0.000000000000000
111.77846844465 0.000000000000000 0.000328324909410 0.000000000000000
111.77814512999 0.000000000000000 0.000328324400778 0.000000000000000
111.77796519585 0.000000000000000 0.000328324117742 0.000000000000000
111.77778526171 0.000000000000000 0.000328323834726 0.000000000000000
111.77760532757 0.000000000000000 0.000328323551725 0.000000000000000
111.77742539343 0.000000000000000 0.000328323268738 0.000000000000000
111.77706552516 0.000000000000000 0.000328322702797 0.000000000000000
111.77670565688 0.000000000000000 0.000328322136891 0.000000000000000
111.77634578860 0.000000000000000 0.000328321571010 0.000000000000000
111.77598592032 0.000000000000000 0.000328321005149 0.000000000000000
111.77505947414 0.000000000000000 0.000328319548449 0.000000000000000
111.77413302796 0.000000000000000 0.000328318091787 0.000000000000000
111.77320658178 0.000000000000000 0.000328316635133 0.000000000000000
111.77228013560 0.000000000000000 0.000328315178467 0.000000000000000
111.77041332528 0.000000000000000 0.000328312243170 0.000000000000000
111.76854651497 0.000000000000000 0.000328309307711 0.000000000000000
111.76667970465 0.000000000000000 0.000328306372056 0.000000000000000
111.76481289434 0.000000000000000 0.000328303436185 0.000000000000000
111.76048564062 0.000000000000000 0.000328296629960 0.000000000000000
111.75615838691 0.000000000000000 0.000328289822403 0.000000000000000
111.75183113320 0.000000000000000 0.000328283013468 0.000000000000000
111.74750387948 0.000000000000000 0.000328276203129 0.000000000000000
111.73587188585 0.000000000000000 0.000328257889316 0.000000000000000
111.72423989221 0.000000000000000 0.000328239565063 0.000000000000000
111.71260789858 0.000000000000000 0.000328221230268 0.000000000000000
111.68143297036 0.000000000000000 0.000328172038764 0.000000000000000
111.65025804215 0.000000000000000 0.000328122770608 0.000000000000000
111.61908311394 0.000000000000000 0.000328073425433 0.000000000000000
111.52334983058 0.000000000000000 0.000327921409782 0.000000000000000
111.42761654721 0.000000000000000 0.000327768659853 0.000000000000000
111.33188326385 0.000000000000000 0.000327615171545 0.000000000000000
111.21311900098 0.000000000000000 0.000327423728353 0.000000000000000
111.09435473811 0.000000000000000 0.000327231142681 0.000000000000000
111.00350208987 0.000000000000000 0.000327083047820 0.000000000000000
110.91264944163 0.000000000000000 0.000326934288190 0.000000000000000
110.85030683679 0.000000000000000 0.000326831827559 0.000000000000000
110.78796423196 0.000000000000000 0.000326729057608 0.000000000000000
110.74564429065 0.000000000000000 0.000326659119263 0.000000000000000
110.70332434935 0.000000000000000 0.000326589040194 0.000000000000000
110.67467570166 0.000000000000000 0.000326541520481 0.000000000000000
110.64602705397 0.000000000000000 0.000326493937025 0.000000000000000
110.62666499531 0.000000000000000 0.000326461742051 0.000000000000000
110.60730293665 0.000000000000000 0.000326429518267 0.000000000000000
110.59423204900 0.000000000000000 0.000326407748514 0.000000000000000
110.58116116135 0.000000000000000 0.000326385965777 0.000000000000000
110.57234404004 0.000000000000000 0.000326371264690 0.000000000000000
110.56352691873 0.000000000000000 0.000326356557787 0.000000000000000
110.55758177202 0.000000000000000 0.000326346638071 0.000000000000000
110.55163662531 0.000000000000000 0.000326336715785 0.000000000000000
110.54762813180 0.000000000000000 0.000326330024300 0.000000000000000
110.54361963830 0.000000000000000 0.000326323331714 0.000000000000000
110.54091540058 0.000000000000000 0.000326318816124 0.000000000000000
110.53821116287 0.000000000000000 0.000326314300099 0.000000000000000
110.53638366648 0.000000000000000 0.000326311248000 0.000000000000000
110.53455617010 0.000000000000000 0.000326308195768 0.000000000000000
110.53331597017 0.000000000000000 0.000326306124378 0.000000000000000
110.53207577024 0.000000000000000 0.000326304052993 0.000000000000000
110.53122579876 0.000000000000000 0.000326302633404 0.000000000000000
110.53037582728 0.000000000000000 0.000326301213887 0.000000000000000
110.52977926022 0.000000000000000 0.000326300217652 0.000000000000000
110.52918269316 0.000000000000000 0.000326299221526 0.000000000000000
110.52873574954 0.000000000000000 0.000326298475348 0.000000000000000
110.52828880592 0.000000000000000 0.000326297729322 0.000000000000000
110.52784186230 0.000000000000000 0.000326296983529 0.000000000000000
110.52748805541 0.000000000000000 0.000326296393387 0.000000000000000
110.52741729404 0.000000000000000 0.000326296275391 0.000000000000000
110.52734653266 0.000000000000000 0.000326296157406 0.000000000000000
110.52727577128 0.000000000000000 0.000326296039434 0.000000000000000
110.52713424853 0.000000000000000 0.000326295803525 0.000000000000000
110.52699272577 0.000000000000000 0.000326295567666 0.000000000000000
110.52685120302 0.000000000000000 0.000326295331856 0.000000000000000
110.52670968027 0.000000000000000 0.000326295096092 0.000000000000000
110.52641331066 0.000000000000000 0.000326294602500 0.000000000000000
110.52611694104 0.000000000000000 0.000326294109058 0.000000000000000
110.52582057143 0.000000000000000 0.000326293615728 0.000000000000000
110.52552420182 0.000000000000000 0.000326293122482 0.000000000000000
110.52473615977 0.000000000000000 0.000326291811225 0.000000000000000
110.52409960732 0.000000000000000 0.000326290752202 0.000000000000000
110.52346305488 0.000000000000000 0.000326289693266 0.000000000000000
110.52282650244 0.000000000000000 0.000326288634384 0.000000000000000
110.52218994999 0.000000000000000 0.000326287575533 0.000000000000000
110.52103632786 0.000000000000000 0.000326285656620 0.000000000000000
110.51988270573 0.000000000000000 0.000326283737712 0.000000000000000
110.51872908360 0.000000000000000 0.000326281818780 0.000000000000000
110.51757546148 0.000000000000000 0.000326279899805 0.000000000000000
110.51505285240 0.000000000000000 0.000326275703409 0.000000000000000
110.51253024332 0.000000000000000 0.000326271506671 0.000000000000000
110.51000763424 0.000000000000000 0.000326267309552 0.000000000000000
110.50748502516 0.000000000000000 0.000326263112028 0.000000000000000
110.50146648239 0.000000000000000 0.000326253095677 0.000000000000000
110.49544793963 0.000000000000000 0.000326243076825 0.000000000000000
110.48942939686 0.000000000000000 0.000326233055406 0.000000000000000
110.47475016219 0.000000000000000 0.000326208602173 0.000000000000000
110.46007092752 0.000000000000000 0.000326184133222 0.000000000000000
110.44539169286 0.000000000000000 0.000326159648419 0.000000000000000
110.40575416626 0.000000000000000 0.000326093453732 0.000000000000000
110.36611663966 0.000000000000000 0.000326027142212 0.000000000000000
110.32647911306 0.000000000000000 0.000325960713348 0.000000000000000
110.21658296573 0.000000000000000 0.000325775920615 0.000000000000000
110.10668681840 0.000000000000000 0.000325590218088 0.000000000000000
110.02354373068 0.000000000000000 0.000325449116657 0.000000000000000
109.94040064297 0.000000000000000 0.000325307492768 0.000000000000000
109.87383403998 0.000000000000000 0.000325193728751 0.000000000000000
109.80726743700 0.000000000000000 0.000325079631227 0.000000000000000
109.75413805615 0.000000000000000 0.000324988327089 0.000000000000000
109.70100867531 0.000000000000000 0.000324896812203 0.000000000000000
109.65866282081 0.000000000000000 0.000324823721599 0.000000000000000
109.61631696631 0.000000000000000 0.000324750498427 0.000000000000000
109.58260595284 0.000000000000000 0.000324692112045 0.000000000000000
109.54889493937 0.000000000000000 0.000324633642508 0.000000000000000
109.52208451417 0.000000000000000 0.000324587082507 0.000000000000000
109.49527408898 0.000000000000000 0.000324540470433 0.000000000000000
109.47396920989 0.000000000000000 0.000324503393228 0.000000000000000
109.45266433080 0.000000000000000 0.000324466283445 0.000000000000000
109.43574593771 0.000000000000000 0.000324436791126 0.000000000000000
109.41882754462 0.000000000000000 0.000324407278438 0.000000000000000
109.40540003305 0.000000000000000 0.000324383840851 0.000000000000000
109.39197252148 0.000000000000000 0.000324360390534 0.000000000000000
109.38132049330 0.000000000000000 0.000324341778406 0.000000000000000
109.37066846511 0.000000000000000 0.000324323158327 0.000000000000000
109.36222137259 0.000000000000000 0.000324308386914 0.000000000000000
109.35377428008 0.000000000000000 0.000324293610541 0.000000000000000
109.34707769021 0.000000000000000 0.000324281892786 0.000000000000000
109.34038110034 0.000000000000000 0.000324270171943 0.000000000000000
109.33507344997 0.000000000000000 0.000324260879936 0.000000000000000
109.32976579959 0.000000000000000 0.000324251586011 0.000000000000000
109.32555966451 0.000000000000000 0.000324244219535 0.000000000000000
109.32135352943 0.000000000000000 0.000324236851874 0.000000000000000
109.31802057822 0.000000000000000 0.000324231012889 0.000000000000000
109.31468762701 0.000000000000000 0.000324225173177 0.000000000000000
109.31204656528 0.000000000000000 0.000324220545228 0.000000000000000
109.30940550356 0.000000000000000 0.000324215916839 0.000000000000000
109.30731243405 0.000000000000000 0.000324212248489 0.000000000000000
109.30521936453 0.000000000000000 0.000324208579880 0.000000000000000
109.30356009050 0.000000000000000 0.000324205671426 0.000000000000000
109.30190081647 0.000000000000000 0.000324202762826 0.000000000000000
109.30058470353 0.000000000000000 0.000324200455669 0.000000000000000
109.29926859059 0.000000000000000 0.000324198148437 0.000000000000000
109.29822367317 0.000000000000000 0.000324196316583 0.000000000000000
109.29717875574 0.000000000000000 0.000324194484698 0.000000000000000
109.29634783339 0.000000000000000 0.000324193027962 0.000000000000000
109.29551691103 0.000000000000000 0.000324191571224 0.000000000000000
109.29485442536 0.000000000000000 0.000324190409787 0.000000000000000
109.29419193969 0.000000000000000 0.000324189248366 0.000000000000000
109.29366145510 0.000000000000000 0.000324188318379 0.000000000000000
109.29313097052 0.000000000000000 0.000324187388419 0.000000000000000
109.29270309489 0.000000000000000 0.000324186638364 0.000000000000000
109.29227521927 0.000000000000000 0.000324185888362 0.000000000000000
109.29192577212 0.000000000000000 0.000324185275868 0.000000000000000
109.29157632497 0.000000000000000 0.000324184663403 0.000000000000000
109.29122687781 0.000000000000000 0.000324184050994 0.000000000000000
109.29083510891 0.000000000000000 0.000324183364505 0.000000000000000
109.29044334000 0.000000000000000 0.000324182678151 0.000000000000000
109.29005157109 0.000000000000000 0.000324181991992 0.000000000000000
109.28965980219 0.000000000000000 0.000324181306105 0.000000000000000
109.28958440923 0.000000000000000 0.000324181174149 0.000000000000000
109.28950901627 0.000000000000000 0.000324181042207 0.000000000000000
109.28943362332 0.000000000000000 0.000324180910279 0.000000000000000
109.28928283740 0.000000000000000 0.000324180646465 0.000000000000000
109.28913205149 0.000000000000000 0.000324180382706 0.000000000000000
109.28898126557 0.000000000000000 0.000324180119001 0.000000000000000
109.28883047966 0.000000000000000 0.000324179855347 0.000000000000000
109.28853220763 0.000000000000000 0.000324179333937 0.000000000000000
109.28823393559 0.000000000000000 0.000324178812668 0.000000000000000
109.28793566356 0.000000000000000 0.000324178291506 0.000000000000000
109.28763739153 0.000000000000000 0.000324177770423 0.000000000000000
109.28696575965 0.000000000000000 0.000324176597284 0.000000000000000
109.28629412777 0.000000000000000 0.000324175424319 0.000000000000000
109.28562249589 0.000000000000000 0.000324174251458 0.000000000000000
109.28495086401 0.000000000000000 0.000324173078661 0.000000000000000
109.28398363099 0.000000000000000 0.000324171389753 0.000000000000000
109.28301639797 0.000000000000000 0.000324169700880 0.000000000000000
109.28204916495 0.000000000000000 0.000324168012017 0.000000000000000
109.28108193193 0.000000000000000 0.000324166323145 0.000000000000000
109.27895340306 0.000000000000000 0.000324162606470 0.000000000000000
109.27682487419 0.000000000000000 0.000324158889622 0.000000000000000
109.27469634532 0.000000000000000 0.000324155172561 0.000000000000000
109.27256781645 0.000000000000000 0.000324151455263 0.000000000000000
109.26765550159 0.000000000000000 0.000324142875334 0.000000000000000
109.26274318673 0.000000000000000 0.000324134293946 0.000000000000000
109.25783087187 0.000000000000000 0.000324125711047 0.000000000000000
109.25291855701 0.000000000000000 0.000324117126605 0.000000000000000
109.23950640958 0.000000000000000 0.000324093680403 0.000000000000000
109.22609426214 0.000000000000000 0.000324070222368 0.000000000000000
109.21268211471 0.000000000000000 0.000324046752382 0.000000000000000
109.17632046774 0.000000000000000 0.000323983062378 0.000000000000000
109.13995882076 0.000000000000000 0.000323919283505 0.000000000000000
109.10359717379 0.000000000000000 0.000323855415392 0.000000000000000
108.99402102665 0.000000000000000 0.000323662406229 0.000000000000000
108.88444487950 0.000000000000000 0.000323468581252 0.000000000000000
108.80120678844 0.000000000000000 0.000323320798773 0.000000000000000
108.71796869738 0.000000000000000 0.000323172545751 0.000000000000000
108.65131542568 0.000000000000000 0.000323053493322 0.000000000000000
108.58466215399 0.000000000000000 0.000322934141660 0.000000000000000
108.53145143009 0.000000000000000 0.000322838647061 0.000000000000000
108.47824070619 0.000000000000000 0.000322742964075 0.000000000000000
108.43582165848 0.000000000000000 0.000322666552488 0.000000000000000
108.39340261078 0.000000000000000 0.000322590022829 0.000000000000000
108.35962756961 0.000000000000000 0.000322529004246 0.000000000000000
108.32585252844 0.000000000000000 0.000322467911853 0.000000000000000
108.29898724213 0.000000000000000 0.000322419265478 0.000000000000000
108.27212195582 0.000000000000000 0.000322370573024 0.000000000000000
108.25077080146 0.000000000000000 0.000322331842087 0.000000000000000
108.22941964711 0.000000000000000 0.000322293082402 0.000000000000000
108.21246269133 0.000000000000000 0.000322262279326 0.000000000000000
108.19550573556 0.000000000000000 0.000322231458319 0.000000000000000
108.18204639207 0.000000000000000 0.000322206981880 0.000000000000000
108.16858704858 0.000000000000000 0.000322182494260 0.000000000000000
108.15790893999 0.000000000000000 0.000322163058837 0.000000000000000
108.14723083139 0.000000000000000 0.000322143616446 0.000000000000000
108.13876249533 0.000000000000000 0.000322128192613 0.000000000000000
108.13029415928 0.000000000000000 0.000322112764440 0.000000000000000
108.12358034296 0.000000000000000 0.000322100529700 0.000000000000000
108.11686652665 0.000000000000000 0.000322088292262 0.000000000000000
108.11154495236 0.000000000000000 0.000322078590595 0.000000000000000
108.10622337806 0.000000000000000 0.000322068887257 0.000000000000000
108.10200601084 0.000000000000000 0.000322061196151 0.000000000000000
108.09778864362 0.000000000000000 0.000322053504016 0.000000000000000
108.09444663719 0.000000000000000 0.000322047407748 0.000000000000000
108.09110463075 0.000000000000000 0.000322041310854 0.000000000000000
108.08845626082 0.000000000000000 0.000322036478938 0.000000000000000
108.08580789088 0.000000000000000 0.000322031646646 0.000000000000000
108.08370890296 0.000000000000000 0.000322027816514 0.000000000000000
108.08160991503 0.000000000000000 0.000322023986165 0.000000000000000
108.07994581621 0.000000000000000 0.000322020949278 0.000000000000000
108.07828171739 0.000000000000000 0.000322017912271 0.000000000000000
108.07696162650 0.000000000000000 0.000322015503008 0.000000000000000
108.07564153560 0.000000000000000 0.000322013093686 0.000000000000000
108.07459327909 0.000000000000000 0.000322011180462 0.000000000000000
108.07354502257 0.000000000000000 0.000322009267218 0.000000000000000
108.07271122045 0.000000000000000 0.000322007745385 0.000000000000000
108.07187741833 0.000000000000000 0.000322006223557 0.000000000000000
108.07121235024 0.000000000000000 0.000322005009709 0.000000000000000
108.07054728214 0.000000000000000 0.000322003795882 0.000000000000000
108.07001435439 0.000000000000000 0.000322002823251 0.000000000000000
108.06948142664 0.000000000000000 0.000322001850652 0.000000000000000
108.06905107141 0.000000000000000 0.000322001065280 0.000000000000000
108.06862071617 0.000000000000000 0.000322000279949 0.000000000000000
108.06826851569 0.000000000000000 0.000321999637276 0.000000000000000
108.06791631520 0.000000000000000 0.000321998994650 0.000000000000000
108.06756411471 0.000000000000000 0.000321998352085 0.000000000000000
108.06716665825 0.000000000000000 0.000321997627049 0.000000000000000
108.06676920180 0.000000000000000 0.000321996902161 0.000000000000000
108.06637174534 0.000000000000000 0.000321996177481 0.000000000000000
108.06597428888 0.000000000000000 0.000321995453088 0.000000000000000
108.06589479759 0.000000000000000 0.000321995308251 0.000000000000000
108.06581530630 0.000000000000000 0.000321995163430 0.000000000000000
108.06573581501 0.000000000000000 0.000321995018623 0.000000000000000
108.06557683243 0.000000000000000 0.000321994729056 0.000000000000000
108.06541784984 0.000000000000000 0.000321994439550 0.000000000000000
108.06525886726 0.000000000000000 0.000321994150102 0.000000000000000
108.06509988468 0.000000000000000 0.000321993860707 0.000000000000000
108.06476283458 0.000000000000000 0.000321993247329 0.000000000000000
108.06442578448 0.000000000000000 0.000321992634113 0.000000000000000
108.06408873437 0.000000000000000 0.000321992021017 0.000000000000000
108.06375168427 0.000000000000000 0.000321991408011 0.000000000000000
108.06341463417 0.000000000000000 0.000321990795071 0.000000000000000
108.06250530214 0.000000000000000 0.000321989141633 0.000000000000000
108.06159597011 0.000000000000000 0.000321987488398 0.000000000000000
108.06068663808 0.000000000000000 0.000321985835273 0.000000000000000
108.05977730604 0.000000000000000 0.000321984182206 0.000000000000000
108.05886797401 0.000000000000000 0.000321982529169 0.000000000000000
108.05736680609 0.000000000000000 0.000321979800273 0.000000000000000
108.05586563816 0.000000000000000 0.000321977071354 0.000000000000000
108.05436447023 0.000000000000000 0.000321974342382 0.000000000000000
108.05286330231 0.000000000000000 0.000321971613337 0.000000000000000
108.04926198025 0.000000000000000 0.000321965065961 0.000000000000000
108.04566065819 0.000000000000000 0.000321958517992 0.000000000000000
108.04205933613 0.000000000000000 0.000321951969380 0.000000000000000
108.03845801407 0.000000000000000 0.000321945420094 0.000000000000000
108.02940097104 0.000000000000000 0.000321928946060 0.000000000000000
108.02034392801 0.000000000000000 0.000321912467506 0.000000000000000
108.01128688499 0.000000000000000 0.000321895984342 0.000000000000000
107.98811634202 0.000000000000000 0.000321853794353 0.000000000000000
107.96494579905 0.000000000000000 0.000321811573558 0.000000000000000
107.94177525608 0.000000000000000 0.000321769321769 0.000000000000000
107.87508724043 0.000000000000000 0.000321647541492 0.000000000000000
107.80839922478 0.000000000000000 0.000321525502607 0.000000000000000
107.74171120912 0.000000000000000 0.000321403204628 0.000000000000000
107.61838872736 0.000000000000000 0.000321176363557 0.000000000000000
107.49506624559 0.000000000000000 0.000320948640338 0.000000000000000
107.39332514925 0.000000000000000 0.000320760110442 0.000000000000000
107.29158405292 0.000000000000000 0.000320570993555 0.000000000000000
107.22121880885 0.000000000000000 0.000320439860098 0.000000000000000
107.15085356479 0.000000000000000 0.000320308454924 0.000000000000000
107.10298612963 0.000000000000000 0.000320218910973 0.000000000000000
107.05511869447 0.000000000000000 0.000320129245311 0.000000000000000
107.02267208961 0.000000000000000 0.000320068397842 0.000000000000000
106.99022548476 0.000000000000000 0.000320007496019 0.000000000000000
106.96827572358 0.000000000000000 0.000319966266173 0.000000000000000
106.94632596241 0.000000000000000 0.000319925012049 0.000000000000000
106.93149787424 0.000000000000000 0.000319897129369 0.000000000000000
106.91666978607 0.000000000000000 0.000319869235858 0.000000000000000
106.90666231189 0.000000000000000 0.000319850404481 0.000000000000000
106.89665483770 0.000000000000000 0.000319831568300 0.000000000000000
106.88990470920 0.000000000000000 0.000319818860466 0.000000000000000
106.88315458070 0.000000000000000 0.000319806150539 0.000000000000000
106.87860232627 0.000000000000000 0.000319797577882 0.000000000000000
106.87405007183 0.000000000000000 0.000319789004354 0.000000000000000
106.87097872825 0.000000000000000 0.000319783219455 0.000000000000000
106.86790738466 0.000000000000000 0.000319777434237 0.000000000000000
106.86583200076 0.000000000000000 0.000319773524875 0.000000000000000
106.86375661685 0.000000000000000 0.000319769615442 0.000000000000000
106.86234879691 0.000000000000000 0.000319766963506 0.000000000000000
106.86094097697 0.000000000000000 0.000319764311615 0.000000000000000
106.85997723961 0.000000000000000 0.000319762496298 0.000000000000000
106.85901350225 0.000000000000000 0.000319760681082 0.000000000000000
106.85833909867 0.000000000000000 0.000319759410929 0.000000000000000
106.85766469510 0.000000000000000 0.000319758140910 0.000000000000000
106.85716396893 0.000000000000000 0.000319757198088 0.000000000000000
106.85666324276 0.000000000000000 0.000319756255440 0.000000000000000
106.85616251658 0.000000000000000 0.000319755313059 0.000000000000000
106.85566179041 0.000000000000000 0.000319754371078 0.000000000000000
106.85557613860 0.000000000000000 0.000319754209999 0.000000000000000
106.85549048680 0.000000000000000 0.000319754048936 0.000000000000000
106.85540483499 0.000000000000000 0.000319753887891 0.000000000000000
106.85523353137 0.000000000000000 0.000319753565852 0.000000000000000
106.85506222776 0.000000000000000 0.000319753243883 0.000000000000000
106.85489092414 0.000000000000000 0.000319752921980 0.000000000000000
106.85471962052 0.000000000000000 0.000319752600139 0.000000000000000
106.85439603979 0.000000000000000 0.000319751992350 0.000000000000000
106.85407245906 0.000000000000000 0.000319751384714 0.000000000000000
106.85374887832 0.000000000000000 0.000319750777194 0.000000000000000
106.85342529759 0.000000000000000 0.000319750169763 0.000000000000000
106.85310171685 0.000000000000000 0.000319749562398 0.000000000000000
106.85235752714 0.000000000000000 0.000319748165725 0.000000000000000
106.85161333743 0.000000000000000 0.000319746769220 0.000000000000000
106.85086914772 0.000000000000000 0.000319745372819 0.000000000000000
106.85012495801 0.000000000000000 0.000319743976483 0.000000000000000
106.84938076830 0.000000000000000 0.000319742580191 0.000000000000000
106.84808085124 0.000000000000000 0.000319740141268 0.000000000000000
106.84678093418 0.000000000000000 0.000319737702378 0.000000000000000
106.84548101712 0.000000000000000 0.000319735263488 0.000000000000000
106.84418110006 0.000000000000000 0.000319732824580 0.000000000000000
106.84117397942 0.000000000000000 0.000319727182478 0.000000000000000
106.83816685879 0.000000000000000 0.000319721540112 0.000000000000000
106.83515973815 0.000000000000000 0.000319715897433 0.000000000000000
106.83215261751 0.000000000000000 0.000319710254412 0.000000000000000
106.82490548281 0.000000000000000 0.000319696653272 0.000000000000000
106.81765834810 0.000000000000000 0.000319683049917 0.000000000000000
106.81041121340 0.000000000000000 0.000319669444266 0.000000000000000
106.79250491406 0.000000000000000 0.000319635817189 0.000000000000000
106.77459861473 0.000000000000000 0.000319602175579 0.000000000000000
106.75669231539 0.000000000000000 0.000319568519291 0.000000000000000
106.70752911569 0.000000000000000 0.000319476037248 0.000000000000000
106.65836591599 0.000000000000000 0.000319383443520 0.000000000000000
106.60920271629 0.000000000000000 0.000319290737907 0.000000000000000
106.50718656890 0.000000000000000 0.000319098012511 0.000000000000000
106.40517042151 0.000000000000000 0.000318904807953 0.000000000000000
106.32914920241 0.000000000000000 0.000318760525033 0.000000000000000
106.25312798331 0.000000000000000 0.000318615981112 0.000000000000000
106.19222742558 0.000000000000000 0.000318500000969 0.000000000000000
106.13132686785 0.000000000000000 0.000318383857674 0.000000000000000
106.08271101439 0.000000000000000 0.000318291027001 0.000000000000000
106.03409516093 0.000000000000000 0.000318198095388 0.000000000000000
105.99533981150 0.000000000000000 0.000318123941335 0.000000000000000
105.95658446207 0.000000000000000 0.000318049725037 0.000000000000000
105.92572673056 0.000000000000000 0.000317990589632 0.000000000000000
105.89486899905 0.000000000000000 0.000317931415890 0.000000000000000
105.87032414216 0.000000000000000 0.000317884320177 0.000000000000000
105.84577928527 0.000000000000000 0.000317837200849 0.000000000000000
105.82627209748 0.000000000000000 0.000317799735804 0.000000000000000
105.80676490969 0.000000000000000 0.000317762256200 0.000000000000000
105.79127222235 0.000000000000000 0.000317732479483 0.000000000000000
105.77577953500 0.000000000000000 0.000317702693783 0.000000000000000
105.76348222951 0.000000000000000 0.000317679045079 0.000000000000000
105.75118492402 0.000000000000000 0.000317655390828 0.000000000000000
105.74142852766 0.000000000000000 0.000317636620186 0.000000000000000
105.73167213131 0.000000000000000 0.000317617846120 0.000000000000000
105.72393455986 0.000000000000000 0.000317602954432 0.000000000000000
105.71619698842 0.000000000000000 0.000317588060636 0.000000000000000
105.71006231655 0.000000000000000 0.000317576250724 0.000000000000000
105.70392764468 0.000000000000000 0.000317564439518 0.000000000000000
105.69906487800 0.000000000000000 0.000317555076229 0.000000000000000
105.69420211133 0.000000000000000 0.000317545712151 0.000000000000000
105.69034807261 0.000000000000000 0.000317538290000 0.000000000000000
105.68649403389 0.000000000000000 0.000317530867375 0.000000000000000
105.68343960951 0.000000000000000 0.000317524984428 0.000000000000000
105.68038518514 0.000000000000000 0.000317519101204 0.000000000000000
105.67796430013 0.000000000000000 0.000317514438072 0.000000000000000
105.67554341512 0.000000000000000 0.000317509774785 0.000000000000000
105.67362421301 0.000000000000000 0.000317506077776 0.000000000000000
105.67170501090 0.000000000000000 0.000317502380689 0.000000000000000
105.67018280777 0.000000000000000 0.000317499448320 0.000000000000000
105.66866060464 0.000000000000000 0.000317496515921 0.000000000000000
105.66745226506 0.000000000000000 0.000317494188142 0.000000000000000
105.66624392547 0.000000000000000 0.000317491860362 0.000000000000000
105.66528337257 0.000000000000000 0.000317490009934 0.000000000000000
105.66432281966 0.000000000000000 0.000317488159525 0.000000000000000
105.66355744325 0.000000000000000 0.000317486685126 0.000000000000000
105.66279206684 0.000000000000000 0.000317485210758 0.000000000000000
105.66217983087 0.000000000000000 0.000317484031420 0.000000000000000
105.66156759490 0.000000000000000 0.000317482852122 0.000000000000000
105.66107466489 0.000000000000000 0.000317481902670 0.000000000000000
105.66058173487 0.000000000000000 0.000317480953264 0.000000000000000
105.66018042751 0.000000000000000 0.000317480180371 0.000000000000000
105.65977912014 0.000000000000000 0.000317479407528 0.000000000000000
105.65944584770 0.000000000000000 0.000317478765757 0.000000000000000
105.65911257525 0.000000000000000 0.000317478124044 0.000000000000000
105.65877930280 0.000000000000000 0.000317477482406 0.000000000000000
105.65838316972 0.000000000000000 0.000317476719869 0.000000000000000
105.65798703665 0.000000000000000 0.000317475957521 0.000000000000000
105.65759090358 0.000000000000000 0.000317475195429 0.000000000000000
105.65751167696 0.000000000000000 0.000317475043047 0.000000000000000
105.65743245035 0.000000000000000 0.000317474890680 0.000000000000000
105.65735322373 0.000000000000000 0.000317474738326 0.000000000000000
105.65719477050 0.000000000000000 0.000317474433663 0.000000000000000
105.65703631727 0.000000000000000 0.000317474129057 0.000000000000000
105.65687786404 0.000000000000000 0.000317473824509 0.000000000000000
105.65671941081 0.000000000000000 0.000317473520030 0.000000000000000
105.65637928537 0.000000000000000 0.000317472866638 0.000000000000000
105.65603915993 0.000000000000000 0.000317472213378 0.000000000000000
105.65569903448 0.000000000000000 0.000317471560268 0.000000000000000
105.65535890904 0.000000000000000 0.000317470907265 0.000000000000000
105.65438476919 0.000000000000000 0.000317469037424 0.000000000000000
105.65365362149 0.000000000000000 0.000317467634221 0.000000000000000
105.65292247378 0.000000000000000 0.000317466231139 0.000000000000000
105.65219132608 0.000000000000000 0.000317464828136 0.000000000000000
105.65146017837 0.000000000000000 0.000317463425188 0.000000000000000
105.65012115585 0.000000000000000 0.000317460855926 0.000000000000000
105.64878213333 0.000000000000000 0.000317458286729 0.000000000000000
105.64744311081 0.000000000000000 0.000317455717563 0.000000000000000
105.64610408829 0.000000000000000 0.000317453148405 0.000000000000000
105.64317142574 0.000000000000000 0.000317447521526 0.000000000000000
105.64023876318 0.000000000000000 0.000317441894520 0.000000000000000
105.63730610063 0.000000000000000 0.000317436267343 0.000000000000000
105.63437343807 0.000000000000000 0.000317430639964 0.000000000000000
105.62734307074 0.000000000000000 0.000317417148724 0.000000000000000
105.62031270341 0.000000000000000 0.000317403656097 0.000000000000000
105.61328233608 0.000000000000000 0.000317390162002 0.000000000000000
105.59607483972 0.000000000000000 0.000317357127491 0.000000000000000
105.57886734337 0.000000000000000 0.000317324083691 0.000000000000000
105.56165984701 0.000000000000000 0.000317291030468 0.000000000000000
105.51497245304 0.000000000000000 0.000317201302570 0.000000000000000
105.46828505908 0.000000000000000 0.000317111504531 0.000000000000000
105.42159766511 0.000000000000000 0.000317021636311 0.000000000000000
105.31997899571 0.000000000000000 0.000316825789933 0.000000000000000
105.21836032632 0.000000000000000 0.000316629615935 0.000000000000000
105.14237550508 0.000000000000000 0.000316482717090 0.000000000000000
105.06639068385 0.000000000000000 0.000316335641721 0.000000000000000
105.00550320721 0.000000000000000 0.000316217663857 0.000000000000000
104.94461573057 0.000000000000000 0.000316099577793 0.000000000000000
104.89599549043 0.000000000000000 0.000316005207123 0.000000000000000
104.84737525029 0.000000000000000 0.000315910770906 0.000000000000000
104.80860625643 0.000000000000000 0.000315835423167 0.000000000000000
104.76983726257 0.000000000000000 0.000315760035869 0.000000000000000
104.73896172313 0.000000000000000 0.000315699969973 0.000000000000000
104.70808618370 0.000000000000000 0.000315639880223 0.000000000000000
104.68352242826 0.000000000000000 0.000315592057766 0.000000000000000
104.65895867282 0.000000000000000 0.000315544220909 0.000000000000000
104.63943329428 0.000000000000000 0.000315506186014 0.000000000000000
104.61990791574 0.000000000000000 0.000315468142408 0.000000000000000
104.60439862346 0.000000000000000 0.000315437917729 0.000000000000000
104.58888933118 0.000000000000000 0.000315407687768 0.000000000000000
104.57657739225 0.000000000000000 0.000315383686239 0.000000000000000
104.56426545331 0.000000000000000 0.000315359681504 0.000000000000000
104.55449646620 0.000000000000000 0.000315340632549 0.000000000000000
104.54472747909 0.000000000000000 0.000315321581648 0.000000000000000
104.53697925547 0.000000000000000 0.000315306470160 0.000000000000000
104.52923103186 0.000000000000000 0.000315291357493 0.000000000000000
104.52308745376 0.000000000000000 0.000315279373817 0.000000000000000
104.51694387565 0.000000000000000 0.000315267389433 0.000000000000000
104.51207372075 0.000000000000000 0.000315257888646 0.000000000000000
104.50720356585 0.000000000000000 0.000315248387441 0.000000000000000
104.50334342435 0.000000000000000 0.000315240856388 0.000000000000000
104.49948328285 0.000000000000000 0.000315233325094 0.000000000000000
104.49642382044 0.000000000000000 0.000315227355797 0.000000000000000
104.49336435804 0.000000000000000 0.000315221386370 0.000000000000000
104.49093929838 0.000000000000000 0.000315216654665 0.000000000000000
104.48851423871 0.000000000000000 0.000315211922898 0.000000000000000
104.48659154519 0.000000000000000 0.000315208171312 0.000000000000000
104.48466885168 0.000000000000000 0.000315204419705 0.000000000000000
104.48314368012 0.000000000000000 0.000315201443749 0.000000000000000
104.48161850856 0.000000000000000 0.000315198467799 0.000000000000000
104.48040757946 0.000000000000000 0.000315196105021 0.000000000000000
104.47919665037 0.000000000000000 0.000315193742266 0.000000000000000
104.47823375366 0.000000000000000 0.000315191863497 0.000000000000000
104.47727085696 0.000000000000000 0.000315189984761 0.000000000000000
104.47650325243 0.000000000000000 0.000315188487100 0.000000000000000
104.47573564790 0.000000000000000 0.000315186989481 0.000000000000000
104.47512116020 0.000000000000000 0.000315185790636 0.000000000000000
104.47450667250 0.000000000000000 0.000315184591838 0.000000000000000
104.47401130015 0.000000000000000 0.000315183625464 0.000000000000000
104.47351592781 0.000000000000000 0.000315182659141 0.000000000000000
104.47311174172 0.000000000000000 0.000315181870743 0.000000000000000
104.47270755562 0.000000000000000 0.000315181082401 0.000000000000000
104.47230336953 0.000000000000000 0.000315180294130 0.000000000000000
104.47185161135 0.000000000000000 0.000315179413191 0.000000000000000
104.47139985317 0.000000000000000 0.000315178532415 0.000000000000000
104.47094809499 0.000000000000000 0.000315177651872 0.000000000000000
104.47049633681 0.000000000000000 0.000315176771651 0.000000000000000
104.47024110365 0.000000000000000 0.000315176274527 0.000000000000000
104.46998587048 0.000000000000000 0.000315175777544 0.000000000000000
104.46973063731 0.000000000000000 0.000315175280703 0.000000000000000
104.46922017097 0.000000000000000 0.000315174287401 0.000000000000000
104.46886304860 0.000000000000000 0.000315173592731 0.000000000000000
104.46850592623 0.000000000000000 0.000315172898203 0.000000000000000
104.46814880386 0.000000000000000 0.000315172203783 0.000000000000000
104.46779168149 0.000000000000000 0.000315171509445 0.000000000000000
104.46712136422 0.000000000000000 0.000315170206340 0.000000000000000
104.46645104695 0.000000000000000 0.000315168903381 0.000000000000000
104.46578072969 0.000000000000000 0.000315167600524 0.000000000000000
104.46511041242 0.000000000000000 0.000315166297739 0.000000000000000
104.46396196589 0.000000000000000 0.000315164065814 0.000000000000000
104.46281351936 0.000000000000000 0.000315161833988 0.000000000000000
104.46166507283 0.000000000000000 0.000315159602228 0.000000000000000
104.46051662630 0.000000000000000 0.000315157370513 0.000000000000000
104.45805324298 0.000000000000000 0.000315152583638 0.000000000000000
104.45558985967 0.000000000000000 0.000315147796812 0.000000000000000
104.45312647635 0.000000000000000 0.000315143009989 0.000000000000000
104.45066309304 0.000000000000000 0.000315138223142 0.000000000000000
104.44494479020 0.000000000000000 0.000315127111151 0.000000000000000
104.43922648736 0.000000000000000 0.000315115998799 0.000000000000000
104.43350818452 0.000000000000000 0.000315104886026 0.000000000000000
104.42778988169 0.000000000000000 0.000315093772796 0.000000000000000
104.41212459277 0.000000000000000 0.000315063325604 0.000000000000000
104.39645930385 0.000000000000000 0.000315032874698 0.000000000000000
104.38079401493 0.000000000000000 0.000315002419886 0.000000000000000
104.33818509122 0.000000000000000 0.000314919563782 0.000000000000000
104.29557616750 0.000000000000000 0.000314836678165 0.000000000000000
104.25296724379 0.000000000000000 0.000314753763059 0.000000000000000
104.15099806004 0.000000000000000 0.000314555217522 0.000000000000000
104.04902887630 0.000000000000000 0.000314356509528 0.000000000000000
103.97232025129 0.000000000000000 0.000314206923929 0.000000000000000
103.89561162629 0.000000000000000 0.000314057254401 0.000000000000000
103.83412407605 0.000000000000000 0.000313937225838 0.000000000000000
103.77263652582 0.000000000000000 0.000313817149240 0.000000000000000
103.72351681941 0.000000000000000 0.000313721192860 0.000000000000000
103.67439711299 0.000000000000000 0.000313625209683 0.000000000000000
103.63521609561 0.000000000000000 0.000313548629420 0.000000000000000
103.59603507822 0.000000000000000 0.000313472034449 0.000000000000000
103.56482204942 0.000000000000000 0.000313411006314 0.000000000000000
103.53360902062 0.000000000000000 0.000313349970200 0.000000000000000
103.50877044191 0.000000000000000 0.000313301393844 0.000000000000000
103.48393186321 0.000000000000000 0.000313252813196 0.000000000000000
103.46418377300 0.000000000000000 0.000313214185974 0.000000000000000
103.44443568280 0.000000000000000 0.000313175556461 0.000000000000000
103.42874663035 0.000000000000000 0.000313144865383 0.000000000000000
103.41305757790 0.000000000000000 0.000313114173091 0.000000000000000
103.40060102490 0.000000000000000 0.000313089803704 0.000000000000000
103.38814447190 0.000000000000000 0.000313065433683 0.000000000000000
103.37825945939 0.000000000000000 0.000313046094218 0.000000000000000
103.36837444689 0.000000000000000 0.000313026754431 0.000000000000000
103.36053333812 0.000000000000000 0.000313011413288 0.000000000000000
103.35269222935 0.000000000000000 0.000312996071992 0.000000000000000
103.34647441909 0.000000000000000 0.000312983906622 0.000000000000000
103.34025660884 0.000000000000000 0.000312971741189 0.000000000000000
103.33532720526 0.000000000000000 0.000312962096552 0.000000000000000
103.33039780168 0.000000000000000 0.000312952451903 0.000000000000000
103.32649040974 0.000000000000000 0.000312944806879 0.000000000000000
103.32258301779 0.000000000000000 0.000312937161870 0.000000000000000
103.31948588535 0.000000000000000 0.000312931102195 0.000000000000000
103.31638875290 0.000000000000000 0.000312925042552 0.000000000000000
103.31393365118 0.000000000000000 0.000312920239094 0.000000000000000
103.31147854946 0.000000000000000 0.000312915435677 0.000000000000000
103.30953186806 0.000000000000000 0.000312911627024 0.000000000000000
103.30758518665 0.000000000000000 0.000312907818416 0.000000000000000
103.30604081312 0.000000000000000 0.000312904796949 0.000000000000000
103.30449643959 0.000000000000000 0.000312901775530 0.000000000000000
103.30327007056 0.000000000000000 0.000312899376300 0.000000000000000
103.30204370154 0.000000000000000 0.000312896977120 0.000000000000000
103.30106829593 0.000000000000000 0.000312895068951 0.000000000000000
103.30009289033 0.000000000000000 0.000312893160835 0.000000000000000
103.29931502543 0.000000000000000 0.000312891639199 0.000000000000000
103.29853716053 0.000000000000000 0.000312890117616 0.000000000000000
103.29791408695 0.000000000000000 0.000312888898868 0.000000000000000
103.29729101337 0.000000000000000 0.000312887680175 0.000000000000000
103.29678821748 0.000000000000000 0.000312886696786 0.000000000000000
103.29628542159 0.000000000000000 0.000312885713454 0.000000000000000
103.29587446623 0.000000000000000 0.000312884909790 0.000000000000000
103.29546351088 0.000000000000000 0.000312884106185 0.000000000000000
103.29505255552 0.000000000000000 0.000312883302657 0.000000000000000
103.29459073901 0.000000000000000 0.000312882399798 0.000000000000000
103.29412892251 0.000000000000000 0.000312881497113 0.000000000000000
103.29366710600 0.000000000000000 0.000312880594671 0.000000000000000
103.29320528950 0.000000000000000 0.000312879692561 0.000000000000000
103.29294000587 0.000000000000000 0.000312879174545 0.000000000000000
103.29267472224 0.000000000000000 0.000312878656676 0.000000000000000
103.29240943862 0.000000000000000 0.000312878138951 0.000000000000000
103.29198863786 0.000000000000000 0.000312877317989 0.000000000000000
103.29156783710 0.000000000000000 0.000312876497292 0.000000000000000
103.29114703635 0.000000000000000 0.000312875676789 0.000000000000000
103.29072623559 0.000000000000000 0.000312874856426 0.000000000000000
103.28988929940 0.000000000000000 0.000312873225088 0.000000000000000
103.28905236321 0.000000000000000 0.000312871593995 0.000000000000000
103.28821542702 0.000000000000000 0.000312869963063 0.000000000000000
103.28737849083 0.000000000000000 0.000312868332242 0.000000000000000
103.28617482758 0.000000000000000 0.000312865986974 0.000000000000000
103.28497116434 0.000000000000000 0.000312863641821 0.000000000000000
103.28376750109 0.000000000000000 0.000312861296755 0.000000000000000
103.28256383785 0.000000000000000 0.000312858951753 0.000000000000000
103.27988985792 0.000000000000000 0.000312853742421 0.000000000000000
103.27721587799 0.000000000000000 0.000312848533248 0.000000000000000
103.27454189806 0.000000000000000 0.000312843324187 0.000000000000000
103.27186791813 0.000000000000000 0.000312838115210 0.000000000000000
103.26565800437 0.000000000000000 0.000312826018378 0.000000000000000
103.25944809060 0.000000000000000 0.000312813921757 0.000000000000000
103.25323817684 0.000000000000000 0.000312801825286 0.000000000000000
103.24702826308 0.000000000000000 0.000312789728928 0.000000000000000
103.22984866130 0.000000000000000 0.000312756265022 0.000000000000000
103.21266905952 0.000000000000000 0.000312722801616 0.000000000000000
103.19548945774 0.000000000000000 0.000312689338596 0.000000000000000
103.14840217295 0.000000000000000 0.000312597622088 0.000000000000000
103.10131488816 0.000000000000000 0.000312505908122 0.000000000000000
103.05422760338 0.000000000000000 0.000312414196958 0.000000000000000
102.95493525704 0.000000000000000 0.000312220818705 0.000000000000000
102.85564291070 0.000000000000000 0.000312027461529 0.000000000000000
102.78146176428 0.000000000000000 0.000311883023060 0.000000000000000
102.70728061786 0.000000000000000 0.000311738605120 0.000000000000000
102.64780022768 0.000000000000000 0.000311622825019 0.000000000000000
102.58831983750 0.000000000000000 0.000311507064123 0.000000000000000
102.54079802219 0.000000000000000 0.000311414592884 0.000000000000000
102.49327620688 0.000000000000000 0.000311322137709 0.000000000000000
102.45536573256 0.000000000000000 0.000311248394449 0.000000000000000
102.41745525824 0.000000000000000 0.000311174663678 0.000000000000000
102.38725158157 0.000000000000000 0.000311115931239 0.000000000000000
102.35704790489 0.000000000000000 0.000311057208023 0.000000000000000
102.33301060105 0.000000000000000 0.000311010480708 0.000000000000000
102.30897329722 0.000000000000000 0.000310963759957 0.000000000000000
102.28986092601 0.000000000000000 0.000310926616586 0.000000000000000
102.27074855479 0.000000000000000 0.000310889477762 0.000000000000000
102.25556362877 0.000000000000000 0.000310859974043 0.000000000000000
102.24037870274 0.000000000000000 0.000310830473414 0.000000000000000
102.22832176146 0.000000000000000 0.000310807051978 0.000000000000000
102.21626482019 0.000000000000000 0.000310783632614 0.000000000000000
102.20669646120 0.000000000000000 0.000310765048570 0.000000000000000
102.19712810221 0.000000000000000 0.000310746465903 0.000000000000000
102.18953782834 0.000000000000000 0.000310731725871 0.000000000000000
102.18194755447 0.000000000000000 0.000310716986753 0.000000000000000
102.17592837571 0.000000000000000 0.000310705299122 0.000000000000000
102.16990919695 0.000000000000000 0.000310693612099 0.000000000000000
102.16513702597 0.000000000000000 0.000310684346750 0.000000000000000
102.16036485498 0.000000000000000 0.000310675081809 0.000000000000000
102.15658186485 0.000000000000000 0.000310667737618 0.000000000000000
102.15279887473 0.000000000000000 0.000310660393707 0.000000000000000
102.14980010159 0.000000000000000 0.000310654572403 0.000000000000000
102.14680132846 0.000000000000000 0.000310648751297 0.000000000000000
102.14442391620 0.000000000000000 0.000310644136504 0.000000000000000
102.14204650395 0.000000000000000 0.000310639521854 0.000000000000000
102.14016108919 0.000000000000000 0.000310635862304 0.000000000000000
102.13827567444 0.000000000000000 0.000310632202864 0.000000000000000
102.13677949413 0.000000000000000 0.000310629298986 0.000000000000000
102.13528331382 0.000000000000000 0.000310626395197 0.000000000000000
102.13409469714 0.000000000000000 0.000310624088402 0.000000000000000
102.13290608047 0.000000000000000 0.000310621781684 0.000000000000000
102.13196004162 0.000000000000000 0.000310619945794 0.000000000000000
102.13101400278 0.000000000000000 0.000310618109973 0.000000000000000
102.13025870166 0.000000000000000 0.000310616644344 0.000000000000000
102.12950340053 0.000000000000000 0.000310615178779 0.000000000000000
102.12889726730 0.000000000000000 0.000310614002712 0.000000000000000
102.12829113407 0.000000000000000 0.000310612826706 0.000000000000000
102.12780045572 0.000000000000000 0.000310611874759 0.000000000000000
102.12730977738 0.000000000000000 0.000310610922874 0.000000000000000
102.12690647342 0.000000000000000 0.000310610140548 0.000000000000000
102.12650316946 0.000000000000000 0.000310609358286 0.000000000000000
102.12609986550 0.000000000000000 0.000310608576107 0.000000000000000
102.12563826099 0.000000000000000 0.000310607680985 0.000000000000000
102.12517665647 0.000000000000000 0.000310606786053 0.000000000000000
102.12471505196 0.000000000000000 0.000310605891379 0.000000000000000
102.12433518998 0.000000000000000 0.000310605155391 0.000000000000000
102.12395532800 0.000000000000000 0.000310604419678 0.000000000000000
102.12357546601 0.000000000000000 0.000310603684250 0.000000000000000
102.12319560403 0.000000000000000 0.000310602949085 0.000000000000000
102.12281574205 0.000000000000000 0.000310602214131 0.000000000000000
102.12243588007 0.000000000000000 0.000310601479343 0.000000000000000
102.12205601808 0.000000000000000 0.000310600744680 0.000000000000000
102.12129629412 0.000000000000000 0.000310599275628 0.000000000000000
102.12053657016 0.000000000000000 0.000310597806818 0.000000000000000
102.11977684619 0.000000000000000 0.000310596338174 0.000000000000000
102.11901712223 0.000000000000000 0.000310594869649 0.000000000000000
102.11791139606 0.000000000000000 0.000310592732472 0.000000000000000
102.11680566989 0.000000000000000 0.000310590595434 0.000000000000000
102.11569994372 0.000000000000000 0.000310588458505 0.000000000000000
102.11459421755 0.000000000000000 0.000310586321664 0.000000000000000
102.11220337142 0.000000000000000 0.000310581701541 0.000000000000000
102.10981252529 0.000000000000000 0.000310577081676 0.000000000000000
102.10742167915 0.000000000000000 0.000310572462024 0.000000000000000
102.10503083302 0.000000000000000 0.000310567842558 0.000000000000000
102.09956852670 0.000000000000000 0.000310557289189 0.000000000000000
102.09410622038 0.000000000000000 0.000310546736564 0.000000000000000
102.08864391406 0.000000000000000 0.000310536184627 0.000000000000000
102.08318160774 0.000000000000000 0.000310525633341 0.000000000000000
102.06858745603 0.000000000000000 0.000310497445532 0.000000000000000
102.05399330432 0.000000000000000 0.000310469262040 0.000000000000000
102.03939915261 0.000000000000000 0.000310441082759 0.000000000000000
102.00053313686 0.000000000000000 0.000310366058155 0.000000000000000
101.96166712110 0.000000000000000 0.000310291062969 0.000000000000000
101.92280110534 0.000000000000000 0.000310216097294 0.000000000000000
101.82140447598 0.000000000000000 0.000310020662525 0.000000000000000
101.72000784661 0.000000000000000 0.000309825437158 0.000000000000000
101.64329101935 0.000000000000000 0.000309677873520 0.000000000000000
101.56657419209 0.000000000000000 0.000309530439328 0.000000000000000
101.50503498591 0.000000000000000 0.000309412270483 0.000000000000000
101.44349577974 0.000000000000000 0.000309294191521 0.000000000000000
101.39429803733 0.000000000000000 0.000309199859761 0.000000000000000
101.34510029493 0.000000000000000 0.000309105589623 0.000000000000000
101.30583199467 0.000000000000000 0.000309030391339 0.000000000000000
101.26656369441 0.000000000000000 0.000308955234801 0.000000000000000
101.23526411325 0.000000000000000 0.000308895360466 0.000000000000000
101.20396453209 0.000000000000000 0.000308835514079 0.000000000000000
101.17904556814 0.000000000000000 0.000308787888176 0.000000000000000
101.15412660419 0.000000000000000 0.000308740280784 0.000000000000000
101.13430685221 0.000000000000000 0.000308702428834 0.000000000000000
101.11448710024 0.000000000000000 0.000308664589032 0.000000000000000
101.09873590954 0.000000000000000 0.000308634525707 0.000000000000000
101.08298471884 0.000000000000000 0.000308604470296 0.000000000000000
101.07047533606 0.000000000000000 0.000308580606405 0.000000000000000
101.05796595329 0.000000000000000 0.000308556747640 0.000000000000000
101.04803666572 0.000000000000000 0.000308537813504 0.000000000000000
101.03810737816 0.000000000000000 0.000308518882676 0.000000000000000
101.03022955325 0.000000000000000 0.000308503865474 0.000000000000000
101.02235172834 0.000000000000000 0.000308488850404 0.000000000000000
101.01610370052 0.000000000000000 0.000308476943249 0.000000000000000
101.00985567269 0.000000000000000 0.000308465037471 0.000000000000000
101.00490152434 0.000000000000000 0.000308455598205 0.000000000000000
100.99994737599 0.000000000000000 0.000308446159832 0.000000000000000
100.99601977257 0.000000000000000 0.000308438677822 0.000000000000000
100.99209216914 0.000000000000000 0.000308431196397 0.000000000000000
100.98897852471 0.000000000000000 0.000308425265853 0.000000000000000
100.98586488029 0.000000000000000 0.000308419335698 0.000000000000000
100.98339624036 0.000000000000000 0.000308414634286 0.000000000000000
100.98092760044 0.000000000000000 0.000308409933139 0.000000000000000
100.97896972881 0.000000000000000 0.000308406204870 0.000000000000000
100.97701185718 0.000000000000000 0.000308402476789 0.000000000000000
100.97545810150 0.000000000000000 0.000308399518347 0.000000000000000
100.97390434582 0.000000000000000 0.000308396560043 0.000000000000000
100.97266993127 0.000000000000000 0.000308394209863 0.000000000000000
100.97143551672 0.000000000000000 0.000308391859789 0.000000000000000
100.97045297848 0.000000000000000 0.000308389989323 0.000000000000000
100.96947044025 0.000000000000000 0.000308388118944 0.000000000000000
100.96868595368 0.000000000000000 0.000308386625654 0.000000000000000
100.96790146710 0.000000000000000 0.000308385132439 0.000000000000000
100.96727186463 0.000000000000000 0.000308383934101 0.000000000000000
100.96664226215 0.000000000000000 0.000308382735833 0.000000000000000
100.96613252756 0.000000000000000 0.000308381765760 0.000000000000000
100.96562279298 0.000000000000000 0.000308380795755 0.000000000000000
100.96520374824 0.000000000000000 0.000308379998391 0.000000000000000
100.96478470350 0.000000000000000 0.000308379201096 0.000000000000000
100.96436565876 0.000000000000000 0.000308378403886 0.000000000000000
100.96388574913 0.000000000000000 0.000308377491017 0.000000000000000
100.96340583951 0.000000000000000 0.000308376578342 0.000000000000000
100.96292592988 0.000000000000000 0.000308375665932 0.000000000000000
100.96253146163 0.000000000000000 0.000308374916222 0.000000000000000
100.96213699339 0.000000000000000 0.000308374166788 0.000000000000000
100.96174252514 0.000000000000000 0.000308373417643 0.000000000000000
100.96134805689 0.000000000000000 0.000308372668762 0.000000000000000
100.96095358864 0.000000000000000 0.000308371920097 0.000000000000000
100.96055912040 0.000000000000000 0.000308371171599 0.000000000000000
100.96016465215 0.000000000000000 0.000308370423231 0.000000000000000
100.95937571565 0.000000000000000 0.000308368926775 0.000000000000000
100.95858677916 0.000000000000000 0.000308367430574 0.000000000000000
100.95779784266 0.000000000000000 0.000308365934552 0.000000000000000
100.95700890617 0.000000000000000 0.000308364438661 0.000000000000000
100.95585972442 0.000000000000000 0.000308362259898 0.000000000000000
100.95471054267 0.000000000000000 0.000308360081301 0.000000000000000
100.95356136092 0.000000000000000 0.000308357902839 0.000000000000000
100.95241217917 0.000000000000000 0.000308355724491 0.000000000000000
100.94992850640 0.000000000000000 0.000308351016863 0.000000000000000
100.94744483363 0.000000000000000 0.000308346309616 0.000000000000000
100.94496116086 0.000000000000000 0.000308341602706 0.000000000000000
100.94247748809 0.000000000000000 0.000308336896104 0.000000000000000
100.93680415721 0.000000000000000 0.000308326146118 0.000000000000000
100.93113082633 0.000000000000000 0.000308315397519 0.000000000000000
100.92545749545 0.000000000000000 0.000308304650250 0.000000000000000
100.91978416457 0.000000000000000 0.000308293904275 0.000000000000000
100.90463279281 0.000000000000000 0.000308265211935 0.000000000000000
100.88948142105 0.000000000000000 0.000308236528495 0.000000000000000
100.87433004929 0.000000000000000 0.000308207853851 0.000000000000000
100.83399463698 0.000000000000000 0.000308131559942 0.000000000000000
100.79365922466 0.000000000000000 0.000308055328018 0.000000000000000
100.75332381235 0.000000000000000 0.000307979158239 0.000000000000000
100.65323588860 0.000000000000000 0.000307790422389 0.000000000000000
100.55314796485 0.000000000000000 0.000307602078178 0.000000000000000
100.47757128616 0.000000000000000 0.000307460123416 0.000000000000000
100.40199460748 0.000000000000000 0.000307318401402 0.000000000000000
100.34134814323 0.000000000000000 0.000307204848321 0.000000000000000
100.28070167898 0.000000000000000 0.000307091451450 0.000000000000000
100.23220501638 0.000000000000000 0.000307000886841 0.000000000000000
100.18370835379 0.000000000000000 0.000306910426090 0.000000000000000
100.14499096711 0.000000000000000 0.000306838282443 0.000000000000000
100.10627358044 0.000000000000000 0.000306766207341 0.000000000000000
100.07540723118 0.000000000000000 0.000306708797331 0.000000000000000
100.04454088192 0.000000000000000 0.000306651432225 0.000000000000000
100.01996285552 0.000000000000000 0.000306605786492 0.000000000000000
99.99538482911 0.000000000000000 0.000306560169975 0.000000000000000
99.97583356725 0.000000000000000 0.000306523904164 0.000000000000000
99.95628230540 0.000000000000000 0.000306487657251 0.000000000000000
99.94074268326 0.000000000000000 0.000306458861291 0.000000000000000
99.92520306113 0.000000000000000 0.000306430077495 0.000000000000000
99.91286048126 0.000000000000000 0.000306407224266 0.000000000000000
99.90051790140 0.000000000000000 0.000306384378839 0.000000000000000
99.89072017749 0.000000000000000 0.000306366249393 0.000000000000000
99.88092245357 0.000000000000000 0.000306348124937 0.000000000000000
99.87314842566 0.000000000000000 0.000306333747619 0.000000000000000
99.86537439776 0.000000000000000 0.000306319373493 0.000000000000000
99.85920826670 0.000000000000000 0.000306307974643 0.000000000000000
99.85304213565 0.000000000000000 0.000306296577832 0.000000000000000
99.84815259243 0.000000000000000 0.000306287541992 0.000000000000000
99.84326304921 0.000000000000000 0.000306278507461 0.000000000000000
99.83938638069 0.000000000000000 0.000306271345387 0.000000000000000
99.83550971218 0.000000000000000 0.000306264184159 0.000000000000000
99.83243617799 0.000000000000000 0.000306258507144 0.000000000000000
99.82936264380 0.000000000000000 0.000306252830682 0.000000000000000
99.82692552345 0.000000000000000 0.000306248330005 0.000000000000000
99.82448840310 0.000000000000000 0.000306243829698 0.000000000000000
99.82255521077 0.000000000000000 0.000306240260198 0.000000000000000
99.82062201843 0.000000000000000 0.000306236690951 0.000000000000000
99.81908746758 0.000000000000000 0.000306233857903 0.000000000000000
99.81755291672 0.000000000000000 0.000306231025034 0.000000000000000
99.81633328952 0.000000000000000 0.000306228773668 0.000000000000000
99.81511366231 0.000000000000000 0.000306226522436 0.000000000000000
99.81414229819 0.000000000000000 0.000306224729561 0.000000000000000
99.81317093407 0.000000000000000 0.000306222936790 0.000000000000000
99.81239459713 0.000000000000000 0.000306221504050 0.000000000000000
99.81161826019 0.000000000000000 0.000306220071397 0.000000000000000
99.81099417087 0.000000000000000 0.000306218919775 0.000000000000000
99.81037008156 0.000000000000000 0.000306217768229 0.000000000000000
99.80986338745 0.000000000000000 0.000306216833364 0.000000000000000
99.80935669335 0.000000000000000 0.000306215898572 0.000000000000000
99.80893803880 0.000000000000000 0.000306215126267 0.000000000000000
99.80851938425 0.000000000000000 0.000306214354036 0.000000000000000
99.80810072970 0.000000000000000 0.000306213581896 0.000000000000000
99.80761267907 0.000000000000000 0.000306212681907 0.000000000000000
99.80712462845 0.000000000000000 0.000306211782125 0.000000000000000
99.80663657783 0.000000000000000 0.000306210882621 0.000000000000000
99.80654822517 0.000000000000000 0.000306210719818 0.000000000000000
99.80645987251 0.000000000000000 0.000306210557027 0.000000000000000
99.80637151985 0.000000000000000 0.000306210394249 0.000000000000000
99.80619481452 0.000000000000000 0.000306210068732 0.000000000000000
99.80601810920 0.000000000000000 0.000306209743270 0.000000000000000
99.80584140388 0.000000000000000 0.000306209417865 0.000000000000000
99.80566469856 0.000000000000000 0.000306209092517 0.000000000000000
99.80516894424 0.000000000000000 0.000306208179988 0.000000000000000
99.80467318991 0.000000000000000 0.000306207267782 0.000000000000000
99.80417743559 0.000000000000000 0.000306206355820 0.000000000000000
99.80368168127 0.000000000000000 0.000306205444037 0.000000000000000
99.80265149395 0.000000000000000 0.000306203549730 0.000000000000000
99.80162130662 0.000000000000000 0.000306201655772 0.000000000000000
99.80059111930 0.000000000000000 0.000306199762057 0.000000000000000
99.79956093197 0.000000000000000 0.000306197868526 0.000000000000000
99.79816368238 0.000000000000000 0.000306195300554 0.000000000000000
99.79676643279 0.000000000000000 0.000306192732805 0.000000000000000
99.79536918320 0.000000000000000 0.000306190165248 0.000000000000000
99.79397193361 0.000000000000000 0.000306187597863 0.000000000000000
99.79081082461 0.000000000000000 0.000306181790037 0.000000000000000
99.78764971561 0.000000000000000 0.000306175982924 0.000000000000000
99.78448860661 0.000000000000000 0.000306170176478 0.000000000000000
99.78132749760 0.000000000000000 0.000306164370669 0.000000000000000
99.77395864950 0.000000000000000 0.000306150839147 0.000000000000000
99.76658980139 0.000000000000000 0.000306137310839 0.000000000000000
99.75922095328 0.000000000000000 0.000306123785683 0.000000000000000
99.75185210517 0.000000000000000 0.000306110263644 0.000000000000000
99.73123720409 0.000000000000000 0.000306072451121 0.000000000000000
99.71062230301 0.000000000000000 0.000306034662630 0.000000000000000
99.69000740192 0.000000000000000 0.000305996898077 0.000000000000000
99.63298424255 0.000000000000000 0.000305892561695 0.000000000000000
99.57596108317 0.000000000000000 0.000305788408845 0.000000000000000
99.51893792379 0.000000000000000 0.000305684440427 0.000000000000000
99.41208286432 0.000000000000000 0.000305490115790 0.000000000000000
99.30522780484 0.000000000000000 0.000305296452946 0.000000000000000
99.19837274536 0.000000000000000 0.000305103463968 0.000000000000000
99.11193767015 0.000000000000000 0.000304947858107 0.000000000000000
99.02550259495 0.000000000000000 0.000304792711869 0.000000000000000
98.96571399099 0.000000000000000 0.000304685668891 0.000000000000000
98.90592538704 0.000000000000000 0.000304578854625 0.000000000000000
98.86519882394 0.000000000000000 0.000304506228392 0.000000000000000
98.82447226084 0.000000000000000 0.000304433711663 0.000000000000000
98.79683526081 0.000000000000000 0.000304384565039 0.000000000000000
98.76919826078 0.000000000000000 0.000304335470076 0.000000000000000
98.75048580600 0.000000000000000 0.000304302258487 0.000000000000000
98.73177335121 0.000000000000000 0.000304269071047 0.000000000000000
98.71912324827 0.000000000000000 0.000304246649279 0.000000000000000
98.70647314532 0.000000000000000 0.000304224238754 0.000000000000000
98.69793005141 0.000000000000000 0.000304209110499 0.000000000000000
98.68938695751 0.000000000000000 0.000304193987491 0.000000000000000
98.68362023550 0.000000000000000 0.000304183782236 0.000000000000000
98.67785351350 0.000000000000000 0.000304173579463 0.000000000000000
98.67395995715 0.000000000000000 0.000304166692234 0.000000000000000
98.67006640080 0.000000000000000 0.000304159806220 0.000000000000000
98.66743368331 0.000000000000000 0.000304155150812 0.000000000000000
98.66480096582 0.000000000000000 0.000304150496042 0.000000000000000
98.66301366806 0.000000000000000 0.000304147336417 0.000000000000000
98.66122637030 0.000000000000000 0.000304144177168 0.000000000000000
98.66000125433 0.000000000000000 0.000304142011896 0.000000000000000
98.65877613837 0.000000000000000 0.000304139846886 0.000000000000000
98.65791640457 0.000000000000000 0.000304138327773 0.000000000000000
98.65705667078 0.000000000000000 0.000304136808881 0.000000000000000
98.65641320256 0.000000000000000 0.000304135672260 0.000000000000000
98.65576973434 0.000000000000000 0.000304134535873 0.000000000000000
98.65512626612 0.000000000000000 0.000304133399820 0.000000000000000
98.65461349464 0.000000000000000 0.000304132494846 0.000000000000000
98.65451094035 0.000000000000000 0.000304132313895 0.000000000000000
98.65440838605 0.000000000000000 0.000304132132959 0.000000000000000
98.65430583176 0.000000000000000 0.000304131952040 0.000000000000000
98.65410072317 0.000000000000000 0.000304131590252 0.000000000000000
98.65389561458 0.000000000000000 0.000304131228531 0.000000000000000
98.65369050599 0.000000000000000 0.000304130866876 0.000000000000000
98.65348539740 0.000000000000000 0.000304130505284 0.000000000000000
98.65305956031 0.000000000000000 0.000304129754743 0.000000000000000
98.65263372322 0.000000000000000 0.000304129004407 0.000000000000000
98.65220788613 0.000000000000000 0.000304128254231 0.000000000000000
98.65178204905 0.000000000000000 0.000304127504180 0.000000000000000
98.65066167676 0.000000000000000 0.000304125531239 0.000000000000000
98.64974799894 0.000000000000000 0.000304123922590 0.000000000000000
98.64883432113 0.000000000000000 0.000304122314148 0.000000000000000
98.64792064331 0.000000000000000 0.000304120705869 0.000000000000000
98.64700696550 0.000000000000000 0.000304119097726 0.000000000000000
98.64535295744 0.000000000000000 0.000304116186844 0.000000000000000
98.64369894937 0.000000000000000 0.000304113276287 0.000000000000000
98.64204494131 0.000000000000000 0.000304110366021 0.000000000000000
98.64039093325 0.000000000000000 0.000304107456023 0.000000000000000
98.63677492712 0.000000000000000 0.000304101095026 0.000000000000000
98.63315892099 0.000000000000000 0.000304094735139 0.000000000000000
98.62954291486 0.000000000000000 0.000304088376313 0.000000000000000
98.62592690872 0.000000000000000 0.000304082018517 0.000000000000000
98.61730514363 0.000000000000000 0.000304066863466 0.000000000000000
98.60868337853 0.000000000000000 0.000304051714044 0.000000000000000
98.60006161343 0.000000000000000 0.000304036570175 0.000000000000000
98.57904362227 0.000000000000000 0.000303999675752 0.000000000000000
98.55802563110 0.000000000000000 0.000303962813864 0.000000000000000
98.53700763993 0.000000000000000 0.000303925984407 0.000000000000000
98.48029611504 0.000000000000000 0.000303826771550 0.000000000000000
98.42358459014 0.000000000000000 0.000303727795047 0.000000000000000
98.36687306525 0.000000000000000 0.000303629055653 0.000000000000000
98.26058334930 0.000000000000000 0.000303444638670 0.000000000000000
98.15429363334 0.000000000000000 0.000303261066834 0.000000000000000
98.04800391738 0.000000000000000 0.000303078350705 0.000000000000000
97.96186371638 0.000000000000000 0.000302930908889 0.000000000000000
97.87572351537 0.000000000000000 0.000302784045619 0.000000000000000
97.81610497507 0.000000000000000 0.000302682743560 0.000000000000000
97.75648643477 0.000000000000000 0.000302581726471 0.000000000000000
97.71586110168 0.000000000000000 0.000302513056446 0.000000000000000
97.67523576859 0.000000000000000 0.000302444521772 0.000000000000000
97.64766021555 0.000000000000000 0.000302398079812 0.000000000000000
97.62008466250 0.000000000000000 0.000302351701327 0.000000000000000
97.60141014152 0.000000000000000 0.000302320329527 0.000000000000000
97.58273562054 0.000000000000000 0.000302288987263 0.000000000000000
97.57010923784 0.000000000000000 0.000302267812699 0.000000000000000
97.55748285514 0.000000000000000 0.000302246651827 0.000000000000000
97.54895466604 0.000000000000000 0.000302232367028 0.000000000000000
97.54042647694 0.000000000000000 0.000302218088589 0.000000000000000
97.53466901531 0.000000000000000 0.000302208452719 0.000000000000000
97.52891155368 0.000000000000000 0.000302198819836 0.000000000000000
97.52502347428 0.000000000000000 0.000302192316370 0.000000000000000
97.52113539488 0.000000000000000 0.000302185814349 0.000000000000000
97.51850541946 0.000000000000000 0.000302181417107 0.000000000000000
97.51587544404 0.000000000000000 0.000302177020605 0.000000000000000
97.51408863700 0.000000000000000 0.000302174034080 0.000000000000000
97.51230182997 0.000000000000000 0.000302171047977 0.000000000000000
97.51107491727 0.000000000000000 0.000302168997850 0.000000000000000
97.50984800458 0.000000000000000 0.000302166948005 0.000000000000000
97.50898329222 0.000000000000000 0.000302165503512 0.000000000000000
97.50811857987 0.000000000000000 0.000302164059250 0.000000000000000
97.50746276453 0.000000000000000 0.000302162964096 0.000000000000000
97.50680694920 0.000000000000000 0.000302161869187 0.000000000000000
97.50615113386 0.000000000000000 0.000302160774621 0.000000000000000
97.50565833697 0.000000000000000 0.000302159952442 0.000000000000000
97.50516554007 0.000000000000000 0.000302159130587 0.000000000000000
97.50467274317 0.000000000000000 0.000302158309079 0.000000000000000
97.50417994628 0.000000000000000 0.000302157487892 0.000000000000000
97.50368714938 0.000000000000000 0.000302156666965 0.000000000000000
97.50319435248 0.000000000000000 0.000302155846237 0.000000000000000
97.50270155559 0.000000000000000 0.000302155025663 0.000000000000000
97.50171596179 0.000000000000000 0.000302153384853 0.000000000000000
97.50073036800 0.000000000000000 0.000302151744364 0.000000000000000
97.49974477421 0.000000000000000 0.000302150104114 0.000000000000000
97.49875918042 0.000000000000000 0.000302148464058 0.000000000000000
97.49734588914 0.000000000000000 0.000302146112585 0.000000000000000
97.49593259787 0.000000000000000 0.000302143761400 0.000000000000000
97.49451930660 0.000000000000000 0.000302141410472 0.000000000000000
97.49310601533 0.000000000000000 0.000302139059782 0.000000000000000
97.48999078725 0.000000000000000 0.000302133879087 0.000000000000000
97.48687555917 0.000000000000000 0.000302128699395 0.000000000000000
97.48376033108 0.000000000000000 0.000302123520661 0.000000000000000
97.48064510300 0.000000000000000 0.000302118342857 0.000000000000000
97.47345225247 0.000000000000000 0.000302106391131 0.000000000000000
97.46625940194 0.000000000000000 0.000302094444143 0.000000000000000
97.45906655141 0.000000000000000 0.000302082501838 0.000000000000000
97.45187370088 0.000000000000000 0.000302070564180 0.000000000000000
97.43221203731 0.000000000000000 0.000302037956143 0.000000000000000
97.41255037374 0.000000000000000 0.000302005382499 0.000000000000000
97.39288871018 0.000000000000000 0.000301972843148 0.000000000000000
97.33953666669 0.000000000000000 0.000301884720033 0.000000000000000
97.28618462320 0.000000000000000 0.000301796849282 0.000000000000000
97.23283257971 0.000000000000000 0.000301709231290 0.000000000000000
97.13382236764 0.000000000000000 0.000301547302471 0.000000000000000
97.03481215556 0.000000000000000 0.000301386251481 0.000000000000000
96.93580194349 0.000000000000000 0.000301226084898 0.000000000000000
96.83679173142 0.000000000000000 0.000301066810846 0.000000000000000
96.76052905285 0.000000000000000 0.000300944744461 0.000000000000000
96.68426637428 0.000000000000000 0.000300823218562 0.000000000000000
96.63173901750 0.000000000000000 0.000300739832674 0.000000000000000
96.57921166072 0.000000000000000 0.000300656708114 0.000000000000000
96.54345645142 0.000000000000000 0.000300600276149 0.000000000000000
96.50770124211 0.000000000000000 0.000300543967152 0.000000000000000
96.48344605255 0.000000000000000 0.000300505839372 0.000000000000000
96.45919086299 0.000000000000000 0.000300467768881 0.000000000000000
96.44277175635 0.000000000000000 0.000300442030446 0.000000000000000
96.42635264970 0.000000000000000 0.000300416318546 0.000000000000000
96.41525411739 0.000000000000000 0.000300398953638 0.000000000000000
96.40415558508 0.000000000000000 0.000300381600995 0.000000000000000
96.39666004508 0.000000000000000 0.000300369888647 0.000000000000000
96.38916450508 0.000000000000000 0.000300358181991 0.000000000000000
96.38410343684 0.000000000000000 0.000300350280789 0.000000000000000
96.37904236859 0.000000000000000 0.000300342382265 0.000000000000000
96.37562254283 0.000000000000000 0.000300337046687 0.000000000000000
96.37220271706 0.000000000000000 0.000300331712408 0.000000000000000
96.36988596451 0.000000000000000 0.000300328099489 0.000000000000000
96.36756921196 0.000000000000000 0.000300324487243 0.000000000000000
96.36598955095 0.000000000000000 0.000300322024682 0.000000000000000
96.36440988993 0.000000000000000 0.000300319562512 0.000000000000000
96.36331588217 0.000000000000000 0.000300317857583 0.000000000000000
96.36222187440 0.000000000000000 0.000300316152923 0.000000000000000
96.36143342875 0.000000000000000 0.000300314924594 0.000000000000000
96.36064498311 0.000000000000000 0.000300313696498 0.000000000000000
96.35999732998 0.000000000000000 0.000300312687936 0.000000000000000
96.35934967685 0.000000000000000 0.000300311679667 0.000000000000000
96.35870202372 0.000000000000000 0.000300310671796 0.000000000000000
96.35857249309 0.000000000000000 0.000300310470280 0.000000000000000
96.35844296246 0.000000000000000 0.000300310268784 0.000000000000000
96.35831343184 0.000000000000000 0.000300310067311 0.000000000000000
96.35805437059 0.000000000000000 0.000300309664430 0.000000000000000
96.35779530933 0.000000000000000 0.000300309261635 0.000000000000000
96.35753624808 0.000000000000000 0.000300308858922 0.000000000000000
96.35727718683 0.000000000000000 0.000300308456285 0.000000000000000
96.35676525938 0.000000000000000 0.000300307660833 0.000000000000000
96.35625333193 0.000000000000000 0.000300306865586 0.000000000000000
96.35574140449 0.000000000000000 0.000300306070498 0.000000000000000
96.35522947704 0.000000000000000 0.000300305275537 0.000000000000000
96.35471754959 0.000000000000000 0.000300304480679 0.000000000000000
96.35303614138 0.000000000000000 0.000300301870536 0.000000000000000
96.35175945981 0.000000000000000 0.000300299889121 0.000000000000000
96.35048277825 0.000000000000000 0.000300297907996 0.000000000000000
96.34920609668 0.000000000000000 0.000300295927128 0.000000000000000
96.34792941511 0.000000000000000 0.000300293946492 0.000000000000000
96.34665273355 0.000000000000000 0.000300291966074 0.000000000000000
96.34409937042 0.000000000000000 0.000300288005850 0.000000000000000
96.34154600728 0.000000000000000 0.000300284046397 0.000000000000000
96.33899264415 0.000000000000000 0.000300280087684 0.000000000000000
96.33643928102 0.000000000000000 0.000300276129691 0.000000000000000
96.33012862317 0.000000000000000 0.000300266350492 0.000000000000000
96.32381796533 0.000000000000000 0.000300256575489 0.000000000000000
96.31750730748 0.000000000000000 0.000300246804627 0.000000000000000
96.31119664964 0.000000000000000 0.000300237037873 0.000000000000000
96.29477024224 0.000000000000000 0.000300211634504 0.000000000000000
96.27834383484 0.000000000000000 0.000300186258669 0.000000000000000
96.26191742745 0.000000000000000 0.000300160910271 0.000000000000000
96.21866207983 0.000000000000000 0.000300094291791 0.000000000000000
96.17540673222 0.000000000000000 0.000300027863036 0.000000000000000
96.13215138460 0.000000000000000 0.000299961623985 0.000000000000000
96.03495737412 0.000000000000000 0.000299813478911 0.000000000000000
95.93776336363 0.000000000000000 0.000299666294888 0.000000000000000
95.86460399832 0.000000000000000 0.000299556143339 0.000000000000000
95.79144463301 0.000000000000000 0.000299446540414 0.000000000000000
95.73265877641 0.000000000000000 0.000299358870123 0.000000000000000
95.67387291981 0.000000000000000 0.000299271557107 0.000000000000000
95.62681472126 0.000000000000000 0.000299201921406 0.000000000000000
95.57975652271 0.000000000000000 0.000299132516664 0.000000000000000
95.54215425312 0.000000000000000 0.000299077224868 0.000000000000000
95.50455198353 0.000000000000000 0.000299022081775 0.000000000000000
95.47455233595 0.000000000000000 0.000298978194838 0.000000000000000
95.44455268836 0.000000000000000 0.000298934403275 0.000000000000000
95.42064990116 0.000000000000000 0.000298899580014 0.000000000000000
95.39674711395 0.000000000000000 0.000298864817712 0.000000000000000
95.37772305300 0.000000000000000 0.000298837194334 0.000000000000000
95.35869899204 0.000000000000000 0.000298809609802 0.000000000000000
95.34357175400 0.000000000000000 0.000298787703388 0.000000000000000
95.32844451596 0.000000000000000 0.000298765821669 0.000000000000000
95.31642500723 0.000000000000000 0.000298748452961 0.000000000000000
95.30440549851 0.000000000000000 0.000298731099921 0.000000000000000
95.29486117683 0.000000000000000 0.000298717331592 0.000000000000000
95.28531685516 0.000000000000000 0.000298703573190 0.000000000000000
95.27774173713 0.000000000000000 0.000298692660532 0.000000000000000
95.27016661910 0.000000000000000 0.000298681754160 0.000000000000000
95.26415666102 0.000000000000000 0.000298673105732 0.000000000000000
95.25814670293 0.000000000000000 0.000298664461286 0.000000000000000
95.25337971896 0.000000000000000 0.000298657607518 0.000000000000000
95.24861273499 0.000000000000000 0.000298650756277 0.000000000000000
95.24483210034 0.000000000000000 0.000298645324451 0.000000000000000
95.24105146568 0.000000000000000 0.000298639894232 0.000000000000000
95.23805294608 0.000000000000000 0.000298635588537 0.000000000000000
95.23505442647 0.000000000000000 0.000298631283871 0.000000000000000
95.23267556912 0.000000000000000 0.000298627869531 0.000000000000000
95.23029671177 0.000000000000000 0.000298624455858 0.000000000000000
95.22840832013 0.000000000000000 0.000298621746487 0.000000000000000
95.22651992849 0.000000000000000 0.000298619037554 0.000000000000000
95.22501922086 0.000000000000000 0.000298616885080 0.000000000000000
95.22351851323 0.000000000000000 0.000298614732901 0.000000000000000
95.22232363097 0.000000000000000 0.000298613019526 0.000000000000000
95.22112874870 0.000000000000000 0.000298611306355 0.000000000000000
95.22017433125 0.000000000000000 0.000298609938106 0.000000000000000
95.21921991379 0.000000000000000 0.000298608570005 0.000000000000000
95.21845348987 0.000000000000000 0.000298607471498 0.000000000000000
95.21768706595 0.000000000000000 0.000298606373103 0.000000000000000
95.21706600482 0.000000000000000 0.000298605483126 0.000000000000000
95.21644494370 0.000000000000000 0.000298604593243 0.000000000000000
95.21593360412 0.000000000000000 0.000298603860653 0.000000000000000
95.21542226454 0.000000000000000 0.000298603128146 0.000000000000000
95.21491092496 0.000000000000000 0.000298602395738 0.000000000000000
95.21432234744 0.000000000000000 0.000298601552845 0.000000000000000
95.21373376993 0.000000000000000 0.000298600710156 0.000000000000000
95.21314519241 0.000000000000000 0.000298599867730 0.000000000000000
95.21266564369 0.000000000000000 0.000298599181600 0.000000000000000
95.21218609497 0.000000000000000 0.000298598495726 0.000000000000000
95.21170654625 0.000000000000000 0.000298597810115 0.000000000000000
95.21122699752 0.000000000000000 0.000298597124744 0.000000000000000
95.21074744880 0.000000000000000 0.000298596439576 0.000000000000000
95.21026790008 0.000000000000000 0.000298595754568 0.000000000000000
95.20978835136 0.000000000000000 0.000298595069690 0.000000000000000
95.20882925391 0.000000000000000 0.000298593700234 0.000000000000000
95.20787015647 0.000000000000000 0.000298592331079 0.000000000000000
95.20691105902 0.000000000000000 0.000298590962158 0.000000000000000
95.20595196158 0.000000000000000 0.000298589593433 0.000000000000000
95.20454506683 0.000000000000000 0.000298587585965 0.000000000000000
95.20313817209 0.000000000000000 0.000298585578819 0.000000000000000
95.20173127735 0.000000000000000 0.000298583571968 0.000000000000000
95.20032438260 0.000000000000000 0.000298581565395 0.000000000000000
95.19729432701 0.000000000000000 0.000298577244688 0.000000000000000
95.19426427141 0.000000000000000 0.000298572925133 0.000000000000000
95.19123421582 0.000000000000000 0.000298568606690 0.000000000000000
95.18820416022 0.000000000000000 0.000298564289335 0.000000000000000
95.18129179904 0.000000000000000 0.000298554444303 0.000000000000000
95.17437943786 0.000000000000000 0.000298544604738 0.000000000000000
95.16746707668 0.000000000000000 0.000298534770591 0.000000000000000
95.16055471550 0.000000000000000 0.000298524941831 0.000000000000000
95.14215175612 0.000000000000000 0.000298498800588 0.000000000000000
95.12374879673 0.000000000000000 0.000298472697217 0.000000000000000
95.10534583734 0.000000000000000 0.000298446631612 0.000000000000000
95.05647948532 0.000000000000000 0.000298377601172 0.000000000000000
95.00761313330 0.000000000000000 0.000298308836292 0.000000000000000
94.95874678127 0.000000000000000 0.000298240336818 0.000000000000000
94.86384198553 0.000000000000000 0.000298108060334 0.000000000000000
94.76893718979 0.000000000000000 0.000297976785879 0.000000000000000
94.69812598633 0.000000000000000 0.000297879491938 0.000000000000000
94.62731478287 0.000000000000000 0.000297782757916 0.000000000000000
94.57040764747 0.000000000000000 0.000297705424730 0.000000000000000
94.51350051206 0.000000000000000 0.000297628454977 0.000000000000000
94.46794984647 0.000000000000000 0.000297567107971 0.000000000000000
94.42239918089 0.000000000000000 0.000297505995098 0.000000000000000
94.38600395007 0.000000000000000 0.000297457334288 0.000000000000000
94.34960871925 0.000000000000000 0.000297408823766 0.000000000000000
94.32057378725 0.000000000000000 0.000297370231685 0.000000000000000
94.29153885525 0.000000000000000 0.000297331735743 0.000000000000000
94.26840591746 0.000000000000000 0.000297301133921 0.000000000000000
94.24527297967 0.000000000000000 0.000297270593410 0.000000000000000
94.22686244378 0.000000000000000 0.000297246331401 0.000000000000000
94.20845190789 0.000000000000000 0.000297222108389 0.000000000000000
94.19381304764 0.000000000000000 0.000297202875710 0.000000000000000
94.17917418738 0.000000000000000 0.000297183667781 0.000000000000000
94.16754304214 0.000000000000000 0.000297168424009 0.000000000000000
94.15591189690 0.000000000000000 0.000297153195920 0.000000000000000
94.14667612475 0.000000000000000 0.000297141115166 0.000000000000000
94.13744035259 0.000000000000000 0.000297129044338 0.000000000000000
94.13011016376 0.000000000000000 0.000297119471119 0.000000000000000
94.12277997493 0.000000000000000 0.000297109904180 0.000000000000000
94.11696427757 0.000000000000000 0.000297102318346 0.000000000000000
94.11114858022 0.000000000000000 0.000297094736486 0.000000000000000
94.10653552592 0.000000000000000 0.000297088725334 0.000000000000000
94.10192247162 0.000000000000000 0.000297082716702 0.000000000000000
94.09826366969 0.000000000000000 0.000297077952810 0.000000000000000
94.09460486777 0.000000000000000 0.000297073190521 0.000000000000000
94.09170262894 0.000000000000000 0.000297069414120 0.000000000000000
94.08880039011 0.000000000000000 0.000297065638744 0.000000000000000
94.08649745105 0.000000000000000 0.000297062643704 0.000000000000000
94.08419451199 0.000000000000000 0.000297059649326 0.000000000000000
94.08236577688 0.000000000000000 0.000297057272006 0.000000000000000
94.08053704177 0.000000000000000 0.000297054895121 0.000000000000000
94.07908295197 0.000000000000000 0.000297053005495 0.000000000000000
94.07762886217 0.000000000000000 0.000297051116160 0.000000000000000
94.07647006743 0.000000000000000 0.000297049610724 0.000000000000000
94.07531127270 0.000000000000000 0.000297048105490 0.000000000000000
94.07438432463 0.000000000000000 0.000297046901569 0.000000000000000
94.07345737655 0.000000000000000 0.000297045697793 0.000000000000000
94.07271118789 0.000000000000000 0.000297044728873 0.000000000000000
94.07196499923 0.000000000000000 0.000297043760065 0.000000000000000
94.07135778457 0.000000000000000 0.000297042971783 0.000000000000000
94.07075056992 0.000000000000000 0.000297042183593 0.000000000000000
94.07024679745 0.000000000000000 0.000297041529754 0.000000000000000
94.06974302498 0.000000000000000 0.000297040875997 0.000000000000000
94.06923925252 0.000000000000000 0.000297040222338 0.000000000000000
94.06864296033 0.000000000000000 0.000297039448781 0.000000000000000
94.06804666814 0.000000000000000 0.000297038675431 0.000000000000000
94.06745037595 0.000000000000000 0.000297037902347 0.000000000000000
94.06733111751 0.000000000000000 0.000297037747768 0.000000000000000
94.06721185908 0.000000000000000 0.000297037593202 0.000000000000000
94.06709260064 0.000000000000000 0.000297037438651 0.000000000000000
94.06685408376 0.000000000000000 0.000297037129590 0.000000000000000
94.06661556689 0.000000000000000 0.000297036820588 0.000000000000000
94.06637705001 0.000000000000000 0.000297036511643 0.000000000000000
94.06613853314 0.000000000000000 0.000297036202753 0.000000000000000
94.06562183029 0.000000000000000 0.000297035533774 0.000000000000000
94.06510512744 0.000000000000000 0.000297034864997 0.000000000000000
94.06458842460 0.000000000000000 0.000297034196383 0.000000000000000
94.06407172175 0.000000000000000 0.000297033527899 0.000000000000000
94.06280185334 0.000000000000000 0.000297031885434 0.000000000000000
94.06153198493 0.000000000000000 0.000297030243412 0.000000000000000
94.06026211652 0.000000000000000 0.000297028601739 0.000000000000000
94.05899224812 0.000000000000000 0.000297026960363 0.000000000000000
94.05731664800 0.000000000000000 0.000297024794964 0.000000000000000
94.05564104788 0.000000000000000 0.000297022629989 0.000000000000000
94.05396544776 0.000000000000000 0.000297020465413 0.000000000000000
94.05228984764 0.000000000000000 0.000297018301220 0.000000000000000
94.04849938678 0.000000000000000 0.000297013406851 0.000000000000000
94.04470892591 0.000000000000000 0.000297008514306 0.000000000000000
94.04091846505 0.000000000000000 0.000297003623548 0.000000000000000
94.03712800418 0.000000000000000 0.000296998734550 0.000000000000000
94.02833135784 0.000000000000000 0.000296987395203 0.000000000000000
94.01953471150 0.000000000000000 0.000296976065139 0.000000000000000
94.01073806516 0.000000000000000 0.000296964744306 0.000000000000000
94.00194141881 0.000000000000000 0.000296953432671 0.000000000000000
93.97752348515 0.000000000000000 0.000296922081612 0.000000000000000
93.95310555149 0.000000000000000 0.000296890801047 0.000000000000000
93.92868761783 0.000000000000000 0.000296859590831 0.000000000000000
93.86159484887 0.000000000000000 0.000296774196550 0.000000000000000
93.79450207991 0.000000000000000 0.000296689331771 0.000000000000000
93.72740931096 0.000000000000000 0.000296604995835 0.000000000000000
93.61495618255 0.000000000000000 0.000296464826881 0.000000000000000
93.50250305414 0.000000000000000 0.000296326141945 0.000000000000000
93.41058762251 0.000000000000000 0.000296213888508 0.000000000000000
93.31867219089 0.000000000000000 0.000296102628836 0.000000000000000
93.25488659460 0.000000000000000 0.000296026004481 0.000000000000000
93.19110099831 0.000000000000000 0.000295949860993 0.000000000000000
93.14756235273 0.000000000000000 0.000295898163941 0.000000000000000
93.10402370716 0.000000000000000 0.000295846692079 0.000000000000000
93.07443428158 0.000000000000000 0.000295811839963 0.000000000000000
93.04484485601 0.000000000000000 0.000295777092349 0.000000000000000
93.02478832654 0.000000000000000 0.000295753599010 0.000000000000000
93.00473179708 0.000000000000000 0.000295730153901 0.000000000000000
92.99116174921 0.000000000000000 0.000295714318592 0.000000000000000
92.97759170134 0.000000000000000 0.000295698505477 0.000000000000000
92.96842114744 0.000000000000000 0.000295687831678 0.000000000000000
92.95925059355 0.000000000000000 0.000295677168093 0.000000000000000
92.95305633334 0.000000000000000 0.000295669971174 0.000000000000000
92.94686207313 0.000000000000000 0.000295662778983 0.000000000000000
92.94267643745 0.000000000000000 0.000295657921724 0.000000000000000
92.93849080177 0.000000000000000 0.000295653066687 0.000000000000000
92.93565668857 0.000000000000000 0.000295649780609 0.000000000000000
92.93282257537 0.000000000000000 0.000295646495614 0.000000000000000
92.93089317620 0.000000000000000 0.000295644259913 0.000000000000000
92.92896377703 0.000000000000000 0.000295642024777 0.000000000000000
92.92763292045 0.000000000000000 0.000295640483391 0.000000000000000
92.92630206387 0.000000000000000 0.000295638942340 0.000000000000000
92.92535329957 0.000000000000000 0.000295637843967 0.000000000000000
92.92440453528 0.000000000000000 0.000295636745839 0.000000000000000
92.92365705539 0.000000000000000 0.000295635880899 0.000000000000000
92.92290957550 0.000000000000000 0.000295635016209 0.000000000000000
92.92216209561 0.000000000000000 0.000295634151851 0.000000000000000
92.92205693288 0.000000000000000 0.000295634030277 0.000000000000000
92.92195177016 0.000000000000000 0.000295633908712 0.000000000000000
92.92184660743 0.000000000000000 0.000295633787156 0.000000000000000
92.92163628198 0.000000000000000 0.000295633544073 0.000000000000000
92.92142595653 0.000000000000000 0.000295633301028 0.000000000000000
92.92121563108 0.000000000000000 0.000295633058022 0.000000000000000
92.92100530563 0.000000000000000 0.000295632815056 0.000000000000000
92.92022221004 0.000000000000000 0.000295631910747 0.000000000000000
92.91965746539 0.000000000000000 0.000295631258860 0.000000000000000
92.91909272075 0.000000000000000 0.000295630607149 0.000000000000000
92.91852797610 0.000000000000000 0.000295629955579 0.000000000000000
92.91796323146 0.000000000000000 0.000295629304125 0.000000000000000
92.91693928060 0.000000000000000 0.000295628123202 0.000000000000000
92.91591532975 0.000000000000000 0.000295626942535 0.000000000000000
92.91489137889 0.000000000000000 0.000295625762084 0.000000000000000
92.91386742804 0.000000000000000 0.000295624581827 0.000000000000000
92.91216202301 0.000000000000000 0.000295622616480 0.000000000000000
92.91045661799 0.000000000000000 0.000295620651580 0.000000000000000
92.90875121296 0.000000000000000 0.000295618687101 0.000000000000000
92.90704580794 0.000000000000000 0.000295616723027 0.000000000000000
92.90338129679 0.000000000000000 0.000295612504018 0.000000000000000
92.89971678564 0.000000000000000 0.000295608286757 0.000000000000000
92.89605227449 0.000000000000000 0.000295604071208 0.000000000000000
92.89238776334 0.000000000000000 0.000295599857349 0.000000000000000
92.88390182803 0.000000000000000 0.000295590105705 0.000000000000000
92.87541589271 0.000000000000000 0.000295580362945 0.000000000000000
92.86692995740 0.000000000000000 0.000295570629019 0.000000000000000
92.85844402208 0.000000000000000 0.000295560903896 0.000000000000000
92.83528316844 0.000000000000000 0.000295534405549 0.000000000000000
92.81212231480 0.000000000000000 0.000295507972416 0.000000000000000
92.78896146116 0.000000000000000 0.000295481604344 0.000000000000000
92.72616895129 0.000000000000000 0.000295410443064 0.000000000000000
92.66337644142 0.000000000000000 0.000295339757872 0.000000000000000
92.60058393156 0.000000000000000 0.000295269547623 0.000000000000000
92.48670263198 0.000000000000000 0.000295143422517 0.000000000000000
92.37282133240 0.000000000000000 0.000295018851909 0.000000000000000
92.27855073922 0.000000000000000 0.000294916906708 0.000000000000000
92.18428014603 0.000000000000000 0.000294816023977 0.000000000000000
92.11876220661 0.000000000000000 0.000294746536374 0.000000000000000
92.05324426719 0.000000000000000 0.000294677562244 0.000000000000000
92.00850124454 0.000000000000000 0.000294630754264 0.000000000000000
91.96375822190 0.000000000000000 0.000294584186242 0.000000000000000
91.93334081101 0.000000000000000 0.000294552665326 0.000000000000000
91.90292340011 0.000000000000000 0.000294521255588 0.000000000000000
91.88230104991 0.000000000000000 0.000294500023783 0.000000000000000
91.86167869971 0.000000000000000 0.000294478843227 0.000000000000000
91.84772355293 0.000000000000000 0.000294464539465 0.000000000000000
91.83376840615 0.000000000000000 0.000294450259259 0.000000000000000
91.82433643744 0.000000000000000 0.000294440620962 0.000000000000000
91.81490446873 0.000000000000000 0.000294430993491 0.000000000000000
91.80853296640 0.000000000000000 0.000294424496079 0.000000000000000
91.80216146407 0.000000000000000 0.000294418003666 0.000000000000000
91.79785557774 0.000000000000000 0.000294413618926 0.000000000000000
91.79354969142 0.000000000000000 0.000294409236527 0.000000000000000
91.79063367758 0.000000000000000 0.000294406270054 0.000000000000000
91.78771766375 0.000000000000000 0.000294403304711 0.000000000000000
91.78573189330 0.000000000000000 0.000294401286022 0.000000000000000
91.78374612285 0.000000000000000 0.000294399267915 0.000000000000000
91.78237544454 0.000000000000000 0.000294397875284 0.000000000000000
91.78100476624 0.000000000000000 0.000294396482992 0.000000000000000
91.78002590668 0.000000000000000 0.000294395488934 0.000000000000000
91.77904704712 0.000000000000000 0.000294394495115 0.000000000000000
91.77827103656 0.000000000000000 0.000294393707456 0.000000000000000
91.77749502600 0.000000000000000 0.000294392920039 0.000000000000000
91.77671901543 0.000000000000000 0.000294392132938 0.000000000000000
91.77660490987 0.000000000000000 0.000294392017233 0.000000000000000
91.77649080431 0.000000000000000 0.000294391901538 0.000000000000000
91.77637669875 0.000000000000000 0.000294391785852 0.000000000000000
91.77614848762 0.000000000000000 0.000294391554509 0.000000000000000
91.77592027650 0.000000000000000 0.000294391323206 0.000000000000000
91.77569206538 0.000000000000000 0.000294391091942 0.000000000000000
91.77546385425 0.000000000000000 0.000294390860717 0.000000000000000
91.77479437421 0.000000000000000 0.000294390182606 0.000000000000000
91.77412489416 0.000000000000000 0.000294389504768 0.000000000000000
91.77345541412 0.000000000000000 0.000294388827145 0.000000000000000
91.77278593408 0.000000000000000 0.000294388149690 0.000000000000000
91.77135244880 0.000000000000000 0.000294386699570 0.000000000000000
91.77015929522 0.000000000000000 0.000294385492924 0.000000000000000
91.76896614163 0.000000000000000 0.000294384286549 0.000000000000000
91.76777298805 0.000000000000000 0.000294383080417 0.000000000000000
91.76657983447 0.000000000000000 0.000294381874511 0.000000000000000
91.76439013087 0.000000000000000 0.000294379661954 0.000000000000000
91.76220042727 0.000000000000000 0.000294377450070 0.000000000000000
91.76001072367 0.000000000000000 0.000294375238833 0.000000000000000
91.75782102007 0.000000000000000 0.000294373028228 0.000000000000000
91.75302514383 0.000000000000000 0.000294368188731 0.000000000000000
91.74822926758 0.000000000000000 0.000294363352141 0.000000000000000
91.74343339133 0.000000000000000 0.000294358518423 0.000000000000000
91.73863751508 0.000000000000000 0.000294353687555 0.000000000000000
91.72713445530 0.000000000000000 0.000294342112103 0.000000000000000
91.71563139552 0.000000000000000 0.000294330552866 0.000000000000000
91.70412833574 0.000000000000000 0.000294319009777 0.000000000000000
91.67596400352 0.000000000000000 0.000294290815362 0.000000000000000
91.64779967130 0.000000000000000 0.000294262717176 0.000000000000000
91.61963533908 0.000000000000000 0.000294234714972 0.000000000000000
91.54319130138 0.000000000000000 0.000294159193145 0.000000000000000
91.46674726368 0.000000000000000 0.000294084373931 0.000000000000000
91.39030322598 0.000000000000000 0.000294010254563 0.000000000000000
91.28185523928 0.000000000000000 0.000293906300894 0.000000000000000
91.17340725258 0.000000000000000 0.000293803744352 0.000000000000000
91.08736076640 0.000000000000000 0.000293723363124 0.000000000000000
91.00131428021 0.000000000000000 0.000293643856359 0.000000000000000
90.94177527352 0.000000000000000 0.000293589353493 0.000000000000000
90.88223626683 0.000000000000000 0.000293535268259 0.000000000000000
90.84162507718 0.000000000000000 0.000293498616541 0.000000000000000
90.80101388752 0.000000000000000 0.000293462159045 0.000000000000000
90.77342583024 0.000000000000000 0.000293437503487 0.000000000000000
90.74583777297 0.000000000000000 0.000293412937618 0.000000000000000
90.72714342107 0.000000000000000 0.000293396342185 0.000000000000000
90.70844906917 0.000000000000000 0.000293379787999 0.000000000000000
90.69580292702 0.000000000000000 0.000293368613028 0.000000000000000
90.68315678487 0.000000000000000 0.000293357456989 0.000000000000000
90.67461087544 0.000000000000000 0.000293349928793 0.000000000000000
90.66606496601 0.000000000000000 0.000293342409295 0.000000000000000
90.66029145152 0.000000000000000 0.000293337334158 0.000000000000000
90.65451793702 0.000000000000000 0.000293332263042 0.000000000000000
90.65061405337 0.000000000000000 0.000293328836402 0.000000000000000
90.64671016972 0.000000000000000 0.000293325411650 0.000000000000000
90.64406254349 0.000000000000000 0.000293323090071 0.000000000000000
90.64141491726 0.000000000000000 0.000293320769411 0.000000000000000
90.63960558045 0.000000000000000 0.000293319184070 0.000000000000000
90.63779624365 0.000000000000000 0.000293317599210 0.000000000000000
90.63653665231 0.000000000000000 0.000293316496201 0.000000000000000
90.63527706098 0.000000000000000 0.000293315393481 0.000000000000000
90.63435645363 0.000000000000000 0.000293314587739 0.000000000000000
90.63343584627 0.000000000000000 0.000293313782215 0.000000000000000
90.63251523892 0.000000000000000 0.000293312976969 0.000000000000000
90.63159463157 0.000000000000000 0.000293312172092 0.000000000000000
90.63148020884 0.000000000000000 0.000293312072086 0.000000000000000
90.63136578610 0.000000000000000 0.000293311972088 0.000000000000000
90.63125136336 0.000000000000000 0.000293311872097 0.000000000000000
90.63102251789 0.000000000000000 0.000293311672138 0.000000000000000
90.63079367242 0.000000000000000 0.000293311472214 0.000000000000000
90.63056482695 0.000000000000000 0.000293311272323 0.000000000000000
90.63033598148 0.000000000000000 0.000293311072466 0.000000000000000
90.62961577459 0.000000000000000 0.000293310443692 0.000000000000000
90.62889556770 0.000000000000000 0.000293309815189 0.000000000000000
90.62817536081 0.000000000000000 0.000293309186898 0.000000000000000
90.62745515392 0.000000000000000 0.000293308558776 0.000000000000000
90.62601999965 0.000000000000000 0.000293307307516 0.000000000000000
90.62458484538 0.000000000000000 0.000293306056671 0.000000000000000
90.62314969110 0.000000000000000 0.000293304806182 0.000000000000000
90.62171453683 0.000000000000000 0.000293303556011 0.000000000000000
90.61974740105 0.000000000000000 0.000293301842913 0.000000000000000
90.61778026527 0.000000000000000 0.000293300130344 0.000000000000000
90.61581312949 0.000000000000000 0.000293298418285 0.000000000000000
90.61384599370 0.000000000000000 0.000293296706723 0.000000000000000
90.60940218384 0.000000000000000 0.000293292842057 0.000000000000000
90.60495837398 0.000000000000000 0.000293288979827 0.000000000000000
90.60051456412 0.000000000000000 0.000293285120005 0.000000000000000
90.59607075426 0.000000000000000 0.000293281262571 0.000000000000000
90.58570550732 0.000000000000000 0.000293272274273 0.000000000000000
90.57534026039 0.000000000000000 0.000293263298804 0.000000000000000
90.56497501345 0.000000000000000 0.000293254336115 0.000000000000000
90.55460976652 0.000000000000000 0.000293245386174 0.000000000000000
90.52559407546 0.000000000000000 0.000293220399960 0.000000000000000
90.49657838440 0.000000000000000 0.000293195513106 0.000000000000000
90.46756269335 0.000000000000000 0.000293170725324 0.000000000000000
90.38726235124 0.000000000000000 0.000293102639857 0.000000000000000
90.30696200912 0.000000000000000 0.000293035306852 0.000000000000000
90.22666166701 0.000000000000000 0.000292968722149 0.000000000000000
90.11987844055 0.000000000000000 0.000292881331245 0.000000000000000
90.01309521409 0.000000000000000 0.000292795248115 0.000000000000000
89.92948322568 0.000000000000000 0.000292728752651 0.000000000000000
89.84587123727 0.000000000000000 0.000292663051372 0.000000000000000
89.78809697595 0.000000000000000 0.000292618115555 0.000000000000000
89.73032271463 0.000000000000000 0.000292573556802 0.000000000000000
89.69093067843 0.000000000000000 0.000292543391298 0.000000000000000
89.65153864223 0.000000000000000 0.000292513400607 0.000000000000000
89.62478537608 0.000000000000000 0.000292493131914 0.000000000000000
89.59803210992 0.000000000000000 0.000292472943772 0.000000000000000
89.57990654052 0.000000000000000 0.000292459311903 0.000000000000000
89.56178097112 0.000000000000000 0.000292445717020 0.000000000000000
89.54952084229 0.000000000000000 0.000292436542430 0.000000000000000
89.53726071345 0.000000000000000 0.000292427384798 0.000000000000000
89.52897580477 0.000000000000000 0.000292421206054 0.000000000000000
89.52069089608 0.000000000000000 0.000292415035095 0.000000000000000
89.51509305579 0.000000000000000 0.000292410870007 0.000000000000000
89.50949521549 0.000000000000000 0.000292406708517 0.000000000000000
89.50570869446 0.000000000000000 0.000292403895639 0.000000000000000
89.50192217343 0.000000000000000 0.000292401084450 0.000000000000000
89.49935174958 0.000000000000000 0.000292399177099 0.000000000000000
89.49678132573 0.000000000000000 0.000292397270571 0.000000000000000
89.49502085978 0.000000000000000 0.000292395965299 0.000000000000000
89.49326039383 0.000000000000000 0.000292394660459 0.000000000000000
89.49202812932 0.000000000000000 0.000292393747396 0.000000000000000
89.49079586481 0.000000000000000 0.000292392834593 0.000000000000000
89.48988100476 0.000000000000000 0.000292392157104 0.000000000000000
89.48896614470 0.000000000000000 0.000292391479816 0.000000000000000
89.48805128464 0.000000000000000 0.000292390802784 0.000000000000000
89.48713642459 0.000000000000000 0.000292390126090 0.000000000000000
89.48698158559 0.000000000000000 0.000292390011600 0.000000000000000
89.48682674660 0.000000000000000 0.000292389897121 0.000000000000000
89.48667190760 0.000000000000000 0.000292389782655 0.000000000000000
89.48636222961 0.000000000000000 0.000292389553762 0.000000000000000
89.48605255162 0.000000000000000 0.000292389324919 0.000000000000000
89.48574287363 0.000000000000000 0.000292389096126 0.000000000000000
89.48543319564 0.000000000000000 0.000292388867380 0.000000000000000
89.48485057956 0.000000000000000 0.000292388437141 0.000000000000000
89.48426796347 0.000000000000000 0.000292388007030 0.000000000000000
89.48368534738 0.000000000000000 0.000292387577027 0.000000000000000
89.48310273129 0.000000000000000 0.000292387147116 0.000000000000000
89.48252011521 0.000000000000000 0.000292386717285 0.000000000000000
89.48121860339 0.000000000000000 0.000292385757329 0.000000000000000
89.47991709157 0.000000000000000 0.000292384797670 0.000000000000000
89.47861557975 0.000000000000000 0.000292383838275 0.000000000000000
89.47731406793 0.000000000000000 0.000292382879122 0.000000000000000
89.47601255610 0.000000000000000 0.000292381920199 0.000000000000000
89.47371657641 0.000000000000000 0.000292380229110 0.000000000000000
89.47142059671 0.000000000000000 0.000292378538679 0.000000000000000
89.46912461702 0.000000000000000 0.000292376848887 0.000000000000000
89.46682863732 0.000000000000000 0.000292375159724 0.000000000000000
89.46155341234 0.000000000000000 0.000292371281062 0.000000000000000
89.45627818737 0.000000000000000 0.000292367405620 0.000000000000000
89.45100296240 0.000000000000000 0.000292363533371 0.000000000000000
89.44572773742 0.000000000000000 0.000292359664297 0.000000000000000
89.43311795747 0.000000000000000 0.000292350428541 0.000000000000000
89.42050817753 0.000000000000000 0.000292341210764 0.000000000000000
89.40789839758 0.000000000000000 0.000292332010902 0.000000000000000
89.37694593930 0.000000000000000 0.000292309504237 0.000000000000000
89.34599348101 0.000000000000000 0.000292287104806 0.000000000000000
89.31504102273 0.000000000000000 0.000292264812235 0.000000000000000
89.23081975650 0.000000000000000 0.000292204692418 0.000000000000000
89.14659849026 0.000000000000000 0.000292145355363 0.000000000000000
89.06237722403 0.000000000000000 0.000292086793151 0.000000000000000
88.95598784661 0.000000000000000 0.000292013919265 0.000000000000000
88.84959846919 0.000000000000000 0.000291942270003 0.000000000000000
88.76916007427 0.000000000000000 0.000291888902093 0.000000000000000
88.68872167935 0.000000000000000 0.000291836222928 0.000000000000000
88.63325349855 0.000000000000000 0.000291800296126 0.000000000000000
88.57778531775 0.000000000000000 0.000291764694085 0.000000000000000
88.53998694786 0.000000000000000 0.000291740618902 0.000000000000000
88.50218857797 0.000000000000000 0.000291716693801 0.000000000000000
88.47652662207 0.000000000000000 0.000291700536052 0.000000000000000
88.45086466617 0.000000000000000 0.000291684447306 0.000000000000000
88.43348266110 0.000000000000000 0.000291673588844 0.000000000000000
88.41610065602 0.000000000000000 0.000291662762019 0.000000000000000
88.40434516661 0.000000000000000 0.000291655457750 0.000000000000000
88.39258967720 0.000000000000000 0.000291648167970 0.000000000000000
88.38464601369 0.000000000000000 0.000291643250187 0.000000000000000
88.37670235017 0.000000000000000 0.000291638339051 0.000000000000000
88.37133427012 0.000000000000000 0.000291635024039 0.000000000000000
88.36596619007 0.000000000000000 0.000291631712099 0.000000000000000
88.36233328984 0.000000000000000 0.000291629472471 0.000000000000000
88.35870038960 0.000000000000000 0.000291627234287 0.000000000000000
88.35623120703 0.000000000000000 0.000291625713897 0.000000000000000
88.35376202445 0.000000000000000 0.000291624194211 0.000000000000000
88.35206590246 0.000000000000000 0.000291623150741 0.000000000000000
88.35036978047 0.000000000000000 0.000291622107643 0.000000000000000
88.34917372797 0.000000000000000 0.000291621372326 0.000000000000000
88.34797767548 0.000000000000000 0.000291620637236 0.000000000000000
88.34706938689 0.000000000000000 0.000291620079182 0.000000000000000
88.34616109830 0.000000000000000 0.000291619521312 0.000000000000000
88.34525280971 0.000000000000000 0.000291618963673 0.000000000000000
88.34457300811 0.000000000000000 0.000291618546503 0.000000000000000
88.34389320652 0.000000000000000 0.000291618129525 0.000000000000000
88.34321340492 0.000000000000000 0.000291617712775 0.000000000000000
88.34253360332 0.000000000000000 0.000291617296232 0.000000000000000
88.34185380173 0.000000000000000 0.000291616879796 0.000000000000000
88.34117400013 0.000000000000000 0.000291616463498 0.000000000000000
88.34049419853 0.000000000000000 0.000291616047310 0.000000000000000
88.33913459534 0.000000000000000 0.000291615215210 0.000000000000000
88.33777499215 0.000000000000000 0.000291614383414 0.000000000000000
88.33641538895 0.000000000000000 0.000291613551885 0.000000000000000
88.33505578576 0.000000000000000 0.000291612720600 0.000000000000000
88.33310431233 0.000000000000000 0.000291611527837 0.000000000000000
88.33115283889 0.000000000000000 0.000291610335525 0.000000000000000
88.32920136546 0.000000000000000 0.000291609143649 0.000000000000000
88.32724989203 0.000000000000000 0.000291607952201 0.000000000000000
88.32295342748 0.000000000000000 0.000291605330526 0.000000000000000
88.31865696294 0.000000000000000 0.000291602710848 0.000000000000000
88.31436049839 0.000000000000000 0.000291600093146 0.000000000000000
88.31006403385 0.000000000000000 0.000291597477406 0.000000000000000
88.30015031460 0.000000000000000 0.000291591449253 0.000000000000000
88.29023659534 0.000000000000000 0.000291585431422 0.000000000000000
88.28032287609 0.000000000000000 0.000291579423876 0.000000000000000
88.27040915683 0.000000000000000 0.000291573426587 0.000000000000000
88.24334945256 0.000000000000000 0.000291557108886 0.000000000000000
88.21628974829 0.000000000000000 0.000291540867127 0.000000000000000
88.18923004402 0.000000000000000 0.000291524701036 0.000000000000000
88.11589519023 0.000000000000000 0.000291481267297 0.000000000000000
88.04256033644 0.000000000000000 0.000291438383026 0.000000000000000
87.96922548265 0.000000000000000 0.000291396043921 0.000000000000000
87.86064136158 0.000000000000000 0.000291334347319 0.000000000000000
87.75205724051 0.000000000000000 0.000291273823494 0.000000000000000
87.66521183281 0.000000000000000 0.000291226252710 0.000000000000000
87.57836642511 0.000000000000000 0.000291179418528 0.000000000000000
87.51823828917 0.000000000000000 0.000291147421060 0.000000000000000
87.45811015323 0.000000000000000 0.000291115772225 0.000000000000000
87.41709698634 0.000000000000000 0.000291094383822 0.000000000000000
87.37608381945 0.000000000000000 0.000291073156348 0.000000000000000
87.34822396917 0.000000000000000 0.000291058828279 0.000000000000000
87.32036411890 0.000000000000000 0.000291044574120 0.000000000000000
87.30148625800 0.000000000000000 0.000291034957438 0.000000000000000
87.28260839710 0.000000000000000 0.000291025374612 0.000000000000000
87.26983808331 0.000000000000000 0.000291018911304 0.000000000000000
87.25706776952 0.000000000000000 0.000291012463486 0.000000000000000
87.24843723871 0.000000000000000 0.000291008114653 0.000000000000000
87.23980670789 0.000000000000000 0.000291003772917 0.000000000000000
87.23397457284 0.000000000000000 0.000291000842991 0.000000000000000
87.22814243778 0.000000000000000 0.000290997916334 0.000000000000000
87.22419651157 0.000000000000000 0.000290995938075 0.000000000000000
87.22025058536 0.000000000000000 0.000290993961341 0.000000000000000
87.21757064999 0.000000000000000 0.000290992619698 0.000000000000000
87.21489071463 0.000000000000000 0.000290991278790 0.000000000000000
87.21305323217 0.000000000000000 0.000290990359844 0.000000000000000
87.21121574971 0.000000000000000 0.000290989441276 0.000000000000000
87.20992611603 0.000000000000000 0.000290988796824 0.000000000000000
87.20863648235 0.000000000000000 0.000290988152593 0.000000000000000
87.20767136092 0.000000000000000 0.000290987670635 0.000000000000000
87.20670623949 0.000000000000000 0.000290987188843 0.000000000000000
87.20574111806 0.000000000000000 0.000290986707257 0.000000000000000
87.20497080606 0.000000000000000 0.000290986323061 0.000000000000000
87.20481674367 0.000000000000000 0.000290986246245 0.000000000000000
87.20466268127 0.000000000000000 0.000290986169437 0.000000000000000
87.20450861887 0.000000000000000 0.000290986092636 0.000000000000000
87.20420049407 0.000000000000000 0.000290985939061 0.000000000000000
87.20389236927 0.000000000000000 0.000290985785520 0.000000000000000
87.20358424447 0.000000000000000 0.000290985632012 0.000000000000000
87.20327611968 0.000000000000000 0.000290985478537 0.000000000000000
87.20263766393 0.000000000000000 0.000290985160619 0.000000000000000
87.20199920819 0.000000000000000 0.000290984842814 0.000000000000000
87.20136075245 0.000000000000000 0.000290984525104 0.000000000000000
87.20072229670 0.000000000000000 0.000290984207475 0.000000000000000
87.19904656689 0.000000000000000 0.000290983374134 0.000000000000000
87.19767703172 0.000000000000000 0.000290982693354 0.000000000000000
87.19630749656 0.000000000000000 0.000290982012808 0.000000000000000
87.19493796140 0.000000000000000 0.000290981332479 0.000000000000000
87.19356842624 0.000000000000000 0.000290980652356 0.000000000000000
87.19108979355 0.000000000000000 0.000290979421952 0.000000000000000
87.18861116086 0.000000000000000 0.000290978192178 0.000000000000000
87.18613252818 0.000000000000000 0.000290976963020 0.000000000000000
87.18365389549 0.000000000000000 0.000290975734469 0.000000000000000
87.17823532151 0.000000000000000 0.000290973050803 0.000000000000000
87.17281674754 0.000000000000000 0.000290970369969 0.000000000000000
87.16739817356 0.000000000000000 0.000290967691947 0.000000000000000
87.16197959959 0.000000000000000 0.000290965016722 0.000000000000000
87.14906166678 0.000000000000000 0.000290958650091 0.000000000000000
87.13614373396 0.000000000000000 0.000290952299235 0.000000000000000
87.12322580115 0.000000000000000 0.000290945964197 0.000000000000000
87.09205554164 0.000000000000000 0.000290930742550 0.000000000000000
87.06088528214 0.000000000000000 0.000290915611717 0.000000000000000
87.02971502263 0.000000000000000 0.000290900571291 0.000000000000000
86.94524563221 0.000000000000000 0.000290860263708 0.000000000000000
86.86077624179 0.000000000000000 0.000290820610148 0.000000000000000
86.77630685137 0.000000000000000 0.000290781603701 0.000000000000000
86.67267133232 0.000000000000000 0.000290734621972 0.000000000000000
86.56903581328 0.000000000000000 0.000290688591829 0.000000000000000
86.48937546556 0.000000000000000 0.000290653850252 0.000000000000000
86.40971511785 0.000000000000000 0.000290619659364 0.000000000000000
86.35479803163 0.000000000000000 0.000290596406656 0.000000000000000
86.29988094542 0.000000000000000 0.000290573411882 0.000000000000000
86.26246919100 0.000000000000000 0.000290557893871 0.000000000000000
86.22505743659 0.000000000000000 0.000290542494455 0.000000000000000
86.19966380113 0.000000000000000 0.000290532109289 0.000000000000000
86.17427016566 0.000000000000000 0.000290521778450 0.000000000000000
86.15707265005 0.000000000000000 0.000290514812821 0.000000000000000
86.13987513445 0.000000000000000 0.000290507872035 0.000000000000000
86.12824536018 0.000000000000000 0.000290503192417 0.000000000000000
86.11661558592 0.000000000000000 0.000290498524156 0.000000000000000
86.10875665420 0.000000000000000 0.000290495375968 0.000000000000000
86.10089772249 0.000000000000000 0.000290492232982 0.000000000000000
86.09558573908 0.000000000000000 0.000290490111541 0.000000000000000
86.09027375566 0.000000000000000 0.000290487992499 0.000000000000000
86.08667663716 0.000000000000000 0.000290486558920 0.000000000000000
86.08307951866 0.000000000000000 0.000290485126465 0.000000000000000
86.08063107477 0.000000000000000 0.000290484152094 0.000000000000000
86.07818263088 0.000000000000000 0.000290483178270 0.000000000000000
86.07649486298 0.000000000000000 0.000290482507322 0.000000000000000
86.07480709509 0.000000000000000 0.000290481836660 0.000000000000000
86.07360621500 0.000000000000000 0.000290481359660 0.000000000000000
86.07240533492 0.000000000000000 0.000290480882834 0.000000000000000
86.07146585653 0.000000000000000 0.000290480509941 0.000000000000000
86.07052637814 0.000000000000000 0.000290480137195 0.000000000000000
86.06958689975 0.000000000000000 0.000290479764628 0.000000000000000
86.06892836377 0.000000000000000 0.000290479503603 0.000000000000000
86.06826982780 0.000000000000000 0.000290479242697 0.000000000000000
86.06761129182 0.000000000000000 0.000290478981912 0.000000000000000
86.06695275585 0.000000000000000 0.000290478721239 0.000000000000000
86.06629421987 0.000000000000000 0.000290478460664 0.000000000000000
86.06563568390 0.000000000000000 0.000290478200171 0.000000000000000
86.06497714792 0.000000000000000 0.000290477939750 0.000000000000000
86.06366007597 0.000000000000000 0.000290477419095 0.000000000000000
86.06234300402 0.000000000000000 0.000290476898652 0.000000000000000
86.06102593207 0.000000000000000 0.000290476378400 0.000000000000000
86.05970886012 0.000000000000000 0.000290475858325 0.000000000000000
86.05775716286 0.000000000000000 0.000290475087964 0.000000000000000
86.05580546560 0.000000000000000 0.000290474317956 0.000000000000000
86.05385376834 0.000000000000000 0.000290473548292 0.000000000000000
86.05190207108 0.000000000000000 0.000290472778966 0.000000000000000
86.04769050447 0.000000000000000 0.000290471119970 0.000000000000000
86.04347893786 0.000000000000000 0.000290469462496 0.000000000000000
86.03926737125 0.000000000000000 0.000290467806531 0.000000000000000
86.03505580464 0.000000000000000 0.000290466152066 0.000000000000000
86.02542383646 0.000000000000000 0.000290462373861 0.000000000000000
86.01579186828 0.000000000000000 0.000290458603412 0.000000000000000
86.00615990010 0.000000000000000 0.000290454840690 0.000000000000000
85.99652793192 0.000000000000000 0.000290451085673 0.000000000000000
85.97076309985 0.000000000000000 0.000290441078995 0.000000000000000
85.94499826778 0.000000000000000 0.000290431127056 0.000000000000000
85.91923343571 0.000000000000000 0.000290421229616 0.000000000000000
85.85055412298 0.000000000000000 0.000290395111081 0.000000000000000
85.78187481026 0.000000000000000 0.000290369374224 0.000000000000000
85.71319549753 0.000000000000000 0.000290344015174 0.000000000000000
85.60419133944 0.000000000000000 0.000290304533964 0.000000000000000
85.49518718135 0.000000000000000 0.000290265979838 0.000000000000000
85.40694910635 0.000000000000000 0.000290235440054 0.000000000000000
85.31871103135 0.000000000000000 0.000290205491410 0.000000000000000
85.25756576611 0.000000000000000 0.000290185081280 0.000000000000000
85.19642050086 0.000000000000000 0.000290164949352 0.000000000000000
85.15471359676 0.000000000000000 0.000290151375923 0.000000000000000
85.11300669265 0.000000000000000 0.000290137930231 0.000000000000000
85.08467717350 0.000000000000000 0.000290128869730 0.000000000000000
85.05634765435 0.000000000000000 0.000290119867671 0.000000000000000
85.03715238410 0.000000000000000 0.000290113801254 0.000000000000000
85.01795711385 0.000000000000000 0.000290107761533 0.000000000000000
85.00497229729 0.000000000000000 0.000290103691024 0.000000000000000
84.99198748072 0.000000000000000 0.000290099632703 0.000000000000000
84.98321170605 0.000000000000000 0.000290096896794 0.000000000000000
84.97443593137 0.000000000000000 0.000290094166458 0.000000000000000
84.96850490206 0.000000000000000 0.000290092324348 0.000000000000000
84.96257387275 0.000000000000000 0.000290090484798 0.000000000000000
84.95855973491 0.000000000000000 0.000290089241248 0.000000000000000
84.95454559708 0.000000000000000 0.000290087998889 0.000000000000000
84.95181724307 0.000000000000000 0.000290087155165 0.000000000000000
84.94908888906 0.000000000000000 0.000290086312011 0.000000000000000
84.94721481938 0.000000000000000 0.000290085733201 0.000000000000000
84.94534074971 0.000000000000000 0.000290085154681 0.000000000000000
84.94401944978 0.000000000000000 0.000290084746985 0.000000000000000
84.94269814985 0.000000000000000 0.000290084339456 0.000000000000000
84.94169537564 0.000000000000000 0.000290084030294 0.000000000000000
84.94069260143 0.000000000000000 0.000290083721258 0.000000000000000
84.93968982722 0.000000000000000 0.000290083412372 0.000000000000000
84.93893765885 0.000000000000000 0.000290083180799 0.000000000000000
84.93818549048 0.000000000000000 0.000290082949344 0.000000000000000
84.93743332211 0.000000000000000 0.000290082718012 0.000000000000000
84.93668115374 0.000000000000000 0.000290082486797 0.000000000000000
84.93592898538 0.000000000000000 0.000290082255684 0.000000000000000
84.93517681701 0.000000000000000 0.000290082024656 0.000000000000000
84.93442464864 0.000000000000000 0.000290081793702 0.000000000000000
84.93292031190 0.000000000000000 0.000290081331986 0.000000000000000
84.93141597516 0.000000000000000 0.000290080870493 0.000000000000000
84.92991163842 0.000000000000000 0.000290080409201 0.000000000000000
84.92840730168 0.000000000000000 0.000290079948099 0.000000000000000
84.92624926509 0.000000000000000 0.000290079286946 0.000000000000000
84.92409122849 0.000000000000000 0.000290078626155 0.000000000000000
84.92193319190 0.000000000000000 0.000290077965718 0.000000000000000
84.91977515530 0.000000000000000 0.000290077305631 0.000000000000000
84.91502091849 0.000000000000000 0.000290075852649 0.000000000000000
84.91026668167 0.000000000000000 0.000290074401322 0.000000000000000
84.90551244486 0.000000000000000 0.000290072951636 0.000000000000000
84.90075820804 0.000000000000000 0.000290071503584 0.000000000000000
84.88978441380 0.000000000000000 0.000290068167374 0.000000000000000
84.87881061956 0.000000000000000 0.000290064839786 0.000000000000000
84.86783682532 0.000000000000000 0.000290061520788 0.000000000000000
84.85686303108 0.000000000000000 0.000290058210355 0.000000000000000
84.82688727217 0.000000000000000 0.000290049211113 0.000000000000000
84.79691151326 0.000000000000000 0.000290040275251 0.000000000000000
84.76693575435 0.000000000000000 0.000290031402418 0.000000000000000
84.68564782310 0.000000000000000 0.000290007655324 0.000000000000000
84.60435989184 0.000000000000000 0.000289984362923 0.000000000000000
84.52307196059 0.000000000000000 0.000289961518985 0.000000000000000
84.41988025298 0.000000000000000 0.000289933157057 0.000000000000000
84.31668854536 0.000000000000000 0.000289905495446 0.000000000000000
84.23680388189 0.000000000000000 0.000289884555215 0.000000000000000
84.15691921841 0.000000000000000 0.000289864022519 0.000000000000000
84.10183011258 0.000000000000000 0.000289850097719 0.000000000000000
84.04674100675 0.000000000000000 0.000289836362617 0.000000000000000
84.00921797223 0.000000000000000 0.000289827114964 0.000000000000000
83.97169493771 0.000000000000000 0.000289817954082 0.000000000000000
83.94622950445 0.000000000000000 0.000289811786128 0.000000000000000
83.92076407118 0.000000000000000 0.000289805657775 0.000000000000000
83.90351966666 0.000000000000000 0.000289801530263 0.000000000000000
83.88627526214 0.000000000000000 0.000289797420811 0.000000000000000
83.87461428813 0.000000000000000 0.000289794652146 0.000000000000000
83.86295331411 0.000000000000000 0.000289791891720 0.000000000000000
83.85507297547 0.000000000000000 0.000289790030924 0.000000000000000
83.84719263684 0.000000000000000 0.000289788173895 0.000000000000000
83.84186514204 0.000000000000000 0.000289786920592 0.000000000000000
83.83653764724 0.000000000000000 0.000289785669024 0.000000000000000
83.83292816127 0.000000000000000 0.000289784822052 0.000000000000000
83.82931867529 0.000000000000000 0.000289783975891 0.000000000000000
83.82685877921 0.000000000000000 0.000289783399697 0.000000000000000
83.82439888313 0.000000000000000 0.000289782823895 0.000000000000000
83.82269818781 0.000000000000000 0.000289782426040 0.000000000000000
83.82099749249 0.000000000000000 0.000289782028389 0.000000000000000
83.81977796313 0.000000000000000 0.000289781743377 0.000000000000000
83.81855843377 0.000000000000000 0.000289781458489 0.000000000000000
83.81757691177 0.000000000000000 0.000289781229302 0.000000000000000
83.81659538976 0.000000000000000 0.000289781000220 0.000000000000000
83.81561386776 0.000000000000000 0.000289780771266 0.000000000000000
83.81544818407 0.000000000000000 0.000289780732632 0.000000000000000
83.81528250039 0.000000000000000 0.000289780694003 0.000000000000000
83.81511681671 0.000000000000000 0.000289780655378 0.000000000000000
83.81478544934 0.000000000000000 0.000289780578142 0.000000000000000
83.81445408197 0.000000000000000 0.000289780500925 0.000000000000000
83.81412271460 0.000000000000000 0.000289780423726 0.000000000000000
83.81379134724 0.000000000000000 0.000289780346544 0.000000000000000
83.81308195456 0.000000000000000 0.000289780181370 0.000000000000000
83.81237256189 0.000000000000000 0.000289780016265 0.000000000000000
83.81166316921 0.000000000000000 0.000289779851219 0.000000000000000
83.81095377653 0.000000000000000 0.000289779686225 0.000000000000000
83.80890304563 0.000000000000000 0.000289779209514 0.000000000000000
83.80738082222 0.000000000000000 0.000289778855869 0.000000000000000
83.80585859880 0.000000000000000 0.000289778502391 0.000000000000000
83.80433637538 0.000000000000000 0.000289778149072 0.000000000000000
83.80281415197 0.000000000000000 0.000289777795905 0.000000000000000
83.80002105942 0.000000000000000 0.000289777148277 0.000000000000000
83.79722796688 0.000000000000000 0.000289776501141 0.000000000000000
83.79443487433 0.000000000000000 0.000289775854489 0.000000000000000
83.79164178179 0.000000000000000 0.000289775208317 0.000000000000000
83.78552333285 0.000000000000000 0.000289773794501 0.000000000000000
83.77940488391 0.000000000000000 0.000289772382951 0.000000000000000
83.77328643497 0.000000000000000 0.000289770973655 0.000000000000000
83.76716798604 0.000000000000000 0.000289769566606 0.000000000000000
83.75249087932 0.000000000000000 0.000289766200454 0.000000000000000
83.73781377261 0.000000000000000 0.000289762847131 0.000000000000000
83.72313666589 0.000000000000000 0.000289759506586 0.000000000000000
83.68719777292 0.000000000000000 0.000289751380445 0.000000000000000
83.65125887994 0.000000000000000 0.000289743330073 0.000000000000000
83.61531998696 0.000000000000000 0.000289735354922 0.000000000000000
83.51922098056 0.000000000000000 0.000289714394461 0.000000000000000
83.42312197415 0.000000000000000 0.000289693958178 0.000000000000000
83.35011461568 0.000000000000000 0.000289678777224 0.000000000000000
83.27710725722 0.000000000000000 0.000289663889080 0.000000000000000
83.21844788541 0.000000000000000 0.000289652136358 0.000000000000000
83.15978851359 0.000000000000000 0.000289640567961 0.000000000000000
83.11282888352 0.000000000000000 0.000289631438428 0.000000000000000
83.06586925345 0.000000000000000 0.000289622424688 0.000000000000000
83.02834624631 0.000000000000000 0.000289615304847 0.000000000000000
82.99082323917 0.000000000000000 0.000289608257780 0.000000000000000
82.96088839450 0.000000000000000 0.000289602687683 0.000000000000000
82.93095354982 0.000000000000000 0.000289597163332 0.000000000000000
82.90710410326 0.000000000000000 0.000289592794598 0.000000000000000
82.88325465669 0.000000000000000 0.000289588454620 0.000000000000000
82.86427447571 0.000000000000000 0.000289585021191 0.000000000000000
82.84529429473 0.000000000000000 0.000289581605838 0.000000000000000
82.83020292935 0.000000000000000 0.000289578903111 0.000000000000000
82.81511156397 0.000000000000000 0.000289576211744 0.000000000000000
82.80312104888 0.000000000000000 0.000289574081458 0.000000000000000
82.79113053380 0.000000000000000 0.000289571958312 0.000000000000000
82.78160923576 0.000000000000000 0.000289570277464 0.000000000000000
82.77208793772 0.000000000000000 0.000289568601104 0.000000000000000
82.76453060957 0.000000000000000 0.000289567273719 0.000000000000000
82.75697328142 0.000000000000000 0.000289565949157 0.000000000000000
82.75097646079 0.000000000000000 0.000289564900108 0.000000000000000
82.74497964016 0.000000000000000 0.000289563852835 0.000000000000000
82.74022157168 0.000000000000000 0.000289563023159 0.000000000000000
82.73546350320 0.000000000000000 0.000289562194600 0.000000000000000
82.73168783785 0.000000000000000 0.000289561537911 0.000000000000000
82.72791217250 0.000000000000000 0.000289560881928 0.000000000000000
82.72491478658 0.000000000000000 0.000289560361667 0.000000000000000
82.72191740067 0.000000000000000 0.000289559841853 0.000000000000000
82.71953576686 0.000000000000000 0.000289559429144 0.000000000000000
82.71715413306 0.000000000000000 0.000289559016719 0.000000000000000
82.71525875916 0.000000000000000 0.000289558688705 0.000000000000000
82.71336338527 0.000000000000000 0.000289558360873 0.000000000000000
82.71185090629 0.000000000000000 0.000289558099401 0.000000000000000
82.71033842731 0.000000000000000 0.000289557838049 0.000000000000000
82.70912598532 0.000000000000000 0.000289557628629 0.000000000000000
82.70791354334 0.000000000000000 0.000289557419290 0.000000000000000
82.70693409705 0.000000000000000 0.000289557250238 0.000000000000000
82.70595465076 0.000000000000000 0.000289557081242 0.000000000000000
82.70515275869 0.000000000000000 0.000289556942924 0.000000000000000
82.70435086663 0.000000000000000 0.000289556804645 0.000000000000000
82.70354897456 0.000000000000000 0.000289556666409 0.000000000000000
82.70264330436 0.000000000000000 0.000289556510338 0.000000000000000
82.70173763415 0.000000000000000 0.000289556354331 0.000000000000000
82.70083196395 0.000000000000000 0.000289556198400 0.000000000000000
82.69992629375 0.000000000000000 0.000289556042556 0.000000000000000
82.69974515971 0.000000000000000 0.000289556011399 0.000000000000000
82.69956402567 0.000000000000000 0.000289555980246 0.000000000000000
82.69938289163 0.000000000000000 0.000289555949097 0.000000000000000
82.69902062355 0.000000000000000 0.000289555886812 0.000000000000000
82.69865835547 0.000000000000000 0.000289555824543 0.000000000000000
82.69829608739 0.000000000000000 0.000289555762290 0.000000000000000
82.69793381930 0.000000000000000 0.000289555700051 0.000000000000000
82.69716015603 0.000000000000000 0.000289555567182 0.000000000000000
82.69638649275 0.000000000000000 0.000289555434369 0.000000000000000
82.69561282947 0.000000000000000 0.000289555301606 0.000000000000000
82.69483916619 0.000000000000000 0.000289555168888 0.000000000000000
82.69406550292 0.000000000000000 0.000289555036210 0.000000000000000
82.69192871208 0.000000000000000 0.000289554669961 0.000000000000000
82.68979192125 0.000000000000000 0.000289554303976 0.000000000000000
82.68765513042 0.000000000000000 0.000289553938240 0.000000000000000
82.68551833959 0.000000000000000 0.000289553572744 0.000000000000000
82.68338154875 0.000000000000000 0.000289553207484 0.000000000000000
82.67988113589 0.000000000000000 0.000289552609627 0.000000000000000
82.67638072303 0.000000000000000 0.000289552012383 0.000000000000000
82.67288031017 0.000000000000000 0.000289551415748 0.000000000000000
82.66937989731 0.000000000000000 0.000289550819717 0.000000000000000
82.66094454830 0.000000000000000 0.000289549385864 0.000000000000000
82.65250919929 0.000000000000000 0.000289547955484 0.000000000000000
82.64407385028 0.000000000000000 0.000289546528563 0.000000000000000
82.63563850127 0.000000000000000 0.000289545105091 0.000000000000000
82.61431837030 0.000000000000000 0.000289541522601 0.000000000000000
82.59299823932 0.000000000000000 0.000289537961955 0.000000000000000
82.57167810835 0.000000000000000 0.000289534423036 0.000000000000000
82.51691183359 0.000000000000000 0.000289525431133 0.000000000000000
82.46214555884 0.000000000000000 0.000289516580149 0.000000000000000
82.40737928408 0.000000000000000 0.000289507868382 0.000000000000000
82.30851597923 0.000000000000000 0.000289492489647 0.000000000000000
82.20965267439 0.000000000000000 0.000289477549269 0.000000000000000
82.11078936954 0.000000000000000 0.000289463038043 0.000000000000000
82.02874957231 0.000000000000000 0.000289451315414 0.000000000000000
81.94670977507 0.000000000000000 0.000289439876867 0.000000000000000
81.88981788325 0.000000000000000 0.000289432108778 0.000000000000000
81.83292599142 0.000000000000000 0.000289424473268 0.000000000000000
81.79415273075 0.000000000000000 0.000289419344626 0.000000000000000
81.75537947008 0.000000000000000 0.000289414276329 0.000000000000000
81.72906124799 0.000000000000000 0.000289410870245 0.000000000000000
81.70274302591 0.000000000000000 0.000289407491594 0.000000000000000
81.68491931400 0.000000000000000 0.000289405218951 0.000000000000000
81.66709560209 0.000000000000000 0.000289402958783 0.000000000000000
81.65504189569 0.000000000000000 0.000289401437344 0.000000000000000
81.64298818929 0.000000000000000 0.000289399921583 0.000000000000000
81.63484175351 0.000000000000000 0.000289398900377 0.000000000000000
81.62669531773 0.000000000000000 0.000289397881763 0.000000000000000
81.62118726016 0.000000000000000 0.000289397194516 0.000000000000000
81.61567920258 0.000000000000000 0.000289396508460 0.000000000000000
81.61194654574 0.000000000000000 0.000289396044218 0.000000000000000
81.60821388890 0.000000000000000 0.000289395580530 0.000000000000000
81.60566883818 0.000000000000000 0.000289395264694 0.000000000000000
81.60312378745 0.000000000000000 0.000289394949123 0.000000000000000
81.60136226811 0.000000000000000 0.000289394730866 0.000000000000000
81.59960074876 0.000000000000000 0.000289394516403 0.000000000000000
81.59833365028 0.000000000000000 0.000289394363710 0.000000000000000
81.59706655180 0.000000000000000 0.000289394206454 0.000000000000000
81.59603517667 0.000000000000000 0.000289394078980 0.000000000000000
81.59500380155 0.000000000000000 0.000289393951542 0.000000000000000
81.59397242643 0.000000000000000 0.000289393824184 0.000000000000000
81.59376809045 0.000000000000000 0.000289393798962 0.000000000000000
81.59356375448 0.000000000000000 0.000289393773745 0.000000000000000
81.59335941850 0.000000000000000 0.000289393748531 0.000000000000000
81.59295074655 0.000000000000000 0.000289393698114 0.000000000000000
81.59254207460 0.000000000000000 0.000289393647713 0.000000000000000
81.59213340264 0.000000000000000 0.000289393597326 0.000000000000000
81.59172473069 0.000000000000000 0.000289393546954 0.000000000000000
81.59097556126 0.000000000000000 0.000289393454646 0.000000000000000
81.59022639183 0.000000000000000 0.000289393362378 0.000000000000000
81.58947722240 0.000000000000000 0.000289393270146 0.000000000000000
81.58872805297 0.000000000000000 0.000289393177945 0.000000000000000
81.58797888353 0.000000000000000 0.000289393085774 0.000000000000000
81.58610208800 0.000000000000000 0.000289392854991 0.000000000000000
81.58422529246 0.000000000000000 0.000289392624368 0.000000000000000
81.58234849693 0.000000000000000 0.000289392393898 0.000000000000000
81.58047170139 0.000000000000000 0.000289392163574 0.000000000000000
81.57859490586 0.000000000000000 0.000289391933393 0.000000000000000
81.57540685991 0.000000000000000 0.000289391542719 0.000000000000000
81.57221881396 0.000000000000000 0.000289391152447 0.000000000000000
81.56903076800 0.000000000000000 0.000289390762575 0.000000000000000
81.56584272205 0.000000000000000 0.000289390373099 0.000000000000000
81.55834342652 0.000000000000000 0.000289389458483 0.000000000000000
81.55084413099 0.000000000000000 0.000289388546038 0.000000000000000
81.54334483546 0.000000000000000 0.000289387635753 0.000000000000000
81.53584553993 0.000000000000000 0.000289386727621 0.000000000000000
81.51742597551 0.000000000000000 0.000289384506189 0.000000000000000
81.49900641110 0.000000000000000 0.000289382297638 0.000000000000000
81.48058684668 0.000000000000000 0.000289380101899 0.000000000000000
81.43437231985 0.000000000000000 0.000289374648738 0.000000000000000
81.38815779301 0.000000000000000 0.000289369274906 0.000000000000000
81.34194326618 0.000000000000000 0.000289363979489 0.000000000000000
81.25184601117 0.000000000000000 0.000289353877503 0.000000000000000
81.16174875616 0.000000000000000 0.000289344063619 0.000000000000000
81.09458808423 0.000000000000000 0.000289336931901 0.000000000000000
81.02742741229 0.000000000000000 0.000289329954119 0.000000000000000
80.97349580449 0.000000000000000 0.000289324460562 0.000000000000000
80.91956419670 0.000000000000000 0.000289319063319 0.000000000000000
80.87642705732 0.000000000000000 0.000289314814840 0.000000000000000
80.83328991794 0.000000000000000 0.000289310626518 0.000000000000000
80.79884621003 0.000000000000000 0.000289307325051 0.000000000000000
80.76440250212 0.000000000000000 0.000289304061212 0.000000000000000
80.73694085772 0.000000000000000 0.000289301485738 0.000000000000000
80.70947921331 0.000000000000000 0.000289298933822 0.000000000000000
80.68761117423 0.000000000000000 0.000289296918450 0.000000000000000
80.66574313516 0.000000000000000 0.000289294917839 0.000000000000000
80.64834699738 0.000000000000000 0.000289293336835 0.000000000000000
80.63095085960 0.000000000000000 0.000289291765085 0.000000000000000
80.61712358718 0.000000000000000 0.000289290522361 0.000000000000000
80.60329631476 0.000000000000000 0.000289289285442 0.000000000000000
80.59231300974 0.000000000000000 0.000289288307055 0.000000000000000
80.58132970472 0.000000000000000 0.000289287332309 0.000000000000000
80.57260984594 0.000000000000000 0.000289286561026 0.000000000000000
80.56388998716 0.000000000000000 0.000289285792030 0.000000000000000
80.55696956930 0.000000000000000 0.000289285183349 0.000000000000000
80.55004915143 0.000000000000000 0.000289284576105 0.000000000000000
80.54455786539 0.000000000000000 0.000289284095283 0.000000000000000
80.53906657934 0.000000000000000 0.000289283615364 0.000000000000000
80.53470923243 0.000000000000000 0.000289283235189 0.000000000000000
80.53035188551 0.000000000000000 0.000289282855583 0.000000000000000
80.52689334426 0.000000000000000 0.000289282554685 0.000000000000000
80.52343480301 0.000000000000000 0.000289282254145 0.000000000000000
80.52068783247 0.000000000000000 0.000289282015696 0.000000000000000
80.51794086194 0.000000000000000 0.000289281777475 0.000000000000000
80.51575632390 0.000000000000000 0.000289281588191 0.000000000000000
80.51357178585 0.000000000000000 0.000289281399052 0.000000000000000
80.51183073628 0.000000000000000 0.000289281248416 0.000000000000000
80.51008968671 0.000000000000000 0.000289281097873 0.000000000000000
80.50869697375 0.000000000000000 0.000289280977518 0.000000000000000
80.50730426079 0.000000000000000 0.000289280857224 0.000000000000000
80.50618325285 0.000000000000000 0.000289280760443 0.000000000000000
80.50506224491 0.000000000000000 0.000289280663704 0.000000000000000
80.50415027526 0.000000000000000 0.000289280585035 0.000000000000000
80.50323830562 0.000000000000000 0.000289280506395 0.000000000000000
80.50248214985 0.000000000000000 0.000289280441214 0.000000000000000
80.50172599408 0.000000000000000 0.000289280376054 0.000000000000000
80.50096983831 0.000000000000000 0.000289280310917 0.000000000000000
80.50007703985 0.000000000000000 0.000289280234041 0.000000000000000
80.49918424140 0.000000000000000 0.000289280157202 0.000000000000000
80.49829144295 0.000000000000000 0.000289280080407 0.000000000000000
80.49811288326 0.000000000000000 0.000289280065054 0.000000000000000
80.49793432357 0.000000000000000 0.000289280049703 0.000000000000000
80.49775576388 0.000000000000000 0.000289280034353 0.000000000000000
80.49739864449 0.000000000000000 0.000289280003661 0.000000000000000
80.49704152511 0.000000000000000 0.000289279972977 0.000000000000000
80.49668440573 0.000000000000000 0.000289279942301 0.000000000000000
80.49632728635 0.000000000000000 0.000289279911633 0.000000000000000
80.49554869299 0.000000000000000 0.000289279844798 0.000000000000000
80.49477009964 0.000000000000000 0.000289279777996 0.000000000000000
80.49399150628 0.000000000000000 0.000289279711224 0.000000000000000
80.49321291293 0.000000000000000 0.000289279644478 0.000000000000000
80.49130032138 0.000000000000000 0.000289279480622 0.000000000000000
80.48938772984 0.000000000000000 0.000289279316897 0.000000000000000
80.48747513829 0.000000000000000 0.000289279153293 0.000000000000000
80.48556254674 0.000000000000000 0.000289278989807 0.000000000000000
80.48304785874 0.000000000000000 0.000289278775029 0.000000000000000
80.48053317074 0.000000000000000 0.000289278560445 0.000000000000000
80.47801848275 0.000000000000000 0.000289278346053 0.000000000000000
80.47550379475 0.000000000000000 0.000289278131851 0.000000000000000
80.46980601852 0.000000000000000 0.000289277647214 0.000000000000000
80.46410824229 0.000000000000000 0.000289277163540 0.000000000000000
80.45841046606 0.000000000000000 0.000289276680825 0.000000000000000
80.45271268983 0.000000000000000 0.000289276199066 0.000000000000000
80.43948265291 0.000000000000000 0.000289275084107 0.000000000000000
80.42625261599 0.000000000000000 0.000289273974254 0.000000000000000
80.41302257907 0.000000000000000 0.000289272869485 0.000000000000000
80.39979254215 0.000000000000000 0.000289271769777 0.000000000000000
80.36302038813 0.000000000000000 0.000289268739590 0.000000000000000
80.32624823411 0.000000000000000 0.000289265747944 0.000000000000000
80.28947608009 0.000000000000000 0.000289262794443 0.000000000000000
80.19708180861 0.000000000000000 0.000289255538756 0.000000000000000
80.10468753713 0.000000000000000 0.000289248515364 0.000000000000000
80.03477852247 0.000000000000000 0.000289243352093 0.000000000000000
79.96486950781 0.000000000000000 0.000289238315880 0.000000000000000
79.90873123495 0.000000000000000 0.000289234362071 0.000000000000000
79.85259296209 0.000000000000000 0.000289230487339 0.000000000000000
79.80767631043 0.000000000000000 0.000289227443277 0.000000000000000
79.76275965877 0.000000000000000 0.000289224448414 0.000000000000000
79.72688550636 0.000000000000000 0.000289222091407 0.000000000000000
79.69101135395 0.000000000000000 0.000289219765079 0.000000000000000
79.66240279100 0.000000000000000 0.000289217931692 0.000000000000000
79.63379422806 0.000000000000000 0.000289216117468 0.000000000000000
79.61100857657 0.000000000000000 0.000289214686117 0.000000000000000
79.58822292509 0.000000000000000 0.000289213266749 0.000000000000000
79.57009396080 0.000000000000000 0.000289212145968 0.000000000000000
79.55196499652 0.000000000000000 0.000289211032687 0.000000000000000
79.53755335654 0.000000000000000 0.000289210153010 0.000000000000000
79.52314171656 0.000000000000000 0.000289209278031 0.000000000000000
79.51169301543 0.000000000000000 0.000289208586278 0.000000000000000
79.50024431429 0.000000000000000 0.000289207897470 0.000000000000000
79.49115419815 0.000000000000000 0.000289207352657 0.000000000000000
79.48206408200 0.000000000000000 0.000289206809691 0.000000000000000
79.47484935238 0.000000000000000 0.000289206380056 0.000000000000000
79.46763462277 0.000000000000000 0.000289205951580 0.000000000000000
79.46190955963 0.000000000000000 0.000289205612398 0.000000000000000
79.45618449650 0.000000000000000 0.000289205273944 0.000000000000000
79.45164156359 0.000000000000000 0.000289205005893 0.000000000000000
79.44709863068 0.000000000000000 0.000289204738300 0.000000000000000
79.44349282808 0.000000000000000 0.000289204526234 0.000000000000000
79.43988702548 0.000000000000000 0.000289204314456 0.000000000000000
79.43702324533 0.000000000000000 0.000289204146465 0.000000000000000
79.43415946519 0.000000000000000 0.000289203978657 0.000000000000000
79.43188229654 0.000000000000000 0.000289203845354 0.000000000000000
79.42960512789 0.000000000000000 0.000289203712167 0.000000000000000
79.42779063645 0.000000000000000 0.000289203606125 0.000000000000000
79.42597614500 0.000000000000000 0.000289203500157 0.000000000000000
79.42452521693 0.000000000000000 0.000289203415477 0.000000000000000
79.42307428886 0.000000000000000 0.000289203330845 0.000000000000000
79.42190716030 0.000000000000000 0.000289203262803 0.000000000000000
79.42074003175 0.000000000000000 0.000289203194793 0.000000000000000
79.41979159005 0.000000000000000 0.000289203139551 0.000000000000000
79.41884314836 0.000000000000000 0.000289203084332 0.000000000000000
79.41805834698 0.000000000000000 0.000289203038658 0.000000000000000
79.41727354560 0.000000000000000 0.000289202993000 0.000000000000000
79.41648874422 0.000000000000000 0.000289202947359 0.000000000000000
79.41556920955 0.000000000000000 0.000289202893907 0.000000000000000
79.41464967489 0.000000000000000 0.000289202840483 0.000000000000000
79.41373014023 0.000000000000000 0.000289202787091 0.000000000000000
79.41355239128 0.000000000000000 0.000289202776774 0.000000000000000
79.41337464234 0.000000000000000 0.000289202766459 0.000000000000000
79.41319689339 0.000000000000000 0.000289202756145 0.000000000000000
79.41284139550 0.000000000000000 0.000289202735521 0.000000000000000
79.41248589761 0.000000000000000 0.000289202714902 0.000000000000000
79.41213039971 0.000000000000000 0.000289202694289 0.000000000000000
79.41177490182 0.000000000000000 0.000289202673682 0.000000000000000
79.41093322100 0.000000000000000 0.000289202624914 0.000000000000000
79.41009154017 0.000000000000000 0.000289202576173 0.000000000000000
79.40924985935 0.000000000000000 0.000289202527457 0.000000000000000
79.40840817852 0.000000000000000 0.000289202478764 0.000000000000000
79.40624040368 0.000000000000000 0.000289202353444 0.000000000000000
79.40456794507 0.000000000000000 0.000289202256841 0.000000000000000
79.40289548646 0.000000000000000 0.000289202160307 0.000000000000000
79.40122302785 0.000000000000000 0.000289202063839 0.000000000000000
79.39955056924 0.000000000000000 0.000289201967435 0.000000000000000
79.39649151680 0.000000000000000 0.000289201791272 0.000000000000000
79.39343246435 0.000000000000000 0.000289201615318 0.000000000000000
79.39037341191 0.000000000000000 0.000289201439574 0.000000000000000
79.38731435947 0.000000000000000 0.000289201264036 0.000000000000000
79.38061836347 0.000000000000000 0.000289200880519 0.000000000000000
79.37392236747 0.000000000000000 0.000289200497983 0.000000000000000
79.36722637146 0.000000000000000 0.000289200116423 0.000000000000000
79.36053037546 0.000000000000000 0.000289199735836 0.000000000000000
79.34449692961 0.000000000000000 0.000289198828463 0.000000000000000
79.32846348376 0.000000000000000 0.000289197926618 0.000000000000000
79.31243003791 0.000000000000000 0.000289197030272 0.000000000000000
79.27322318228 0.000000000000000 0.000289194861372 0.000000000000000
79.23401632665 0.000000000000000 0.000289192724767 0.000000000000000
79.19480947103 0.000000000000000 0.000289190620065 0.000000000000000
79.10434003798 0.000000000000000 0.000289185882788 0.000000000000000
79.01387060494 0.000000000000000 0.000289181308637 0.000000000000000
78.94574815578 0.000000000000000 0.000289177969357 0.000000000000000
78.87762570662 0.000000000000000 0.000289174718050 0.000000000000000
78.82292948762 0.000000000000000 0.000289172169986 0.000000000000000
78.76823326862 0.000000000000000 0.000289169676459 0.000000000000000
78.72447969109 0.000000000000000 0.000289167720437 0.000000000000000
78.68072611356 0.000000000000000 0.000289165798226 0.000000000000000
78.64578691000 0.000000000000000 0.000289164287230 0.000000000000000
78.61084770645 0.000000000000000 0.000289162797257 0.000000000000000
78.58298867295 0.000000000000000 0.000289161624130 0.000000000000000
78.55512963946 0.000000000000000 0.000289160464101 0.000000000000000
78.53294350569 0.000000000000000 0.000289159549581 0.000000000000000
78.51075737193 0.000000000000000 0.000289158643236 0.000000000000000
78.49310702092 0.000000000000000 0.000289157927987 0.000000000000000
78.47545666990 0.000000000000000 0.000289157217846 0.000000000000000
78.46142650049 0.000000000000000 0.000289156656984 0.000000000000000
78.44739633108 0.000000000000000 0.000289156099317 0.000000000000000
78.43625124507 0.000000000000000 0.000289155658593 0.000000000000000
78.42510615906 0.000000000000000 0.000289155219871 0.000000000000000
78.41625738385 0.000000000000000 0.000289154872962 0.000000000000000
78.40740860863 0.000000000000000 0.000289154527306 0.000000000000000
78.40038548287 0.000000000000000 0.000289154253856 0.000000000000000
78.39336235711 0.000000000000000 0.000289153981191 0.000000000000000
78.38778921346 0.000000000000000 0.000289153765379 0.000000000000000
78.38221606982 0.000000000000000 0.000289153550061 0.000000000000000
78.37779340704 0.000000000000000 0.000289153379542 0.000000000000000
78.37337074426 0.000000000000000 0.000289153209335 0.000000000000000
78.36985996411 0.000000000000000 0.000289153074442 0.000000000000000
78.36634918396 0.000000000000000 0.000289152939745 0.000000000000000
78.36356026010 0.000000000000000 0.000289152832883 0.000000000000000
78.36077133623 0.000000000000000 0.000289152726145 0.000000000000000
78.35855287044 0.000000000000000 0.000289152641329 0.000000000000000
78.35633440465 0.000000000000000 0.000289152556591 0.000000000000000
78.35456560379 0.000000000000000 0.000289152489086 0.000000000000000
78.35279680294 0.000000000000000 0.000289152421632 0.000000000000000
78.35138096855 0.000000000000000 0.000289152367675 0.000000000000000
78.34996513415 0.000000000000000 0.000289152313751 0.000000000000000
78.34882427949 0.000000000000000 0.000289152270325 0.000000000000000
78.34768342483 0.000000000000000 0.000289152226921 0.000000000000000
78.34675357128 0.000000000000000 0.000289152191561 0.000000000000000
78.34582371773 0.000000000000000 0.000289152156217 0.000000000000000
78.34505007956 0.000000000000000 0.000289152126822 0.000000000000000
78.34427644139 0.000000000000000 0.000289152097439 0.000000000000000
78.34350280322 0.000000000000000 0.000289152068069 0.000000000000000
78.34257697934 0.000000000000000 0.000289152032937 0.000000000000000
78.34165115546 0.000000000000000 0.000289151997825 0.000000000000000
78.34072533158 0.000000000000000 0.000289151962736 0.000000000000000
78.34054016680 0.000000000000000 0.000289151955721 0.000000000000000
78.34035500202 0.000000000000000 0.000289151948708 0.000000000000000
78.34016983725 0.000000000000000 0.000289151941695 0.000000000000000
78.33979950769 0.000000000000000 0.000289151927672 0.000000000000000
78.33942917814 0.000000000000000 0.000289151913654 0.000000000000000
78.33905884859 0.000000000000000 0.000289151899639 0.000000000000000
78.33868851904 0.000000000000000 0.000289151885629 0.000000000000000
78.33790119305 0.000000000000000 0.000289151855856 0.000000000000000
78.33711386706 0.000000000000000 0.000289151826098 0.000000000000000
78.33632654107 0.000000000000000 0.000289151796355 0.000000000000000
78.33553921508 0.000000000000000 0.000289151766626 0.000000000000000
78.33343485488 0.000000000000000 0.000289151687225 0.000000000000000
78.33173733725 0.000000000000000 0.000289151623234 0.000000000000000
78.33003981963 0.000000000000000 0.000289151559293 0.000000000000000
78.32834230201 0.000000000000000 0.000289151495400 0.000000000000000
78.32664478438 0.000000000000000 0.000289151431555 0.000000000000000
78.32356935957 0.000000000000000 0.000289151316005 0.000000000000000
78.32049393475 0.000000000000000 0.000289151200607 0.000000000000000
78.31741850993 0.000000000000000 0.000289151085360 0.000000000000000
78.31434308512 0.000000000000000 0.000289150970263 0.000000000000000
78.30761863760 0.000000000000000 0.000289150719121 0.000000000000000
78.30089419008 0.000000000000000 0.000289150468687 0.000000000000000
78.29416974256 0.000000000000000 0.000289150218957 0.000000000000000
78.28744529503 0.000000000000000 0.000289149969931 0.000000000000000
78.27140600875 0.000000000000000 0.000289149378769 0.000000000000000
78.25536672247 0.000000000000000 0.000289148791566 0.000000000000000
78.23932743619 0.000000000000000 0.000289148208297 0.000000000000000
78.20021771600 0.000000000000000 0.000289146802408 0.000000000000000
78.16110799581 0.000000000000000 0.000289145419469 0.000000000000000
78.12199827562 0.000000000000000 0.000289144059173 0.000000000000000
78.03277592130 0.000000000000000 0.000289141038794 0.000000000000000
77.94355356697 0.000000000000000 0.000289138131199 0.000000000000000
77.87642251268 0.000000000000000 0.000289136015897 0.000000000000000
77.80929145839 0.000000000000000 0.000289133961096 0.000000000000000
77.75539501179 0.000000000000000 0.000289132354275 0.000000000000000
77.70149856519 0.000000000000000 0.000289130784875 0.000000000000000
77.65838774909 0.000000000000000 0.000289129556050 0.000000000000000
77.61527693298 0.000000000000000 0.000289128350432 0.000000000000000
77.58085284663 0.000000000000000 0.000289127404215 0.000000000000000
77.54642876028 0.000000000000000 0.000289126472476 0.000000000000000
77.51898158146 0.000000000000000 0.000289125739881 0.000000000000000
77.49153440265 0.000000000000000 0.000289125016384 0.000000000000000
77.46967691816 0.000000000000000 0.000289124446727 0.000000000000000
77.44781943367 0.000000000000000 0.000289123882840 0.000000000000000
77.43043090318 0.000000000000000 0.000289123438388 0.000000000000000
77.41304237269 0.000000000000000 0.000289122997643 0.000000000000000
77.39922048581 0.000000000000000 0.000289122649982 0.000000000000000
77.38539859894 0.000000000000000 0.000289122304747 0.000000000000000
77.37441899065 0.000000000000000 0.000289122032277 0.000000000000000
77.36343938235 0.000000000000000 0.000289121761435 0.000000000000000
77.35472191227 0.000000000000000 0.000289121547602 0.000000000000000
77.34600444219 0.000000000000000 0.000289121334900 0.000000000000000
77.33908536721 0.000000000000000 0.000289121166934 0.000000000000000
77.33216629224 0.000000000000000 0.000289120999789 0.000000000000000
77.32667547208 0.000000000000000 0.000289120867783 0.000000000000000
77.32118465193 0.000000000000000 0.000289120736406 0.000000000000000
77.31682698723 0.000000000000000 0.000289120632641 0.000000000000000
77.31246932253 0.000000000000000 0.000289120529386 0.000000000000000
77.30900970866 0.000000000000000 0.000289120447825 0.000000000000000
77.30555009479 0.000000000000000 0.000289120366699 0.000000000000000
77.30280126536 0.000000000000000 0.000289120302603 0.000000000000000
77.30005243593 0.000000000000000 0.000289120238898 0.000000000000000
77.29786515731 0.000000000000000 0.000289120188539 0.000000000000000
77.29567787869 0.000000000000000 0.000289120138542 0.000000000000000
77.29393303251 0.000000000000000 0.000289120098974 0.000000000000000
77.29218818633 0.000000000000000 0.000289120059755 0.000000000000000
77.29079033181 0.000000000000000 0.000289120028643 0.000000000000000
77.28939247730 0.000000000000000 0.000289119997875 0.000000000000000
77.28826449940 0.000000000000000 0.000289119973356 0.000000000000000
77.28713652149 0.000000000000000 0.000289119949185 0.000000000000000
77.28621488153 0.000000000000000 0.000289119929756 0.000000000000000
77.28529324158 0.000000000000000 0.000289119910690 0.000000000000000
77.28437160162 0.000000000000000 0.000289119892086 0.000000000000000
77.28333748322 0.000000000000000 0.000289119871912 0.000000000000000
77.28230336481 0.000000000000000 0.000289119852779 0.000000000000000
77.28126924641 0.000000000000000 0.000289119835098 0.000000000000000
77.28023512800 0.000000000000000 0.000289119819417 0.000000000000000
77.27959744109 0.000000000000000 0.000289119810997 0.000000000000000
77.27907177463 0.000000000000000 0.000289119804829 0.000000000000000
77.27854610817 0.000000000000000 0.000289119799350 0.000000000000000
77.27802044171 0.000000000000000 0.000289119794514 0.000000000000000
77.27732423968 0.000000000000000 0.000289119788986 0.000000000000000
77.27662803765 0.000000000000000 0.000289119784272 0.000000000000000
77.27593183562 0.000000000000000 0.000289119780209 0.000000000000000
77.27523563359 0.000000000000000 0.000289119776659 0.000000000000000
77.27312341767 0.000000000000000 0.000289119768159 0.000000000000000
77.27141097005 0.000000000000000 0.000289119762820 0.000000000000000
77.26969852242 0.000000000000000 0.000289119758388 0.000000000000000
77.26798607480 0.000000000000000 0.000289119754593 0.000000000000000
77.26627362718 0.000000000000000 0.000289119751271 0.000000000000000
77.26322105388 0.000000000000000 0.000289119746210 0.000000000000000
77.26016848058 0.000000000000000 0.000289119741925 0.000000000000000
77.25711590728 0.000000000000000 0.000289119738195 0.000000000000000
77.25406333398 0.000000000000000 0.000289119734883 0.000000000000000
77.24740452026 0.000000000000000 0.000289119728715 0.000000000000000
77.24074570653 0.000000000000000 0.000289119723526 0.000000000000000
77.23408689281 0.000000000000000 0.000289119719013 0.000000000000000
77.22742807909 0.000000000000000 0.000289119714993 0.000000000000000
77.21166262142 0.000000000000000 0.000289119706765 0.000000000000000
77.19589716374 0.000000000000000 0.000289119699855 0.000000000000000
77.18013170607 0.000000000000000 0.000289119693805 0.000000000000000
77.14189928214 0.000000000000000 0.000289119681259 0.000000000000000
77.10366685821 0.000000000000000 0.000289119670723 0.000000000000000
77.06543443429 0.000000000000000 0.000289119661409 0.000000000000000
76.96301623820 0.000000000000000 0.000289119639777 0.000000000000000
76.86059804212 0.000000000000000 0.000289119621272 0.000000000000000
76.75817984604 0.000000000000000 0.000289119604594 0.000000000000000
76.43460756114 0.000000000000000 0.000289119558250 0.000000000000000
76.11103527624 0.000000000000000 0.000289119518216 0.000000000000000
75.78746299134 0.000000000000000 0.000289119481959 0.000000000000000
74.53173731202 0.000000000000000 0.000289119360833 0.000000000000000
73.27601163270 0.000000000000000 0.000289119261312 0.000000000000000
72.02028595339 0.000000000000000 0.000289119175429 0.000000000000000
64.49469190740 0.000000000000000 0.000289118902528 0.000000000000000
56.96909786141 0.000000000000000 0.000289118723645 0.000000000000000
10.00000000000 0.000000000000000 0.000289118704560 0.000000000000000


==> anc/fig_3_asymmetry_spline.dat <==
#sterile neutrino mass = 0.0071 MeV$, sin^2(2theta) = 1.0000E-12
#columns: T/MeV // asymme/s // asymmmu/s // asymmtau/s
4000.00000000000 0.000000000000000 0.000350000000000 0.000000000000000
3999.93495971068 0.000000000000000 0.000350000000000 0.000000000000000
3999.86991942135 0.000000000000000 0.000350000000000 0.000000000000000
3996.02549885729 0.000000000000000 0.000350000000000 0.000000000000000
3992.18107829322 0.000000000000000 0.000350000000000 0.000000000000000
3988.33665772916 0.000000000000000 0.000350000000000 0.000000000000000
3974.54905804607 0.000000000000000 0.000350000000000 0.000000000000000
3960.76145836299 0.000000000000000 0.000350000000000 0.000000000000000
3946.97385867991 0.000000000000000 0.000350000000000 0.000000000000000
3933.18625899683 0.000000000000000 0.000350000000000 0.000000000000000
3912.62514893120 0.000000000000000 0.000350000000000 0.000000000000000
3892.06403886557 0.000000000000000 0.000350000000000 0.000000000000000
3871.50292879994 0.000000000000000 0.000350000000000 0.000000000000000
3850.94181873431 0.000000000000000 0.000350000000000 0.000000000000000
3830.38070866868 0.000000000000000 0.000350000000000 0.000000000000000
3803.33397922476 0.000000000000000 0.000350000000000 0.000000000000000
3776.28724978083 0.000000000000000 0.000350000000000 0.000000000000000
3753.85475434944 0.000000000000000 0.000350000000000 0.000000000000000
3731.42225891805 0.000000000000000 0.000350000000000 0.000000000000000
3708.98976348666 0.000000000000000 0.000350000000000 0.000000000000000
3686.55726805526 0.000000000000000 0.000350000000000 0.000000000000000
3660.68467568310 0.000000000000000 0.000350000000000 0.000000000000000
3634.81208331094 0.000000000000000 0.000350000000000 0.000000000000000
3608.93949093878 0.000000000000000 0.000350000000000 0.000000000000000
3583.06689856662 0.000000000000000 0.000350000000000 0.000000000000000
3557.19430619446 0.000000000000000 0.000350000000000 0.000000000000000
3531.32171382230 0.000000000000000 0.000350000000000 0.000000000000000
3505.44912145014 0.000000000000000 0.000350000000000 0.000000000000000
3474.82420022503 0.000000000000000 0.000350000000000 0.000000000000000
3452.53209360073 0.000000000000000 0.000350000000000 0.000000000000000
3430.23998697644 0.000000000000000 0.000350000000000 0.000000000000000
3407.94788035215 0.000000000000000 0.000350000000000 0.000000000000000
3385.65577372786 0.000000000000000 0.000350000000000 0.000000000000000
3359.65923550060 0.000000000000000 0.000350000000000 0.000000000000000
3338.57641198643 0.000000000000000 0.000350000000000 0.000000000000000
3317.49358847225 0.000000000000000 0.000350000000000 0.000000000000000
3296.41076495808 0.000000000000000 0.000350000000000 0.000000000000000
3275.32794144390 0.000000000000000 0.000350000000000 0.000000000000000
3250.94175620784 0.000000000000000 0.000350000000000 0.000000000000000
3226.55557097179 0.000000000000000 0.000350000000000 0.000000000000000
3202.16938573573 0.000000000000000 0.000350000000000 0.000000000000000
3177.78320049967 0.000000000000000 0.000350000000000 0.000000000000000
3153.39701526362 0.000000000000000 0.000350000000000 0.000000000000000
3129.01083002756 0.000000000000000 0.000350000000000 0.000000000000000
3104.62464479150 0.000000000000000 0.000350000000000 0.000000000000000
3076.83101500483 0.000000000000000 0.000350000000000 0.000000000000000
3056.82071775450 0.000000000000000 0.000350000000000 0.000000000000000
3036.81042050417 0.000000000000000 0.000350000000000 0.000000000000000
3016.80012325385 0.000000000000000 0.000350000000000 0.000000000000000
2996.78982600352 0.000000000000000 0.000350000000000 0.000000000000000
2973.88880066684 0.000000000000000 0.000350000000000 0.000000000000000
2950.98777533017 0.000000000000000 0.000350000000000 0.000000000000000
2928.08674999350 0.000000000000000 0.000350000000000 0.000000000000000
2905.18572465682 0.000000000000000 0.000350000000000 0.000000000000000
2886.24606043885 0.000000000000000 0.000350000000000 0.000000000000000
2867.30639622088 0.000000000000000 0.000350000000000 0.000000000000000
2848.36673200291 0.000000000000000 0.000350000000000 0.000000000000000
2829.42706778494 0.000000000000000 0.000350000000000 0.000000000000000
2807.20628828984 0.000000000000000 0.000350000000000 0.000000000000000
2784.98550879475 0.000000000000000 0.000350000000000 0.000000000000000
2762.76472929966 0.000000000000000 0.000350000000000 0.000000000000000
2740.54394980457 0.000000000000000 0.000350000000000 0.000000000000000
2722.25389384855 0.000000000000000 0.000350000000000 0.000000000000000
2703.96383789254 0.000000000000000 0.000350000000000 0.000000000000000
2685.67378193653 0.000000000000000 0.000350000000000 0.000000000000000
2667.38372598052 0.000000000000000 0.000350000000000 0.000000000000000
2645.85868722492 0.000000000000000 0.000350000000000 0.000000000000000
2627.95774732076 0.000000000000000 0.000350000000000 0.000000000000000
2610.05680741661 0.000000000000000 0.000350000000000 0.000000000000000
2592.15586751246 0.000000000000000 0.000350000000000 0.000000000000000
2574.25492760831 0.000000000000000 0.000350000000000 0.000000000000000
2556.35398770416 0.000000000000000 0.000350000000000 0.000000000000000
2538.45304780000 0.000000000000000 0.000350000000000 0.000000000000000
2520.55210789585 0.000000000000000 0.000350000000000 0.000000000000000
2496.80696890983 0.000000000000000 0.000350000000000 0.000000000000000
2479.63095363938 0.000000000000000 0.000350000000000 0.000000000000000
2462.45493836892 0.000000000000000 0.000350000000000 0.000000000000000
2445.27892309846 0.000000000000000 0.000350000000000 0.000000000000000
2428.10290782800 0.000000000000000 0.000350000000000 0.000000000000000
2410.92689255755 0.000000000000000 0.000350000000000 0.000000000000000
2393.75087728709 0.000000000000000 0.000350000000000 0.000000000000000
2376.57486201663 0.000000000000000 0.000350000000000 0.000000000000000
2356.63229878764 0.000000000000000 0.000350000000000 0.000000000000000
2340.32883840927 0.000000000000000 0.000350000000000 0.000000000000000
2324.02537803089 0.000000000000000 0.000350000000000 0.000000000000000
2307.72191765252 0.000000000000000 0.000350000000000 0.000000000000000
2291.41845727415 0.000000000000000 0.000350000000000 0.000000000000000
2272.76167947820 0.000000000000000 0.000350000000000 0.000000000000000
2254.10490168226 0.000000000000000 0.000350000000000 0.000000000000000
2235.44812388632 0.000000000000000 0.000350000000000 0.000000000000000
2216.79134609037 0.000000000000000 0.000350000000000 0.000000000000000
2198.13456829443 0.000000000000000 0.000350000000000 0.000000000000000
2179.47779049849 0.000000000000000 0.000350000000000 0.000000000000000
2160.82101270254 0.000000000000000 0.000350000000000 0.000000000000000
2142.16423490660 0.000000000000000 0.000350000000000 0.000000000000000
2123.50745711066 0.000000000000000 0.000350000000000 0.000000000000000
2104.85067931472 0.000000000000000 0.000350000000000 0.000000000000000
2086.09231692943 0.000000000000000 0.000350000000000 0.000000000000000
2067.33395454414 0.000000000000000 0.000350000000000 0.000000000000000
2048.57559215886 0.000000000000000 0.000350000000000 0.000000000000000
2029.81722977357 0.000000000000000 0.000350000000000 0.000000000000000
2011.05886738829 0.000000000000000 0.000350000000000 0.000000000000000
1992.30050500300 0.000000000000000 0.000350000000000 0.000000000000000
1973.54214261771 0.000000000000000 0.000350000000000 0.000000000000000
1954.78378023243 0.000000000000000 0.000350000000000 0.000000000000000
1936.02541784714 0.000000000000000 0.000350000000000 0.000000000000000
1917.26705546186 0.000000000000000 0.000350000000000 0.000000000000000
1896.16108197284 0.000000000000000 0.000350000000000 0.000000000000000
1875.05510848382 0.000000000000000 0.000350000000000 0.000000000000000
1853.94913499480 0.000000000000000 0.000350000000000 0.000000000000000
1832.84316150578 0.000000000000000 0.000350000000000 0.000000000000000
1811.73718801677 0.000000000000000 0.000350000000000 0.000000000000000
1790.63121452775 0.000000000000000 0.000350000000000 0.000000000000000
1769.52524103873 0.000000000000000 0.000350000000000 0.000000000000000
1748.41926754971 0.000000000000000 0.000350000000000 0.000000000000000
1727.31329406069 0.000000000000000 0.000350000000000 0.000000000000000
1706.20732057168 0.000000000000000 0.000350000000000 0.000000000000000
1680.66542846320 0.000000000000000 0.000350000000000 0.000000000000000
1655.12353635472 0.000000000000000 0.000350000000000 0.000000000000000
1629.58164424624 0.000000000000000 0.000350000000000 0.000000000000000
1604.03975213776 0.000000000000000 0.000350000000000 0.000000000000000
1572.48281090141 0.000000000000000 0.000350000000000 0.000000000000000
1540.92586966506 0.000000000000000 0.000350000000000 0.000000000000000
1509.36892842871 0.000000000000000 0.000350000000000 0.000000000000000
1477.81198719236 0.000000000000000 0.000350000000000 0.000000000000000
1446.25504595602 0.000000000000000 0.000350000000000 0.000000000000000
1398.01302322373 0.000000000000000 0.000350000000000 0.000000000000000
1349.77100049144 0.000000000000000 0.000350000000000 0.000000000000000
1301.52897775915 0.000000000000000 0.000350000000000 0.000000000000000
1253.28695502687 0.000000000000000 0.000350000000000 0.000000000000000
1205.04493229458 0.000000000000000 0.000350000000000 0.000000000000000
1155.04493229458 0.000000000000000 0.000350000000000 0.000000000000000
1105.04493229458 0.000000000000000 0.000350000000000 0.000000000000000
1055.04493229458 0.000000000000000 0.000350000000000 0.000000000000000
1005.04493229458 0.000000000000000 0.000350000000000 0.000000000000000
955.04493229458 0.000000000000000 0.000349999999999 0.000000000000000
905.04493229458 0.000000000000000 0.000349999999999 0.000000000000000
855.04493229458 0.000000000000000 0.000349999999999 0.000000000000000
805.04493229458 0.000000000000000 0.000349999999999 0.000000000000000
755.04493229458 0.000000000000000 0.000349999999998 0.000000000000000
705.04493229458 0.000000000000000 0.000349999999997 0.000000000000000
663.49589032813 0.000000000000000 0.000349999999997 0.000000000000000
621.94684836167 0.000000000000000 0.000349999999995 0.000000000000000
580.39780639522 0.000000000000000 0.000349999999993 0.000000000000000
546.03710245871 0.000000000000000 0.000349999999990 0.000000000000000
511.67639852220 0.000000000000000 0.000349999999985 0.000000000000000
477.31569458569 0.000000000000000 0.000349999999978 0.000000000000000
448.94843231087 0.000000000000000 0.000349999999969 0.000000000000000
420.58117003604 0.000000000000000 0.000349999999955 0.000000000000000
392.21390776122 0.000000000000000 0.000349999999933 0.000000000000000
369.70738952232 0.000000000000000 0.000349999999905 0.000000000000000
347.20087128343 0.000000000000000 0.000349999999863 0.000000000000000
329.04064019881 0.000000000000000 0.000349999999812 0.000000000000000
310.88040911419 0.000000000000000 0.000349999999737 0.000000000000000
292.72017802957 0.000000000000000 0.000349999999620 0.000000000000000
279.96169326611 0.000000000000000 0.000349999999502 0.000000000000000
270.04866321547 0.000000000000000 0.000349999999379 0.000000000000000
260.13563316483 0.000000000000000 0.000349999999220 0.000000000000000
253.03372205480 0.000000000000000 0.000349999999077 0.000000000000000
247.24946533749 0.000000000000000 0.000349999998937 0.000000000000000
242.59297627092 0.000000000000000 0.000349999998806 0.000000000000000
238.80377088078 0.000000000000000 0.000349999998687 0.000000000000000
235.73641917291 0.000000000000000 0.000349999998580 0.000000000000000
233.26073078002 0.000000000000000 0.000349999998487 0.000000000000000
231.26913297869 0.000000000000000 0.000349999998406 0.000000000000000
229.67221916126 0.000000000000000 0.000349999998338 0.000000000000000
228.39528648879 0.000000000000000 0.000349999998281 0.000000000000000
227.37553434342 0.000000000000000 0.000349999998233 0.000000000000000
226.56238999686 0.000000000000000 0.000349999998193 0.000000000000000
225.91469472622 0.000000000000000 0.000349999998161 0.000000000000000
225.39924344075 0.000000000000000 0.000349999998134 0.000000000000000
224.98931867272 0.000000000000000 0.000349999998113 0.000000000000000
224.66349541194 0.000000000000000 0.000349999998095 0.000000000000000
224.40463126902 0.000000000000000 0.000349999998080 0.000000000000000
224.19903626784 0.000000000000000 0.000349999998069 0.000000000000000
224.03579305608 0.000000000000000 0.000349999998059 0.000000000000000
223.90620527578 0.000000000000000 0.000349999998051 0.000000000000000
223.80335188027 0.000000000000000 0.000349999998044 0.000000000000000
223.72172857711 0.000000000000000 0.000349999998038 0.000000000000000
223.65696023645 0.000000000000000 0.000349999998034 0.000000000000000
223.60557077386 0.000000000000000 0.000349999998030 0.000000000000000
223.56479936239 0.000000000000000 0.000349999998026 0.000000000000000
223.53245385982 0.000000000000000 0.000349999998023 0.000000000000000
223.50679404828 0.000000000000000 0.000349999998020 0.000000000000000
223.48643870594 0.000000000000000 0.000349999998018 0.000000000000000
223.47029169856 0.000000000000000 0.000349999998016 0.000000000000000
223.45748323083 0.000000000000000 0.000349999998014 0.000000000000000
223.44732316874 0.000000000000000 0.000349999998012 0.000000000000000
223.43926396543 0.000000000000000 0.000349999998010 0.000000000000000
223.43287122304 0.000000000000000 0.000349999998008 0.000000000000000
223.42780032263 0.000000000000000 0.000349999998007 0.000000000000000
223.42377787466 0.000000000000000 0.000349999998005 0.000000000000000
223.42058699729 0.000000000000000 0.000349999998004 0.000000000000000
223.41805563372 0.000000000000000 0.000349999998002 0.000000000000000
223.41604728172 0.000000000000000 0.000349999998001 0.000000000000000
223.41445363703 0.000000000000000 0.000349999997999 0.000000000000000
223.41318875529 0.000000000000000 0.000349999997998 0.000000000000000
223.41218441812 0.000000000000000 0.000349999997996 0.000000000000000
223.41138645334 0.000000000000000 0.000349999997995 0.000000000000000
223.41075181037 0.000000000000000 0.000349999997994 0.000000000000000
223.41024623093 0.000000000000000 0.000349999997992 0.000000000000000
223.40984238477 0.000000000000000 0.000349999997991 0.000000000000000
223.40951835835 0.000000000000000 0.000349999997989 0.000000000000000
223.40925638436 0.000000000000000 0.000349999997988 0.000000000000000
223.40904164941 0.000000000000000 0.000349999997986 0.000000000000000
223.40882691446 0.000000000000000 0.000349999997984 0.000000000000000
223.40865964393 0.000000000000000 0.000349999997982 0.000000000000000
223.40849237341 0.000000000000000 0.000349999997979 0.000000000000000
223.40845891930 0.000000000000000 0.000349999997979 0.000000000000000
223.40842546520 0.000000000000000 0.000349999997978 0.000000000000000
223.40839201109 0.000000000000000 0.000349999997977 0.000000000000000
223.40835855698 0.000000000000000 0.000349999997976 0.000000000000000
223.40829164877 0.000000000000000 0.000349999997974 0.000000000000000
223.40822474056 0.000000000000000 0.000349999997972 0.000000000000000
223.40815783235 0.000000000000000 0.000349999997969 0.000000000000000
223.40809092414 0.000000000000000 0.000349999997967 0.000000000000000
223.40797223455 0.000000000000000 0.000349999997961 0.000000000000000
223.40785354496 0.000000000000000 0.000349999997956 0.000000000000000
223.40773485536 0.000000000000000 0.000349999997951 0.000000000000000
223.40758972764 0.000000000000000 0.000349999997943 0.000000000000000
223.40744459992 0.000000000000000 0.000349999997936 0.000000000000000
223.40729947220 0.000000000000000 0.000349999997929 0.000000000000000
223.40715434448 0.000000000000000 0.000349999997921 0.000000000000000
223.40687134852 0.000000000000000 0.000349999997907 0.000000000000000
223.40658835257 0.000000000000000 0.000349999997892 0.000000000000000
223.40630535661 0.000000000000000 0.000349999997876 0.000000000000000
223.40602236066 0.000000000000000 0.000349999997861 0.000000000000000
223.40542849826 0.000000000000000 0.000349999997829 0.000000000000000
223.40483463587 0.000000000000000 0.000349999997797 0.000000000000000
223.40424077347 0.000000000000000 0.000349999997764 0.000000000000000
223.40364691108 0.000000000000000 0.000349999997731 0.000000000000000
223.40226795268 0.000000000000000 0.000349999997655 0.000000000000000
223.40088899428 0.000000000000000 0.000349999997579 0.000000000000000
223.39951003588 0.000000000000000 0.000349999997502 0.000000000000000
223.39813107748 0.000000000000000 0.000349999997425 0.000000000000000
223.39437228350 0.000000000000000 0.000349999997215 0.000000000000000
223.39061348953 0.000000000000000 0.000349999997005 0.000000000000000
223.38685469556 0.000000000000000 0.000349999996794 0.000000000000000
223.37666919194 0.000000000000000 0.000349999996222 0.000000000000000
223.36648368832 0.000000000000000 0.000349999995648 0.000000000000000
223.35629818471 0.000000000000000 0.000349999995074 0.000000000000000
223.32453958122 0.000000000000000 0.000349999993280 0.000000000000000
223.29278097774 0.000000000000000 0.000349999991481 0.000000000000000
223.26102237426 0.000000000000000 0.000349999989677 0.000000000000000
223.13920579953 0.000000000000000 0.000349999982713 0.000000000000000
223.01738922479 0.000000000000000 0.000349999975683 0.000000000000000
222.89557265006 0.000000000000000 0.000349999968586 0.000000000000000
222.62313131684 0.000000000000000 0.000349999952474 0.000000000000000
222.35068998362 0.000000000000000 0.000349999936029 0.000000000000000
222.07824865040 0.000000000000000 0.000349999919248 0.000000000000000
221.80580731718 0.000000000000000 0.000349999902129 0.000000000000000
221.61716823873 0.000000000000000 0.000349999890076 0.000000000000000
221.42852916027 0.000000000000000 0.000349999877858 0.000000000000000
221.30102584306 0.000000000000000 0.000349999869506 0.000000000000000
221.17352252585 0.000000000000000 0.000349999861078 0.000000000000000
221.08755328795 0.000000000000000 0.000349999855352 0.000000000000000
221.00158405006 0.000000000000000 0.000349999849591 0.000000000000000
220.94365778997 0.000000000000000 0.000349999845689 0.000000000000000
220.88573152988 0.000000000000000 0.000349999841772 0.000000000000000
220.84671535322 0.000000000000000 0.000349999839124 0.000000000000000
220.80769917656 0.000000000000000 0.000349999836469 0.000000000000000
220.78142633866 0.000000000000000 0.000349999834677 0.000000000000000
220.75515350075 0.000000000000000 0.000349999832882 0.000000000000000
220.73746470933 0.000000000000000 0.000349999831672 0.000000000000000
220.71977591790 0.000000000000000 0.000349999830460 0.000000000000000
220.70786781336 0.000000000000000 0.000349999829643 0.000000000000000
220.69595970882 0.000000000000000 0.000349999828826 0.000000000000000
220.68794370318 0.000000000000000 0.000349999828275 0.000000000000000
220.67992769754 0.000000000000000 0.000349999827724 0.000000000000000
220.67453186024 0.000000000000000 0.000349999827353 0.000000000000000
220.66913602294 0.000000000000000 0.000349999826982 0.000000000000000
220.66550389630 0.000000000000000 0.000349999826732 0.000000000000000
220.66187176967 0.000000000000000 0.000349999826482 0.000000000000000
220.65942671557 0.000000000000000 0.000349999826314 0.000000000000000
220.65698166146 0.000000000000000 0.000349999826145 0.000000000000000
220.65533544433 0.000000000000000 0.000349999826032 0.000000000000000
220.65368922720 0.000000000000000 0.000349999825919 0.000000000000000
220.65258042704 0.000000000000000 0.000349999825842 0.000000000000000
220.65147162689 0.000000000000000 0.000349999825766 0.000000000000000
220.65072415061 0.000000000000000 0.000349999825714 0.000000000000000
220.64997667434 0.000000000000000 0.000349999825663 0.000000000000000
220.64947179582 0.000000000000000 0.000349999825628 0.000000000000000
220.64896691730 0.000000000000000 0.000349999825593 0.000000000000000
220.64862440469 0.000000000000000 0.000349999825570 0.000000000000000
220.64828189207 0.000000000000000 0.000349999825546 0.000000000000000
220.64804718840 0.000000000000000 0.000349999825530 0.000000000000000
220.64781248474 0.000000000000000 0.000349999825514 0.000000000000000
220.64764773303 0.000000000000000 0.000349999825503 0.000000000000000
220.64748298132 0.000000000000000 0.000349999825491 0.000000000000000
220.64735942234 0.000000000000000 0.000349999825483 0.000000000000000
220.64723586336 0.000000000000000 0.000349999825474 0.000000000000000
220.64711230439 0.000000000000000 0.000349999825466 0.000000000000000
220.64701539267 0.000000000000000 0.000349999825459 0.000000000000000
220.64699601032 0.000000000000000 0.000349999825458 0.000000000000000
220.64697662798 0.000000000000000 0.000349999825457 0.000000000000000
220.64695724564 0.000000000000000 0.000349999825455 0.000000000000000
220.64691848095 0.000000000000000 0.000349999825453 0.000000000000000
220.64687971626 0.000000000000000 0.000349999825450 0.000000000000000
220.64684095158 0.000000000000000 0.000349999825447 0.000000000000000
220.64680218689 0.000000000000000 0.000349999825445 0.000000000000000
220.64672027390 0.000000000000000 0.000349999825439 0.000000000000000
220.64663836092 0.000000000000000 0.000349999825434 0.000000000000000
220.64655644793 0.000000000000000 0.000349999825428 0.000000000000000
220.64647453495 0.000000000000000 0.000349999825422 0.000000000000000
220.64625662427 0.000000000000000 0.000349999825408 0.000000000000000
220.64608075978 0.000000000000000 0.000349999825396 0.000000000000000
220.64590489529 0.000000000000000 0.000349999825384 0.000000000000000
220.64572903080 0.000000000000000 0.000349999825372 0.000000000000000
220.64555316630 0.000000000000000 0.000349999825360 0.000000000000000
220.64523422770 0.000000000000000 0.000349999825338 0.000000000000000
220.64491528910 0.000000000000000 0.000349999825317 0.000000000000000
220.64459635050 0.000000000000000 0.000349999825295 0.000000000000000
220.64427741189 0.000000000000000 0.000349999825274 0.000000000000000
220.64357950304 0.000000000000000 0.000349999825226 0.000000000000000
220.64288159418 0.000000000000000 0.000349999825179 0.000000000000000
220.64218368532 0.000000000000000 0.000349999825132 0.000000000000000
220.64148577646 0.000000000000000 0.000349999825085 0.000000000000000
220.63981800223 0.000000000000000 0.000349999824972 0.000000000000000
220.63815022800 0.000000000000000 0.000349999824859 0.000000000000000
220.63648245377 0.000000000000000 0.000349999824746 0.000000000000000
220.63240952868 0.000000000000000 0.000349999824470 0.000000000000000
220.62833660359 0.000000000000000 0.000349999824195 0.000000000000000
220.62426367850 0.000000000000000 0.000349999823919 0.000000000000000
220.61324600773 0.000000000000000 0.000349999823172 0.000000000000000
220.60222833696 0.000000000000000 0.000349999822425 0.000000000000000
220.59121066619 0.000000000000000 0.000349999821677 0.000000000000000
220.55595222362 0.000000000000000 0.000349999819279 0.000000000000000
220.52069378105 0.000000000000000 0.000349999816875 0.000000000000000
220.48543533847 0.000000000000000 0.000349999814465 0.000000000000000
220.34606875584 0.000000000000000 0.000349999804876 0.000000000000000
220.20670217321 0.000000000000000 0.000349999795185 0.000000000000000
220.06733559059 0.000000000000000 0.000349999785392 0.000000000000000
219.77263962989 0.000000000000000 0.000349999764340 0.000000000000000
219.47794366920 0.000000000000000 0.000349999742808 0.000000000000000
219.23331961051 0.000000000000000 0.000349999724559 0.000000000000000
218.98869555183 0.000000000000000 0.000349999705964 0.000000000000000
218.82101566869 0.000000000000000 0.000349999693014 0.000000000000000
218.65333578554 0.000000000000000 0.000349999679896 0.000000000000000
218.54014615556 0.000000000000000 0.000349999670946 0.000000000000000
218.42695652557 0.000000000000000 0.000349999661917 0.000000000000000
218.35067476451 0.000000000000000 0.000349999655788 0.000000000000000
218.27439300345 0.000000000000000 0.000349999649624 0.000000000000000
218.22300922371 0.000000000000000 0.000349999645452 0.000000000000000
218.17162544397 0.000000000000000 0.000349999641263 0.000000000000000
218.13702266361 0.000000000000000 0.000349999638433 0.000000000000000
218.10241988326 0.000000000000000 0.000349999635596 0.000000000000000
218.07912197374 0.000000000000000 0.000349999633681 0.000000000000000
218.05582406423 0.000000000000000 0.000349999631763 0.000000000000000
218.04013956900 0.000000000000000 0.000349999630470 0.000000000000000
218.02445507377 0.000000000000000 0.000349999629176 0.000000000000000
218.01389686806 0.000000000000000 0.000349999628303 0.000000000000000
218.00333866236 0.000000000000000 0.000349999627431 0.000000000000000
217.99623161237 0.000000000000000 0.000349999626842 0.000000000000000
217.98912456239 0.000000000000000 0.000349999626254 0.000000000000000
217.98434067882 0.000000000000000 0.000349999625858 0.000000000000000
217.97955679526 0.000000000000000 0.000349999625462 0.000000000000000
217.97633662429 0.000000000000000 0.000349999625195 0.000000000000000
217.97311645332 0.000000000000000 0.000349999624928 0.000000000000000
217.97094870100 0.000000000000000 0.000349999624748 0.000000000000000
217.96878094868 0.000000000000000 0.000349999624569 0.000000000000000
217.96732138435 0.000000000000000 0.000349999624447 0.000000000000000
217.96586182001 0.000000000000000 0.000349999624326 0.000000000000000
217.96487865213 0.000000000000000 0.000349999624245 0.000000000000000
217.96389548425 0.000000000000000 0.000349999624163 0.000000000000000
217.96323256558 0.000000000000000 0.000349999624108 0.000000000000000
217.96256964692 0.000000000000000 0.000349999624053 0.000000000000000
217.96212167639 0.000000000000000 0.000349999624016 0.000000000000000
217.96167370587 0.000000000000000 0.000349999623979 0.000000000000000
217.96136948270 0.000000000000000 0.000349999623954 0.000000000000000
217.96106525953 0.000000000000000 0.000349999623929 0.000000000000000
217.96085628527 0.000000000000000 0.000349999623911 0.000000000000000
217.96064731102 0.000000000000000 0.000349999623894 0.000000000000000
217.96049972037 0.000000000000000 0.000349999623882 0.000000000000000
217.96035212973 0.000000000000000 0.000349999623870 0.000000000000000
217.96023929604 0.000000000000000 0.000349999623860 0.000000000000000
217.96012646235 0.000000000000000 0.000349999623851 0.000000000000000
217.96001362866 0.000000000000000 0.000349999623842 0.000000000000000
217.95993117755 0.000000000000000 0.000349999623835 0.000000000000000
217.95984872644 0.000000000000000 0.000349999623828 0.000000000000000
217.95976627533 0.000000000000000 0.000349999623821 0.000000000000000
217.95968382422 0.000000000000000 0.000349999623815 0.000000000000000
217.95960137311 0.000000000000000 0.000349999623808 0.000000000000000
217.95951892199 0.000000000000000 0.000349999623801 0.000000000000000
217.95943647088 0.000000000000000 0.000349999623794 0.000000000000000
217.95927156866 0.000000000000000 0.000349999623781 0.000000000000000
217.95910666644 0.000000000000000 0.000349999623767 0.000000000000000
217.95894176421 0.000000000000000 0.000349999623754 0.000000000000000
217.95877686199 0.000000000000000 0.000349999623740 0.000000000000000
217.95853832849 0.000000000000000 0.000349999623721 0.000000000000000
217.95829979499 0.000000000000000 0.000349999623702 0.000000000000000
217.95806126148 0.000000000000000 0.000349999623682 0.000000000000000
217.95782272798 0.000000000000000 0.000349999623663 0.000000000000000
217.95730038577 0.000000000000000 0.000349999623620 0.000000000000000
217.95677804357 0.000000000000000 0.000349999623577 0.000000000000000
217.95625570136 0.000000000000000 0.000349999623535 0.000000000000000
217.95573335915 0.000000000000000 0.000349999623492 0.000000000000000
217.95453073982 0.000000000000000 0.000349999623394 0.000000000000000
217.95332812048 0.000000000000000 0.000349999623296 0.000000000000000
217.95212550115 0.000000000000000 0.000349999623198 0.000000000000000
217.95092288182 0.000000000000000 0.000349999623100 0.000000000000000
217.94765609887 0.000000000000000 0.000349999622834 0.000000000000000
217.94438931592 0.000000000000000 0.000349999622567 0.000000000000000
217.94112253298 0.000000000000000 0.000349999622301 0.000000000000000
217.93230268247 0.000000000000000 0.000349999621581 0.000000000000000
217.92348283195 0.000000000000000 0.000349999620861 0.000000000000000
217.91466298144 0.000000000000000 0.000349999620140 0.000000000000000
217.88729643564 0.000000000000000 0.000349999617900 0.000000000000000
217.85992988985 0.000000000000000 0.000349999615656 0.000000000000000
217.83256334405 0.000000000000000 0.000349999613408 0.000000000000000
217.72825183549 0.000000000000000 0.000349999604793 0.000000000000000
217.62394032693 0.000000000000000 0.000349999596109 0.000000000000000
217.51962881836 0.000000000000000 0.000349999587356 0.000000000000000
217.28200347018 0.000000000000000 0.000349999567146 0.000000000000000
217.04437812200 0.000000000000000 0.000349999546555 0.000000000000000
216.86887146788 0.000000000000000 0.000349999531096 0.000000000000000
216.69336481376 0.000000000000000 0.000349999515417 0.000000000000000
216.55393732348 0.000000000000000 0.000349999502803 0.000000000000000
216.41450983320 0.000000000000000 0.000349999490046 0.000000000000000
216.30399772030 0.000000000000000 0.000349999479833 0.000000000000000
216.19348560741 0.000000000000000 0.000349999469528 0.000000000000000
216.10591307978 0.000000000000000 0.000349999461296 0.000000000000000
216.01834055216 0.000000000000000 0.000349999453006 0.000000000000000
215.94896150715 0.000000000000000 0.000349999446397 0.000000000000000
215.87958246215 0.000000000000000 0.000349999439750 0.000000000000000
215.82462681161 0.000000000000000 0.000349999434459 0.000000000000000
215.76967116107 0.000000000000000 0.000349999429145 0.000000000000000
215.72614643846 0.000000000000000 0.000349999424919 0.000000000000000
215.68262171586 0.000000000000000 0.000349999420679 0.000000000000000
215.64815405452 0.000000000000000 0.000349999417310 0.000000000000000
215.61368639318 0.000000000000000 0.000349999413933 0.000000000000000
215.58639349800 0.000000000000000 0.000349999411251 0.000000000000000
215.55910060283 0.000000000000000 0.000349999408564 0.000000000000000
215.53749048419 0.000000000000000 0.000349999406433 0.000000000000000
215.51588036555 0.000000000000000 0.000349999404297 0.000000000000000
215.49877073567 0.000000000000000 0.000349999402604 0.000000000000000
215.48166110579 0.000000000000000 0.000349999400909 0.000000000000000
215.46811529767 0.000000000000000 0.000349999399565 0.000000000000000
215.45456948956 0.000000000000000 0.000349999398219 0.000000000000000
215.44384555824 0.000000000000000 0.000349999397153 0.000000000000000
215.43312162693 0.000000000000000 0.000349999396086 0.000000000000000
215.42463195024 0.000000000000000 0.000349999395240 0.000000000000000
215.41614227355 0.000000000000000 0.000349999394394 0.000000000000000
215.40942150427 0.000000000000000 0.000349999393724 0.000000000000000
215.40270073500 0.000000000000000 0.000349999393054 0.000000000000000
215.39738038940 0.000000000000000 0.000349999392523 0.000000000000000
215.39206004379 0.000000000000000 0.000349999391992 0.000000000000000
215.38784835900 0.000000000000000 0.000349999391571 0.000000000000000
215.38363667422 0.000000000000000 0.000349999391150 0.000000000000000
215.38030264671 0.000000000000000 0.000349999390817 0.000000000000000
215.37696861919 0.000000000000000 0.000349999390484 0.000000000000000
215.37432935885 0.000000000000000 0.000349999390220 0.000000000000000
215.37169009852 0.000000000000000 0.000349999389956 0.000000000000000
215.36960081159 0.000000000000000 0.000349999389747 0.000000000000000
215.36751152466 0.000000000000000 0.000349999389538 0.000000000000000
215.36585757987 0.000000000000000 0.000349999389372 0.000000000000000
215.36420363508 0.000000000000000 0.000349999389207 0.000000000000000
215.36289428047 0.000000000000000 0.000349999389076 0.000000000000000
215.36158492585 0.000000000000000 0.000349999388945 0.000000000000000
215.36054831311 0.000000000000000 0.000349999388841 0.000000000000000
215.35951170037 0.000000000000000 0.000349999388737 0.000000000000000
215.35869094479 0.000000000000000 0.000349999388655 0.000000000000000
215.35787018922 0.000000000000000 0.000349999388573 0.000000000000000
215.35722024964 0.000000000000000 0.000349999388508 0.000000000000000
215.35657031005 0.000000000000000 0.000349999388443 0.000000000000000
215.35605551798 0.000000000000000 0.000349999388391 0.000000000000000
215.35554072591 0.000000000000000 0.000349999388340 0.000000000000000
215.35513282850 0.000000000000000 0.000349999388299 0.000000000000000
215.35472493109 0.000000000000000 0.000349999388258 0.000000000000000
215.35440154051 0.000000000000000 0.000349999388226 0.000000000000000
215.35407814993 0.000000000000000 0.000349999388193 0.000000000000000
215.35382151400 0.000000000000000 0.000349999388167 0.000000000000000
215.35356487806 0.000000000000000 0.000349999388142 0.000000000000000
215.35336090405 0.000000000000000 0.000349999388121 0.000000000000000
215.35315693005 0.000000000000000 0.000349999388101 0.000000000000000
215.35299440719 0.000000000000000 0.000349999388085 0.000000000000000
215.35283188432 0.000000000000000 0.000349999388068 0.000000000000000
215.35270185939 0.000000000000000 0.000349999388055 0.000000000000000
215.35257183447 0.000000000000000 0.000349999388042 0.000000000000000
215.35246710026 0.000000000000000 0.000349999388032 0.000000000000000
215.35236236604 0.000000000000000 0.000349999388021 0.000000000000000
215.35227701744 0.000000000000000 0.000349999388013 0.000000000000000
215.35219166883 0.000000000000000 0.000349999388004 0.000000000000000
215.35212065049 0.000000000000000 0.000349999387997 0.000000000000000
215.35204963215 0.000000000000000 0.000349999387990 0.000000000000000
215.35197861381 0.000000000000000 0.000349999387983 0.000000000000000
215.35189348650 0.000000000000000 0.000349999387975 0.000000000000000
215.35180835919 0.000000000000000 0.000349999387966 0.000000000000000
215.35172323188 0.000000000000000 0.000349999387958 0.000000000000000
215.35170620642 0.000000000000000 0.000349999387956 0.000000000000000
215.35168918096 0.000000000000000 0.000349999387954 0.000000000000000
215.35167215550 0.000000000000000 0.000349999387953 0.000000000000000
215.35163810458 0.000000000000000 0.000349999387949 0.000000000000000
215.35160405365 0.000000000000000 0.000349999387946 0.000000000000000
215.35157000273 0.000000000000000 0.000349999387942 0.000000000000000
215.35153595180 0.000000000000000 0.000349999387939 0.000000000000000
215.35146401394 0.000000000000000 0.000349999387932 0.000000000000000
215.35139207607 0.000000000000000 0.000349999387925 0.000000000000000
215.35132013820 0.000000000000000 0.000349999387918 0.000000000000000
215.35124820033 0.000000000000000 0.000349999387911 0.000000000000000
215.35106332139 0.000000000000000 0.000349999387892 0.000000000000000
215.35087844244 0.000000000000000 0.000349999387874 0.000000000000000
215.35069356349 0.000000000000000 0.000349999387856 0.000000000000000
215.35050868455 0.000000000000000 0.000349999387838 0.000000000000000
215.35026535075 0.000000000000000 0.000349999387814 0.000000000000000
215.35002201695 0.000000000000000 0.000349999387790 0.000000000000000
215.34977868315 0.000000000000000 0.000349999387766 0.000000000000000
215.34953534935 0.000000000000000 0.000349999387742 0.000000000000000
215.34898279522 0.000000000000000 0.000349999387687 0.000000000000000
215.34843024109 0.000000000000000 0.000349999387633 0.000000000000000
215.34787768696 0.000000000000000 0.000349999387579 0.000000000000000
215.34732513283 0.000000000000000 0.000349999387524 0.000000000000000
215.34603961603 0.000000000000000 0.000349999387398 0.000000000000000
215.34475409923 0.000000000000000 0.000349999387271 0.000000000000000
215.34346858243 0.000000000000000 0.000349999387144 0.000000000000000
215.34218306563 0.000000000000000 0.000349999387018 0.000000000000000
215.33859489336 0.000000000000000 0.000349999386665 0.000000000000000
215.33500672110 0.000000000000000 0.000349999386311 0.000000000000000
215.33141854883 0.000000000000000 0.000349999385957 0.000000000000000
215.32151191364 0.000000000000000 0.000349999384981 0.000000000000000
215.31160527845 0.000000000000000 0.000349999384003 0.000000000000000
215.30169864325 0.000000000000000 0.000349999383025 0.000000000000000
215.27000355051 0.000000000000000 0.000349999379891 0.000000000000000
215.23830845776 0.000000000000000 0.000349999376748 0.000000000000000
215.20661336502 0.000000000000000 0.000349999373598 0.000000000000000
215.08094217999 0.000000000000000 0.000349999361029 0.000000000000000
214.95527099496 0.000000000000000 0.000349999348332 0.000000000000000
214.82959980993 0.000000000000000 0.000349999335507 0.000000000000000
214.55035515539 0.000000000000000 0.000349999306533 0.000000000000000
214.27111050085 0.000000000000000 0.000349999276882 0.000000000000000
213.99186584631 0.000000000000000 0.000349999246531 0.000000000000000
213.80163992963 0.000000000000000 0.000349999225443 0.000000000000000
213.61141401296 0.000000000000000 0.000349999204013 0.000000000000000
213.48307646770 0.000000000000000 0.000349999189360 0.000000000000000
213.35473892244 0.000000000000000 0.000349999174548 0.000000000000000
213.26825392028 0.000000000000000 0.000349999164475 0.000000000000000
213.18176891812 0.000000000000000 0.000349999154329 0.000000000000000
213.12351106837 0.000000000000000 0.000349999147453 0.000000000000000
213.06525321863 0.000000000000000 0.000349999140544 0.000000000000000
213.02601960741 0.000000000000000 0.000349999135871 0.000000000000000
212.98678599619 0.000000000000000 0.000349999131184 0.000000000000000
212.96036887736 0.000000000000000 0.000349999128019 0.000000000000000
212.93395175854 0.000000000000000 0.000349999124848 0.000000000000000
212.91616655143 0.000000000000000 0.000349999122708 0.000000000000000
212.89838134431 0.000000000000000 0.000349999120566 0.000000000000000
212.88640856171 0.000000000000000 0.000349999119122 0.000000000000000
212.87443577910 0.000000000000000 0.000349999117676 0.000000000000000
212.86637631043 0.000000000000000 0.000349999116703 0.000000000000000
212.85831684176 0.000000000000000 0.000349999115728 0.000000000000000
212.85289179441 0.000000000000000 0.000349999115072 0.000000000000000
212.84746674707 0.000000000000000 0.000349999114415 0.000000000000000
212.84381502206 0.000000000000000 0.000349999113973 0.000000000000000
212.84016329704 0.000000000000000 0.000349999113531 0.000000000000000
212.83770514563 0.000000000000000 0.000349999113233 0.000000000000000
212.83524699422 0.000000000000000 0.000349999112935 0.000000000000000
212.83359213079 0.000000000000000 0.000349999112735 0.000000000000000
212.83193726736 0.000000000000000 0.000349999112534 0.000000000000000
212.83082289481 0.000000000000000 0.000349999112399 0.000000000000000
212.82970852227 0.000000000000000 0.000349999112264 0.000000000000000
212.82895766830 0.000000000000000 0.000349999112173 0.000000000000000
212.82820681433 0.000000000000000 0.000349999112082 0.000000000000000
212.82770022601 0.000000000000000 0.000349999112021 0.000000000000000
212.82719363769 0.000000000000000 0.000349999111960 0.000000000000000
212.82685083742 0.000000000000000 0.000349999111918 0.000000000000000
212.82650803714 0.000000000000000 0.000349999111876 0.000000000000000
212.82627450830 0.000000000000000 0.000349999111848 0.000000000000000
212.82604097945 0.000000000000000 0.000349999111820 0.000000000000000
212.82587937771 0.000000000000000 0.000349999111800 0.000000000000000
212.82571777597 0.000000000000000 0.000349999111781 0.000000000000000
212.82560142570 0.000000000000000 0.000349999111767 0.000000000000000
212.82548507542 0.000000000000000 0.000349999111753 0.000000000000000
212.82538970822 0.000000000000000 0.000349999111741 0.000000000000000
212.82529434103 0.000000000000000 0.000349999111730 0.000000000000000
212.82519897383 0.000000000000000 0.000349999111718 0.000000000000000
212.82517990040 0.000000000000000 0.000349999111716 0.000000000000000
212.82516082696 0.000000000000000 0.000349999111714 0.000000000000000
212.82514175352 0.000000000000000 0.000349999111711 0.000000000000000
212.82510360664 0.000000000000000 0.000349999111707 0.000000000000000
212.82506545976 0.000000000000000 0.000349999111702 0.000000000000000
212.82502731288 0.000000000000000 0.000349999111697 0.000000000000000
212.82498916601 0.000000000000000 0.000349999111693 0.000000000000000
212.82491452314 0.000000000000000 0.000349999111684 0.000000000000000
212.82483988026 0.000000000000000 0.000349999111675 0.000000000000000
212.82476523739 0.000000000000000 0.000349999111666 0.000000000000000
212.82469059452 0.000000000000000 0.000349999111657 0.000000000000000
212.82461595165 0.000000000000000 0.000349999111648 0.000000000000000
212.82435262311 0.000000000000000 0.000349999111617 0.000000000000000
212.82416368385 0.000000000000000 0.000349999111594 0.000000000000000
212.82397474459 0.000000000000000 0.000349999111572 0.000000000000000
212.82378580532 0.000000000000000 0.000349999111549 0.000000000000000
212.82359686606 0.000000000000000 0.000349999111527 0.000000000000000
212.82340792679 0.000000000000000 0.000349999111504 0.000000000000000
212.82303004827 0.000000000000000 0.000349999111459 0.000000000000000
212.82265216974 0.000000000000000 0.000349999111414 0.000000000000000
212.82227429121 0.000000000000000 0.000349999111369 0.000000000000000
212.82189641268 0.000000000000000 0.000349999111324 0.000000000000000
212.82095596778 0.000000000000000 0.000349999111212 0.000000000000000
212.82001552287 0.000000000000000 0.000349999111100 0.000000000000000
212.81907507797 0.000000000000000 0.000349999110988 0.000000000000000
212.81813463306 0.000000000000000 0.000349999110876 0.000000000000000
212.81567661203 0.000000000000000 0.000349999110582 0.000000000000000
212.81321859099 0.000000000000000 0.000349999110289 0.000000000000000
212.81076056995 0.000000000000000 0.000349999109996 0.000000000000000
212.80426199881 0.000000000000000 0.000349999109221 0.000000000000000
212.79776342767 0.000000000000000 0.000349999108445 0.000000000000000
212.79126485653 0.000000000000000 0.000349999107669 0.000000000000000
212.77170678376 0.000000000000000 0.000349999105331 0.000000000000000
212.75214871099 0.000000000000000 0.000349999102989 0.000000000000000
212.73259063821 0.000000000000000 0.000349999100643 0.000000000000000
212.66088901395 0.000000000000000 0.000349999092010 0.000000000000000
212.58918738968 0.000000000000000 0.000349999083327 0.000000000000000
212.51748576542 0.000000000000000 0.000349999074591 0.000000000000000
212.28644576026 0.000000000000000 0.000349999046078 0.000000000000000
212.05540575510 0.000000000000000 0.000349999016998 0.000000000000000
211.88186228578 0.000000000000000 0.000349998994770 0.000000000000000
211.70831881645 0.000000000000000 0.000349998972204 0.000000000000000
211.57055254214 0.000000000000000 0.000349998954044 0.000000000000000
211.43278626783 0.000000000000000 0.000349998935663 0.000000000000000
211.32360933325 0.000000000000000 0.000349998920938 0.000000000000000
211.21443239867 0.000000000000000 0.000349998906069 0.000000000000000
211.12792842984 0.000000000000000 0.000349998894186 0.000000000000000
211.04142446101 0.000000000000000 0.000349998882212 0.000000000000000
210.97289742205 0.000000000000000 0.000349998872662 0.000000000000000
210.90437038310 0.000000000000000 0.000349998863053 0.000000000000000
210.85009232524 0.000000000000000 0.000349998855402 0.000000000000000
210.79581426739 0.000000000000000 0.000349998847713 0.000000000000000
210.75282746582 0.000000000000000 0.000349998841598 0.000000000000000
210.70984066425 0.000000000000000 0.000349998835460 0.000000000000000
210.67579951816 0.000000000000000 0.000349998830583 0.000000000000000
210.64175837207 0.000000000000000 0.000349998825692 0.000000000000000
210.61480337739 0.000000000000000 0.000349998821808 0.000000000000000
210.58784838271 0.000000000000000 0.000349998817915 0.000000000000000
210.56650581305 0.000000000000000 0.000349998814826 0.000000000000000
210.54516324339 0.000000000000000 0.000349998811732 0.000000000000000
210.52826538340 0.000000000000000 0.000349998809278 0.000000000000000
210.51136752342 0.000000000000000 0.000349998806820 0.000000000000000
210.49798929925 0.000000000000000 0.000349998804872 0.000000000000000
210.48461107507 0.000000000000000 0.000349998802921 0.000000000000000
210.47401974594 0.000000000000000 0.000349998801375 0.000000000000000
210.46342841681 0.000000000000000 0.000349998799828 0.000000000000000
210.45504365800 0.000000000000000 0.000349998798602 0.000000000000000
210.44665889919 0.000000000000000 0.000349998797375 0.000000000000000
210.44002114393 0.000000000000000 0.000349998796403 0.000000000000000
210.43338338866 0.000000000000000 0.000349998795431 0.000000000000000
210.42812872928 0.000000000000000 0.000349998794661 0.000000000000000
210.42287406990 0.000000000000000 0.000349998793890 0.000000000000000
210.41871436499 0.000000000000000 0.000349998793280 0.000000000000000
210.41455466008 0.000000000000000 0.000349998792670 0.000000000000000
210.41126177156 0.000000000000000 0.000349998792186 0.000000000000000
210.40796888304 0.000000000000000 0.000349998791703 0.000000000000000
210.40536218808 0.000000000000000 0.000349998791320 0.000000000000000
210.40275549313 0.000000000000000 0.000349998790937 0.000000000000000
210.40069199211 0.000000000000000 0.000349998790634 0.000000000000000
210.39862849110 0.000000000000000 0.000349998790331 0.000000000000000
210.39699497287 0.000000000000000 0.000349998790090 0.000000000000000
210.39536145464 0.000000000000000 0.000349998789850 0.000000000000000
210.39406829174 0.000000000000000 0.000349998789660 0.000000000000000
210.39277512885 0.000000000000000 0.000349998789470 0.000000000000000
210.39175136405 0.000000000000000 0.000349998789320 0.000000000000000
210.39072759926 0.000000000000000 0.000349998789169 0.000000000000000
210.38991705468 0.000000000000000 0.000349998789050 0.000000000000000
210.38910651010 0.000000000000000 0.000349998788931 0.000000000000000
210.38846470620 0.000000000000000 0.000349998788836 0.000000000000000
210.38782290230 0.000000000000000 0.000349998788742 0.000000000000000
210.38731461804 0.000000000000000 0.000349998788667 0.000000000000000
210.38680633379 0.000000000000000 0.000349998788592 0.000000000000000
210.38640367438 0.000000000000000 0.000349998788533 0.000000000000000
210.38600101498 0.000000000000000 0.000349998788474 0.000000000000000
210.38568188114 0.000000000000000 0.000349998788427 0.000000000000000
210.38536274730 0.000000000000000 0.000349998788380 0.000000000000000
210.38510962216 0.000000000000000 0.000349998788343 0.000000000000000
210.38485649701 0.000000000000000 0.000349998788306 0.000000000000000
210.38465548367 0.000000000000000 0.000349998788276 0.000000000000000
210.38445447033 0.000000000000000 0.000349998788246 0.000000000000000
210.38429452674 0.000000000000000 0.000349998788223 0.000000000000000
210.38413458314 0.000000000000000 0.000349998788199 0.000000000000000
210.38400691064 0.000000000000000 0.000349998788181 0.000000000000000
210.38387923815 0.000000000000000 0.000349998788162 0.000000000000000
210.38377678671 0.000000000000000 0.000349998788147 0.000000000000000
210.38367433527 0.000000000000000 0.000349998788132 0.000000000000000
210.38359138909 0.000000000000000 0.000349998788120 0.000000000000000
210.38350844291 0.000000000000000 0.000349998788107 0.000000000000000
210.38344023813 0.000000000000000 0.000349998788097 0.000000000000000
210.38337203334 0.000000000000000 0.000349998788087 0.000000000000000
210.38330382855 0.000000000000000 0.000349998788077 0.000000000000000
210.38322561245 0.000000000000000 0.000349998788066 0.000000000000000
210.38314739634 0.000000000000000 0.000349998788054 0.000000000000000
210.38306918024 0.000000000000000 0.000349998788043 0.000000000000000
210.38300521069 0.000000000000000 0.000349998788034 0.000000000000000
210.38294124114 0.000000000000000 0.000349998788024 0.000000000000000
210.38287727159 0.000000000000000 0.000349998788015 0.000000000000000
210.38281330204 0.000000000000000 0.000349998788006 0.000000000000000
210.38274933249 0.000000000000000 0.000349998787996 0.000000000000000
210.38268536294 0.000000000000000 0.000349998787987 0.000000000000000
210.38262139339 0.000000000000000 0.000349998787978 0.000000000000000
210.38249345429 0.000000000000000 0.000349998787959 0.000000000000000
210.38236551520 0.000000000000000 0.000349998787941 0.000000000000000
210.38223757610 0.000000000000000 0.000349998787922 0.000000000000000
210.38210963700 0.000000000000000 0.000349998787903 0.000000000000000
210.38192268139 0.000000000000000 0.000349998787876 0.000000000000000
210.38173572578 0.000000000000000 0.000349998787849 0.000000000000000
210.38154877017 0.000000000000000 0.000349998787822 0.000000000000000
210.38136181456 0.000000000000000 0.000349998787795 0.000000000000000
210.38095785242 0.000000000000000 0.000349998787737 0.000000000000000
210.38055389027 0.000000000000000 0.000349998787678 0.000000000000000
210.38014992813 0.000000000000000 0.000349998787620 0.000000000000000
210.37974596599 0.000000000000000 0.000349998787561 0.000000000000000
210.37882267513 0.000000000000000 0.000349998787428 0.000000000000000
210.37789938428 0.000000000000000 0.000349998787294 0.000000000000000
210.37697609342 0.000000000000000 0.000349998787161 0.000000000000000
210.37605280256 0.000000000000000 0.000349998787027 0.000000000000000
210.37358410800 0.000000000000000 0.000349998786670 0.000000000000000
210.37111541343 0.000000000000000 0.000349998786312 0.000000000000000
210.36864671887 0.000000000000000 0.000349998785955 0.000000000000000
210.36206754367 0.000000000000000 0.000349998785002 0.000000000000000
210.35548836848 0.000000000000000 0.000349998784048 0.000000000000000
210.34890919328 0.000000000000000 0.000349998783094 0.000000000000000
210.32885430035 0.000000000000000 0.000349998780183 0.000000000000000
210.30879940741 0.000000000000000 0.000349998777267 0.000000000000000
210.28874451447 0.000000000000000 0.000349998774346 0.000000000000000
210.21402558619 0.000000000000000 0.000349998763417 0.000000000000000
210.13930665791 0.000000000000000 0.000349998752418 0.000000000000000
210.06458772962 0.000000000000000 0.000349998741347 0.000000000000000
209.84350595903 0.000000000000000 0.000349998708156 0.000000000000000
209.62242418844 0.000000000000000 0.000349998674304 0.000000000000000
209.45704991257 0.000000000000000 0.000349998648537 0.000000000000000
209.29167563670 0.000000000000000 0.000349998622380 0.000000000000000
209.16041242497 0.000000000000000 0.000349998601334 0.000000000000000
209.02914921324 0.000000000000000 0.000349998580034 0.000000000000000
208.92514663693 0.000000000000000 0.000349998562974 0.000000000000000
208.82114406062 0.000000000000000 0.000349998545749 0.000000000000000
208.73875298119 0.000000000000000 0.000349998531987 0.000000000000000
208.65636190176 0.000000000000000 0.000349998518119 0.000000000000000
208.59110139962 0.000000000000000 0.000349998507060 0.000000000000000
208.52584089749 0.000000000000000 0.000349998495935 0.000000000000000
208.47415551113 0.000000000000000 0.000349998487076 0.000000000000000
208.42247012477 0.000000000000000 0.000349998478176 0.000000000000000
208.38154007526 0.000000000000000 0.000349998471097 0.000000000000000
208.34061002574 0.000000000000000 0.000349998463992 0.000000000000000
208.30819980753 0.000000000000000 0.000349998458347 0.000000000000000
208.27578958931 0.000000000000000 0.000349998452686 0.000000000000000
208.25012742345 0.000000000000000 0.000349998448191 0.000000000000000
208.22446525759 0.000000000000000 0.000349998443686 0.000000000000000
208.20414722797 0.000000000000000 0.000349998440112 0.000000000000000
208.18382919835 0.000000000000000 0.000349998436531 0.000000000000000
208.16774308630 0.000000000000000 0.000349998433691 0.000000000000000
208.15165697425 0.000000000000000 0.000349998430847 0.000000000000000
208.13892178735 0.000000000000000 0.000349998428592 0.000000000000000
208.12618660046 0.000000000000000 0.000349998426335 0.000000000000000
208.11610458895 0.000000000000000 0.000349998424547 0.000000000000000
208.10602257744 0.000000000000000 0.000349998422756 0.000000000000000
208.09804117691 0.000000000000000 0.000349998421338 0.000000000000000
208.09005977638 0.000000000000000 0.000349998419918 0.000000000000000
208.08374143436 0.000000000000000 0.000349998418794 0.000000000000000
208.07742309234 0.000000000000000 0.000349998417669 0.000000000000000
208.07242135275 0.000000000000000 0.000349998416778 0.000000000000000
208.06741961316 0.000000000000000 0.000349998415886 0.000000000000000
208.06346016527 0.000000000000000 0.000349998415180 0.000000000000000
208.05950071738 0.000000000000000 0.000349998414474 0.000000000000000
208.05636638169 0.000000000000000 0.000349998413915 0.000000000000000
208.05323204600 0.000000000000000 0.000349998413356 0.000000000000000
208.05075088105 0.000000000000000 0.000349998412913 0.000000000000000
208.04826971609 0.000000000000000 0.000349998412470 0.000000000000000
208.04630559868 0.000000000000000 0.000349998412119 0.000000000000000
208.04434148126 0.000000000000000 0.000349998411768 0.000000000000000
208.04278664638 0.000000000000000 0.000349998411490 0.000000000000000
208.04123181150 0.000000000000000 0.000349998411213 0.000000000000000
208.04000094483 0.000000000000000 0.000349998410993 0.000000000000000
208.03877007816 0.000000000000000 0.000349998410773 0.000000000000000
208.03779563813 0.000000000000000 0.000349998410599 0.000000000000000
208.03682119809 0.000000000000000 0.000349998410424 0.000000000000000
208.03604971180 0.000000000000000 0.000349998410286 0.000000000000000
208.03527822550 0.000000000000000 0.000349998410149 0.000000000000000
208.03466735572 0.000000000000000 0.000349998410039 0.000000000000000
208.03405648595 0.000000000000000 0.000349998409930 0.000000000000000
208.03357270862 0.000000000000000 0.000349998409844 0.000000000000000
208.03308893129 0.000000000000000 0.000349998409757 0.000000000000000
208.03270569615 0.000000000000000 0.000349998409689 0.000000000000000
208.03232246101 0.000000000000000 0.000349998409620 0.000000000000000
208.03201873466 0.000000000000000 0.000349998409566 0.000000000000000
208.03171500831 0.000000000000000 0.000349998409512 0.000000000000000
208.03147411954 0.000000000000000 0.000349998409469 0.000000000000000
208.03123323077 0.000000000000000 0.000349998409425 0.000000000000000
208.03104195467 0.000000000000000 0.000349998409391 0.000000000000000
208.03085067856 0.000000000000000 0.000349998409357 0.000000000000000
208.03069850848 0.000000000000000 0.000349998409330 0.000000000000000
208.03054633840 0.000000000000000 0.000349998409303 0.000000000000000
208.03042490453 0.000000000000000 0.000349998409281 0.000000000000000
208.03030347066 0.000000000000000 0.000349998409259 0.000000000000000
208.03020607012 0.000000000000000 0.000349998409242 0.000000000000000
208.03010866958 0.000000000000000 0.000349998409225 0.000000000000000
208.03002987430 0.000000000000000 0.000349998409210 0.000000000000000
208.02995107903 0.000000000000000 0.000349998409196 0.000000000000000
208.02988637783 0.000000000000000 0.000349998409185 0.000000000000000
208.02982167663 0.000000000000000 0.000349998409173 0.000000000000000
208.02975697542 0.000000000000000 0.000349998409162 0.000000000000000
208.02968312811 0.000000000000000 0.000349998409148 0.000000000000000
208.02960928079 0.000000000000000 0.000349998409135 0.000000000000000
208.02953543348 0.000000000000000 0.000349998409122 0.000000000000000
208.02947444979 0.000000000000000 0.000349998409111 0.000000000000000
208.02941346611 0.000000000000000 0.000349998409100 0.000000000000000
208.02935248242 0.000000000000000 0.000349998409090 0.000000000000000
208.02929149874 0.000000000000000 0.000349998409079 0.000000000000000
208.02923051505 0.000000000000000 0.000349998409068 0.000000000000000
208.02916953137 0.000000000000000 0.000349998409057 0.000000000000000
208.02910854768 0.000000000000000 0.000349998409047 0.000000000000000
208.02898658031 0.000000000000000 0.000349998409025 0.000000000000000
208.02886461295 0.000000000000000 0.000349998409004 0.000000000000000
208.02874264558 0.000000000000000 0.000349998408982 0.000000000000000
208.02862067821 0.000000000000000 0.000349998408961 0.000000000000000
208.02844363403 0.000000000000000 0.000349998408929 0.000000000000000
208.02826658986 0.000000000000000 0.000349998408898 0.000000000000000
208.02808954569 0.000000000000000 0.000349998408867 0.000000000000000
208.02791250152 0.000000000000000 0.000349998408836 0.000000000000000
208.02752855348 0.000000000000000 0.000349998408768 0.000000000000000
208.02714460544 0.000000000000000 0.000349998408701 0.000000000000000
208.02676065739 0.000000000000000 0.000349998408633 0.000000000000000
208.02637670935 0.000000000000000 0.000349998408566 0.000000000000000
208.02549788933 0.000000000000000 0.000349998408411 0.000000000000000
208.02461906931 0.000000000000000 0.000349998408256 0.000000000000000
208.02374024930 0.000000000000000 0.000349998408102 0.000000000000000
208.02286142928 0.000000000000000 0.000349998407947 0.000000000000000
208.02050370728 0.000000000000000 0.000349998407532 0.000000000000000
208.01814598528 0.000000000000000 0.000349998407117 0.000000000000000
208.01578826328 0.000000000000000 0.000349998406702 0.000000000000000
208.00948756932 0.000000000000000 0.000349998405593 0.000000000000000
208.00318687536 0.000000000000000 0.000349998404483 0.000000000000000
207.99688618140 0.000000000000000 0.000349998403372 0.000000000000000
207.97760792012 0.000000000000000 0.000349998399970 0.000000000000000
207.95832965884 0.000000000000000 0.000349998396561 0.000000000000000
207.93905139756 0.000000000000000 0.000349998393147 0.000000000000000
207.86687912738 0.000000000000000 0.000349998380313 0.000000000000000
207.79470685720 0.000000000000000 0.000349998367394 0.000000000000000
207.72253458702 0.000000000000000 0.000349998354391 0.000000000000000
207.50994601602 0.000000000000000 0.000349998315580 0.000000000000000
207.29735744502 0.000000000000000 0.000349998275995 0.000000000000000
207.13842425994 0.000000000000000 0.000349998245880 0.000000000000000
206.97949107487 0.000000000000000 0.000349998215308 0.000000000000000
206.85336463586 0.000000000000000 0.000349998190715 0.000000000000000
206.72723819685 0.000000000000000 0.000349998165824 0.000000000000000
206.62732195082 0.000000000000000 0.000349998145891 0.000000000000000
206.52740570478 0.000000000000000 0.000349998125766 0.000000000000000
206.44826225423 0.000000000000000 0.000349998109687 0.000000000000000
206.36911880368 0.000000000000000 0.000349998093486 0.000000000000000
206.30643736196 0.000000000000000 0.000349998080568 0.000000000000000
206.24375592025 0.000000000000000 0.000349998067572 0.000000000000000
206.19411738501 0.000000000000000 0.000349998057224 0.000000000000000
206.14447884978 0.000000000000000 0.000349998046828 0.000000000000000
206.10517245457 0.000000000000000 0.000349998038561 0.000000000000000
206.06586605936 0.000000000000000 0.000349998030262 0.000000000000000
206.03474327695 0.000000000000000 0.000349998023670 0.000000000000000
206.00362049453 0.000000000000000 0.000349998017058 0.000000000000000
205.97897883569 0.000000000000000 0.000349998011809 0.000000000000000
205.95433717685 0.000000000000000 0.000349998006547 0.000000000000000
205.93482785549 0.000000000000000 0.000349998002373 0.000000000000000
205.91531853412 0.000000000000000 0.000349997998191 0.000000000000000
205.89987315211 0.000000000000000 0.000349997994875 0.000000000000000
205.88442777010 0.000000000000000 0.000349997991554 0.000000000000000
205.87220013842 0.000000000000000 0.000349997988921 0.000000000000000
205.85997250674 0.000000000000000 0.000349997986286 0.000000000000000
205.85029249973 0.000000000000000 0.000349997984197 0.000000000000000
205.84061249271 0.000000000000000 0.000349997982107 0.000000000000000
205.83294946038 0.000000000000000 0.000349997980450 0.000000000000000
205.82528642805 0.000000000000000 0.000349997978793 0.000000000000000
205.81922019560 0.000000000000000 0.000349997977480 0.000000000000000
205.81315396316 0.000000000000000 0.000349997976166 0.000000000000000
205.80835185000 0.000000000000000 0.000349997975126 0.000000000000000
205.80354973684 0.000000000000000 0.000349997974085 0.000000000000000
205.79974834928 0.000000000000000 0.000349997973260 0.000000000000000
205.79594696172 0.000000000000000 0.000349997972436 0.000000000000000
205.79293777011 0.000000000000000 0.000349997971783 0.000000000000000
205.78992857851 0.000000000000000 0.000349997971130 0.000000000000000
205.78754649373 0.000000000000000 0.000349997970613 0.000000000000000
205.78516440896 0.000000000000000 0.000349997970095 0.000000000000000
205.78327873547 0.000000000000000 0.000349997969686 0.000000000000000
205.78139306197 0.000000000000000 0.000349997969276 0.000000000000000
205.77990033353 0.000000000000000 0.000349997968952 0.000000000000000
205.77840760508 0.000000000000000 0.000349997968627 0.000000000000000
205.77722591182 0.000000000000000 0.000349997968371 0.000000000000000
205.77604421856 0.000000000000000 0.000349997968114 0.000000000000000
205.77510871509 0.000000000000000 0.000349997967910 0.000000000000000
205.77417321162 0.000000000000000 0.000349997967707 0.000000000000000
205.77343256034 0.000000000000000 0.000349997967546 0.000000000000000
205.77269190907 0.000000000000000 0.000349997967385 0.000000000000000
205.77210546408 0.000000000000000 0.000349997967257 0.000000000000000
205.77151901908 0.000000000000000 0.000349997967130 0.000000000000000
205.77105459616 0.000000000000000 0.000349997967029 0.000000000000000
205.77059017325 0.000000000000000 0.000349997966928 0.000000000000000
205.77022228405 0.000000000000000 0.000349997966848 0.000000000000000
205.76985439486 0.000000000000000 0.000349997966768 0.000000000000000
205.76956284809 0.000000000000000 0.000349997966705 0.000000000000000
205.76927130132 0.000000000000000 0.000349997966641 0.000000000000000
205.76904009434 0.000000000000000 0.000349997966591 0.000000000000000
205.76880888737 0.000000000000000 0.000349997966541 0.000000000000000
205.76862532711 0.000000000000000 0.000349997966501 0.000000000000000
205.76844176685 0.000000000000000 0.000349997966461 0.000000000000000
205.76829577125 0.000000000000000 0.000349997966429 0.000000000000000
205.76814977565 0.000000000000000 0.000349997966397 0.000000000000000
205.76803331616 0.000000000000000 0.000349997966372 0.000000000000000
205.76791685667 0.000000000000000 0.000349997966347 0.000000000000000
205.76782350854 0.000000000000000 0.000349997966327 0.000000000000000
205.76773016042 0.000000000000000 0.000349997966306 0.000000000000000
205.76765472941 0.000000000000000 0.000349997966290 0.000000000000000
205.76757929839 0.000000000000000 0.000349997966273 0.000000000000000
205.76751748481 0.000000000000000 0.000349997966260 0.000000000000000
205.76745567124 0.000000000000000 0.000349997966246 0.000000000000000
205.76739385766 0.000000000000000 0.000349997966233 0.000000000000000
205.76732377844 0.000000000000000 0.000349997966218 0.000000000000000
205.76725369923 0.000000000000000 0.000349997966203 0.000000000000000
205.76718362001 0.000000000000000 0.000349997966188 0.000000000000000
205.76711354079 0.000000000000000 0.000349997966172 0.000000000000000
205.76710003995 0.000000000000000 0.000349997966169 0.000000000000000
205.76708653910 0.000000000000000 0.000349997966167 0.000000000000000
205.76707303826 0.000000000000000 0.000349997966164 0.000000000000000
205.76704603656 0.000000000000000 0.000349997966158 0.000000000000000
205.76701903487 0.000000000000000 0.000349997966152 0.000000000000000
205.76699203318 0.000000000000000 0.000349997966146 0.000000000000000
205.76696503149 0.000000000000000 0.000349997966140 0.000000000000000
205.76690399499 0.000000000000000 0.000349997966127 0.000000000000000
205.76684295849 0.000000000000000 0.000349997966114 0.000000000000000
205.76678192199 0.000000000000000 0.000349997966101 0.000000000000000
205.76672088549 0.000000000000000 0.000349997966088 0.000000000000000
205.76665984900 0.000000000000000 0.000349997966075 0.000000000000000
205.76649080227 0.000000000000000 0.000349997966039 0.000000000000000
205.76632175555 0.000000000000000 0.000349997966002 0.000000000000000
205.76615270883 0.000000000000000 0.000349997965966 0.000000000000000
205.76598366211 0.000000000000000 0.000349997965930 0.000000000000000
205.76581461539 0.000000000000000 0.000349997965894 0.000000000000000
205.76553814847 0.000000000000000 0.000349997965835 0.000000000000000
205.76526168154 0.000000000000000 0.000349997965775 0.000000000000000
205.76498521461 0.000000000000000 0.000349997965716 0.000000000000000
205.76470874769 0.000000000000000 0.000349997965657 0.000000000000000
205.76404043033 0.000000000000000 0.000349997965514 0.000000000000000
205.76337211297 0.000000000000000 0.000349997965371 0.000000000000000
205.76270379561 0.000000000000000 0.000349997965228 0.000000000000000
205.76203547825 0.000000000000000 0.000349997965085 0.000000000000000
205.76033802111 0.000000000000000 0.000349997964722 0.000000000000000
205.75864056398 0.000000000000000 0.000349997964358 0.000000000000000
205.75694310684 0.000000000000000 0.000349997963995 0.000000000000000
205.75256469811 0.000000000000000 0.000349997963057 0.000000000000000
205.74818628938 0.000000000000000 0.000349997962119 0.000000000000000
205.74380788066 0.000000000000000 0.000349997961181 0.000000000000000
205.73106376910 0.000000000000000 0.000349997958447 0.000000000000000
205.71831965755 0.000000000000000 0.000349997955710 0.000000000000000
205.70557554600 0.000000000000000 0.000349997952970 0.000000000000000
205.66081012592 0.000000000000000 0.000349997943320 0.000000000000000
205.61604470584 0.000000000000000 0.000349997933629 0.000000000000000
205.57127928576 0.000000000000000 0.000349997923897 0.000000000000000
205.37145318731 0.000000000000000 0.000349997879944 0.000000000000000
205.17162708885 0.000000000000000 0.000349997835140 0.000000000000000
205.00769252622 0.000000000000000 0.000349997797727 0.000000000000000
204.84375796360 0.000000000000000 0.000349997759708 0.000000000000000
204.71398271121 0.000000000000000 0.000349997729171 0.000000000000000
204.58420745881 0.000000000000000 0.000349997698239 0.000000000000000
204.48140480959 0.000000000000000 0.000349997673451 0.000000000000000
204.37860216037 0.000000000000000 0.000349997648407 0.000000000000000
204.29717907269 0.000000000000000 0.000349997628389 0.000000000000000
204.21575598501 0.000000000000000 0.000349997608208 0.000000000000000
204.15127333730 0.000000000000000 0.000349997592109 0.000000000000000
204.08679068959 0.000000000000000 0.000349997575906 0.000000000000000
204.03572851657 0.000000000000000 0.000349997563002 0.000000000000000
203.98466634355 0.000000000000000 0.000349997550032 0.000000000000000
203.94423443384 0.000000000000000 0.000349997539716 0.000000000000000
203.90380252413 0.000000000000000 0.000349997529358 0.000000000000000
203.87178972474 0.000000000000000 0.000349997521128 0.000000000000000
203.83977692535 0.000000000000000 0.000349997512871 0.000000000000000
203.81443134466 0.000000000000000 0.000349997506316 0.000000000000000
203.78908576398 0.000000000000000 0.000349997499744 0.000000000000000
203.76901962162 0.000000000000000 0.000349997494530 0.000000000000000
203.74895347925 0.000000000000000 0.000349997489305 0.000000000000000
203.73306758282 0.000000000000000 0.000349997485161 0.000000000000000
203.71718168639 0.000000000000000 0.000349997481011 0.000000000000000
203.70460551823 0.000000000000000 0.000349997477721 0.000000000000000
203.69202935007 0.000000000000000 0.000349997474427 0.000000000000000
203.68207355737 0.000000000000000 0.000349997471817 0.000000000000000
203.67211776468 0.000000000000000 0.000349997469204 0.000000000000000
203.66423649780 0.000000000000000 0.000349997467133 0.000000000000000
203.65635523093 0.000000000000000 0.000349997465061 0.000000000000000
203.65011629648 0.000000000000000 0.000349997463420 0.000000000000000
203.64387736203 0.000000000000000 0.000349997461777 0.000000000000000
203.63893857434 0.000000000000000 0.000349997460477 0.000000000000000
203.63399978664 0.000000000000000 0.000349997459175 0.000000000000000
203.63009023364 0.000000000000000 0.000349997458144 0.000000000000000
203.62618068065 0.000000000000000 0.000349997457113 0.000000000000000
203.62308588511 0.000000000000000 0.000349997456297 0.000000000000000
203.61999108957 0.000000000000000 0.000349997455480 0.000000000000000
203.61754125695 0.000000000000000 0.000349997454834 0.000000000000000
203.61509142433 0.000000000000000 0.000349997454187 0.000000000000000
203.61315213620 0.000000000000000 0.000349997453675 0.000000000000000
203.61121284808 0.000000000000000 0.000349997453162 0.000000000000000
203.60967769266 0.000000000000000 0.000349997452757 0.000000000000000
203.60814253724 0.000000000000000 0.000349997452351 0.000000000000000
203.60692727419 0.000000000000000 0.000349997452030 0.000000000000000
203.60571201114 0.000000000000000 0.000349997451709 0.000000000000000
203.60474995138 0.000000000000000 0.000349997451455 0.000000000000000
203.60378789162 0.000000000000000 0.000349997451201 0.000000000000000
203.60302623928 0.000000000000000 0.000349997450999 0.000000000000000
203.60226458694 0.000000000000000 0.000349997450798 0.000000000000000
203.60166154297 0.000000000000000 0.000349997450638 0.000000000000000
203.60105849900 0.000000000000000 0.000349997450479 0.000000000000000
203.60058096793 0.000000000000000 0.000349997450353 0.000000000000000
203.60010343686 0.000000000000000 0.000349997450227 0.000000000000000
203.59972521081 0.000000000000000 0.000349997450127 0.000000000000000
203.59934698476 0.000000000000000 0.000349997450027 0.000000000000000
203.59904730523 0.000000000000000 0.000349997449947 0.000000000000000
203.59874762571 0.000000000000000 0.000349997449868 0.000000000000000
203.59851004417 0.000000000000000 0.000349997449805 0.000000000000000
203.59827246263 0.000000000000000 0.000349997449742 0.000000000000000
203.59808393718 0.000000000000000 0.000349997449693 0.000000000000000
203.59789541173 0.000000000000000 0.000349997449643 0.000000000000000
203.59774559001 0.000000000000000 0.000349997449603 0.000000000000000
203.59759576828 0.000000000000000 0.000349997449564 0.000000000000000
203.59747641639 0.000000000000000 0.000349997449532 0.000000000000000
203.59735706450 0.000000000000000 0.000349997449501 0.000000000000000
203.59726160892 0.000000000000000 0.000349997449475 0.000000000000000
203.59716615334 0.000000000000000 0.000349997449450 0.000000000000000
203.59708930618 0.000000000000000 0.000349997449430 0.000000000000000
203.59701245903 0.000000000000000 0.000349997449409 0.000000000000000
203.59694989486 0.000000000000000 0.000349997449393 0.000000000000000
203.59688733070 0.000000000000000 0.000349997449376 0.000000000000000
203.59683536233 0.000000000000000 0.000349997449363 0.000000000000000
203.59678339396 0.000000000000000 0.000349997449349 0.000000000000000
203.59673142559 0.000000000000000 0.000349997449335 0.000000000000000
203.59666957046 0.000000000000000 0.000349997449319 0.000000000000000
203.59660771534 0.000000000000000 0.000349997449303 0.000000000000000
203.59654586022 0.000000000000000 0.000349997449286 0.000000000000000
203.59653348919 0.000000000000000 0.000349997449283 0.000000000000000
203.59652111817 0.000000000000000 0.000349997449280 0.000000000000000
203.59650874714 0.000000000000000 0.000349997449277 0.000000000000000
203.59648400509 0.000000000000000 0.000349997449270 0.000000000000000
203.59645926304 0.000000000000000 0.000349997449264 0.000000000000000
203.59643452099 0.000000000000000 0.000349997449257 0.000000000000000
203.59640977894 0.000000000000000 0.000349997449251 0.000000000000000
203.59635699780 0.000000000000000 0.000349997449237 0.000000000000000
203.59630421666 0.000000000000000 0.000349997449223 0.000000000000000
203.59625143552 0.000000000000000 0.000349997449209 0.000000000000000
203.59619865437 0.000000000000000 0.000349997449196 0.000000000000000
203.59605350030 0.000000000000000 0.000349997449158 0.000000000000000
203.59594021189 0.000000000000000 0.000349997449128 0.000000000000000
203.59582692348 0.000000000000000 0.000349997449099 0.000000000000000
203.59571363507 0.000000000000000 0.000349997449069 0.000000000000000
203.59560034666 0.000000000000000 0.000349997449040 0.000000000000000
203.59539395452 0.000000000000000 0.000349997448986 0.000000000000000
203.59518756237 0.000000000000000 0.000349997448932 0.000000000000000
203.59498117023 0.000000000000000 0.000349997448878 0.000000000000000
203.59477477808 0.000000000000000 0.000349997448825 0.000000000000000
203.59432286088 0.000000000000000 0.000349997448707 0.000000000000000
203.59387094367 0.000000000000000 0.000349997448589 0.000000000000000
203.59341902647 0.000000000000000 0.000349997448472 0.000000000000000
203.59296710927 0.000000000000000 0.000349997448354 0.000000000000000
203.59188506667 0.000000000000000 0.000349997448072 0.000000000000000
203.59080302407 0.000000000000000 0.000349997447791 0.000000000000000
203.58972098147 0.000000000000000 0.000349997447509 0.000000000000000
203.58707470539 0.000000000000000 0.000349997446820 0.000000000000000
203.58442842930 0.000000000000000 0.000349997446130 0.000000000000000
203.58178215321 0.000000000000000 0.000349997445441 0.000000000000000
203.57460970235 0.000000000000000 0.000349997443571 0.000000000000000
203.56743725149 0.000000000000000 0.000349997441701 0.000000000000000
203.56026480062 0.000000000000000 0.000349997439828 0.000000000000000
203.53725499910 0.000000000000000 0.000349997433814 0.000000000000000
203.51424519758 0.000000000000000 0.000349997427786 0.000000000000000
203.49123539605 0.000000000000000 0.000349997421744 0.000000000000000
203.39999222307 0.000000000000000 0.000349997397652 0.000000000000000
203.30874905009 0.000000000000000 0.000349997373344 0.000000000000000
203.21750587711 0.000000000000000 0.000349997348814 0.000000000000000
203.00965400686 0.000000000000000 0.000349997292094 0.000000000000000
202.80180213660 0.000000000000000 0.000349997234168 0.000000000000000
202.59395026635 0.000000000000000 0.000349997175000 0.000000000000000
202.38609839610 0.000000000000000 0.000349997114552 0.000000000000000
202.24421375892 0.000000000000000 0.000349997072537 0.000000000000000
202.10232912174 0.000000000000000 0.000349997029902 0.000000000000000
202.00667452565 0.000000000000000 0.000349997000805 0.000000000000000
201.91101992956 0.000000000000000 0.000349996971419 0.000000000000000
201.84660239372 0.000000000000000 0.000349996951465 0.000000000000000
201.78218485788 0.000000000000000 0.000349996931380 0.000000000000000
201.73881303484 0.000000000000000 0.000349996917782 0.000000000000000
201.69544121180 0.000000000000000 0.000349996904123 0.000000000000000
201.66624262425 0.000000000000000 0.000349996894894 0.000000000000000
201.63704403670 0.000000000000000 0.000349996885637 0.000000000000000
201.61738859602 0.000000000000000 0.000349996879390 0.000000000000000
201.59773315534 0.000000000000000 0.000349996873131 0.000000000000000
201.58450251572 0.000000000000000 0.000349996868911 0.000000000000000
201.57127187610 0.000000000000000 0.000349996864724 0.000000000000000
201.56236626527 0.000000000000000 0.000349996861917 0.000000000000000
201.55346065444 0.000000000000000 0.000349996859062 0.000000000000000
201.54746637585 0.000000000000000 0.000349996857142 0.000000000000000
201.54147209726 0.000000000000000 0.000349996855221 0.000000000000000
201.53743743817 0.000000000000000 0.000349996853928 0.000000000000000
201.53340277909 0.000000000000000 0.000349996852634 0.000000000000000
201.53068708052 0.000000000000000 0.000349996851762 0.000000000000000
201.52797138195 0.000000000000000 0.000349996850891 0.000000000000000
201.52614338617 0.000000000000000 0.000349996850304 0.000000000000000
201.52431539039 0.000000000000000 0.000349996849717 0.000000000000000
201.52308479160 0.000000000000000 0.000349996849322 0.000000000000000
201.52185419281 0.000000000000000 0.000349996848927 0.000000000000000
201.52102555019 0.000000000000000 0.000349996848660 0.000000000000000
201.52019690757 0.000000000000000 0.000349996848394 0.000000000000000
201.51963861327 0.000000000000000 0.000349996848215 0.000000000000000
201.51908031896 0.000000000000000 0.000349996848036 0.000000000000000
201.51870369756 0.000000000000000 0.000349996847915 0.000000000000000
201.51832707617 0.000000000000000 0.000349996847794 0.000000000000000
201.51807229575 0.000000000000000 0.000349996847712 0.000000000000000
201.51781751533 0.000000000000000 0.000349996847630 0.000000000000000
201.51764406165 0.000000000000000 0.000349996847574 0.000000000000000
201.51747060797 0.000000000000000 0.000349996847519 0.000000000000000
201.51735076329 0.000000000000000 0.000349996847480 0.000000000000000
201.51723091861 0.000000000000000 0.000349996847442 0.000000000000000
201.51714498751 0.000000000000000 0.000349996847414 0.000000000000000
201.51705905642 0.000000000000000 0.000349996847387 0.000000000000000
201.51698976765 0.000000000000000 0.000349996847365 0.000000000000000
201.51692047889 0.000000000000000 0.000349996847342 0.000000000000000
201.51685119013 0.000000000000000 0.000349996847320 0.000000000000000
201.51683911362 0.000000000000000 0.000349996847316 0.000000000000000
201.51682703712 0.000000000000000 0.000349996847313 0.000000000000000
201.51681496062 0.000000000000000 0.000349996847309 0.000000000000000
201.51679080761 0.000000000000000 0.000349996847301 0.000000000000000
201.51676665461 0.000000000000000 0.000349996847293 0.000000000000000
201.51674250161 0.000000000000000 0.000349996847286 0.000000000000000
201.51671834860 0.000000000000000 0.000349996847278 0.000000000000000
201.51666913837 0.000000000000000 0.000349996847262 0.000000000000000
201.51661992813 0.000000000000000 0.000349996847247 0.000000000000000
201.51657071790 0.000000000000000 0.000349996847231 0.000000000000000
201.51652150766 0.000000000000000 0.000349996847215 0.000000000000000
201.51639695744 0.000000000000000 0.000349996847176 0.000000000000000
201.51627240722 0.000000000000000 0.000349996847136 0.000000000000000
201.51614785700 0.000000000000000 0.000349996847097 0.000000000000000
201.51602330678 0.000000000000000 0.000349996847058 0.000000000000000
201.51585837228 0.000000000000000 0.000349996847005 0.000000000000000
201.51569343778 0.000000000000000 0.000349996846953 0.000000000000000
201.51552850327 0.000000000000000 0.000349996846901 0.000000000000000
201.51536356877 0.000000000000000 0.000349996846849 0.000000000000000
201.51498984610 0.000000000000000 0.000349996846730 0.000000000000000
201.51461612344 0.000000000000000 0.000349996846612 0.000000000000000
201.51424240078 0.000000000000000 0.000349996846494 0.000000000000000
201.51386867811 0.000000000000000 0.000349996846376 0.000000000000000
201.51299969528 0.000000000000000 0.000349996846101 0.000000000000000
201.51213071245 0.000000000000000 0.000349996845826 0.000000000000000
201.51126172963 0.000000000000000 0.000349996845551 0.000000000000000
201.51039274680 0.000000000000000 0.000349996845276 0.000000000000000
201.50797094238 0.000000000000000 0.000349996844509 0.000000000000000
201.50554913796 0.000000000000000 0.000349996843743 0.000000000000000
201.50312733354 0.000000000000000 0.000349996842976 0.000000000000000
201.49644945358 0.000000000000000 0.000349996840861 0.000000000000000
201.48977157362 0.000000000000000 0.000349996838744 0.000000000000000
201.48309369366 0.000000000000000 0.000349996836626 0.000000000000000
201.46176591214 0.000000000000000 0.000349996829852 0.000000000000000
201.44043813061 0.000000000000000 0.000349996823063 0.000000000000000
201.41911034909 0.000000000000000 0.000349996816260 0.000000000000000
201.33473588721 0.000000000000000 0.000349996789201 0.000000000000000
201.25036142533 0.000000000000000 0.000349996761908 0.000000000000000
201.16598696346 0.000000000000000 0.000349996734378 0.000000000000000
200.97407249106 0.000000000000000 0.000349996670858 0.000000000000000
200.78215801867 0.000000000000000 0.000349996606049 0.000000000000000
200.59024354628 0.000000000000000 0.000349996539913 0.000000000000000
200.39832907388 0.000000000000000 0.000349996472413 0.000000000000000
200.25653724200 0.000000000000000 0.000349996421645 0.000000000000000
200.11474541011 0.000000000000000 0.000349996370102 0.000000000000000
200.01859935893 0.000000000000000 0.000349996334704 0.000000000000000
199.92245330776 0.000000000000000 0.000349996298942 0.000000000000000
199.85768083212 0.000000000000000 0.000349996274642 0.000000000000000
199.79290835648 0.000000000000000 0.000349996250174 0.000000000000000
199.74929786941 0.000000000000000 0.000349996233606 0.000000000000000
199.70568738234 0.000000000000000 0.000349996216960 0.000000000000000
199.67632895314 0.000000000000000 0.000349996205712 0.000000000000000
199.64697052393 0.000000000000000 0.000349996194428 0.000000000000000
199.62720796663 0.000000000000000 0.000349996186813 0.000000000000000
199.60744540934 0.000000000000000 0.000349996179182 0.000000000000000
199.59414292571 0.000000000000000 0.000349996174037 0.000000000000000
199.58084044209 0.000000000000000 0.000349996168884 0.000000000000000
199.57188661434 0.000000000000000 0.000349996165412 0.000000000000000
199.56293278660 0.000000000000000 0.000349996161937 0.000000000000000
199.55690612649 0.000000000000000 0.000349996159596 0.000000000000000
199.55087946638 0.000000000000000 0.000349996157253 0.000000000000000
199.54682305520 0.000000000000000 0.000349996155676 0.000000000000000
199.54276664401 0.000000000000000 0.000349996154098 0.000000000000000
199.54003633602 0.000000000000000 0.000349996153035 0.000000000000000
199.53730602804 0.000000000000000 0.000349996151972 0.000000000000000
199.53546822863 0.000000000000000 0.000349996151256 0.000000000000000
199.53363042921 0.000000000000000 0.000349996150541 0.000000000000000
199.53239326724 0.000000000000000 0.000349996150059 0.000000000000000
199.53115610527 0.000000000000000 0.000349996149577 0.000000000000000
199.53032309351 0.000000000000000 0.000349996149252 0.000000000000000
199.52949008174 0.000000000000000 0.000349996148928 0.000000000000000
199.52892891668 0.000000000000000 0.000349996148709 0.000000000000000
199.52836775161 0.000000000000000 0.000349996148491 0.000000000000000
199.52798930189 0.000000000000000 0.000349996148343 0.000000000000000
199.52761085216 0.000000000000000 0.000349996148196 0.000000000000000
199.52735499823 0.000000000000000 0.000349996148096 0.000000000000000
199.52709914430 0.000000000000000 0.000349996147996 0.000000000000000
199.52692521232 0.000000000000000 0.000349996147929 0.000000000000000
199.52675128034 0.000000000000000 0.000349996147861 0.000000000000000
199.52663151694 0.000000000000000 0.000349996147814 0.000000000000000
199.52651175355 0.000000000000000 0.000349996147768 0.000000000000000
199.52642664811 0.000000000000000 0.000349996147735 0.000000000000000
199.52634154267 0.000000000000000 0.000349996147702 0.000000000000000
199.52627513195 0.000000000000000 0.000349996147676 0.000000000000000
199.52620872124 0.000000000000000 0.000349996147650 0.000000000000000
199.52614231052 0.000000000000000 0.000349996147624 0.000000000000000
199.52609569929 0.000000000000000 0.000349996147606 0.000000000000000
199.52604908806 0.000000000000000 0.000349996147588 0.000000000000000
199.52600247683 0.000000000000000 0.000349996147570 0.000000000000000
199.52595586560 0.000000000000000 0.000349996147552 0.000000000000000
199.52590925438 0.000000000000000 0.000349996147534 0.000000000000000
199.52586264315 0.000000000000000 0.000349996147516 0.000000000000000
199.52581603192 0.000000000000000 0.000349996147498 0.000000000000000
199.52572280946 0.000000000000000 0.000349996147462 0.000000000000000
199.52562958700 0.000000000000000 0.000349996147427 0.000000000000000
199.52553636455 0.000000000000000 0.000349996147391 0.000000000000000
199.52544314209 0.000000000000000 0.000349996147355 0.000000000000000
199.52530521327 0.000000000000000 0.000349996147302 0.000000000000000
199.52516728446 0.000000000000000 0.000349996147249 0.000000000000000
199.52502935565 0.000000000000000 0.000349996147196 0.000000000000000
199.52489142683 0.000000000000000 0.000349996147143 0.000000000000000
199.52459324342 0.000000000000000 0.000349996147028 0.000000000000000
199.52429506000 0.000000000000000 0.000349996146914 0.000000000000000
199.52399687659 0.000000000000000 0.000349996146799 0.000000000000000
199.52369869317 0.000000000000000 0.000349996146685 0.000000000000000
199.52301587361 0.000000000000000 0.000349996146423 0.000000000000000
199.52233305405 0.000000000000000 0.000349996146161 0.000000000000000
199.52165023448 0.000000000000000 0.000349996145899 0.000000000000000
199.52096741492 0.000000000000000 0.000349996145636 0.000000000000000
199.51913563509 0.000000000000000 0.000349996144933 0.000000000000000
199.51730385525 0.000000000000000 0.000349996144229 0.000000000000000
199.51547207542 0.000000000000000 0.000349996143526 0.000000000000000
199.51057687164 0.000000000000000 0.000349996141645 0.000000000000000
199.50568166787 0.000000000000000 0.000349996139763 0.000000000000000
199.50078646409 0.000000000000000 0.000349996137880 0.000000000000000
199.48580864096 0.000000000000000 0.000349996132113 0.000000000000000
199.47083081783 0.000000000000000 0.000349996126338 0.000000000000000
199.45585299469 0.000000000000000 0.000349996120553 0.000000000000000
199.39978039460 0.000000000000000 0.000349996098817 0.000000000000000
199.34370779451 0.000000000000000 0.000349996076952 0.000000000000000
199.28763519442 0.000000000000000 0.000349996054957 0.000000000000000
199.10672323968 0.000000000000000 0.000349995983091 0.000000000000000
198.92581128493 0.000000000000000 0.000349995909815 0.000000000000000
198.79015182449 0.000000000000000 0.000349995853917 0.000000000000000
198.65449236405 0.000000000000000 0.000349995797183 0.000000000000000
198.54691323964 0.000000000000000 0.000349995751589 0.000000000000000
198.43933411524 0.000000000000000 0.000349995705451 0.000000000000000
198.35415550362 0.000000000000000 0.000349995668529 0.000000000000000
198.26897689200 0.000000000000000 0.000349995631259 0.000000000000000
198.20153689359 0.000000000000000 0.000349995601500 0.000000000000000
198.13409689518 0.000000000000000 0.000349995571519 0.000000000000000
198.08070436648 0.000000000000000 0.000349995547625 0.000000000000000
198.02731183777 0.000000000000000 0.000349995523589 0.000000000000000
197.98504250081 0.000000000000000 0.000349995504461 0.000000000000000
197.94277316385 0.000000000000000 0.000349995485243 0.000000000000000
197.90931079685 0.000000000000000 0.000349995469966 0.000000000000000
197.87584842984 0.000000000000000 0.000349995454633 0.000000000000000
197.84935870759 0.000000000000000 0.000349995442455 0.000000000000000
197.82286898535 0.000000000000000 0.000349995430242 0.000000000000000
197.80189938520 0.000000000000000 0.000349995420549 0.000000000000000
197.78092978506 0.000000000000000 0.000349995410834 0.000000000000000
197.76433021706 0.000000000000000 0.000349995403128 0.000000000000000
197.74773064907 0.000000000000000 0.000349995395407 0.000000000000000
197.73459054599 0.000000000000000 0.000349995389286 0.000000000000000
197.72145044292 0.000000000000000 0.000349995383156 0.000000000000000
197.71104891254 0.000000000000000 0.000349995378298 0.000000000000000
197.70064738217 0.000000000000000 0.000349995373434 0.000000000000000
197.69241371911 0.000000000000000 0.000349995369579 0.000000000000000
197.68418005606 0.000000000000000 0.000349995365722 0.000000000000000
197.67766246586 0.000000000000000 0.000349995362666 0.000000000000000
197.67114487567 0.000000000000000 0.000349995359608 0.000000000000000
197.66598570671 0.000000000000000 0.000349995357185 0.000000000000000
197.66082653776 0.000000000000000 0.000349995354762 0.000000000000000
197.65674266888 0.000000000000000 0.000349995352842 0.000000000000000
197.65265880000 0.000000000000000 0.000349995350922 0.000000000000000
197.64942611191 0.000000000000000 0.000349995349401 0.000000000000000
197.64619342381 0.000000000000000 0.000349995347880 0.000000000000000
197.64363450464 0.000000000000000 0.000349995346676 0.000000000000000
197.64107558547 0.000000000000000 0.000349995345471 0.000000000000000
197.63904999740 0.000000000000000 0.000349995344517 0.000000000000000
197.63702440932 0.000000000000000 0.000349995343563 0.000000000000000
197.63542098291 0.000000000000000 0.000349995342807 0.000000000000000
197.63381755651 0.000000000000000 0.000349995342052 0.000000000000000
197.63254829062 0.000000000000000 0.000349995341453 0.000000000000000
197.63127902474 0.000000000000000 0.000349995340855 0.000000000000000
197.63027425739 0.000000000000000 0.000349995340382 0.000000000000000
197.62926949004 0.000000000000000 0.000349995339908 0.000000000000000
197.62847407552 0.000000000000000 0.000349995339533 0.000000000000000
197.62767866099 0.000000000000000 0.000349995339158 0.000000000000000
197.62704894346 0.000000000000000 0.000349995338861 0.000000000000000
197.62641922592 0.000000000000000 0.000349995338564 0.000000000000000
197.62592064355 0.000000000000000 0.000349995338329 0.000000000000000
197.62542206117 0.000000000000000 0.000349995338094 0.000000000000000
197.62502724927 0.000000000000000 0.000349995337907 0.000000000000000
197.62463243736 0.000000000000000 0.000349995337721 0.000000000000000
197.62431972645 0.000000000000000 0.000349995337574 0.000000000000000
197.62400701554 0.000000000000000 0.000349995337426 0.000000000000000
197.62375924195 0.000000000000000 0.000349995337309 0.000000000000000
197.62351146835 0.000000000000000 0.000349995337192 0.000000000000000
197.62331503188 0.000000000000000 0.000349995337100 0.000000000000000
197.62311859541 0.000000000000000 0.000349995337007 0.000000000000000
197.62296271236 0.000000000000000 0.000349995336934 0.000000000000000
197.62280682930 0.000000000000000 0.000349995336860 0.000000000000000
197.62268293936 0.000000000000000 0.000349995336802 0.000000000000000
197.62255904942 0.000000000000000 0.000349995336743 0.000000000000000
197.62246034338 0.000000000000000 0.000349995336697 0.000000000000000
197.62236163733 0.000000000000000 0.000349995336650 0.000000000000000
197.62228267793 0.000000000000000 0.000349995336613 0.000000000000000
197.62220371853 0.000000000000000 0.000349995336576 0.000000000000000
197.62214013006 0.000000000000000 0.000349995336546 0.000000000000000
197.62207654159 0.000000000000000 0.000349995336515 0.000000000000000
197.62202474119 0.000000000000000 0.000349995336491 0.000000000000000
197.62197294078 0.000000000000000 0.000349995336467 0.000000000000000
197.62192986630 0.000000000000000 0.000349995336446 0.000000000000000
197.62188679183 0.000000000000000 0.000349995336426 0.000000000000000
197.62184371735 0.000000000000000 0.000349995336406 0.000000000000000
197.62179222570 0.000000000000000 0.000349995336382 0.000000000000000
197.62174073405 0.000000000000000 0.000349995336357 0.000000000000000
197.62168924241 0.000000000000000 0.000349995336333 0.000000000000000
197.62167894408 0.000000000000000 0.000349995336328 0.000000000000000
197.62166864575 0.000000000000000 0.000349995336324 0.000000000000000
197.62165834742 0.000000000000000 0.000349995336319 0.000000000000000
197.62163775076 0.000000000000000 0.000349995336309 0.000000000000000
197.62161715410 0.000000000000000 0.000349995336300 0.000000000000000
197.62159655744 0.000000000000000 0.000349995336290 0.000000000000000
197.62157596078 0.000000000000000 0.000349995336280 0.000000000000000
197.62153228114 0.000000000000000 0.000349995336260 0.000000000000000
197.62148860149 0.000000000000000 0.000349995336240 0.000000000000000
197.62144492185 0.000000000000000 0.000349995336219 0.000000000000000
197.62140124220 0.000000000000000 0.000349995336199 0.000000000000000
197.62128590312 0.000000000000000 0.000349995336145 0.000000000000000
197.62119190902 0.000000000000000 0.000349995336101 0.000000000000000
197.62109791492 0.000000000000000 0.000349995336058 0.000000000000000
197.62100392082 0.000000000000000 0.000349995336014 0.000000000000000
197.62090992672 0.000000000000000 0.000349995335970 0.000000000000000
197.62073973445 0.000000000000000 0.000349995335891 0.000000000000000
197.62056954217 0.000000000000000 0.000349995335812 0.000000000000000
197.62039934989 0.000000000000000 0.000349995335733 0.000000000000000
197.62022915762 0.000000000000000 0.000349995335653 0.000000000000000
197.61985686615 0.000000000000000 0.000349995335480 0.000000000000000
197.61948457469 0.000000000000000 0.000349995335307 0.000000000000000
197.61911228322 0.000000000000000 0.000349995335134 0.000000000000000
197.61873999176 0.000000000000000 0.000349995334961 0.000000000000000
197.61785117758 0.000000000000000 0.000349995334548 0.000000000000000
197.61696236341 0.000000000000000 0.000349995334135 0.000000000000000
197.61607354923 0.000000000000000 0.000349995333721 0.000000000000000
197.61390449124 0.000000000000000 0.000349995332712 0.000000000000000
197.61173543324 0.000000000000000 0.000349995331704 0.000000000000000
197.60956637524 0.000000000000000 0.000349995330694 0.000000000000000
197.60370455950 0.000000000000000 0.000349995327966 0.000000000000000
197.59784274376 0.000000000000000 0.000349995325236 0.000000000000000
197.59198092802 0.000000000000000 0.000349995322504 0.000000000000000
197.57324515242 0.000000000000000 0.000349995313762 0.000000000000000
197.55450937682 0.000000000000000 0.000349995305001 0.000000000000000
197.53577360122 0.000000000000000 0.000349995296224 0.000000000000000
197.46183461506 0.000000000000000 0.000349995261408 0.000000000000000
197.38789562889 0.000000000000000 0.000349995226312 0.000000000000000
197.31395664272 0.000000000000000 0.000349995190931 0.000000000000000
197.14596577215 0.000000000000000 0.000349995109464 0.000000000000000
196.97797490158 0.000000000000000 0.000349995026458 0.000000000000000
196.80998403101 0.000000000000000 0.000349994941869 0.000000000000000
196.64199316045 0.000000000000000 0.000349994855656 0.000000000000000
196.50581218786 0.000000000000000 0.000349994784549 0.000000000000000
196.36963121527 0.000000000000000 0.000349994712332 0.000000000000000
196.27665615618 0.000000000000000 0.000349994662380 0.000000000000000
196.18368109710 0.000000000000000 0.000349994611897 0.000000000000000
196.12102957110 0.000000000000000 0.000349994577578 0.000000000000000
196.05837804511 0.000000000000000 0.000349994543015 0.000000000000000
196.01620283995 0.000000000000000 0.000349994519610 0.000000000000000
195.97402763480 0.000000000000000 0.000349994496094 0.000000000000000
195.94563988367 0.000000000000000 0.000349994480202 0.000000000000000
195.91725213253 0.000000000000000 0.000349994464260 0.000000000000000
195.89814519775 0.000000000000000 0.000349994453501 0.000000000000000
195.87903826297 0.000000000000000 0.000349994442720 0.000000000000000
195.86617818173 0.000000000000000 0.000349994435450 0.000000000000000
195.85331810049 0.000000000000000 0.000349994428170 0.000000000000000
195.84466258474 0.000000000000000 0.000349994423264 0.000000000000000
195.83600706899 0.000000000000000 0.000349994418354 0.000000000000000
195.83018145856 0.000000000000000 0.000349994415046 0.000000000000000
195.82435584814 0.000000000000000 0.000349994411737 0.000000000000000
195.82043489069 0.000000000000000 0.000349994409508 0.000000000000000
195.81651393324 0.000000000000000 0.000349994407278 0.000000000000000
195.81387486962 0.000000000000000 0.000349994405777 0.000000000000000
195.81123580600 0.000000000000000 0.000349994404275 0.000000000000000
195.80945947315 0.000000000000000 0.000349994403264 0.000000000000000
195.80768314030 0.000000000000000 0.000349994402253 0.000000000000000
195.80648740099 0.000000000000000 0.000349994401572 0.000000000000000
195.80529166169 0.000000000000000 0.000349994400891 0.000000000000000
195.80448659429 0.000000000000000 0.000349994400432 0.000000000000000
195.80368152689 0.000000000000000 0.000349994399974 0.000000000000000
195.80313926015 0.000000000000000 0.000349994399665 0.000000000000000
195.80259699342 0.000000000000000 0.000349994399356 0.000000000000000
195.80223139556 0.000000000000000 0.000349994399148 0.000000000000000
195.80186579769 0.000000000000000 0.000349994398940 0.000000000000000
195.80161879221 0.000000000000000 0.000349994398799 0.000000000000000
195.80137178673 0.000000000000000 0.000349994398659 0.000000000000000
195.80120411533 0.000000000000000 0.000349994398563 0.000000000000000
195.80103644394 0.000000000000000 0.000349994398468 0.000000000000000
195.80092138592 0.000000000000000 0.000349994398402 0.000000000000000
195.80080632790 0.000000000000000 0.000349994398337 0.000000000000000
195.80072527606 0.000000000000000 0.000349994398291 0.000000000000000
195.80064422423 0.000000000000000 0.000349994398245 0.000000000000000
195.80058277123 0.000000000000000 0.000349994398210 0.000000000000000
195.80052131824 0.000000000000000 0.000349994398175 0.000000000000000
195.80045986525 0.000000000000000 0.000349994398140 0.000000000000000
195.80041379029 0.000000000000000 0.000349994398114 0.000000000000000
195.80036771534 0.000000000000000 0.000349994398088 0.000000000000000
195.80032164038 0.000000000000000 0.000349994398062 0.000000000000000
195.80027556543 0.000000000000000 0.000349994398036 0.000000000000000
195.80022949047 0.000000000000000 0.000349994398010 0.000000000000000
195.80018341552 0.000000000000000 0.000349994397984 0.000000000000000
195.80013734056 0.000000000000000 0.000349994397958 0.000000000000000
195.80004519065 0.000000000000000 0.000349994397906 0.000000000000000
195.79995304074 0.000000000000000 0.000349994397854 0.000000000000000
195.79986089083 0.000000000000000 0.000349994397802 0.000000000000000
195.79976874092 0.000000000000000 0.000349994397750 0.000000000000000
195.79963649321 0.000000000000000 0.000349994397676 0.000000000000000
195.79950424550 0.000000000000000 0.000349994397602 0.000000000000000
195.79937199779 0.000000000000000 0.000349994397528 0.000000000000000
195.79923975008 0.000000000000000 0.000349994397453 0.000000000000000
195.79894805533 0.000000000000000 0.000349994397289 0.000000000000000
195.79865636059 0.000000000000000 0.000349994397126 0.000000000000000
195.79836466584 0.000000000000000 0.000349994396962 0.000000000000000
195.79807297110 0.000000000000000 0.000349994396798 0.000000000000000
195.79739892652 0.000000000000000 0.000349994396419 0.000000000000000
195.79672488195 0.000000000000000 0.000349994396041 0.000000000000000
195.79605083737 0.000000000000000 0.000349994395662 0.000000000000000
195.79537679279 0.000000000000000 0.000349994395283 0.000000000000000
195.79353102518 0.000000000000000 0.000349994394246 0.000000000000000
195.79168525757 0.000000000000000 0.000349994393209 0.000000000000000
195.78983948996 0.000000000000000 0.000349994392172 0.000000000000000
195.78482294391 0.000000000000000 0.000349994389352 0.000000000000000
195.77980639786 0.000000000000000 0.000349994386530 0.000000000000000
195.77478985181 0.000000000000000 0.000349994383706 0.000000000000000
195.75908212544 0.000000000000000 0.000349994374856 0.000000000000000
195.74337439907 0.000000000000000 0.000349994365989 0.000000000000000
195.72766667270 0.000000000000000 0.000349994357108 0.000000000000000
195.66708999447 0.000000000000000 0.000349994322711 0.000000000000000
195.60651331624 0.000000000000000 0.000349994288080 0.000000000000000
195.54593663802 0.000000000000000 0.000349994253213 0.000000000000000
195.38317371601 0.000000000000000 0.000349994158330 0.000000000000000
195.22041079400 0.000000000000000 0.000349994061665 0.000000000000000
195.09938747971 0.000000000000000 0.000349993988605 0.000000000000000
194.97836416542 0.000000000000000 0.000349993914511 0.000000000000000
194.88235663329 0.000000000000000 0.000349993854985 0.000000000000000
194.78634910116 0.000000000000000 0.000349993794787 0.000000000000000
194.71031880016 0.000000000000000 0.000349993746633 0.000000000000000
194.63428849916 0.000000000000000 0.000349993698050 0.000000000000000
194.57407843217 0.000000000000000 0.000349993659268 0.000000000000000
194.51386836519 0.000000000000000 0.000349993620212 0.000000000000000
194.46618867456 0.000000000000000 0.000349993589089 0.000000000000000
194.41850898394 0.000000000000000 0.000349993557792 0.000000000000000
194.38075350278 0.000000000000000 0.000349993532887 0.000000000000000
194.34299802162 0.000000000000000 0.000349993507871 0.000000000000000
194.31310229161 0.000000000000000 0.000349993487986 0.000000000000000
194.28320656160 0.000000000000000 0.000349993468031 0.000000000000000
194.25953528858 0.000000000000000 0.000349993452183 0.000000000000000
194.23586401556 0.000000000000000 0.000349993436290 0.000000000000000
194.21712190901 0.000000000000000 0.000349993423677 0.000000000000000
194.19837980247 0.000000000000000 0.000349993411036 0.000000000000000
194.18354093443 0.000000000000000 0.000349993401008 0.000000000000000
194.16870206639 0.000000000000000 0.000349993390963 0.000000000000000
194.15695390002 0.000000000000000 0.000349993382998 0.000000000000000
194.14520573365 0.000000000000000 0.000349993375023 0.000000000000000
194.13590477409 0.000000000000000 0.000349993368701 0.000000000000000
194.12660381453 0.000000000000000 0.000349993362373 0.000000000000000
194.11924046905 0.000000000000000 0.000349993357358 0.000000000000000
194.11187712358 0.000000000000000 0.000349993352339 0.000000000000000
194.10604785964 0.000000000000000 0.000349993348362 0.000000000000000
194.10021859570 0.000000000000000 0.000349993344383 0.000000000000000
194.09560388255 0.000000000000000 0.000349993341231 0.000000000000000
194.09098916939 0.000000000000000 0.000349993338078 0.000000000000000
194.08733600300 0.000000000000000 0.000349993335580 0.000000000000000
194.08368283660 0.000000000000000 0.000349993333081 0.000000000000000
194.08079089661 0.000000000000000 0.000349993331103 0.000000000000000
194.07789895662 0.000000000000000 0.000349993329123 0.000000000000000
194.07560964136 0.000000000000000 0.000349993327556 0.000000000000000
194.07332032609 0.000000000000000 0.000349993325988 0.000000000000000
194.07150806781 0.000000000000000 0.000349993324747 0.000000000000000
194.06969580952 0.000000000000000 0.000349993323505 0.000000000000000
194.06826119625 0.000000000000000 0.000349993322522 0.000000000000000
194.06682658298 0.000000000000000 0.000349993321539 0.000000000000000
194.06569091150 0.000000000000000 0.000349993320760 0.000000000000000
194.06455524001 0.000000000000000 0.000349993319982 0.000000000000000
194.06365620237 0.000000000000000 0.000349993319365 0.000000000000000
194.06275716472 0.000000000000000 0.000349993318749 0.000000000000000
194.06204543255 0.000000000000000 0.000349993318261 0.000000000000000
194.06133370038 0.000000000000000 0.000349993317773 0.000000000000000
194.06077022028 0.000000000000000 0.000349993317386 0.000000000000000
194.06020674019 0.000000000000000 0.000349993317000 0.000000000000000
194.05976059205 0.000000000000000 0.000349993316694 0.000000000000000
194.05931444392 0.000000000000000 0.000349993316388 0.000000000000000
194.05896114505 0.000000000000000 0.000349993316146 0.000000000000000
194.05860784617 0.000000000000000 0.000349993315903 0.000000000000000
194.05832800826 0.000000000000000 0.000349993315711 0.000000000000000
194.05804817035 0.000000000000000 0.000349993315519 0.000000000000000
194.05782643577 0.000000000000000 0.000349993315367 0.000000000000000
194.05760470118 0.000000000000000 0.000349993315215 0.000000000000000
194.05742890012 0.000000000000000 0.000349993315095 0.000000000000000
194.05725309905 0.000000000000000 0.000349993314974 0.000000000000000
194.05711358127 0.000000000000000 0.000349993314878 0.000000000000000
194.05697406348 0.000000000000000 0.000349993314783 0.000000000000000
194.05686316765 0.000000000000000 0.000349993314707 0.000000000000000
194.05675227181 0.000000000000000 0.000349993314631 0.000000000000000
194.05666390277 0.000000000000000 0.000349993314570 0.000000000000000
194.05657553373 0.000000000000000 0.000349993314509 0.000000000000000
194.05650482290 0.000000000000000 0.000349993314461 0.000000000000000
194.05643411207 0.000000000000000 0.000349993314412 0.000000000000000
194.05637713893 0.000000000000000 0.000349993314373 0.000000000000000
194.05632016578 0.000000000000000 0.000349993314334 0.000000000000000
194.05627371549 0.000000000000000 0.000349993314303 0.000000000000000
194.05622726519 0.000000000000000 0.000349993314271 0.000000000000000
194.05618857972 0.000000000000000 0.000349993314244 0.000000000000000
194.05614989425 0.000000000000000 0.000349993314218 0.000000000000000
194.05611120878 0.000000000000000 0.000349993314191 0.000000000000000
194.05606467243 0.000000000000000 0.000349993314159 0.000000000000000
194.05601813608 0.000000000000000 0.000349993314128 0.000000000000000
194.05597159973 0.000000000000000 0.000349993314096 0.000000000000000
194.05596229246 0.000000000000000 0.000349993314090 0.000000000000000
194.05595298519 0.000000000000000 0.000349993314083 0.000000000000000
194.05594367792 0.000000000000000 0.000349993314077 0.000000000000000
194.05592506338 0.000000000000000 0.000349993314064 0.000000000000000
194.05590644884 0.000000000000000 0.000349993314051 0.000000000000000
194.05588783430 0.000000000000000 0.000349993314039 0.000000000000000
194.05586921976 0.000000000000000 0.000349993314026 0.000000000000000
194.05582999771 0.000000000000000 0.000349993314000 0.000000000000000
194.05579077565 0.000000000000000 0.000349993313973 0.000000000000000
194.05575155360 0.000000000000000 0.000349993313946 0.000000000000000
194.05571233155 0.000000000000000 0.000349993313920 0.000000000000000
194.05561391710 0.000000000000000 0.000349993313853 0.000000000000000
194.05551550265 0.000000000000000 0.000349993313786 0.000000000000000
194.05541708820 0.000000000000000 0.000349993313720 0.000000000000000
194.05531867375 0.000000000000000 0.000349993313653 0.000000000000000
194.05518711976 0.000000000000000 0.000349993313564 0.000000000000000
194.05505556576 0.000000000000000 0.000349993313475 0.000000000000000
194.05492401177 0.000000000000000 0.000349993313386 0.000000000000000
194.05479245778 0.000000000000000 0.000349993313297 0.000000000000000
194.05449558642 0.000000000000000 0.000349993313096 0.000000000000000
194.05419871506 0.000000000000000 0.000349993312895 0.000000000000000
194.05390184370 0.000000000000000 0.000349993312694 0.000000000000000
194.05360497234 0.000000000000000 0.000349993312493 0.000000000000000
194.05291560151 0.000000000000000 0.000349993312027 0.000000000000000
194.05222623069 0.000000000000000 0.000349993311560 0.000000000000000
194.05153685986 0.000000000000000 0.000349993311093 0.000000000000000
194.05084748903 0.000000000000000 0.000349993310627 0.000000000000000
194.04893267661 0.000000000000000 0.000349993309331 0.000000000000000
194.04701786418 0.000000000000000 0.000349993308034 0.000000000000000
194.04510305175 0.000000000000000 0.000349993306738 0.000000000000000
194.03983780997 0.000000000000000 0.000349993303171 0.000000000000000
194.03457256818 0.000000000000000 0.000349993299602 0.000000000000000
194.02930732639 0.000000000000000 0.000349993296031 0.000000000000000
194.01255520757 0.000000000000000 0.000349993284655 0.000000000000000
193.99580308876 0.000000000000000 0.000349993273258 0.000000000000000
193.97905096994 0.000000000000000 0.000349993261839 0.000000000000000
193.91310370208 0.000000000000000 0.000349993216673 0.000000000000000
193.84715643421 0.000000000000000 0.000349993171164 0.000000000000000
193.78120916635 0.000000000000000 0.000349993125307 0.000000000000000
193.62714147367 0.000000000000000 0.000349993016792 0.000000000000000
193.47307378099 0.000000000000000 0.000349992906298 0.000000000000000
193.35922271678 0.000000000000000 0.000349992823345 0.000000000000000
193.24537165256 0.000000000000000 0.000349992739262 0.000000000000000
193.15495327257 0.000000000000000 0.000349992671667 0.000000000000000
193.06453489258 0.000000000000000 0.000349992603339 0.000000000000000
192.99287199010 0.000000000000000 0.000349992548658 0.000000000000000
192.92120908761 0.000000000000000 0.000349992493506 0.000000000000000
192.86441648030 0.000000000000000 0.000349992449462 0.000000000000000
192.80762387299 0.000000000000000 0.000349992405119 0.000000000000000
192.76262205798 0.000000000000000 0.000349992369768 0.000000000000000
192.71762024297 0.000000000000000 0.000349992334228 0.000000000000000
192.68196587878 0.000000000000000 0.000349992305935 0.000000000000000
192.64631151459 0.000000000000000 0.000349992277522 0.000000000000000
192.61806636563 0.000000000000000 0.000349992254928 0.000000000000000
192.58982121668 0.000000000000000 0.000349992232259 0.000000000000000
192.56744801410 0.000000000000000 0.000349992214249 0.000000000000000
192.54507481153 0.000000000000000 0.000349992196191 0.000000000000000
192.52735454050 0.000000000000000 0.000349992181855 0.000000000000000
192.50963426947 0.000000000000000 0.000349992167490 0.000000000000000
192.49560047025 0.000000000000000 0.000349992156091 0.000000000000000
192.48156667104 0.000000000000000 0.000349992144674 0.000000000000000
192.47045325870 0.000000000000000 0.000349992135619 0.000000000000000
192.45933984637 0.000000000000000 0.000349992126553 0.000000000000000
192.45053967456 0.000000000000000 0.000349992119366 0.000000000000000
192.44173950275 0.000000000000000 0.000349992112171 0.000000000000000
192.43477146708 0.000000000000000 0.000349992106468 0.000000000000000
192.42780343141 0.000000000000000 0.000349992100761 0.000000000000000
192.42228635941 0.000000000000000 0.000349992096240 0.000000000000000
192.41676928742 0.000000000000000 0.000349992091715 0.000000000000000
192.41240122083 0.000000000000000 0.000349992088130 0.000000000000000
192.40803315424 0.000000000000000 0.000349992084544 0.000000000000000
192.40457491435 0.000000000000000 0.000349992081704 0.000000000000000
192.40111667446 0.000000000000000 0.000349992078862 0.000000000000000
192.39837882867 0.000000000000000 0.000349992076611 0.000000000000000
192.39564098288 0.000000000000000 0.000349992074360 0.000000000000000
192.39347351093 0.000000000000000 0.000349992072577 0.000000000000000
192.39130603898 0.000000000000000 0.000349992070794 0.000000000000000
192.38959014157 0.000000000000000 0.000349992069382 0.000000000000000
192.38787424416 0.000000000000000 0.000349992067970 0.000000000000000
192.38651585103 0.000000000000000 0.000349992066852 0.000000000000000
192.38515745789 0.000000000000000 0.000349992065733 0.000000000000000
192.38408208363 0.000000000000000 0.000349992064848 0.000000000000000
192.38300670938 0.000000000000000 0.000349992063962 0.000000000000000
192.38215537792 0.000000000000000 0.000349992063261 0.000000000000000
192.38130404646 0.000000000000000 0.000349992062560 0.000000000000000
192.38063006239 0.000000000000000 0.000349992062005 0.000000000000000
192.37995607832 0.000000000000000 0.000349992061449 0.000000000000000
192.37942246952 0.000000000000000 0.000349992061010 0.000000000000000
192.37888886072 0.000000000000000 0.000349992060570 0.000000000000000
192.37846635269 0.000000000000000 0.000349992060222 0.000000000000000
192.37804384467 0.000000000000000 0.000349992059874 0.000000000000000
192.37770925618 0.000000000000000 0.000349992059598 0.000000000000000
192.37737466770 0.000000000000000 0.000349992059323 0.000000000000000
192.37710963995 0.000000000000000 0.000349992059104 0.000000000000000
192.37684461220 0.000000000000000 0.000349992058886 0.000000000000000
192.37663460205 0.000000000000000 0.000349992058713 0.000000000000000
192.37642459191 0.000000000000000 0.000349992058540 0.000000000000000
192.37625807410 0.000000000000000 0.000349992058403 0.000000000000000
192.37609155630 0.000000000000000 0.000349992058265 0.000000000000000
192.37595939074 0.000000000000000 0.000349992058157 0.000000000000000
192.37582722517 0.000000000000000 0.000349992058048 0.000000000000000
192.37572215439 0.000000000000000 0.000349992057961 0.000000000000000
192.37561708361 0.000000000000000 0.000349992057875 0.000000000000000
192.37553333218 0.000000000000000 0.000349992057806 0.000000000000000
192.37544958075 0.000000000000000 0.000349992057737 0.000000000000000
192.37538253314 0.000000000000000 0.000349992057681 0.000000000000000
192.37531548554 0.000000000000000 0.000349992057626 0.000000000000000
192.37526142107 0.000000000000000 0.000349992057582 0.000000000000000
192.37520735660 0.000000000000000 0.000349992057537 0.000000000000000
192.37516321680 0.000000000000000 0.000349992057501 0.000000000000000
192.37511907699 0.000000000000000 0.000349992057465 0.000000000000000
192.37507493719 0.000000000000000 0.000349992057428 0.000000000000000
192.37502548913 0.000000000000000 0.000349992057388 0.000000000000000
192.37497604106 0.000000000000000 0.000349992057347 0.000000000000000
192.37492659300 0.000000000000000 0.000349992057306 0.000000000000000
192.37487714494 0.000000000000000 0.000349992057266 0.000000000000000
192.37484665595 0.000000000000000 0.000349992057241 0.000000000000000
192.37482163462 0.000000000000000 0.000349992057220 0.000000000000000
192.37479661329 0.000000000000000 0.000349992057200 0.000000000000000
192.37477159196 0.000000000000000 0.000349992057179 0.000000000000000
192.37473842848 0.000000000000000 0.000349992057152 0.000000000000000
192.37470526500 0.000000000000000 0.000349992057125 0.000000000000000
192.37467210152 0.000000000000000 0.000349992057098 0.000000000000000
192.37463893803 0.000000000000000 0.000349992057071 0.000000000000000
192.37453840127 0.000000000000000 0.000349992056989 0.000000000000000
192.37445701192 0.000000000000000 0.000349992056923 0.000000000000000
192.37437562256 0.000000000000000 0.000349992056857 0.000000000000000
192.37429423321 0.000000000000000 0.000349992056791 0.000000000000000
192.37421284385 0.000000000000000 0.000349992056724 0.000000000000000
192.37406762775 0.000000000000000 0.000349992056606 0.000000000000000
192.37392241165 0.000000000000000 0.000349992056488 0.000000000000000
192.37377719555 0.000000000000000 0.000349992056370 0.000000000000000
192.37363197945 0.000000000000000 0.000349992056252 0.000000000000000
192.37331498185 0.000000000000000 0.000349992055994 0.000000000000000
192.37299798426 0.000000000000000 0.000349992055736 0.000000000000000
192.37268098666 0.000000000000000 0.000349992055478 0.000000000000000
192.37236398907 0.000000000000000 0.000349992055221 0.000000000000000
192.37161216582 0.000000000000000 0.000349992054609 0.000000000000000
192.37086034257 0.000000000000000 0.000349992053998 0.000000000000000
192.37010851932 0.000000000000000 0.000349992053386 0.000000000000000
192.36828267604 0.000000000000000 0.000349992051901 0.000000000000000
192.36645683275 0.000000000000000 0.000349992050416 0.000000000000000
192.36463098947 0.000000000000000 0.000349992048930 0.000000000000000
192.35972940658 0.000000000000000 0.000349992044940 0.000000000000000
192.35482782368 0.000000000000000 0.000349992040948 0.000000000000000
192.34992624078 0.000000000000000 0.000349992036954 0.000000000000000
192.33439068230 0.000000000000000 0.000349992024279 0.000000000000000
192.31885512382 0.000000000000000 0.000349992011582 0.000000000000000
192.30331956533 0.000000000000000 0.000349991998861 0.000000000000000
192.24267665460 0.000000000000000 0.000349991948987 0.000000000000000
192.18203374386 0.000000000000000 0.000349991898757 0.000000000000000
192.12139083313 0.000000000000000 0.000349991848169 0.000000000000000
191.97149553858 0.000000000000000 0.000349991721553 0.000000000000000
191.82160024404 0.000000000000000 0.000349991592652 0.000000000000000
191.71028637117 0.000000000000000 0.000349991495415 0.000000000000000
191.59897249831 0.000000000000000 0.000349991396863 0.000000000000000
191.51048498755 0.000000000000000 0.000349991317566 0.000000000000000
191.42199747680 0.000000000000000 0.000349991237412 0.000000000000000
191.35179998461 0.000000000000000 0.000349991173211 0.000000000000000
191.28160249242 0.000000000000000 0.000349991108461 0.000000000000000
191.22592728157 0.000000000000000 0.000349991056712 0.000000000000000
191.17025207072 0.000000000000000 0.000349991004614 0.000000000000000
191.12610602276 0.000000000000000 0.000349990963054 0.000000000000000
191.08195997481 0.000000000000000 0.000349990921272 0.000000000000000
191.04696373150 0.000000000000000 0.000349990887991 0.000000000000000
191.01196748820 0.000000000000000 0.000349990854570 0.000000000000000
190.98423041153 0.000000000000000 0.000349990827981 0.000000000000000
190.95649333486 0.000000000000000 0.000349990801304 0.000000000000000
190.93451374124 0.000000000000000 0.000349990780101 0.000000000000000
190.91253414763 0.000000000000000 0.000349990758843 0.000000000000000
190.89511976741 0.000000000000000 0.000349990741960 0.000000000000000
190.87770538720 0.000000000000000 0.000349990725042 0.000000000000000
190.86390996962 0.000000000000000 0.000349990711615 0.000000000000000
190.85011455205 0.000000000000000 0.000349990698166 0.000000000000000
190.83918736268 0.000000000000000 0.000349990687498 0.000000000000000
190.82826017330 0.000000000000000 0.000349990676816 0.000000000000000
190.81960578449 0.000000000000000 0.000349990668345 0.000000000000000
190.81095139567 0.000000000000000 0.000349990659867 0.000000000000000
190.80409769133 0.000000000000000 0.000349990653146 0.000000000000000
190.79724398698 0.000000000000000 0.000349990646419 0.000000000000000
190.79181671847 0.000000000000000 0.000349990641089 0.000000000000000
190.78638944996 0.000000000000000 0.000349990635755 0.000000000000000
190.78209201334 0.000000000000000 0.000349990631530 0.000000000000000
190.77779457672 0.000000000000000 0.000349990627302 0.000000000000000
190.77439194830 0.000000000000000 0.000349990623953 0.000000000000000
190.77098931987 0.000000000000000 0.000349990620602 0.000000000000000
190.76829530121 0.000000000000000 0.000349990617949 0.000000000000000
190.76560128254 0.000000000000000 0.000349990615294 0.000000000000000
190.76346837747 0.000000000000000 0.000349990613192 0.000000000000000
190.76133547240 0.000000000000000 0.000349990611089 0.000000000000000
190.75964685610 0.000000000000000 0.000349990609424 0.000000000000000
190.75795823980 0.000000000000000 0.000349990607759 0.000000000000000
190.75662138957 0.000000000000000 0.000349990606440 0.000000000000000
190.75528453933 0.000000000000000 0.000349990605121 0.000000000000000
190.75422618479 0.000000000000000 0.000349990604077 0.000000000000000
190.75316783024 0.000000000000000 0.000349990603032 0.000000000000000
190.75232995059 0.000000000000000 0.000349990602205 0.000000000000000
190.75149207094 0.000000000000000 0.000349990601379 0.000000000000000
190.75082872280 0.000000000000000 0.000349990600724 0.000000000000000
190.75016537465 0.000000000000000 0.000349990600069 0.000000000000000
190.74964017851 0.000000000000000 0.000349990599550 0.000000000000000
190.74911498237 0.000000000000000 0.000349990599032 0.000000000000000
190.74869913122 0.000000000000000 0.000349990598621 0.000000000000000
190.74828328008 0.000000000000000 0.000349990598211 0.000000000000000
190.74795396176 0.000000000000000 0.000349990597886 0.000000000000000
190.74762464344 0.000000000000000 0.000349990597560 0.000000000000000
190.74736379081 0.000000000000000 0.000349990597303 0.000000000000000
190.74710293817 0.000000000000000 0.000349990597045 0.000000000000000
190.74689623881 0.000000000000000 0.000349990596841 0.000000000000000
190.74668953945 0.000000000000000 0.000349990596637 0.000000000000000
190.74652565087 0.000000000000000 0.000349990596475 0.000000000000000
190.74636176229 0.000000000000000 0.000349990596314 0.000000000000000
190.74623168945 0.000000000000000 0.000349990596185 0.000000000000000
190.74610161662 0.000000000000000 0.000349990596057 0.000000000000000
190.74599821757 0.000000000000000 0.000349990595955 0.000000000000000
190.74589481852 0.000000000000000 0.000349990595853 0.000000000000000
190.74581241034 0.000000000000000 0.000349990595771 0.000000000000000
190.74573000216 0.000000000000000 0.000349990595690 0.000000000000000
190.74566404426 0.000000000000000 0.000349990595625 0.000000000000000
190.74559808637 0.000000000000000 0.000349990595560 0.000000000000000
190.74554492025 0.000000000000000 0.000349990595507 0.000000000000000
190.74549175413 0.000000000000000 0.000349990595455 0.000000000000000
190.74544837591 0.000000000000000 0.000349990595412 0.000000000000000
190.74540499770 0.000000000000000 0.000349990595369 0.000000000000000
190.74536161948 0.000000000000000 0.000349990595327 0.000000000000000
190.74531312310 0.000000000000000 0.000349990595279 0.000000000000000
190.74526462672 0.000000000000000 0.000349990595231 0.000000000000000
190.74521613033 0.000000000000000 0.000349990595183 0.000000000000000
190.74516763395 0.000000000000000 0.000349990595136 0.000000000000000
190.74514010103 0.000000000000000 0.000349990595109 0.000000000000000
190.74511256811 0.000000000000000 0.000349990595082 0.000000000000000
190.74508503519 0.000000000000000 0.000349990595055 0.000000000000000
190.74503307764 0.000000000000000 0.000349990595004 0.000000000000000
190.74499521487 0.000000000000000 0.000349990594967 0.000000000000000
190.74495735209 0.000000000000000 0.000349990594930 0.000000000000000
190.74491948932 0.000000000000000 0.000349990594893 0.000000000000000
190.74488162655 0.000000000000000 0.000349990594856 0.000000000000000
190.74480976021 0.000000000000000 0.000349990594786 0.000000000000000
190.74473789387 0.000000000000000 0.000349990594716 0.000000000000000
190.74466602752 0.000000000000000 0.000349990594645 0.000000000000000
190.74459416118 0.000000000000000 0.000349990594575 0.000000000000000
190.74447200897 0.000000000000000 0.000349990594456 0.000000000000000
190.74434985676 0.000000000000000 0.000349990594337 0.000000000000000
190.74422770455 0.000000000000000 0.000349990594218 0.000000000000000
190.74410555233 0.000000000000000 0.000349990594099 0.000000000000000
190.74384345690 0.000000000000000 0.000349990593843 0.000000000000000
190.74358136146 0.000000000000000 0.000349990593588 0.000000000000000
190.74331926602 0.000000000000000 0.000349990593333 0.000000000000000
190.74305717059 0.000000000000000 0.000349990593077 0.000000000000000
190.74244914051 0.000000000000000 0.000349990592484 0.000000000000000
190.74184111043 0.000000000000000 0.000349990591892 0.000000000000000
190.74123308036 0.000000000000000 0.000349990591299 0.000000000000000
190.74062505028 0.000000000000000 0.000349990590706 0.000000000000000
190.73896070210 0.000000000000000 0.000349990589084 0.000000000000000
190.73729635391 0.000000000000000 0.000349990587461 0.000000000000000
190.73563200573 0.000000000000000 0.000349990585838 0.000000000000000
190.73110784274 0.000000000000000 0.000349990581424 0.000000000000000
190.72658367976 0.000000000000000 0.000349990577008 0.000000000000000
190.72205951677 0.000000000000000 0.000349990572590 0.000000000000000
190.70789182802 0.000000000000000 0.000349990558739 0.000000000000000
190.69372413927 0.000000000000000 0.000349990544865 0.000000000000000
190.67955645052 0.000000000000000 0.000349990530968 0.000000000000000
190.62491127298 0.000000000000000 0.000349990477149 0.000000000000000
190.57026609545 0.000000000000000 0.000349990422980 0.000000000000000
190.51562091791 0.000000000000000 0.000349990368458 0.000000000000000
190.36865453420 0.000000000000000 0.000349990220034 0.000000000000000
190.22168815049 0.000000000000000 0.000349990068952 0.000000000000000
190.11187343888 0.000000000000000 0.000349989954287 0.000000000000000
190.00205872726 0.000000000000000 0.000349989838071 0.000000000000000
189.91468108154 0.000000000000000 0.000349989744476 0.000000000000000
189.82730343581 0.000000000000000 0.000349989649871 0.000000000000000
189.75792212992 0.000000000000000 0.000349989574024 0.000000000000000
189.68854082403 0.000000000000000 0.000349989497529 0.000000000000000
189.63347000993 0.000000000000000 0.000349989436346 0.000000000000000
189.57839919584 0.000000000000000 0.000349989374749 0.000000000000000
189.53470370771 0.000000000000000 0.000349989325579 0.000000000000000
189.49100821957 0.000000000000000 0.000349989276146 0.000000000000000
189.45635007746 0.000000000000000 0.000349989236750 0.000000000000000
189.42169193534 0.000000000000000 0.000349989197187 0.000000000000000
189.39421018672 0.000000000000000 0.000349989165698 0.000000000000000
189.36672843811 0.000000000000000 0.000349989134103 0.000000000000000
189.34494282089 0.000000000000000 0.000349989108982 0.000000000000000
189.32315720368 0.000000000000000 0.000349989083796 0.000000000000000
189.30589100753 0.000000000000000 0.000349989063787 0.000000000000000
189.28862481138 0.000000000000000 0.000349989043736 0.000000000000000
189.27494316638 0.000000000000000 0.000349989027819 0.000000000000000
189.26126152139 0.000000000000000 0.000349989011875 0.000000000000000
189.25042207830 0.000000000000000 0.000349988999225 0.000000000000000
189.23958263521 0.000000000000000 0.000349988986558 0.000000000000000
189.23099618985 0.000000000000000 0.000349988976512 0.000000000000000
189.22240974448 0.000000000000000 0.000349988966456 0.000000000000000
189.21560883308 0.000000000000000 0.000349988958484 0.000000000000000
189.20880792167 0.000000000000000 0.000349988950506 0.000000000000000
189.20342179745 0.000000000000000 0.000349988944182 0.000000000000000
189.19803567322 0.000000000000000 0.000349988937855 0.000000000000000
189.19377038527 0.000000000000000 0.000349988932841 0.000000000000000
189.18950509731 0.000000000000000 0.000349988927825 0.000000000000000
189.18612764390 0.000000000000000 0.000349988923851 0.000000000000000
189.18275019049 0.000000000000000 0.000349988919876 0.000000000000000
189.18007592259 0.000000000000000 0.000349988916727 0.000000000000000
189.17740165469 0.000000000000000 0.000349988913577 0.000000000000000
189.17528426919 0.000000000000000 0.000349988911083 0.000000000000000
189.17316688368 0.000000000000000 0.000349988908587 0.000000000000000
189.17149047832 0.000000000000000 0.000349988906611 0.000000000000000
189.16981407296 0.000000000000000 0.000349988904635 0.000000000000000
189.16848684116 0.000000000000000 0.000349988903070 0.000000000000000
189.16715960935 0.000000000000000 0.000349988901505 0.000000000000000
189.16610883837 0.000000000000000 0.000349988900265 0.000000000000000
189.16505806739 0.000000000000000 0.000349988899026 0.000000000000000
189.16422617191 0.000000000000000 0.000349988898044 0.000000000000000
189.16339427643 0.000000000000000 0.000349988897063 0.000000000000000
189.16273565395 0.000000000000000 0.000349988896286 0.000000000000000
189.16207703146 0.000000000000000 0.000349988895508 0.000000000000000
189.16155556987 0.000000000000000 0.000349988894893 0.000000000000000
189.16103410828 0.000000000000000 0.000349988894278 0.000000000000000
189.16062121073 0.000000000000000 0.000349988893790 0.000000000000000
189.16020831319 0.000000000000000 0.000349988893303 0.000000000000000
189.15988133298 0.000000000000000 0.000349988892917 0.000000000000000
189.15955435277 0.000000000000000 0.000349988892531 0.000000000000000
189.15929535325 0.000000000000000 0.000349988892225 0.000000000000000
189.15903635373 0.000000000000000 0.000349988891920 0.000000000000000
189.15883112561 0.000000000000000 0.000349988891678 0.000000000000000
189.15862589748 0.000000000000000 0.000349988891435 0.000000000000000
189.15846317995 0.000000000000000 0.000349988891243 0.000000000000000
189.15830046241 0.000000000000000 0.000349988891051 0.000000000000000
189.15817132538 0.000000000000000 0.000349988890899 0.000000000000000
189.15804218835 0.000000000000000 0.000349988890746 0.000000000000000
189.15793954180 0.000000000000000 0.000349988890625 0.000000000000000
189.15783689525 0.000000000000000 0.000349988890504 0.000000000000000
189.15775509822 0.000000000000000 0.000349988890408 0.000000000000000
189.15767330119 0.000000000000000 0.000349988890311 0.000000000000000
189.15760784769 0.000000000000000 0.000349988890234 0.000000000000000
189.15754239419 0.000000000000000 0.000349988890157 0.000000000000000
189.15748965543 0.000000000000000 0.000349988890095 0.000000000000000
189.15743691668 0.000000000000000 0.000349988890032 0.000000000000000
189.15739391684 0.000000000000000 0.000349988889982 0.000000000000000
189.15735091700 0.000000000000000 0.000349988889931 0.000000000000000
189.15731510264 0.000000000000000 0.000349988889889 0.000000000000000
189.15727928829 0.000000000000000 0.000349988889847 0.000000000000000
189.15724347394 0.000000000000000 0.000349988889804 0.000000000000000
189.15720038008 0.000000000000000 0.000349988889754 0.000000000000000
189.15715728623 0.000000000000000 0.000349988889703 0.000000000000000
189.15711419237 0.000000000000000 0.000349988889652 0.000000000000000
189.15710557360 0.000000000000000 0.000349988889642 0.000000000000000
189.15709695483 0.000000000000000 0.000349988889632 0.000000000000000
189.15708833606 0.000000000000000 0.000349988889622 0.000000000000000
189.15707109851 0.000000000000000 0.000349988889602 0.000000000000000
189.15705386097 0.000000000000000 0.000349988889582 0.000000000000000
189.15703662343 0.000000000000000 0.000349988889561 0.000000000000000
189.15701938589 0.000000000000000 0.000349988889541 0.000000000000000
189.15698306626 0.000000000000000 0.000349988889499 0.000000000000000
189.15694674663 0.000000000000000 0.000349988889456 0.000000000000000
189.15691042701 0.000000000000000 0.000349988889414 0.000000000000000
189.15687410738 0.000000000000000 0.000349988889371 0.000000000000000
189.15678306309 0.000000000000000 0.000349988889265 0.000000000000000
189.15669201881 0.000000000000000 0.000349988889159 0.000000000000000
189.15660097452 0.000000000000000 0.000349988889053 0.000000000000000
189.15650993024 0.000000000000000 0.000349988888947 0.000000000000000
189.15638814665 0.000000000000000 0.000349988888805 0.000000000000000
189.15626636307 0.000000000000000 0.000349988888663 0.000000000000000
189.15614457949 0.000000000000000 0.000349988888521 0.000000000000000
189.15602279590 0.000000000000000 0.000349988888379 0.000000000000000
189.15574805841 0.000000000000000 0.000349988888058 0.000000000000000
189.15547332092 0.000000000000000 0.000349988887738 0.000000000000000
189.15519858343 0.000000000000000 0.000349988887418 0.000000000000000
189.15492384594 0.000000000000000 0.000349988887098 0.000000000000000
189.15428595183 0.000000000000000 0.000349988886354 0.000000000000000
189.15364805771 0.000000000000000 0.000349988885611 0.000000000000000
189.15301016359 0.000000000000000 0.000349988884867 0.000000000000000
189.15237226948 0.000000000000000 0.000349988884124 0.000000000000000
189.15060098008 0.000000000000000 0.000349988882059 0.000000000000000
189.14882969069 0.000000000000000 0.000349988879994 0.000000000000000
189.14705840130 0.000000000000000 0.000349988877928 0.000000000000000
189.14218906173 0.000000000000000 0.000349988872248 0.000000000000000
189.13731972217 0.000000000000000 0.000349988866564 0.000000000000000
189.13245038261 0.000000000000000 0.000349988860877 0.000000000000000
189.11696343347 0.000000000000000 0.000349988842768 0.000000000000000
189.10147648434 0.000000000000000 0.000349988824625 0.000000000000000
189.08598953521 0.000000000000000 0.000349988806449 0.000000000000000
189.02505228087 0.000000000000000 0.000349988734605 0.000000000000000
188.96411502653 0.000000000000000 0.000349988662235 0.000000000000000
188.90317777219 0.000000000000000 0.000349988589332 0.000000000000000
188.76203550041 0.000000000000000 0.000349988418389 0.000000000000000
188.62089322862 0.000000000000000 0.000349988244476 0.000000000000000
188.51609633154 0.000000000000000 0.000349988113385 0.000000000000000
188.41129943447 0.000000000000000 0.000349987980588 0.000000000000000
188.32781651136 0.000000000000000 0.000349987873563 0.000000000000000
188.24433358826 0.000000000000000 0.000349987765426 0.000000000000000
188.17799084696 0.000000000000000 0.000349987678691 0.000000000000000
188.11164810566 0.000000000000000 0.000349987591242 0.000000000000000
188.05895327612 0.000000000000000 0.000349987521271 0.000000000000000
188.00625844657 0.000000000000000 0.000349987450844 0.000000000000000
187.96442457287 0.000000000000000 0.000349987394607 0.000000000000000
187.92259069917 0.000000000000000 0.000349987338080 0.000000000000000
187.88939365882 0.000000000000000 0.000349987293016 0.000000000000000
187.85619661847 0.000000000000000 0.000349987247769 0.000000000000000
187.82986329564 0.000000000000000 0.000349987211747 0.000000000000000
187.80352997282 0.000000000000000 0.000349987175609 0.000000000000000
187.78264812517 0.000000000000000 0.000349987146870 0.000000000000000
187.76176627751 0.000000000000000 0.000349987118057 0.000000000000000
187.74521204593 0.000000000000000 0.000349987095164 0.000000000000000
187.72865781434 0.000000000000000 0.000349987072225 0.000000000000000
187.71553751546 0.000000000000000 0.000349987054012 0.000000000000000
187.70241721657 0.000000000000000 0.000349987035770 0.000000000000000
187.69202067949 0.000000000000000 0.000349987021294 0.000000000000000
187.68162414240 0.000000000000000 0.000349987006801 0.000000000000000
187.67338735834 0.000000000000000 0.000349986995305 0.000000000000000
187.66515057428 0.000000000000000 0.000349986983798 0.000000000000000
187.65862584395 0.000000000000000 0.000349986974674 0.000000000000000
187.65210111362 0.000000000000000 0.000349986965544 0.000000000000000
187.64693321878 0.000000000000000 0.000349986958307 0.000000000000000
187.64176532395 0.000000000000000 0.000349986951065 0.000000000000000
187.63767253012 0.000000000000000 0.000349986945327 0.000000000000000
187.63357973630 0.000000000000000 0.000349986939586 0.000000000000000
187.63033866313 0.000000000000000 0.000349986935038 0.000000000000000
187.62709758997 0.000000000000000 0.000349986930488 0.000000000000000
187.62453117281 0.000000000000000 0.000349986926884 0.000000000000000
187.62196475565 0.000000000000000 0.000349986923279 0.000000000000000
187.61993267459 0.000000000000000 0.000349986920424 0.000000000000000
187.61790059353 0.000000000000000 0.000349986917568 0.000000000000000
187.61629166927 0.000000000000000 0.000349986915306 0.000000000000000
187.61468274502 0.000000000000000 0.000349986913044 0.000000000000000
187.61340890103 0.000000000000000 0.000349986911252 0.000000000000000
187.61213505705 0.000000000000000 0.000349986909461 0.000000000000000
187.61112652772 0.000000000000000 0.000349986908042 0.000000000000000
187.61011799840 0.000000000000000 0.000349986906623 0.000000000000000
187.60931952769 0.000000000000000 0.000349986905500 0.000000000000000
187.60852105699 0.000000000000000 0.000349986904376 0.000000000000000
187.60788888388 0.000000000000000 0.000349986903487 0.000000000000000
187.60725671078 0.000000000000000 0.000349986902597 0.000000000000000
187.60675617931 0.000000000000000 0.000349986901893 0.000000000000000
187.60625564784 0.000000000000000 0.000349986901188 0.000000000000000
187.60585931277 0.000000000000000 0.000349986900630 0.000000000000000
187.60546297769 0.000000000000000 0.000349986900072 0.000000000000000
187.60514910315 0.000000000000000 0.000349986899631 0.000000000000000
187.60483522861 0.000000000000000 0.000349986899189 0.000000000000000
187.60458659842 0.000000000000000 0.000349986898839 0.000000000000000
187.60433796822 0.000000000000000 0.000349986898489 0.000000000000000
187.60414094291 0.000000000000000 0.000349986898212 0.000000000000000
187.60394391760 0.000000000000000 0.000349986897934 0.000000000000000
187.60378768697 0.000000000000000 0.000349986897714 0.000000000000000
187.60363145634 0.000000000000000 0.000349986897495 0.000000000000000
187.60350744648 0.000000000000000 0.000349986897320 0.000000000000000
187.60338343662 0.000000000000000 0.000349986897145 0.000000000000000
187.60328483875 0.000000000000000 0.000349986897007 0.000000000000000
187.60318624088 0.000000000000000 0.000349986896868 0.000000000000000
187.60310763565 0.000000000000000 0.000349986896757 0.000000000000000
187.60302903042 0.000000000000000 0.000349986896647 0.000000000000000
187.60296608549 0.000000000000000 0.000349986896558 0.000000000000000
187.60290314057 0.000000000000000 0.000349986896470 0.000000000000000
187.60285236137 0.000000000000000 0.000349986896398 0.000000000000000
187.60280158217 0.000000000000000 0.000349986896327 0.000000000000000
187.60276009196 0.000000000000000 0.000349986896269 0.000000000000000
187.60271860175 0.000000000000000 0.000349986896210 0.000000000000000
187.60267711154 0.000000000000000 0.000349986896152 0.000000000000000
187.60263051742 0.000000000000000 0.000349986896086 0.000000000000000
187.60258392329 0.000000000000000 0.000349986896021 0.000000000000000
187.60253732916 0.000000000000000 0.000349986895956 0.000000000000000
187.60249073503 0.000000000000000 0.000349986895890 0.000000000000000
187.60246395621 0.000000000000000 0.000349986895853 0.000000000000000
187.60243717739 0.000000000000000 0.000349986895816 0.000000000000000
187.60241039857 0.000000000000000 0.000349986895778 0.000000000000000
187.60236803979 0.000000000000000 0.000349986895719 0.000000000000000
187.60232568100 0.000000000000000 0.000349986895660 0.000000000000000
187.60228332222 0.000000000000000 0.000349986895601 0.000000000000000
187.60224096344 0.000000000000000 0.000349986895542 0.000000000000000
187.60215724475 0.000000000000000 0.000349986895425 0.000000000000000
187.60207352607 0.000000000000000 0.000349986895309 0.000000000000000
187.60198980738 0.000000000000000 0.000349986895192 0.000000000000000
187.60190608869 0.000000000000000 0.000349986895076 0.000000000000000
187.60178521329 0.000000000000000 0.000349986894908 0.000000000000000
187.60166433789 0.000000000000000 0.000349986894740 0.000000000000000
187.60154346249 0.000000000000000 0.000349986894572 0.000000000000000
187.60142258708 0.000000000000000 0.000349986894403 0.000000000000000
187.60115420634 0.000000000000000 0.000349986894030 0.000000000000000
187.60088582559 0.000000000000000 0.000349986893657 0.000000000000000
187.60061744484 0.000000000000000 0.000349986893284 0.000000000000000
187.60034906410 0.000000000000000 0.000349986892911 0.000000000000000
187.59972554590 0.000000000000000 0.000349986892044 0.000000000000000
187.59910202771 0.000000000000000 0.000349986891177 0.000000000000000
187.59847850952 0.000000000000000 0.000349986890311 0.000000000000000
187.59785499133 0.000000000000000 0.000349986889444 0.000000000000000
187.59612882395 0.000000000000000 0.000349986887044 0.000000000000000
187.59440265657 0.000000000000000 0.000349986884643 0.000000000000000
187.59267648918 0.000000000000000 0.000349986882242 0.000000000000000
187.58794200044 0.000000000000000 0.000349986875654 0.000000000000000
187.58320751170 0.000000000000000 0.000349986869062 0.000000000000000
187.57847302295 0.000000000000000 0.000349986862467 0.000000000000000
187.56346250134 0.000000000000000 0.000349986841533 0.000000000000000
187.54845197972 0.000000000000000 0.000349986820561 0.000000000000000
187.53344145811 0.000000000000000 0.000349986799551 0.000000000000000
187.47461896499 0.000000000000000 0.000349986716855 0.000000000000000
187.41579647188 0.000000000000000 0.000349986633572 0.000000000000000
187.35697397877 0.000000000000000 0.000349986549695 0.000000000000000
187.21830485149 0.000000000000000 0.000349986349563 0.000000000000000
187.07963572421 0.000000000000000 0.000349986146002 0.000000000000000
186.97639633217 0.000000000000000 0.000349985992176 0.000000000000000
186.87315694014 0.000000000000000 0.000349985836373 0.000000000000000
186.79083708903 0.000000000000000 0.000349985710703 0.000000000000000
186.70851723793 0.000000000000000 0.000349985583742 0.000000000000000
186.64304404682 0.000000000000000 0.000349985481835 0.000000000000000
186.57757085570 0.000000000000000 0.000349985379096 0.000000000000000
186.52553052936 0.000000000000000 0.000349985296841 0.000000000000000
186.47349020302 0.000000000000000 0.000349985214054 0.000000000000000
186.43215206246 0.000000000000000 0.000349985147913 0.000000000000000
186.39081392189 0.000000000000000 0.000349985081435 0.000000000000000
186.35799455823 0.000000000000000 0.000349985028415 0.000000000000000
186.32517519456 0.000000000000000 0.000349984975182 0.000000000000000
186.29913114818 0.000000000000000 0.000349984932786 0.000000000000000
186.27308710180 0.000000000000000 0.000349984890255 0.000000000000000
186.25242789012 0.000000000000000 0.000349984856422 0.000000000000000
186.23176867844 0.000000000000000 0.000349984822503 0.000000000000000
186.21538652753 0.000000000000000 0.000349984795546 0.000000000000000
186.19900437662 0.000000000000000 0.000349984768535 0.000000000000000
186.18601758174 0.000000000000000 0.000349984747085 0.000000000000000
186.17303078685 0.000000000000000 0.000349984725600 0.000000000000000
186.16273816176 0.000000000000000 0.000349984708549 0.000000000000000
186.15244553666 0.000000000000000 0.000349984691476 0.000000000000000
186.14428985752 0.000000000000000 0.000349984677934 0.000000000000000
186.13613417839 0.000000000000000 0.000349984664377 0.000000000000000
186.12967290213 0.000000000000000 0.000349984653628 0.000000000000000
186.12321162587 0.000000000000000 0.000349984642870 0.000000000000000
186.11809347535 0.000000000000000 0.000349984634343 0.000000000000000
186.11297532483 0.000000000000000 0.000349984625810 0.000000000000000
186.10892159352 0.000000000000000 0.000349984619049 0.000000000000000
186.10486786221 0.000000000000000 0.000349984612284 0.000000000000000
186.10165750680 0.000000000000000 0.000349984606924 0.000000000000000
186.09844715139 0.000000000000000 0.000349984601562 0.000000000000000
186.09590491826 0.000000000000000 0.000349984597314 0.000000000000000
186.09336268513 0.000000000000000 0.000349984593065 0.000000000000000
186.09134966265 0.000000000000000 0.000349984589700 0.000000000000000
186.08933664018 0.000000000000000 0.000349984586334 0.000000000000000
186.08774274740 0.000000000000000 0.000349984583668 0.000000000000000
186.08614885462 0.000000000000000 0.000349984581002 0.000000000000000
186.08488687379 0.000000000000000 0.000349984578891 0.000000000000000
186.08362489296 0.000000000000000 0.000349984576779 0.000000000000000
186.08262573136 0.000000000000000 0.000349984575107 0.000000000000000
186.08162656977 0.000000000000000 0.000349984573435 0.000000000000000
186.08083549956 0.000000000000000 0.000349984572110 0.000000000000000
186.08004442936 0.000000000000000 0.000349984570786 0.000000000000000
186.07941810474 0.000000000000000 0.000349984569738 0.000000000000000
186.07879178013 0.000000000000000 0.000349984568689 0.000000000000000
186.07829587196 0.000000000000000 0.000349984567859 0.000000000000000
186.07779996379 0.000000000000000 0.000349984567028 0.000000000000000
186.07740728432 0.000000000000000 0.000349984566371 0.000000000000000
186.07701460484 0.000000000000000 0.000349984565713 0.000000000000000
186.07670362125 0.000000000000000 0.000349984565192 0.000000000000000
186.07639263766 0.000000000000000 0.000349984564672 0.000000000000000
186.07614629397 0.000000000000000 0.000349984564259 0.000000000000000
186.07589995028 0.000000000000000 0.000349984563847 0.000000000000000
186.07570473351 0.000000000000000 0.000349984563520 0.000000000000000
186.07550951674 0.000000000000000 0.000349984563193 0.000000000000000
186.07535471658 0.000000000000000 0.000349984562934 0.000000000000000
186.07519991642 0.000000000000000 0.000349984562674 0.000000000000000
186.07507703785 0.000000000000000 0.000349984562469 0.000000000000000
186.07495415928 0.000000000000000 0.000349984562263 0.000000000000000
186.07485645581 0.000000000000000 0.000349984562099 0.000000000000000
186.07475875235 0.000000000000000 0.000349984561936 0.000000000000000
186.07468085378 0.000000000000000 0.000349984561805 0.000000000000000
186.07460295520 0.000000000000000 0.000349984561675 0.000000000000000
186.07454056784 0.000000000000000 0.000349984561571 0.000000000000000
186.07447818048 0.000000000000000 0.000349984561466 0.000000000000000
186.07442783984 0.000000000000000 0.000349984561382 0.000000000000000
186.07437749921 0.000000000000000 0.000349984561298 0.000000000000000
186.07433635129 0.000000000000000 0.000349984561229 0.000000000000000
186.07429520338 0.000000000000000 0.000349984561160 0.000000000000000
186.07425405547 0.000000000000000 0.000349984561091 0.000000000000000
186.07420778883 0.000000000000000 0.000349984561014 0.000000000000000
186.07416152219 0.000000000000000 0.000349984560937 0.000000000000000
186.07411525555 0.000000000000000 0.000349984560860 0.000000000000000
186.07406898892 0.000000000000000 0.000349984560782 0.000000000000000
186.07404266685 0.000000000000000 0.000349984560739 0.000000000000000
186.07401634479 0.000000000000000 0.000349984560695 0.000000000000000
186.07399002273 0.000000000000000 0.000349984560651 0.000000000000000
186.07394844751 0.000000000000000 0.000349984560582 0.000000000000000
186.07390687229 0.000000000000000 0.000349984560513 0.000000000000000
186.07386529707 0.000000000000000 0.000349984560444 0.000000000000000
186.07382372185 0.000000000000000 0.000349984560375 0.000000000000000
186.07373814626 0.000000000000000 0.000349984560233 0.000000000000000
186.07365257068 0.000000000000000 0.000349984560092 0.000000000000000
186.07356699510 0.000000000000000 0.000349984559950 0.000000000000000
186.07348141952 0.000000000000000 0.000349984559808 0.000000000000000
186.07336029810 0.000000000000000 0.000349984559608 0.000000000000000
186.07323917669 0.000000000000000 0.000349984559407 0.000000000000000
186.07311805527 0.000000000000000 0.000349984559207 0.000000000000000
186.07299693385 0.000000000000000 0.000349984559007 0.000000000000000
186.07272659259 0.000000000000000 0.000349984558559 0.000000000000000
186.07245625133 0.000000000000000 0.000349984558112 0.000000000000000
186.07218591007 0.000000000000000 0.000349984557665 0.000000000000000
186.07191556881 0.000000000000000 0.000349984557218 0.000000000000000
186.07128707522 0.000000000000000 0.000349984556178 0.000000000000000
186.07065858162 0.000000000000000 0.000349984555139 0.000000000000000
186.07003008803 0.000000000000000 0.000349984554099 0.000000000000000
186.06940159444 0.000000000000000 0.000349984553059 0.000000000000000
186.06765730417 0.000000000000000 0.000349984550173 0.000000000000000
186.06591301389 0.000000000000000 0.000349984547287 0.000000000000000
186.06416872362 0.000000000000000 0.000349984544399 0.000000000000000
186.05937481773 0.000000000000000 0.000349984536462 0.000000000000000
186.05458091183 0.000000000000000 0.000349984528520 0.000000000000000
186.04978700594 0.000000000000000 0.000349984520573 0.000000000000000
186.03454575013 0.000000000000000 0.000349984495278 0.000000000000000
186.01930449433 0.000000000000000 0.000349984469938 0.000000000000000
186.00406323852 0.000000000000000 0.000349984444551 0.000000000000000
185.94412236465 0.000000000000000 0.000349984344258 0.000000000000000
185.88418149078 0.000000000000000 0.000349984243239 0.000000000000000
185.82424061691 0.000000000000000 0.000349984141485 0.000000000000000
185.68831922652 0.000000000000000 0.000349983907971 0.000000000000000
185.55239783613 0.000000000000000 0.000349983670534 0.000000000000000
185.45126706969 0.000000000000000 0.000349983491274 0.000000000000000
185.35013630325 0.000000000000000 0.000349983309758 0.000000000000000
185.26942057699 0.000000000000000 0.000349983163243 0.000000000000000
185.18870485074 0.000000000000000 0.000349983015255 0.000000000000000
185.12445818941 0.000000000000000 0.000349982896400 0.000000000000000
185.06021152808 0.000000000000000 0.000349982776596 0.000000000000000
185.00911351012 0.000000000000000 0.000349982680630 0.000000000000000
184.95801549216 0.000000000000000 0.000349982584058 0.000000000000000
184.91740442704 0.000000000000000 0.000349982506871 0.000000000000000
184.87679336193 0.000000000000000 0.000349982429298 0.000000000000000
184.84453716099 0.000000000000000 0.000349982367408 0.000000000000000
184.81228096005 0.000000000000000 0.000349982305274 0.000000000000000
184.78667459239 0.000000000000000 0.000349982255774 0.000000000000000
184.76106822472 0.000000000000000 0.000349982206121 0.000000000000000
184.74075016882 0.000000000000000 0.000349982166611 0.000000000000000
184.72043211291 0.000000000000000 0.000349982127005 0.000000000000000
184.70431655485 0.000000000000000 0.000349982095520 0.000000000000000
184.68820099679 0.000000000000000 0.000349982063975 0.000000000000000
184.67542297862 0.000000000000000 0.000349982038919 0.000000000000000
184.66264496046 0.000000000000000 0.000349982013824 0.000000000000000
184.65251613402 0.000000000000000 0.000349981993905 0.000000000000000
184.64238730758 0.000000000000000 0.000349981973961 0.000000000000000
184.63436033712 0.000000000000000 0.000349981958139 0.000000000000000
184.62633336666 0.000000000000000 0.000349981942301 0.000000000000000
184.61997335688 0.000000000000000 0.000349981929741 0.000000000000000
184.61361334711 0.000000000000000 0.000349981917172 0.000000000000000
184.60857495761 0.000000000000000 0.000349981907208 0.000000000000000
184.60353656811 0.000000000000000 0.000349981897238 0.000000000000000
184.59954571546 0.000000000000000 0.000349981889337 0.000000000000000
184.59555486281 0.000000000000000 0.000349981881432 0.000000000000000
184.59239411362 0.000000000000000 0.000349981875168 0.000000000000000
184.58923336444 0.000000000000000 0.000349981868902 0.000000000000000
184.58673029042 0.000000000000000 0.000349981863939 0.000000000000000
184.58422721641 0.000000000000000 0.000349981858973 0.000000000000000
184.58224512150 0.000000000000000 0.000349981855041 0.000000000000000
184.58026302659 0.000000000000000 0.000349981851107 0.000000000000000
184.57869357006 0.000000000000000 0.000349981847991 0.000000000000000
184.57712411353 0.000000000000000 0.000349981844875 0.000000000000000
184.57588144640 0.000000000000000 0.000349981842408 0.000000000000000
184.57463877926 0.000000000000000 0.000349981839940 0.000000000000000
184.57365488659 0.000000000000000 0.000349981837985 0.000000000000000
184.57267099393 0.000000000000000 0.000349981836031 0.000000000000000
184.57189199736 0.000000000000000 0.000349981834483 0.000000000000000
184.57111300078 0.000000000000000 0.000349981832936 0.000000000000000
184.57049622451 0.000000000000000 0.000349981831710 0.000000000000000
184.56987944824 0.000000000000000 0.000349981830484 0.000000000000000
184.56939109191 0.000000000000000 0.000349981829514 0.000000000000000
184.56890273558 0.000000000000000 0.000349981828543 0.000000000000000
184.56851602895 0.000000000000000 0.000349981827775 0.000000000000000
184.56812932232 0.000000000000000 0.000349981827006 0.000000000000000
184.56782306235 0.000000000000000 0.000349981826398 0.000000000000000
184.56751680237 0.000000000000000 0.000349981825789 0.000000000000000
184.56727419355 0.000000000000000 0.000349981825307 0.000000000000000
184.56703158474 0.000000000000000 0.000349981824825 0.000000000000000
184.56683931987 0.000000000000000 0.000349981824443 0.000000000000000
184.56664705500 0.000000000000000 0.000349981824060 0.000000000000000
184.56649458624 0.000000000000000 0.000349981823757 0.000000000000000
184.56634211747 0.000000000000000 0.000349981823454 0.000000000000000
184.56622107797 0.000000000000000 0.000349981823214 0.000000000000000
184.56610003847 0.000000000000000 0.000349981822973 0.000000000000000
184.56600378267 0.000000000000000 0.000349981822782 0.000000000000000
184.56590752687 0.000000000000000 0.000349981822591 0.000000000000000
184.56583076367 0.000000000000000 0.000349981822438 0.000000000000000
184.56575400047 0.000000000000000 0.000349981822286 0.000000000000000
184.56569249756 0.000000000000000 0.000349981822164 0.000000000000000
184.56563099464 0.000000000000000 0.000349981822042 0.000000000000000
184.56558133384 0.000000000000000 0.000349981821943 0.000000000000000
184.56553167304 0.000000000000000 0.000349981821844 0.000000000000000
184.56549103217 0.000000000000000 0.000349981821764 0.000000000000000
184.56545039131 0.000000000000000 0.000349981821683 0.000000000000000
184.56540975044 0.000000000000000 0.000349981821602 0.000000000000000
184.56536387877 0.000000000000000 0.000349981821511 0.000000000000000
184.56531800710 0.000000000000000 0.000349981821420 0.000000000000000
184.56527213543 0.000000000000000 0.000349981821330 0.000000000000000
184.56522626376 0.000000000000000 0.000349981821239 0.000000000000000
184.56521708942 0.000000000000000 0.000349981821221 0.000000000000000
184.56520791509 0.000000000000000 0.000349981821203 0.000000000000000
184.56519874075 0.000000000000000 0.000349981821184 0.000000000000000
184.56518039208 0.000000000000000 0.000349981821148 0.000000000000000
184.56516204342 0.000000000000000 0.000349981821112 0.000000000000000
184.56514369475 0.000000000000000 0.000349981821076 0.000000000000000
184.56512534608 0.000000000000000 0.000349981821040 0.000000000000000
184.56508605555 0.000000000000000 0.000349981820962 0.000000000000000
184.56504676502 0.000000000000000 0.000349981820885 0.000000000000000
184.56500747448 0.000000000000000 0.000349981820807 0.000000000000000
184.56496818395 0.000000000000000 0.000349981820730 0.000000000000000
184.56492889342 0.000000000000000 0.000349981820653 0.000000000000000
184.56481612938 0.000000000000000 0.000349981820431 0.000000000000000
184.56470336533 0.000000000000000 0.000349981820210 0.000000000000000
184.56459060129 0.000000000000000 0.000349981819988 0.000000000000000
184.56447783724 0.000000000000000 0.000349981819767 0.000000000000000
184.56436507320 0.000000000000000 0.000349981819545 0.000000000000000
184.56418244825 0.000000000000000 0.000349981819187 0.000000000000000
184.56399982330 0.000000000000000 0.000349981818828 0.000000000000000
184.56381719835 0.000000000000000 0.000349981818469 0.000000000000000
184.56363457340 0.000000000000000 0.000349981818111 0.000000000000000
184.56319118868 0.000000000000000 0.000349981817240 0.000000000000000
184.56274780396 0.000000000000000 0.000349981816370 0.000000000000000
184.56230441923 0.000000000000000 0.000349981815499 0.000000000000000
184.56186103451 0.000000000000000 0.000349981814628 0.000000000000000
184.56073025670 0.000000000000000 0.000349981812408 0.000000000000000
184.55959947889 0.000000000000000 0.000349981810187 0.000000000000000
184.55846870108 0.000000000000000 0.000349981807966 0.000000000000000
184.55554173293 0.000000000000000 0.000349981802216 0.000000000000000
184.55261476479 0.000000000000000 0.000349981796464 0.000000000000000
184.54968779664 0.000000000000000 0.000349981790711 0.000000000000000
184.54112789522 0.000000000000000 0.000349981773872 0.000000000000000
184.53256799379 0.000000000000000 0.000349981757017 0.000000000000000
184.52400809236 0.000000000000000 0.000349981740144 0.000000000000000
184.49375852000 0.000000000000000 0.000349981680382 0.000000000000000
184.46350894765 0.000000000000000 0.000349981620403 0.000000000000000
184.43325937529 0.000000000000000 0.000349981560207 0.000000000000000
184.29716999571 0.000000000000000 0.000349981286654 0.000000000000000
184.16108061614 0.000000000000000 0.000349981008550 0.000000000000000
184.04944201927 0.000000000000000 0.000349980776937 0.000000000000000
183.93780342240 0.000000000000000 0.000349980542127 0.000000000000000
183.84878692526 0.000000000000000 0.000349980352572 0.000000000000000
183.75977042811 0.000000000000000 0.000349980160925 0.000000000000000
183.68882884689 0.000000000000000 0.000349980006679 0.000000000000000
183.61788726567 0.000000000000000 0.000349979851079 0.000000000000000
183.56140785353 0.000000000000000 0.000349979726224 0.000000000000000
183.50492844139 0.000000000000000 0.000349979600501 0.000000000000000
183.46000224891 0.000000000000000 0.000349979499871 0.000000000000000
183.41507605643 0.000000000000000 0.000349979398687 0.000000000000000
183.37936690638 0.000000000000000 0.000349979317866 0.000000000000000
183.34365775633 0.000000000000000 0.000349979236692 0.000000000000000
183.31529322837 0.000000000000000 0.000349979171963 0.000000000000000
183.28692870041 0.000000000000000 0.000349979107010 0.000000000000000
183.26441076598 0.000000000000000 0.000349979055287 0.000000000000000
183.24189283155 0.000000000000000 0.000349979003423 0.000000000000000
183.22402489115 0.000000000000000 0.000349978962169 0.000000000000000
183.20615695076 0.000000000000000 0.000349978920826 0.000000000000000
183.19198450235 0.000000000000000 0.000349978887971 0.000000000000000
183.17781205394 0.000000000000000 0.000349978855060 0.000000000000000
183.16657462295 0.000000000000000 0.000349978828924 0.000000000000000
183.15533719196 0.000000000000000 0.000349978802754 0.000000000000000
183.14642951424 0.000000000000000 0.000349978781984 0.000000000000000
183.13752183652 0.000000000000000 0.000349978761192 0.000000000000000
183.13046260486 0.000000000000000 0.000349978744699 0.000000000000000
183.12340337319 0.000000000000000 0.000349978728193 0.000000000000000
183.11781013810 0.000000000000000 0.000349978715104 0.000000000000000
183.11221690300 0.000000000000000 0.000349978702006 0.000000000000000
183.10778596097 0.000000000000000 0.000349978691625 0.000000000000000
183.10335501894 0.000000000000000 0.000349978681237 0.000000000000000
183.09984532791 0.000000000000000 0.000349978673006 0.000000000000000
183.09633563688 0.000000000000000 0.000349978664771 0.000000000000000
183.09355597376 0.000000000000000 0.000349978658246 0.000000000000000
183.09077631064 0.000000000000000 0.000349978651720 0.000000000000000
183.08857503175 0.000000000000000 0.000349978646549 0.000000000000000
183.08637375285 0.000000000000000 0.000349978641378 0.000000000000000
183.08463063943 0.000000000000000 0.000349978637282 0.000000000000000
183.08288752600 0.000000000000000 0.000349978633185 0.000000000000000
183.08150729670 0.000000000000000 0.000349978629941 0.000000000000000
183.08012706741 0.000000000000000 0.000349978626696 0.000000000000000
183.07903422145 0.000000000000000 0.000349978624126 0.000000000000000
183.07794137549 0.000000000000000 0.000349978621556 0.000000000000000
183.07707609628 0.000000000000000 0.000349978619521 0.000000000000000
183.07621081707 0.000000000000000 0.000349978617485 0.000000000000000
183.07552572021 0.000000000000000 0.000349978615874 0.000000000000000
183.07484062335 0.000000000000000 0.000349978614262 0.000000000000000
183.07429817621 0.000000000000000 0.000349978612986 0.000000000000000
183.07375572907 0.000000000000000 0.000349978611710 0.000000000000000
183.07332620397 0.000000000000000 0.000349978610699 0.000000000000000
183.07289667887 0.000000000000000 0.000349978609688 0.000000000000000
183.07255653002 0.000000000000000 0.000349978608888 0.000000000000000
183.07221638117 0.000000000000000 0.000349978608088 0.000000000000000
183.07194695787 0.000000000000000 0.000349978607454 0.000000000000000
183.07167753457 0.000000000000000 0.000349978606820 0.000000000000000
183.07146406109 0.000000000000000 0.000349978606317 0.000000000000000
183.07125058761 0.000000000000000 0.000349978605815 0.000000000000000
183.07108135432 0.000000000000000 0.000349978605417 0.000000000000000
183.07091212104 0.000000000000000 0.000349978605019 0.000000000000000
183.07077784284 0.000000000000000 0.000349978604703 0.000000000000000
183.07064356464 0.000000000000000 0.000349978604387 0.000000000000000
183.07053687141 0.000000000000000 0.000349978604136 0.000000000000000
183.07043017817 0.000000000000000 0.000349978603885 0.000000000000000
183.07034520901 0.000000000000000 0.000349978603685 0.000000000000000
183.07026023985 0.000000000000000 0.000349978603485 0.000000000000000
183.07019231786 0.000000000000000 0.000349978603325 0.000000000000000
183.07012439587 0.000000000000000 0.000349978603165 0.000000000000000
183.07006976289 0.000000000000000 0.000349978603037 0.000000000000000
183.07001512990 0.000000000000000 0.000349978602908 0.000000000000000
183.06997071967 0.000000000000000 0.000349978602804 0.000000000000000
183.06992630944 0.000000000000000 0.000349978602700 0.000000000000000
183.06988952571 0.000000000000000 0.000349978602613 0.000000000000000
183.06985274198 0.000000000000000 0.000349978602527 0.000000000000000
183.06981595824 0.000000000000000 0.000349978602441 0.000000000000000
183.06977266160 0.000000000000000 0.000349978602339 0.000000000000000
183.06972936496 0.000000000000000 0.000349978602237 0.000000000000000
183.06968606831 0.000000000000000 0.000349978602136 0.000000000000000
183.06967740898 0.000000000000000 0.000349978602116 0.000000000000000
183.06966874966 0.000000000000000 0.000349978602095 0.000000000000000
183.06966009033 0.000000000000000 0.000349978602075 0.000000000000000
183.06964277167 0.000000000000000 0.000349978602034 0.000000000000000
183.06962545301 0.000000000000000 0.000349978601994 0.000000000000000
183.06960813436 0.000000000000000 0.000349978601954 0.000000000000000
183.06959081570 0.000000000000000 0.000349978601913 0.000000000000000
183.06955291559 0.000000000000000 0.000349978601825 0.000000000000000
183.06951501548 0.000000000000000 0.000349978601736 0.000000000000000
183.06947711537 0.000000000000000 0.000349978601648 0.000000000000000
183.06943921527 0.000000000000000 0.000349978601560 0.000000000000000
183.06934671941 0.000000000000000 0.000349978601344 0.000000000000000
183.06925422355 0.000000000000000 0.000349978601129 0.000000000000000
183.06916172769 0.000000000000000 0.000349978600914 0.000000000000000
183.06906923183 0.000000000000000 0.000349978600698 0.000000000000000
183.06894755686 0.000000000000000 0.000349978600415 0.000000000000000
183.06882588189 0.000000000000000 0.000349978600132 0.000000000000000
183.06870420691 0.000000000000000 0.000349978599849 0.000000000000000
183.06858253194 0.000000000000000 0.000349978599567 0.000000000000000
183.06830660845 0.000000000000000 0.000349978598925 0.000000000000000
183.06803068495 0.000000000000000 0.000349978598283 0.000000000000000
183.06775476146 0.000000000000000 0.000349978597642 0.000000000000000
183.06747883796 0.000000000000000 0.000349978597000 0.000000000000000
183.06683760271 0.000000000000000 0.000349978595509 0.000000000000000
183.06619636745 0.000000000000000 0.000349978594018 0.000000000000000
183.06555513220 0.000000000000000 0.000349978592527 0.000000000000000
183.06491389695 0.000000000000000 0.000349978591036 0.000000000000000
183.06312815259 0.000000000000000 0.000349978586883 0.000000000000000
183.06134240824 0.000000000000000 0.000349978582730 0.000000000000000
183.05955666388 0.000000000000000 0.000349978578575 0.000000000000000
183.05463590390 0.000000000000000 0.000349978567123 0.000000000000000
183.04971514391 0.000000000000000 0.000349978555664 0.000000000000000
183.04479438392 0.000000000000000 0.000349978544198 0.000000000000000
183.02909285054 0.000000000000000 0.000349978507569 0.000000000000000
183.01339131717 0.000000000000000 0.000349978470872 0.000000000000000
182.99768978379 0.000000000000000 0.000349978434106 0.000000000000000
182.93564957513 0.000000000000000 0.000349978288166 0.000000000000000
182.87360936646 0.000000000000000 0.000349978141144 0.000000000000000
182.81156915780 0.000000000000000 0.000349977993026 0.000000000000000
182.67055675367 0.000000000000000 0.000349977652229 0.000000000000000
182.52954434953 0.000000000000000 0.000349977305557 0.000000000000000
182.38853194540 0.000000000000000 0.000349976952880 0.000000000000000
182.24751954127 0.000000000000000 0.000349976594080 0.000000000000000
182.14058704123 0.000000000000000 0.000349976317848 0.000000000000000
182.03365454119 0.000000000000000 0.000349976037995 0.000000000000000
181.96041417918 0.000000000000000 0.000349975844211 0.000000000000000
181.88717381716 0.000000000000000 0.000349975648703 0.000000000000000
181.83749572967 0.000000000000000 0.000349975515108 0.000000000000000
181.78781764219 0.000000000000000 0.000349975380715 0.000000000000000
181.75420172209 0.000000000000000 0.000349975289321 0.000000000000000
181.72058580199 0.000000000000000 0.000349975197561 0.000000000000000
181.69787165912 0.000000000000000 0.000349975135351 0.000000000000000
181.67515751624 0.000000000000000 0.000349975072974 0.000000000000000
181.65982592204 0.000000000000000 0.000349975030775 0.000000000000000
181.64449432784 0.000000000000000 0.000349974988501 0.000000000000000
181.63415392459 0.000000000000000 0.000349974959946 0.000000000000000
181.62381352134 0.000000000000000 0.000349974931356 0.000000000000000
181.61684344898 0.000000000000000 0.000349974912065 0.000000000000000
181.60987337662 0.000000000000000 0.000349974892758 0.000000000000000
181.60517708243 0.000000000000000 0.000349974879741 0.000000000000000
181.60048078824 0.000000000000000 0.000349974866716 0.000000000000000
181.59731746202 0.000000000000000 0.000349974857939 0.000000000000000
181.59415413581 0.000000000000000 0.000349974849159 0.000000000000000
181.59202381294 0.000000000000000 0.000349974843244 0.000000000000000
181.58989349008 0.000000000000000 0.000349974837328 0.000000000000000
181.58845899856 0.000000000000000 0.000349974833344 0.000000000000000
181.58702450704 0.000000000000000 0.000349974829359 0.000000000000000
181.58605857566 0.000000000000000 0.000349974826675 0.000000000000000
181.58509264429 0.000000000000000 0.000349974823991 0.000000000000000
181.58444212576 0.000000000000000 0.000349974822183 0.000000000000000
181.58379160724 0.000000000000000 0.000349974820375 0.000000000000000
181.58335330823 0.000000000000000 0.000349974819157 0.000000000000000
181.58291500923 0.000000000000000 0.000349974817939 0.000000000000000
181.58261937328 0.000000000000000 0.000349974817118 0.000000000000000
181.58232373734 0.000000000000000 0.000349974816296 0.000000000000000
181.58212382848 0.000000000000000 0.000349974815741 0.000000000000000
181.58192391963 0.000000000000000 0.000349974815185 0.000000000000000
181.58178796958 0.000000000000000 0.000349974814808 0.000000000000000
181.58165201952 0.000000000000000 0.000349974814430 0.000000000000000
181.58155833556 0.000000000000000 0.000349974814170 0.000000000000000
181.58146465159 0.000000000000000 0.000349974813910 0.000000000000000
181.58139794824 0.000000000000000 0.000349974813725 0.000000000000000
181.58133124489 0.000000000000000 0.000349974813540 0.000000000000000
181.58127884411 0.000000000000000 0.000349974813394 0.000000000000000
181.58122644333 0.000000000000000 0.000349974813249 0.000000000000000
181.58117404255 0.000000000000000 0.000349974813104 0.000000000000000
181.58113757024 0.000000000000000 0.000349974813003 0.000000000000000
181.58110109792 0.000000000000000 0.000349974812902 0.000000000000000
181.58106462561 0.000000000000000 0.000349974812802 0.000000000000000
181.58102815329 0.000000000000000 0.000349974812701 0.000000000000000
181.58099168098 0.000000000000000 0.000349974812601 0.000000000000000
181.58095520866 0.000000000000000 0.000349974812500 0.000000000000000
181.58091873635 0.000000000000000 0.000349974812400 0.000000000000000
181.58084579171 0.000000000000000 0.000349974812199 0.000000000000000
181.58077284708 0.000000000000000 0.000349974811999 0.000000000000000
181.58069990245 0.000000000000000 0.000349974811796 0.000000000000000
181.58062695782 0.000000000000000 0.000349974811593 0.000000000000000
181.58051821120 0.000000000000000 0.000349974811295 0.000000000000000
181.58040946459 0.000000000000000 0.000349974810996 0.000000000000000
181.58030071797 0.000000000000000 0.000349974810697 0.000000000000000
181.58019197135 0.000000000000000 0.000349974810399 0.000000000000000
181.57995757917 0.000000000000000 0.000349974809755 0.000000000000000
181.57972318699 0.000000000000000 0.000349974809111 0.000000000000000
181.57948879480 0.000000000000000 0.000349974808468 0.000000000000000
181.57925440262 0.000000000000000 0.000349974807824 0.000000000000000
181.57871820175 0.000000000000000 0.000349974806351 0.000000000000000
181.57818200087 0.000000000000000 0.000349974804879 0.000000000000000
181.57764580000 0.000000000000000 0.000349974803406 0.000000000000000
181.57710959913 0.000000000000000 0.000349974801934 0.000000000000000
181.57567475060 0.000000000000000 0.000349974797993 0.000000000000000
181.57423990207 0.000000000000000 0.000349974794051 0.000000000000000
181.57280505354 0.000000000000000 0.000349974790109 0.000000000000000
181.56897843115 0.000000000000000 0.000349974779593 0.000000000000000
181.56515180876 0.000000000000000 0.000349974769073 0.000000000000000
181.56132518638 0.000000000000000 0.000349974758547 0.000000000000000
181.54964976748 0.000000000000000 0.000349974726405 0.000000000000000
181.53797434859 0.000000000000000 0.000349974694219 0.000000000000000
181.52629892970 0.000000000000000 0.000349974661989 0.000000000000000
181.48274871985 0.000000000000000 0.000349974541382 0.000000000000000
181.43919851000 0.000000000000000 0.000349974420157 0.000000000000000
181.39564830015 0.000000000000000 0.000349974298310 0.000000000000000
181.25795284625 0.000000000000000 0.000349973908889 0.000000000000000
181.12025739235 0.000000000000000 0.000349973513032 0.000000000000000
181.01566756656 0.000000000000000 0.000349973207961 0.000000000000000
180.91107774077 0.000000000000000 0.000349972899031 0.000000000000000
180.82741573639 0.000000000000000 0.000349972649104 0.000000000000000
180.74375373202 0.000000000000000 0.000349972396647 0.000000000000000
180.67701050375 0.000000000000000 0.000349972193415 0.000000000000000
180.61026727548 0.000000000000000 0.000349971988548 0.000000000000000
180.55708374698 0.000000000000000 0.000349971824126 0.000000000000000
180.50390021848 0.000000000000000 0.000349971658655 0.000000000000000
180.46156560902 0.000000000000000 0.000349971526187 0.000000000000000
180.41923099955 0.000000000000000 0.000349971393050 0.000000000000000
180.38556229760 0.000000000000000 0.000349971286688 0.000000000000000
180.35189359565 0.000000000000000 0.000349971179902 0.000000000000000
180.32513729596 0.000000000000000 0.000349971094736 0.000000000000000
180.29838099626 0.000000000000000 0.000349971009302 0.000000000000000
180.27713171713 0.000000000000000 0.000349970941260 0.000000000000000
180.25588243800 0.000000000000000 0.000349970873049 0.000000000000000
180.23901597453 0.000000000000000 0.000349970818786 0.000000000000000
180.22214951106 0.000000000000000 0.000349970764416 0.000000000000000
180.20876807798 0.000000000000000 0.000349970721204 0.000000000000000
180.19538664489 0.000000000000000 0.000349970677924 0.000000000000000
180.18477428810 0.000000000000000 0.000349970643553 0.000000000000000
180.17416193131 0.000000000000000 0.000349970609139 0.000000000000000
180.16574837743 0.000000000000000 0.000349970581826 0.000000000000000
180.15733482354 0.000000000000000 0.000349970554485 0.000000000000000
180.15066631128 0.000000000000000 0.000349970532797 0.000000000000000
180.14399779901 0.000000000000000 0.000349970511092 0.000000000000000
180.13871358824 0.000000000000000 0.000349970493880 0.000000000000000
180.13342937748 0.000000000000000 0.000349970476658 0.000000000000000
180.12924288974 0.000000000000000 0.000349970463007 0.000000000000000
180.12505640199 0.000000000000000 0.000349970449349 0.000000000000000
180.12174011379 0.000000000000000 0.000349970438525 0.000000000000000
180.11842382559 0.000000000000000 0.000349970427697 0.000000000000000
180.11579719165 0.000000000000000 0.000349970419117 0.000000000000000
180.11317055772 0.000000000000000 0.000349970410536 0.000000000000000
180.11109037223 0.000000000000000 0.000349970403738 0.000000000000000
180.10901018674 0.000000000000000 0.000349970396938 0.000000000000000
180.10736290112 0.000000000000000 0.000349970391552 0.000000000000000
180.10571561549 0.000000000000000 0.000349970386165 0.000000000000000
180.10441122270 0.000000000000000 0.000349970381899 0.000000000000000
180.10310682991 0.000000000000000 0.000349970377632 0.000000000000000
180.10207400054 0.000000000000000 0.000349970374253 0.000000000000000
180.10104117118 0.000000000000000 0.000349970370874 0.000000000000000
180.10022338826 0.000000000000000 0.000349970368198 0.000000000000000
180.09940560533 0.000000000000000 0.000349970365521 0.000000000000000
180.09875809475 0.000000000000000 0.000349970363402 0.000000000000000
180.09811058416 0.000000000000000 0.000349970361283 0.000000000000000
180.09759787830 0.000000000000000 0.000349970359605 0.000000000000000
180.09708517245 0.000000000000000 0.000349970357927 0.000000000000000
180.09667917728 0.000000000000000 0.000349970356598 0.000000000000000
180.09627318212 0.000000000000000 0.000349970355269 0.000000000000000
180.09595164406 0.000000000000000 0.000349970354216 0.000000000000000
180.09563010600 0.000000000000000 0.000349970353163 0.000000000000000
180.09537539623 0.000000000000000 0.000349970352330 0.000000000000000
180.09512068647 0.000000000000000 0.000349970351496 0.000000000000000
180.09491883698 0.000000000000000 0.000349970350835 0.000000000000000
180.09471698750 0.000000000000000 0.000349970350174 0.000000000000000
180.09455692658 0.000000000000000 0.000349970349650 0.000000000000000
180.09439686566 0.000000000000000 0.000349970349126 0.000000000000000
180.09426981120 0.000000000000000 0.000349970348711 0.000000000000000
180.09414275674 0.000000000000000 0.000349970348295 0.000000000000000
180.09404173407 0.000000000000000 0.000349970347964 0.000000000000000
180.09394071139 0.000000000000000 0.000349970347633 0.000000000000000
180.09386016859 0.000000000000000 0.000349970347370 0.000000000000000
180.09377962578 0.000000000000000 0.000349970347106 0.000000000000000
180.09371512405 0.000000000000000 0.000349970346895 0.000000000000000
180.09365062232 0.000000000000000 0.000349970346684 0.000000000000000
180.09359858060 0.000000000000000 0.000349970346514 0.000000000000000
180.09354653888 0.000000000000000 0.000349970346344 0.000000000000000
180.09350400768 0.000000000000000 0.000349970346205 0.000000000000000
180.09346147647 0.000000000000000 0.000349970346066 0.000000000000000
180.09341894526 0.000000000000000 0.000349970345927 0.000000000000000
180.09337114981 0.000000000000000 0.000349970345771 0.000000000000000
180.09332335436 0.000000000000000 0.000349970345614 0.000000000000000
180.09327555891 0.000000000000000 0.000349970345459 0.000000000000000
180.09322776346 0.000000000000000 0.000349970345303 0.000000000000000
180.09320046002 0.000000000000000 0.000349970345214 0.000000000000000
180.09317315658 0.000000000000000 0.000349970345125 0.000000000000000
180.09314585314 0.000000000000000 0.000349970345036 0.000000000000000
180.09310262589 0.000000000000000 0.000349970344896 0.000000000000000
180.09305939865 0.000000000000000 0.000349970344756 0.000000000000000
180.09301617140 0.000000000000000 0.000349970344615 0.000000000000000
180.09297294415 0.000000000000000 0.000349970344475 0.000000000000000
180.09288577240 0.000000000000000 0.000349970344193 0.000000000000000
180.09279860064 0.000000000000000 0.000349970343910 0.000000000000000
180.09271142889 0.000000000000000 0.000349970343628 0.000000000000000
180.09262425714 0.000000000000000 0.000349970343346 0.000000000000000
180.09249966508 0.000000000000000 0.000349970342943 0.000000000000000
180.09237507303 0.000000000000000 0.000349970342540 0.000000000000000
180.09225048097 0.000000000000000 0.000349970342136 0.000000000000000
180.09212588892 0.000000000000000 0.000349970341733 0.000000000000000
180.09184852868 0.000000000000000 0.000349970340836 0.000000000000000
180.09157116844 0.000000000000000 0.000349970339939 0.000000000000000
180.09129380820 0.000000000000000 0.000349970339041 0.000000000000000
180.09101644796 0.000000000000000 0.000349970338144 0.000000000000000
180.09037187007 0.000000000000000 0.000349970336059 0.000000000000000
180.08972729218 0.000000000000000 0.000349970333973 0.000000000000000
180.08908271428 0.000000000000000 0.000349970331888 0.000000000000000
180.08843813639 0.000000000000000 0.000349970329802 0.000000000000000
180.08665153421 0.000000000000000 0.000349970324021 0.000000000000000
180.08486493202 0.000000000000000 0.000349970318239 0.000000000000000
180.08307832983 0.000000000000000 0.000349970312455 0.000000000000000
180.07817334951 0.000000000000000 0.000349970296572 0.000000000000000
180.07326836919 0.000000000000000 0.000349970280679 0.000000000000000
180.06836338887 0.000000000000000 0.000349970264778 0.000000000000000
180.05279178835 0.000000000000000 0.000349970214239 0.000000000000000
180.03722018784 0.000000000000000 0.000349970163609 0.000000000000000
180.02164858733 0.000000000000000 0.000349970112889 0.000000000000000
179.96052471425 0.000000000000000 0.000349969912915 0.000000000000000
179.89940084117 0.000000000000000 0.000349969711524 0.000000000000000
179.83827696809 0.000000000000000 0.000349969508699 0.000000000000000
179.69984700862 0.000000000000000 0.000349969043978 0.000000000000000
179.56141704915 0.000000000000000 0.000349968571643 0.000000000000000
179.42298708967 0.000000000000000 0.000349968091536 0.000000000000000
179.28455713020 0.000000000000000 0.000349967603514 0.000000000000000
179.17523532624 0.000000000000000 0.000349967212431 0.000000000000000
179.06591352228 0.000000000000000 0.000349966816280 0.000000000000000
178.99071005581 0.000000000000000 0.000349966540798 0.000000000000000
178.91550658935 0.000000000000000 0.000349966262884 0.000000000000000
178.86443920806 0.000000000000000 0.000349966072774 0.000000000000000
178.81337182676 0.000000000000000 0.000349965881536 0.000000000000000
178.77879471211 0.000000000000000 0.000349965751410 0.000000000000000
178.74421759745 0.000000000000000 0.000349965620765 0.000000000000000
178.72084502490 0.000000000000000 0.000349965532161 0.000000000000000
178.69747245234 0.000000000000000 0.000349965443321 0.000000000000000
178.68169258587 0.000000000000000 0.000349965383206 0.000000000000000
178.66591271939 0.000000000000000 0.000349965322984 0.000000000000000
178.65526833557 0.000000000000000 0.000349965282299 0.000000000000000
178.64462395175 0.000000000000000 0.000349965241566 0.000000000000000
178.63744828015 0.000000000000000 0.000349965214078 0.000000000000000
178.63027260855 0.000000000000000 0.000349965186569 0.000000000000000
178.62543749142 0.000000000000000 0.000349965168020 0.000000000000000
178.62060237429 0.000000000000000 0.000349965149461 0.000000000000000
178.61734541613 0.000000000000000 0.000349965136954 0.000000000000000
178.61408845798 0.000000000000000 0.000349965124442 0.000000000000000
178.61189502702 0.000000000000000 0.000349965116013 0.000000000000000
178.60970159607 0.000000000000000 0.000349965107583 0.000000000000000
178.60822458673 0.000000000000000 0.000349965101905 0.000000000000000
178.60674757739 0.000000000000000 0.000349965096226 0.000000000000000
178.60575300479 0.000000000000000 0.000349965092401 0.000000000000000
178.60475843219 0.000000000000000 0.000349965088576 0.000000000000000
178.60408861719 0.000000000000000 0.000349965086000 0.000000000000000
178.60341880220 0.000000000000000 0.000349965083424 0.000000000000000
178.60296749412 0.000000000000000 0.000349965081688 0.000000000000000
178.60251618604 0.000000000000000 0.000349965079952 0.000000000000000
178.60221176530 0.000000000000000 0.000349965078781 0.000000000000000
178.60190734455 0.000000000000000 0.000349965077611 0.000000000000000
178.60170148078 0.000000000000000 0.000349965076819 0.000000000000000
178.60149561700 0.000000000000000 0.000349965076027 0.000000000000000
178.60135559482 0.000000000000000 0.000349965075489 0.000000000000000
178.60121557265 0.000000000000000 0.000349965074951 0.000000000000000
178.60111904621 0.000000000000000 0.000349965074579 0.000000000000000
178.60102251976 0.000000000000000 0.000349965074209 0.000000000000000
178.60095372535 0.000000000000000 0.000349965073944 0.000000000000000
178.60088493094 0.000000000000000 0.000349965073680 0.000000000000000
178.60083069969 0.000000000000000 0.000349965073472 0.000000000000000
178.60077646844 0.000000000000000 0.000349965073264 0.000000000000000
178.60072223719 0.000000000000000 0.000349965073056 0.000000000000000
178.60071454584 0.000000000000000 0.000349965073027 0.000000000000000
178.60070685449 0.000000000000000 0.000349965072997 0.000000000000000
178.60069916314 0.000000000000000 0.000349965072968 0.000000000000000
178.60068378044 0.000000000000000 0.000349965072909 0.000000000000000
178.60066839775 0.000000000000000 0.000349965072850 0.000000000000000
178.60065301505 0.000000000000000 0.000349965072791 0.000000000000000
178.60063763235 0.000000000000000 0.000349965072733 0.000000000000000
178.60058413686 0.000000000000000 0.000349965072528 0.000000000000000
178.60054353310 0.000000000000000 0.000349965072373 0.000000000000000
178.60050292934 0.000000000000000 0.000349965072219 0.000000000000000
178.60046232557 0.000000000000000 0.000349965072064 0.000000000000000
178.60042172181 0.000000000000000 0.000349965071909 0.000000000000000
178.60034728059 0.000000000000000 0.000349965071626 0.000000000000000
178.60027283936 0.000000000000000 0.000349965071343 0.000000000000000
178.60019839814 0.000000000000000 0.000349965071060 0.000000000000000
178.60012395692 0.000000000000000 0.000349965070776 0.000000000000000
178.60000109417 0.000000000000000 0.000349965070309 0.000000000000000
178.59987823143 0.000000000000000 0.000349965069842 0.000000000000000
178.59975536868 0.000000000000000 0.000349965069375 0.000000000000000
178.59963250594 0.000000000000000 0.000349965068908 0.000000000000000
178.59936822383 0.000000000000000 0.000349965067903 0.000000000000000
178.59910394172 0.000000000000000 0.000349965066898 0.000000000000000
178.59883965962 0.000000000000000 0.000349965065894 0.000000000000000
178.59857537751 0.000000000000000 0.000349965064889 0.000000000000000
178.59796353230 0.000000000000000 0.000349965062563 0.000000000000000
178.59735168710 0.000000000000000 0.000349965060238 0.000000000000000
178.59673984189 0.000000000000000 0.000349965057912 0.000000000000000
178.59612799669 0.000000000000000 0.000349965055586 0.000000000000000
178.59445797906 0.000000000000000 0.000349965049236 0.000000000000000
178.59278796143 0.000000000000000 0.000349965042886 0.000000000000000
178.59111794381 0.000000000000000 0.000349965036534 0.000000000000000
178.58658949365 0.000000000000000 0.000349965019306 0.000000000000000
178.58206104349 0.000000000000000 0.000349965002068 0.000000000000000
178.57753259333 0.000000000000000 0.000349964984823 0.000000000000000
178.56339888386 0.000000000000000 0.000349964930941 0.000000000000000
178.54926517440 0.000000000000000 0.000349964876974 0.000000000000000
178.53513146493 0.000000000000000 0.000349964822921 0.000000000000000
178.48085288268 0.000000000000000 0.000349964614535 0.000000000000000
178.42657430043 0.000000000000000 0.000349964404865 0.000000000000000
178.37229571818 0.000000000000000 0.000349964193895 0.000000000000000
178.23708308424 0.000000000000000 0.000349963662607 0.000000000000000
178.10187045029 0.000000000000000 0.000349963122988 0.000000000000000
178.00019648739 0.000000000000000 0.000349962711627 0.000000000000000
177.89852252448 0.000000000000000 0.000349962295385 0.000000000000000
177.81714566862 0.000000000000000 0.000349961958679 0.000000000000000
177.73576881276 0.000000000000000 0.000349961618778 0.000000000000000
177.67084111702 0.000000000000000 0.000349961345272 0.000000000000000
177.60591342127 0.000000000000000 0.000349961069703 0.000000000000000
177.55417689472 0.000000000000000 0.000349960848637 0.000000000000000
177.50244036817 0.000000000000000 0.000349960626247 0.000000000000000
177.46126125455 0.000000000000000 0.000349960448291 0.000000000000000
177.42008214093 0.000000000000000 0.000349960269493 0.000000000000000
177.38733695419 0.000000000000000 0.000349960126712 0.000000000000000
177.35459176745 0.000000000000000 0.000349959983397 0.000000000000000
177.32857368146 0.000000000000000 0.000349959869143 0.000000000000000
177.30255559546 0.000000000000000 0.000349959754550 0.000000000000000
177.28189621530 0.000000000000000 0.000349959663319 0.000000000000000
177.26123683513 0.000000000000000 0.000349959571873 0.000000000000000
177.24484146427 0.000000000000000 0.000349959499150 0.000000000000000
177.22844609342 0.000000000000000 0.000349959426292 0.000000000000000
177.21544057683 0.000000000000000 0.000349959368403 0.000000000000000
177.20243506024 0.000000000000000 0.000349959310429 0.000000000000000
177.19212241015 0.000000000000000 0.000349959264398 0.000000000000000
177.18180976006 0.000000000000000 0.000349959218315 0.000000000000000
177.17363495039 0.000000000000000 0.000349959181747 0.000000000000000
177.16546014073 0.000000000000000 0.000349959145145 0.000000000000000
177.15898165641 0.000000000000000 0.000349959116115 0.000000000000000
177.15250317210 0.000000000000000 0.000349959087063 0.000000000000000
177.14737010033 0.000000000000000 0.000349959064030 0.000000000000000
177.14223702856 0.000000000000000 0.000349959040984 0.000000000000000
177.13817066773 0.000000000000000 0.000349959022718 0.000000000000000
177.13410430689 0.000000000000000 0.000349959004444 0.000000000000000
177.13088343884 0.000000000000000 0.000349958989963 0.000000000000000
177.12766257079 0.000000000000000 0.000349958975477 0.000000000000000
177.12511169094 0.000000000000000 0.000349958964001 0.000000000000000
177.12256081108 0.000000000000000 0.000349958952522 0.000000000000000
177.12054073817 0.000000000000000 0.000349958943429 0.000000000000000
177.11852066526 0.000000000000000 0.000349958934334 0.000000000000000
177.11692106021 0.000000000000000 0.000349958927131 0.000000000000000
177.11532145516 0.000000000000000 0.000349958919926 0.000000000000000
177.11405486766 0.000000000000000 0.000349958914221 0.000000000000000
177.11278828016 0.000000000000000 0.000349958908514 0.000000000000000
177.11178541553 0.000000000000000 0.000349958903996 0.000000000000000
177.11078255090 0.000000000000000 0.000349958899476 0.000000000000000
177.10998851000 0.000000000000000 0.000349958895898 0.000000000000000
177.10919446910 0.000000000000000 0.000349958892319 0.000000000000000
177.10856576316 0.000000000000000 0.000349958889485 0.000000000000000
177.10793705722 0.000000000000000 0.000349958886651 0.000000000000000
177.10743923899 0.000000000000000 0.000349958884407 0.000000000000000
177.10694142076 0.000000000000000 0.000349958882163 0.000000000000000
177.10654720555 0.000000000000000 0.000349958880386 0.000000000000000
177.10615299034 0.000000000000000 0.000349958878609 0.000000000000000
177.10584076598 0.000000000000000 0.000349958877201 0.000000000000000
177.10552854162 0.000000000000000 0.000349958875794 0.000000000000000
177.10528118707 0.000000000000000 0.000349958874679 0.000000000000000
177.10503383251 0.000000000000000 0.000349958873563 0.000000000000000
177.10483778110 0.000000000000000 0.000349958872680 0.000000000000000
177.10464172968 0.000000000000000 0.000349958871796 0.000000000000000
177.10448622617 0.000000000000000 0.000349958871095 0.000000000000000
177.10433072265 0.000000000000000 0.000349958870394 0.000000000000000
177.10420723346 0.000000000000000 0.000349958869837 0.000000000000000
177.10408374427 0.000000000000000 0.000349958869280 0.000000000000000
177.10398548845 0.000000000000000 0.000349958868838 0.000000000000000
177.10388723263 0.000000000000000 0.000349958868395 0.000000000000000
177.10380880690 0.000000000000000 0.000349958868041 0.000000000000000
177.10373038116 0.000000000000000 0.000349958867688 0.000000000000000
177.10366745653 0.000000000000000 0.000349958867404 0.000000000000000
177.10360453191 0.000000000000000 0.000349958867121 0.000000000000000
177.10355359996 0.000000000000000 0.000349958866892 0.000000000000000
177.10350266801 0.000000000000000 0.000349958866662 0.000000000000000
177.10346080754 0.000000000000000 0.000349958866474 0.000000000000000
177.10341894707 0.000000000000000 0.000349958866285 0.000000000000000
177.10337708660 0.000000000000000 0.000349958866097 0.000000000000000
177.10332916254 0.000000000000000 0.000349958865881 0.000000000000000
177.10328123849 0.000000000000000 0.000349958865666 0.000000000000000
177.10323331444 0.000000000000000 0.000349958865450 0.000000000000000
177.10319396644 0.000000000000000 0.000349958865274 0.000000000000000
177.10315461844 0.000000000000000 0.000349958865097 0.000000000000000
177.10311527044 0.000000000000000 0.000349958864921 0.000000000000000
177.10307592245 0.000000000000000 0.000349958864745 0.000000000000000
177.10303657445 0.000000000000000 0.000349958864569 0.000000000000000
177.10299722645 0.000000000000000 0.000349958864393 0.000000000000000
177.10295787846 0.000000000000000 0.000349958864218 0.000000000000000
177.10287918246 0.000000000000000 0.000349958863866 0.000000000000000
177.10280048647 0.000000000000000 0.000349958863515 0.000000000000000
177.10272179048 0.000000000000000 0.000349958863164 0.000000000000000
177.10264309448 0.000000000000000 0.000349958862813 0.000000000000000
177.10252841138 0.000000000000000 0.000349958862302 0.000000000000000
177.10241372828 0.000000000000000 0.000349958861791 0.000000000000000
177.10229904518 0.000000000000000 0.000349958861280 0.000000000000000
177.10218436208 0.000000000000000 0.000349958860769 0.000000000000000
177.10193632827 0.000000000000000 0.000349958859663 0.000000000000000
177.10168829445 0.000000000000000 0.000349958858558 0.000000000000000
177.10144026064 0.000000000000000 0.000349958857452 0.000000000000000
177.10119222682 0.000000000000000 0.000349958856347 0.000000000000000
177.10062524695 0.000000000000000 0.000349958853821 0.000000000000000
177.10005826708 0.000000000000000 0.000349958851294 0.000000000000000
177.09949128721 0.000000000000000 0.000349958848767 0.000000000000000
177.09892430734 0.000000000000000 0.000349958846241 0.000000000000000
177.09740771218 0.000000000000000 0.000349958839481 0.000000000000000
177.09589111702 0.000000000000000 0.000349958832721 0.000000000000000
177.09437452187 0.000000000000000 0.000349958825960 0.000000000000000
177.09033148951 0.000000000000000 0.000349958807930 0.000000000000000
177.08628845716 0.000000000000000 0.000349958789893 0.000000000000000
177.08224542480 0.000000000000000 0.000349958771847 0.000000000000000
177.06991623181 0.000000000000000 0.000349958716769 0.000000000000000
177.05758703883 0.000000000000000 0.000349958661616 0.000000000000000
177.04525784584 0.000000000000000 0.000349958606388 0.000000000000000
176.99929990775 0.000000000000000 0.000349958399854 0.000000000000000
176.95334196966 0.000000000000000 0.000349958192261 0.000000000000000
176.90738403157 0.000000000000000 0.000349957983600 0.000000000000000
176.76917428019 0.000000000000000 0.000349957349546 0.000000000000000
176.63096452880 0.000000000000000 0.000349956705508 0.000000000000000
176.52610688711 0.000000000000000 0.000349956210094 0.000000000000000
176.42124924541 0.000000000000000 0.000349955708717 0.000000000000000
176.33734303568 0.000000000000000 0.000349955303172 0.000000000000000
176.25343682596 0.000000000000000 0.000349954893718 0.000000000000000
176.18649320664 0.000000000000000 0.000349954564215 0.000000000000000
176.11954958732 0.000000000000000 0.000349954232186 0.000000000000000
176.06621000287 0.000000000000000 0.000349953965815 0.000000000000000
176.01287041841 0.000000000000000 0.000349953697825 0.000000000000000
175.97041851652 0.000000000000000 0.000349953483377 0.000000000000000
175.92796661462 0.000000000000000 0.000349953267898 0.000000000000000
175.89421197903 0.000000000000000 0.000349953095828 0.000000000000000
175.86045734344 0.000000000000000 0.000349952923103 0.000000000000000
175.83363928600 0.000000000000000 0.000349952785407 0.000000000000000
175.80682122857 0.000000000000000 0.000349952647296 0.000000000000000
175.78552822689 0.000000000000000 0.000349952537344 0.000000000000000
175.76423522520 0.000000000000000 0.000349952427131 0.000000000000000
175.74733817542 0.000000000000000 0.000349952339486 0.000000000000000
175.73044112564 0.000000000000000 0.000349952251675 0.000000000000000
175.71703849377 0.000000000000000 0.000349952181908 0.000000000000000
175.70363586190 0.000000000000000 0.000349952112037 0.000000000000000
175.69300891431 0.000000000000000 0.000349952056562 0.000000000000000
175.68238196671 0.000000000000000 0.000349952001023 0.000000000000000
175.67395842819 0.000000000000000 0.000349951956952 0.000000000000000
175.66553488967 0.000000000000000 0.000349951912841 0.000000000000000
175.65885957539 0.000000000000000 0.000349951877856 0.000000000000000
175.65218426110 0.000000000000000 0.000349951842845 0.000000000000000
175.64689543184 0.000000000000000 0.000349951815088 0.000000000000000
175.64160660259 0.000000000000000 0.000349951787314 0.000000000000000
175.63741698585 0.000000000000000 0.000349951765302 0.000000000000000
175.63322736911 0.000000000000000 0.000349951743279 0.000000000000000
175.62990896327 0.000000000000000 0.000349951725829 0.000000000000000
175.62659055742 0.000000000000000 0.000349951708373 0.000000000000000
175.62396248991 0.000000000000000 0.000349951694543 0.000000000000000
175.62133442240 0.000000000000000 0.000349951680710 0.000000000000000
175.61925326454 0.000000000000000 0.000349951669752 0.000000000000000
175.61717210667 0.000000000000000 0.000349951658792 0.000000000000000
175.61552415866 0.000000000000000 0.000349951650112 0.000000000000000
175.61387621065 0.000000000000000 0.000349951641430 0.000000000000000
175.61257136311 0.000000000000000 0.000349951634555 0.000000000000000
175.61126651556 0.000000000000000 0.000349951627679 0.000000000000000
175.61023336982 0.000000000000000 0.000349951622234 0.000000000000000
175.60920022407 0.000000000000000 0.000349951616788 0.000000000000000
175.60838221617 0.000000000000000 0.000349951612476 0.000000000000000
175.60756420828 0.000000000000000 0.000349951608164 0.000000000000000
175.60691653206 0.000000000000000 0.000349951604749 0.000000000000000
175.60626885584 0.000000000000000 0.000349951601334 0.000000000000000
175.60575602153 0.000000000000000 0.000349951598630 0.000000000000000
175.60524318722 0.000000000000000 0.000349951595926 0.000000000000000
175.60483708506 0.000000000000000 0.000349951593784 0.000000000000000
175.60443098290 0.000000000000000 0.000349951591643 0.000000000000000
175.60410934768 0.000000000000000 0.000349951589947 0.000000000000000
175.60378771247 0.000000000000000 0.000349951588251 0.000000000000000
175.60353290623 0.000000000000000 0.000349951586907 0.000000000000000
175.60327809999 0.000000000000000 0.000349951585563 0.000000000000000
175.60307614680 0.000000000000000 0.000349951584498 0.000000000000000
175.60287419360 0.000000000000000 0.000349951583433 0.000000000000000
175.60271401410 0.000000000000000 0.000349951582589 0.000000000000000
175.60255383460 0.000000000000000 0.000349951581744 0.000000000000000
175.60242663848 0.000000000000000 0.000349951581073 0.000000000000000
175.60229944236 0.000000000000000 0.000349951580403 0.000000000000000
175.60219824511 0.000000000000000 0.000349951579869 0.000000000000000
175.60209704786 0.000000000000000 0.000349951579336 0.000000000000000
175.60201628472 0.000000000000000 0.000349951578910 0.000000000000000
175.60193552159 0.000000000000000 0.000349951578484 0.000000000000000
175.60187073533 0.000000000000000 0.000349951578143 0.000000000000000
175.60180594907 0.000000000000000 0.000349951577801 0.000000000000000
175.60175352924 0.000000000000000 0.000349951577525 0.000000000000000
175.60170110940 0.000000000000000 0.000349951577249 0.000000000000000
175.60165805378 0.000000000000000 0.000349951577022 0.000000000000000
175.60161499815 0.000000000000000 0.000349951576796 0.000000000000000
175.60157194253 0.000000000000000 0.000349951576569 0.000000000000000
175.60152275754 0.000000000000000 0.000349951576310 0.000000000000000
175.60147357255 0.000000000000000 0.000349951576051 0.000000000000000
175.60142438757 0.000000000000000 0.000349951575793 0.000000000000000
175.60138382044 0.000000000000000 0.000349951575580 0.000000000000000
175.60134325332 0.000000000000000 0.000349951575367 0.000000000000000
175.60130268619 0.000000000000000 0.000349951575155 0.000000000000000
175.60126211906 0.000000000000000 0.000349951574942 0.000000000000000
175.60122155193 0.000000000000000 0.000349951574730 0.000000000000000
175.60118098481 0.000000000000000 0.000349951574518 0.000000000000000
175.60114041768 0.000000000000000 0.000349951574306 0.000000000000000
175.60105928343 0.000000000000000 0.000349951573883 0.000000000000000
175.60097814917 0.000000000000000 0.000349951573459 0.000000000000000
175.60089701492 0.000000000000000 0.000349951573036 0.000000000000000
175.60081588067 0.000000000000000 0.000349951572612 0.000000000000000
175.60069800566 0.000000000000000 0.000349951571998 0.000000000000000
175.60058013065 0.000000000000000 0.000349951571383 0.000000000000000
175.60046225565 0.000000000000000 0.000349951570768 0.000000000000000
175.60034438064 0.000000000000000 0.000349951570154 0.000000000000000
175.60008900715 0.000000000000000 0.000349951568822 0.000000000000000
175.59983363365 0.000000000000000 0.000349951567491 0.000000000000000
175.59957826016 0.000000000000000 0.000349951566159 0.000000000000000
175.59932288667 0.000000000000000 0.000349951564828 0.000000000000000
175.59873872911 0.000000000000000 0.000349951561783 0.000000000000000
175.59815457155 0.000000000000000 0.000349951558737 0.000000000000000
175.59757041399 0.000000000000000 0.000349951555692 0.000000000000000
175.59698625643 0.000000000000000 0.000349951552646 0.000000000000000
175.59542122970 0.000000000000000 0.000349951544486 0.000000000000000
175.59385620296 0.000000000000000 0.000349951536325 0.000000000000000
175.59229117623 0.000000000000000 0.000349951528163 0.000000000000000
175.58811363300 0.000000000000000 0.000349951506368 0.000000000000000
175.58393608977 0.000000000000000 0.000349951484564 0.000000000000000
175.57975854654 0.000000000000000 0.000349951462750 0.000000000000000
175.56699659029 0.000000000000000 0.000349951396049 0.000000000000000
175.55423463404 0.000000000000000 0.000349951329257 0.000000000000000
175.54147267779 0.000000000000000 0.000349951262371 0.000000000000000
175.49379326034 0.000000000000000 0.000349951011656 0.000000000000000
175.44611384289 0.000000000000000 0.000349950759626 0.000000000000000
175.39843442544 0.000000000000000 0.000349950506270 0.000000000000000
175.26029219177 0.000000000000000 0.000349949764600 0.000000000000000
175.12214995810 0.000000000000000 0.000349949011422 0.000000000000000
175.01755685699 0.000000000000000 0.000349948433354 0.000000000000000
174.91296375588 0.000000000000000 0.000349947848443 0.000000000000000
174.82929149322 0.000000000000000 0.000349947375537 0.000000000000000
174.74561923055 0.000000000000000 0.000349946898150 0.000000000000000
174.67888204768 0.000000000000000 0.000349946514146 0.000000000000000
174.61214486481 0.000000000000000 0.000349946127248 0.000000000000000
174.55898416574 0.000000000000000 0.000349945816976 0.000000000000000
174.50582346668 0.000000000000000 0.000349945504851 0.000000000000000
174.46352424781 0.000000000000000 0.000349945255169 0.000000000000000
174.42122502895 0.000000000000000 0.000349945004306 0.000000000000000
174.38759906382 0.000000000000000 0.000349944804038 0.000000000000000
174.35397309869 0.000000000000000 0.000349944603021 0.000000000000000
174.32726232954 0.000000000000000 0.000349944442810 0.000000000000000
174.30055156040 0.000000000000000 0.000349944282124 0.000000000000000
174.27934723035 0.000000000000000 0.000349944154227 0.000000000000000
174.25814290030 0.000000000000000 0.000349944026031 0.000000000000000
174.24131859894 0.000000000000000 0.000349943924103 0.000000000000000
174.22449429757 0.000000000000000 0.000349943821987 0.000000000000000
174.21115098662 0.000000000000000 0.000349943740865 0.000000000000000
174.19780767567 0.000000000000000 0.000349943659625 0.000000000000000
174.18722885473 0.000000000000000 0.000349943595132 0.000000000000000
174.17665003379 0.000000000000000 0.000349943530565 0.000000000000000
174.16826537550 0.000000000000000 0.000349943479337 0.000000000000000
174.15988071722 0.000000000000000 0.000349943428062 0.000000000000000
174.15323670310 0.000000000000000 0.000349943387398 0.000000000000000
174.14659268899 0.000000000000000 0.000349943346705 0.000000000000000
174.14132898412 0.000000000000000 0.000349943314446 0.000000000000000
174.13606527924 0.000000000000000 0.000349943282168 0.000000000000000
174.13189578065 0.000000000000000 0.000349943256587 0.000000000000000
174.12772628206 0.000000000000000 0.000349943230994 0.000000000000000
174.12442395303 0.000000000000000 0.000349943210716 0.000000000000000
174.12112162399 0.000000000000000 0.000349943190431 0.000000000000000
174.11850638202 0.000000000000000 0.000349943174361 0.000000000000000
174.11589114005 0.000000000000000 0.000349943158287 0.000000000000000
174.11382019937 0.000000000000000 0.000349943145555 0.000000000000000
174.11174925870 0.000000000000000 0.000349943132820 0.000000000000000
174.11010944012 0.000000000000000 0.000349943122734 0.000000000000000
174.10846962153 0.000000000000000 0.000349943112647 0.000000000000000
174.10717123540 0.000000000000000 0.000349943104658 0.000000000000000
174.10587284927 0.000000000000000 0.000349943096669 0.000000000000000
174.10484483423 0.000000000000000 0.000349943090343 0.000000000000000
174.10381681919 0.000000000000000 0.000349943084015 0.000000000000000
174.10300288154 0.000000000000000 0.000349943079005 0.000000000000000
174.10218894390 0.000000000000000 0.000349943073995 0.000000000000000
174.10154449346 0.000000000000000 0.000349943070028 0.000000000000000
174.10090004302 0.000000000000000 0.000349943066060 0.000000000000000
174.10038976223 0.000000000000000 0.000349943062918 0.000000000000000
174.09987948144 0.000000000000000 0.000349943059777 0.000000000000000
174.09947539752 0.000000000000000 0.000349943057289 0.000000000000000
174.09907131359 0.000000000000000 0.000349943054801 0.000000000000000
174.09875127005 0.000000000000000 0.000349943052830 0.000000000000000
174.09843122652 0.000000000000000 0.000349943050859 0.000000000000000
174.09817767137 0.000000000000000 0.000349943049298 0.000000000000000
174.09792411622 0.000000000000000 0.000349943047737 0.000000000000000
174.09772314127 0.000000000000000 0.000349943046499 0.000000000000000
174.09752216631 0.000000000000000 0.000349943045262 0.000000000000000
174.09736274517 0.000000000000000 0.000349943044280 0.000000000000000
174.09720332403 0.000000000000000 0.000349943043299 0.000000000000000
174.09707670731 0.000000000000000 0.000349943042519 0.000000000000000
174.09695009060 0.000000000000000 0.000349943041740 0.000000000000000
174.09684932470 0.000000000000000 0.000349943041119 0.000000000000000
174.09674855880 0.000000000000000 0.000349943040499 0.000000000000000
174.09666810106 0.000000000000000 0.000349943040004 0.000000000000000
174.09658764333 0.000000000000000 0.000349943039509 0.000000000000000
174.09652305012 0.000000000000000 0.000349943039111 0.000000000000000
174.09645845691 0.000000000000000 0.000349943038714 0.000000000000000
174.09640612142 0.000000000000000 0.000349943038392 0.000000000000000
174.09635378594 0.000000000000000 0.000349943038070 0.000000000000000
174.09631069378 0.000000000000000 0.000349943037805 0.000000000000000
174.09626760163 0.000000000000000 0.000349943037540 0.000000000000000
174.09622450947 0.000000000000000 0.000349943037275 0.000000000000000
174.09617486618 0.000000000000000 0.000349943036970 0.000000000000000
174.09612522288 0.000000000000000 0.000349943036665 0.000000000000000
174.09607557959 0.000000000000000 0.000349943036360 0.000000000000000
174.09603525761 0.000000000000000 0.000349943036113 0.000000000000000
174.09599493564 0.000000000000000 0.000349943035866 0.000000000000000
174.09595461366 0.000000000000000 0.000349943035620 0.000000000000000
174.09591429168 0.000000000000000 0.000349943035373 0.000000000000000
174.09587396971 0.000000000000000 0.000349943035127 0.000000000000000
174.09583364773 0.000000000000000 0.000349943034881 0.000000000000000
174.09579332576 0.000000000000000 0.000349943034635 0.000000000000000
174.09571268180 0.000000000000000 0.000349943034143 0.000000000000000
174.09563203785 0.000000000000000 0.000349943033652 0.000000000000000
174.09555139390 0.000000000000000 0.000349943033160 0.000000000000000
174.09547074995 0.000000000000000 0.000349943032669 0.000000000000000
174.09535218267 0.000000000000000 0.000349943031947 0.000000000000000
174.09523361538 0.000000000000000 0.000349943031224 0.000000000000000
174.09511504810 0.000000000000000 0.000349943030502 0.000000000000000
174.09499648082 0.000000000000000 0.000349943029780 0.000000000000000
174.09474114245 0.000000000000000 0.000349943028226 0.000000000000000
174.09448580409 0.000000000000000 0.000349943026671 0.000000000000000
174.09423046572 0.000000000000000 0.000349943025117 0.000000000000000
174.09397512736 0.000000000000000 0.000349943023562 0.000000000000000
174.09339236746 0.000000000000000 0.000349943020014 0.000000000000000
174.09280960756 0.000000000000000 0.000349943016466 0.000000000000000
174.09222684765 0.000000000000000 0.000349943012918 0.000000000000000
174.09164408775 0.000000000000000 0.000349943009370 0.000000000000000
174.09009109954 0.000000000000000 0.000349942999914 0.000000000000000
174.08853811133 0.000000000000000 0.000349942990456 0.000000000000000
174.08698512312 0.000000000000000 0.000349942980997 0.000000000000000
174.08285761224 0.000000000000000 0.000349942955850 0.000000000000000
174.07873010135 0.000000000000000 0.000349942930692 0.000000000000000
174.07460259047 0.000000000000000 0.000349942905523 0.000000000000000
174.06206789572 0.000000000000000 0.000349942829020 0.000000000000000
174.04953320098 0.000000000000000 0.000349942752415 0.000000000000000
174.03699850624 0.000000000000000 0.000349942675706 0.000000000000000
173.99052216165 0.000000000000000 0.000349942390377 0.000000000000000
173.94404581707 0.000000000000000 0.000349942103609 0.000000000000000
173.89756947248 0.000000000000000 0.000349941815389 0.000000000000000
173.75868784003 0.000000000000000 0.000349940945317 0.000000000000000
173.61980620758 0.000000000000000 0.000349940061839 0.000000000000000
173.51455413274 0.000000000000000 0.000349939383186 0.000000000000000
173.40930205791 0.000000000000000 0.000349938696543 0.000000000000000
173.32512909323 0.000000000000000 0.000349938141595 0.000000000000000
173.24095612855 0.000000000000000 0.000349937581417 0.000000000000000
173.17383717137 0.000000000000000 0.000349937130956 0.000000000000000
173.10671821418 0.000000000000000 0.000349936677119 0.000000000000000
173.05326605445 0.000000000000000 0.000349936313266 0.000000000000000
172.99981389472 0.000000000000000 0.000349935947251 0.000000000000000
172.95729169092 0.000000000000000 0.000349935654531 0.000000000000000
172.91476948713 0.000000000000000 0.000349935360434 0.000000000000000
172.88097247770 0.000000000000000 0.000349935125700 0.000000000000000
172.84717546827 0.000000000000000 0.000349934890093 0.000000000000000
172.82033311763 0.000000000000000 0.000349934702347 0.000000000000000
172.79349076699 0.000000000000000 0.000349934514049 0.000000000000000
172.77218491188 0.000000000000000 0.000349934364196 0.000000000000000
172.75087905677 0.000000000000000 0.000349934213995 0.000000000000000
172.73397619089 0.000000000000000 0.000349934094587 0.000000000000000
172.71707332501 0.000000000000000 0.000349933974959 0.000000000000000
172.70366904670 0.000000000000000 0.000349933879936 0.000000000000000
172.69026476839 0.000000000000000 0.000349933784776 0.000000000000000
172.67963851201 0.000000000000000 0.000349933709239 0.000000000000000
172.66901225563 0.000000000000000 0.000349933633616 0.000000000000000
172.66059060217 0.000000000000000 0.000349933573621 0.000000000000000
172.65216894871 0.000000000000000 0.000349933513571 0.000000000000000
172.64549601983 0.000000000000000 0.000349933465952 0.000000000000000
172.63882309096 0.000000000000000 0.000349933418298 0.000000000000000
172.63353674374 0.000000000000000 0.000349933380523 0.000000000000000
172.62825039651 0.000000000000000 0.000349933342726 0.000000000000000
172.62406313759 0.000000000000000 0.000349933312772 0.000000000000000
172.61987587867 0.000000000000000 0.000349933282805 0.000000000000000
172.61655959831 0.000000000000000 0.000349933259061 0.000000000000000
172.61324331795 0.000000000000000 0.000349933235310 0.000000000000000
172.61061710281 0.000000000000000 0.000349933216494 0.000000000000000
172.60799088766 0.000000000000000 0.000349933197674 0.000000000000000
172.60591130664 0.000000000000000 0.000349933182767 0.000000000000000
172.60383172562 0.000000000000000 0.000349933167857 0.000000000000000
172.60218509692 0.000000000000000 0.000349933156049 0.000000000000000
172.60053846822 0.000000000000000 0.000349933144238 0.000000000000000
172.59923470976 0.000000000000000 0.000349933134886 0.000000000000000
172.59793095131 0.000000000000000 0.000349933125532 0.000000000000000
172.59689869464 0.000000000000000 0.000349933118125 0.000000000000000
172.59586643798 0.000000000000000 0.000349933110718 0.000000000000000
172.59504914859 0.000000000000000 0.000349933104853 0.000000000000000
172.59423185920 0.000000000000000 0.000349933098987 0.000000000000000
172.59358475769 0.000000000000000 0.000349933094342 0.000000000000000
172.59293765619 0.000000000000000 0.000349933089697 0.000000000000000
172.59242527609 0.000000000000000 0.000349933086019 0.000000000000000
172.59191289599 0.000000000000000 0.000349933082341 0.000000000000000
172.59150714706 0.000000000000000 0.000349933079428 0.000000000000000
172.59110139813 0.000000000000000 0.000349933076515 0.000000000000000
172.59078003104 0.000000000000000 0.000349933074208 0.000000000000000
172.59045866396 0.000000000000000 0.000349933071901 0.000000000000000
172.59020405310 0.000000000000000 0.000349933070073 0.000000000000000
172.58994944225 0.000000000000000 0.000349933068245 0.000000000000000
172.58974762080 0.000000000000000 0.000349933066796 0.000000000000000
172.58954579936 0.000000000000000 0.000349933065347 0.000000000000000
172.58938569396 0.000000000000000 0.000349933064198 0.000000000000000
172.58922558856 0.000000000000000 0.000349933063048 0.000000000000000
172.58909841174 0.000000000000000 0.000349933062135 0.000000000000000
172.58897123491 0.000000000000000 0.000349933061222 0.000000000000000
172.58887000157 0.000000000000000 0.000349933060496 0.000000000000000
172.58876876824 0.000000000000000 0.000349933059769 0.000000000000000
172.58868790878 0.000000000000000 0.000349933059189 0.000000000000000
172.58860704932 0.000000000000000 0.000349933058609 0.000000000000000
172.58854209541 0.000000000000000 0.000349933058143 0.000000000000000
172.58847714151 0.000000000000000 0.000349933057677 0.000000000000000
172.58842446069 0.000000000000000 0.000349933057299 0.000000000000000
172.58837177987 0.000000000000000 0.000349933056921 0.000000000000000
172.58832832455 0.000000000000000 0.000349933056610 0.000000000000000
172.58828486922 0.000000000000000 0.000349933056298 0.000000000000000
172.58824141390 0.000000000000000 0.000349933055987 0.000000000000000
172.58819103066 0.000000000000000 0.000349933055626 0.000000000000000
172.58814064742 0.000000000000000 0.000349933055265 0.000000000000000
172.58809026418 0.000000000000000 0.000349933054904 0.000000000000000
172.58808165096 0.000000000000000 0.000349933054843 0.000000000000000
172.58807303774 0.000000000000000 0.000349933054781 0.000000000000000
172.58806442452 0.000000000000000 0.000349933054720 0.000000000000000
172.58804719808 0.000000000000000 0.000349933054597 0.000000000000000
172.58802997164 0.000000000000000 0.000349933054474 0.000000000000000
172.58801274520 0.000000000000000 0.000349933054351 0.000000000000000
172.58799551876 0.000000000000000 0.000349933054228 0.000000000000000
172.58793192258 0.000000000000000 0.000349933053774 0.000000000000000
172.58788692421 0.000000000000000 0.000349933053454 0.000000000000000
172.58784192583 0.000000000000000 0.000349933053134 0.000000000000000
172.58779692745 0.000000000000000 0.000349933052814 0.000000000000000
172.58775192908 0.000000000000000 0.000349933052494 0.000000000000000
172.58767100222 0.000000000000000 0.000349933051918 0.000000000000000
172.58759007535 0.000000000000000 0.000349933051343 0.000000000000000
172.58750914849 0.000000000000000 0.000349933050768 0.000000000000000
172.58742822163 0.000000000000000 0.000349933050193 0.000000000000000
172.58729229151 0.000000000000000 0.000349933049228 0.000000000000000
172.58715636139 0.000000000000000 0.000349933048263 0.000000000000000
172.58702043128 0.000000000000000 0.000349933047297 0.000000000000000
172.58688450116 0.000000000000000 0.000349933046332 0.000000000000000
172.58659241303 0.000000000000000 0.000349933044258 0.000000000000000
172.58630032490 0.000000000000000 0.000349933042185 0.000000000000000
172.58600823678 0.000000000000000 0.000349933040111 0.000000000000000
172.58571614865 0.000000000000000 0.000349933038037 0.000000000000000
172.58503885598 0.000000000000000 0.000349933033229 0.000000000000000
172.58436156331 0.000000000000000 0.000349933028420 0.000000000000000
172.58368427065 0.000000000000000 0.000349933023611 0.000000000000000
172.58300697798 0.000000000000000 0.000349933018802 0.000000000000000
172.58115378720 0.000000000000000 0.000349933005642 0.000000000000000
172.57930059642 0.000000000000000 0.000349932992480 0.000000000000000
172.57744740564 0.000000000000000 0.000349932979316 0.000000000000000
172.57241176426 0.000000000000000 0.000349932943532 0.000000000000000
172.56737612287 0.000000000000000 0.000349932907729 0.000000000000000
172.56234048149 0.000000000000000 0.000349932871907 0.000000000000000
172.54657892455 0.000000000000000 0.000349932759662 0.000000000000000
172.53081736760 0.000000000000000 0.000349932647229 0.000000000000000
172.51505581066 0.000000000000000 0.000349932534607 0.000000000000000
172.45430237794 0.000000000000000 0.000349932098718 0.000000000000000
172.39354894521 0.000000000000000 0.000349931659975 0.000000000000000
172.33279551249 0.000000000000000 0.000349931218343 0.000000000000000
172.19656191055 0.000000000000000 0.000349930217378 0.000000000000000
172.06032830861 0.000000000000000 0.000349929201380 0.000000000000000
171.92409470667 0.000000000000000 0.000349928170043 0.000000000000000
171.78786110473 0.000000000000000 0.000349927123086 0.000000000000000
171.67454189101 0.000000000000000 0.000349926240144 0.000000000000000
171.56122267729 0.000000000000000 0.000349925346099 0.000000000000000
171.48305400485 0.000000000000000 0.000349924722852 0.000000000000000
171.40488533241 0.000000000000000 0.000349924094244 0.000000000000000
171.35185355111 0.000000000000000 0.000349923664715 0.000000000000000
171.29882176981 0.000000000000000 0.000349923232702 0.000000000000000
171.26295074708 0.000000000000000 0.000349922939075 0.000000000000000
171.22707972436 0.000000000000000 0.000349922644309 0.000000000000000
171.20285264578 0.000000000000000 0.000349922444580 0.000000000000000
171.17862556721 0.000000000000000 0.000349922244331 0.000000000000000
171.16227946873 0.000000000000000 0.000349922108928 0.000000000000000
171.14593337026 0.000000000000000 0.000349921973288 0.000000000000000
171.13491257585 0.000000000000000 0.000349921881704 0.000000000000000
171.12389178144 0.000000000000000 0.000349921790013 0.000000000000000
171.11646518940 0.000000000000000 0.000349921728164 0.000000000000000
171.10903859735 0.000000000000000 0.000349921666266 0.000000000000000
171.10403582627 0.000000000000000 0.000349921624543 0.000000000000000
171.09903305518 0.000000000000000 0.000349921582797 0.000000000000000
171.09566386693 0.000000000000000 0.000349921554671 0.000000000000000
171.09229467868 0.000000000000000 0.000349921526534 0.000000000000000
171.09002600232 0.000000000000000 0.000349921507583 0.000000000000000
171.08775732596 0.000000000000000 0.000349921488627 0.000000000000000
171.08622979782 0.000000000000000 0.000349921475861 0.000000000000000
171.08470226968 0.000000000000000 0.000349921463094 0.000000000000000
171.08367372888 0.000000000000000 0.000349921454496 0.000000000000000
171.08264518809 0.000000000000000 0.000349921445898 0.000000000000000
171.08195248539 0.000000000000000 0.000349921440106 0.000000000000000
171.08125978270 0.000000000000000 0.000349921434315 0.000000000000000
171.08079299519 0.000000000000000 0.000349921430412 0.000000000000000
171.08032620768 0.000000000000000 0.000349921426509 0.000000000000000
171.08001123814 0.000000000000000 0.000349921423876 0.000000000000000
171.07969626860 0.000000000000000 0.000349921421243 0.000000000000000
171.07948309844 0.000000000000000 0.000349921419461 0.000000000000000
171.07926992829 0.000000000000000 0.000349921417679 0.000000000000000
171.07912466336 0.000000000000000 0.000349921416464 0.000000000000000
171.07897939843 0.000000000000000 0.000349921415251 0.000000000000000
171.07887880636 0.000000000000000 0.000349921414410 0.000000000000000
171.07877821430 0.000000000000000 0.000349921413570 0.000000000000000
171.07870566198 0.000000000000000 0.000349921412964 0.000000000000000
171.07863310966 0.000000000000000 0.000349921412358 0.000000000000000
171.07857322402 0.000000000000000 0.000349921411859 0.000000000000000
171.07851333839 0.000000000000000 0.000349921411359 0.000000000000000
171.07845345275 0.000000000000000 0.000349921410861 0.000000000000000
171.07844147562 0.000000000000000 0.000349921410761 0.000000000000000
171.07842949849 0.000000000000000 0.000349921410661 0.000000000000000
171.07841752136 0.000000000000000 0.000349921410562 0.000000000000000
171.07839356711 0.000000000000000 0.000349921410363 0.000000000000000
171.07836961285 0.000000000000000 0.000349921410164 0.000000000000000
171.07834565860 0.000000000000000 0.000349921409965 0.000000000000000
171.07832170434 0.000000000000000 0.000349921409766 0.000000000000000
171.07827151655 0.000000000000000 0.000349921409350 0.000000000000000
171.07822132875 0.000000000000000 0.000349921408933 0.000000000000000
171.07817114096 0.000000000000000 0.000349921408518 0.000000000000000
171.07812095316 0.000000000000000 0.000349921408102 0.000000000000000
171.07807076537 0.000000000000000 0.000349921407686 0.000000000000000
171.07795194530 0.000000000000000 0.000349921406703 0.000000000000000
171.07783312523 0.000000000000000 0.000349921405720 0.000000000000000
171.07771430515 0.000000000000000 0.000349921404736 0.000000000000000
171.07759548508 0.000000000000000 0.000349921403753 0.000000000000000
171.07747666501 0.000000000000000 0.000349921402771 0.000000000000000
171.07726761424 0.000000000000000 0.000349921401041 0.000000000000000
171.07705856346 0.000000000000000 0.000349921399312 0.000000000000000
171.07684951269 0.000000000000000 0.000349921397584 0.000000000000000
171.07664046192 0.000000000000000 0.000349921395855 0.000000000000000
171.07614279977 0.000000000000000 0.000349921391739 0.000000000000000
171.07564513763 0.000000000000000 0.000349921387624 0.000000000000000
171.07514747548 0.000000000000000 0.000349921383508 0.000000000000000
171.07464981334 0.000000000000000 0.000349921379392 0.000000000000000
171.07339137382 0.000000000000000 0.000349921368984 0.000000000000000
171.07213293431 0.000000000000000 0.000349921358575 0.000000000000000
171.07087449479 0.000000000000000 0.000349921348165 0.000000000000000
171.06764439993 0.000000000000000 0.000349921321438 0.000000000000000
171.06441430507 0.000000000000000 0.000349921294703 0.000000000000000
171.06118421020 0.000000000000000 0.000349921267959 0.000000000000000
171.05184309516 0.000000000000000 0.000349921190569 0.000000000000000
171.04250198012 0.000000000000000 0.000349921113102 0.000000000000000
171.03316086508 0.000000000000000 0.000349921035559 0.000000000000000
171.00061998215 0.000000000000000 0.000349920764831 0.000000000000000
170.96807909922 0.000000000000000 0.000349920493166 0.000000000000000
170.93553821629 0.000000000000000 0.000349920220560 0.000000000000000
170.79194773655 0.000000000000000 0.000349919006207 0.000000000000000
170.64835725681 0.000000000000000 0.000349917772899 0.000000000000000
170.53806094105 0.000000000000000 0.000349916812411 0.000000000000000
170.42776462529 0.000000000000000 0.000349915840281 0.000000000000000
170.33961387177 0.000000000000000 0.000349915054853 0.000000000000000
170.25146311825 0.000000000000000 0.000349914261797 0.000000000000000
170.18119089279 0.000000000000000 0.000349913624073 0.000000000000000
170.11091866734 0.000000000000000 0.000349912981419 0.000000000000000
170.05496921284 0.000000000000000 0.000349912466205 0.000000000000000
169.99901975835 0.000000000000000 0.000349911947833 0.000000000000000
169.95452078395 0.000000000000000 0.000349911533286 0.000000000000000
169.91002180956 0.000000000000000 0.000349911116728 0.000000000000000
169.87466055883 0.000000000000000 0.000349910784271 0.000000000000000
169.83929930811 0.000000000000000 0.000349910450538 0.000000000000000
169.81121938369 0.000000000000000 0.000349910184615 0.000000000000000
169.78313945926 0.000000000000000 0.000349909917886 0.000000000000000
169.76085456874 0.000000000000000 0.000349909705628 0.000000000000000
169.73856967821 0.000000000000000 0.000349909492862 0.000000000000000
169.72089232852 0.000000000000000 0.000349909323725 0.000000000000000
169.70321497882 0.000000000000000 0.000349909154267 0.000000000000000
169.68919802558 0.000000000000000 0.000349909019671 0.000000000000000
169.67518107235 0.000000000000000 0.000349908884872 0.000000000000000
169.66407012802 0.000000000000000 0.000349908777878 0.000000000000000
169.65295918370 0.000000000000000 0.000349908670756 0.000000000000000
169.64415407506 0.000000000000000 0.000349908585775 0.000000000000000
169.63534896642 0.000000000000000 0.000349908500715 0.000000000000000
169.62837265531 0.000000000000000 0.000349908433265 0.000000000000000
169.62139634420 0.000000000000000 0.000349908365765 0.000000000000000
169.61586995357 0.000000000000000 0.000349908312259 0.000000000000000
169.61034356295 0.000000000000000 0.000349908258721 0.000000000000000
169.60596636560 0.000000000000000 0.000349908216295 0.000000000000000
169.60158916824 0.000000000000000 0.000349908173848 0.000000000000000
169.59812258800 0.000000000000000 0.000349908140218 0.000000000000000
169.59465600776 0.000000000000000 0.000349908106576 0.000000000000000
169.59191085321 0.000000000000000 0.000349908079926 0.000000000000000
169.58916569865 0.000000000000000 0.000349908053269 0.000000000000000
169.58699199086 0.000000000000000 0.000349908032155 0.000000000000000
169.58481828307 0.000000000000000 0.000349908011037 0.000000000000000
169.58309716054 0.000000000000000 0.000349907994312 0.000000000000000
169.58137603800 0.000000000000000 0.000349907977585 0.000000000000000
169.58001332089 0.000000000000000 0.000349907964338 0.000000000000000
169.57865060378 0.000000000000000 0.000349907951090 0.000000000000000
169.57757168151 0.000000000000000 0.000349907940599 0.000000000000000
169.57649275924 0.000000000000000 0.000349907930108 0.000000000000000
169.57563853190 0.000000000000000 0.000349907921800 0.000000000000000
169.57478430457 0.000000000000000 0.000349907913492 0.000000000000000
169.57410796267 0.000000000000000 0.000349907906916 0.000000000000000
169.57343162078 0.000000000000000 0.000349907900340 0.000000000000000
169.57289609117 0.000000000000000 0.000349907895131 0.000000000000000
169.57236056156 0.000000000000000 0.000349907889921 0.000000000000000
169.57193648211 0.000000000000000 0.000349907885795 0.000000000000000
169.57151240265 0.000000000000000 0.000349907881670 0.000000000000000
169.57117651723 0.000000000000000 0.000349907878402 0.000000000000000
169.57084063180 0.000000000000000 0.000349907875134 0.000000000000000
169.57057451740 0.000000000000000 0.000349907872545 0.000000000000000
169.57030840300 0.000000000000000 0.000349907869956 0.000000000000000
169.57009746102 0.000000000000000 0.000349907867904 0.000000000000000
169.56988651904 0.000000000000000 0.000349907865852 0.000000000000000
169.56971917520 0.000000000000000 0.000349907864224 0.000000000000000
169.56955183135 0.000000000000000 0.000349907862596 0.000000000000000
169.56941890051 0.000000000000000 0.000349907861303 0.000000000000000
169.56928596967 0.000000000000000 0.000349907860010 0.000000000000000
169.56918015036 0.000000000000000 0.000349907858981 0.000000000000000
169.56907433105 0.000000000000000 0.000349907857951 0.000000000000000
169.56898980094 0.000000000000000 0.000349907857129 0.000000000000000
169.56890527082 0.000000000000000 0.000349907856307 0.000000000000000
169.56883735797 0.000000000000000 0.000349907855647 0.000000000000000
169.56876944513 0.000000000000000 0.000349907854987 0.000000000000000
169.56871435005 0.000000000000000 0.000349907854451 0.000000000000000
169.56865925498 0.000000000000000 0.000349907853916 0.000000000000000
169.56861378670 0.000000000000000 0.000349907853474 0.000000000000000
169.56856831842 0.000000000000000 0.000349907853032 0.000000000000000
169.56852285015 0.000000000000000 0.000349907852591 0.000000000000000
169.56847004388 0.000000000000000 0.000349907852078 0.000000000000000
169.56841723761 0.000000000000000 0.000349907851566 0.000000000000000
169.56836443134 0.000000000000000 0.000349907851054 0.000000000000000
169.56835523674 0.000000000000000 0.000349907850964 0.000000000000000
169.56834604214 0.000000000000000 0.000349907850875 0.000000000000000
169.56833684754 0.000000000000000 0.000349907850786 0.000000000000000
169.56831845834 0.000000000000000 0.000349907850608 0.000000000000000
169.56830006914 0.000000000000000 0.000349907850430 0.000000000000000
169.56828167994 0.000000000000000 0.000349907850252 0.000000000000000
169.56826329074 0.000000000000000 0.000349907850074 0.000000000000000
169.56820298403 0.000000000000000 0.000349907849492 0.000000000000000
169.56815637827 0.000000000000000 0.000349907849042 0.000000000000000
169.56810977251 0.000000000000000 0.000349907848592 0.000000000000000
169.56806316675 0.000000000000000 0.000349907848143 0.000000000000000
169.56801656099 0.000000000000000 0.000349907847693 0.000000000000000
169.56793104571 0.000000000000000 0.000349907846869 0.000000000000000
169.56784553043 0.000000000000000 0.000349907846046 0.000000000000000
169.56776001515 0.000000000000000 0.000349907845222 0.000000000000000
169.56767449987 0.000000000000000 0.000349907844398 0.000000000000000
169.56753324759 0.000000000000000 0.000349907843038 0.000000000000000
169.56739199532 0.000000000000000 0.000349907841678 0.000000000000000
169.56725074304 0.000000000000000 0.000349907840319 0.000000000000000
169.56710949076 0.000000000000000 0.000349907838959 0.000000000000000
169.56680568451 0.000000000000000 0.000349907836034 0.000000000000000
169.56650187826 0.000000000000000 0.000349907833110 0.000000000000000
169.56619807200 0.000000000000000 0.000349907830186 0.000000000000000
169.56589426575 0.000000000000000 0.000349907827262 0.000000000000000
169.56519090019 0.000000000000000 0.000349907820492 0.000000000000000
169.56448753462 0.000000000000000 0.000349907813722 0.000000000000000
169.56378416906 0.000000000000000 0.000349907806952 0.000000000000000
169.56308080350 0.000000000000000 0.000349907800182 0.000000000000000
169.56116096082 0.000000000000000 0.000349907781699 0.000000000000000
169.55924111814 0.000000000000000 0.000349907763213 0.000000000000000
169.55732127546 0.000000000000000 0.000349907744724 0.000000000000000
169.55211532460 0.000000000000000 0.000349907694569 0.000000000000000
169.54690937374 0.000000000000000 0.000349907644388 0.000000000000000
169.54170342288 0.000000000000000 0.000349907594180 0.000000000000000
169.52545478575 0.000000000000000 0.000349907437295 0.000000000000000
169.50920614862 0.000000000000000 0.000349907280144 0.000000000000000
169.49295751149 0.000000000000000 0.000349907122723 0.000000000000000
169.43055372937 0.000000000000000 0.000349906515618 0.000000000000000
169.36814994726 0.000000000000000 0.000349905904479 0.000000000000000
169.30574616514 0.000000000000000 0.000349905289258 0.000000000000000
169.16608771309 0.000000000000000 0.000349903897397 0.000000000000000
169.02642926104 0.000000000000000 0.000349902484356 0.000000000000000
168.88677080898 0.000000000000000 0.000349901049694 0.000000000000000
168.74711235693 0.000000000000000 0.000349899593004 0.000000000000000
168.63674517150 0.000000000000000 0.000349898426015 0.000000000000000
168.52637798607 0.000000000000000 0.000349897244893 0.000000000000000
168.45060922172 0.000000000000000 0.000349896425786 0.000000000000000
168.37484045736 0.000000000000000 0.000349895599923 0.000000000000000
168.32348605962 0.000000000000000 0.000349895036314 0.000000000000000
168.27213166189 0.000000000000000 0.000349894469581 0.000000000000000
168.23741325139 0.000000000000000 0.000349894084665 0.000000000000000
168.20269484090 0.000000000000000 0.000349893698317 0.000000000000000
168.17925478815 0.000000000000000 0.000349893436664 0.000000000000000
168.15581473539 0.000000000000000 0.000349893174357 0.000000000000000
168.14000380945 0.000000000000000 0.000349892997056 0.000000000000000
168.12419288351 0.000000000000000 0.000349892819457 0.000000000000000
168.11353492881 0.000000000000000 0.000349892699572 0.000000000000000
168.10287697412 0.000000000000000 0.000349892579552 0.000000000000000
168.09569586027 0.000000000000000 0.000349892498608 0.000000000000000
168.08851474642 0.000000000000000 0.000349892417604 0.000000000000000
168.08367779815 0.000000000000000 0.000349892363008 0.000000000000000
168.07884084987 0.000000000000000 0.000349892308384 0.000000000000000
168.07558354998 0.000000000000000 0.000349892271584 0.000000000000000
168.07232625009 0.000000000000000 0.000349892234771 0.000000000000000
168.07013300360 0.000000000000000 0.000349892209977 0.000000000000000
168.06793975712 0.000000000000000 0.000349892185178 0.000000000000000
168.06646303997 0.000000000000000 0.000349892168477 0.000000000000000
168.06498632282 0.000000000000000 0.000349892151775 0.000000000000000
168.06399197732 0.000000000000000 0.000349892140526 0.000000000000000
168.06299763182 0.000000000000000 0.000349892129277 0.000000000000000
168.06232790800 0.000000000000000 0.000349892121700 0.000000000000000
168.06165818419 0.000000000000000 0.000349892114123 0.000000000000000
168.06120679336 0.000000000000000 0.000349892109016 0.000000000000000
168.06075540253 0.000000000000000 0.000349892103909 0.000000000000000
168.06045068433 0.000000000000000 0.000349892100461 0.000000000000000
168.06014596613 0.000000000000000 0.000349892097014 0.000000000000000
168.05993952189 0.000000000000000 0.000349892094679 0.000000000000000
168.05973307765 0.000000000000000 0.000349892092343 0.000000000000000
168.05959206272 0.000000000000000 0.000349892090749 0.000000000000000
168.05945104779 0.000000000000000 0.000349892089154 0.000000000000000
168.05935283916 0.000000000000000 0.000349892088044 0.000000000000000
168.05925463054 0.000000000000000 0.000349892086934 0.000000000000000
168.05918267065 0.000000000000000 0.000349892086121 0.000000000000000
168.05911071075 0.000000000000000 0.000349892085308 0.000000000000000
168.05903875086 0.000000000000000 0.000349892084496 0.000000000000000
168.05896679097 0.000000000000000 0.000349892083684 0.000000000000000
168.05895742277 0.000000000000000 0.000349892083579 0.000000000000000
168.05894805456 0.000000000000000 0.000349892083473 0.000000000000000
168.05893868635 0.000000000000000 0.000349892083368 0.000000000000000
168.05891994994 0.000000000000000 0.000349892083157 0.000000000000000
168.05890121353 0.000000000000000 0.000349892082946 0.000000000000000
168.05888247712 0.000000000000000 0.000349892082735 0.000000000000000
168.05886374071 0.000000000000000 0.000349892082524 0.000000000000000
168.05881271223 0.000000000000000 0.000349892081951 0.000000000000000
168.05876168375 0.000000000000000 0.000349892081378 0.000000000000000
168.05871065527 0.000000000000000 0.000349892080805 0.000000000000000
168.05865962680 0.000000000000000 0.000349892080233 0.000000000000000
168.05854572446 0.000000000000000 0.000349892078956 0.000000000000000
168.05843182213 0.000000000000000 0.000349892077679 0.000000000000000
168.05831791979 0.000000000000000 0.000349892076403 0.000000000000000
168.05820401746 0.000000000000000 0.000349892075127 0.000000000000000
168.05805312595 0.000000000000000 0.000349892073438 0.000000000000000
168.05790223443 0.000000000000000 0.000349892071748 0.000000000000000
168.05775134292 0.000000000000000 0.000349892070058 0.000000000000000
168.05760045141 0.000000000000000 0.000349892068369 0.000000000000000
168.05725858507 0.000000000000000 0.000349892064541 0.000000000000000
168.05691671874 0.000000000000000 0.000349892060713 0.000000000000000
168.05657485240 0.000000000000000 0.000349892056886 0.000000000000000
168.05623298607 0.000000000000000 0.000349892053059 0.000000000000000
168.05543814302 0.000000000000000 0.000349892044159 0.000000000000000
168.05464329996 0.000000000000000 0.000349892035260 0.000000000000000
168.05384845691 0.000000000000000 0.000349892026360 0.000000000000000
168.05305361385 0.000000000000000 0.000349892017459 0.000000000000000
168.05083891195 0.000000000000000 0.000349891992656 0.000000000000000
168.04862421005 0.000000000000000 0.000349891967847 0.000000000000000
168.04640950814 0.000000000000000 0.000349891943033 0.000000000000000
168.04030384239 0.000000000000000 0.000349891874595 0.000000000000000
168.03419817664 0.000000000000000 0.000349891806114 0.000000000000000
168.02809251089 0.000000000000000 0.000349891737590 0.000000000000000
168.00859746175 0.000000000000000 0.000349891518502 0.000000000000000
167.98910241261 0.000000000000000 0.000349891298967 0.000000000000000
167.96960736348 0.000000000000000 0.000349891078982 0.000000000000000
167.89251193597 0.000000000000000 0.000349890204566 0.000000000000000
167.81541650846 0.000000000000000 0.000349889322968 0.000000000000000
167.73832108096 0.000000000000000 0.000349888434082 0.000000000000000
167.57465644760 0.000000000000000 0.000349886522521 0.000000000000000
167.41099181425 0.000000000000000 0.000349884576778 0.000000000000000
167.24732718090 0.000000000000000 0.000349882596083 0.000000000000000
167.13487443444 0.000000000000000 0.000349881214541 0.000000000000000
167.02242168798 0.000000000000000 0.000349879815981 0.000000000000000
166.94604566711 0.000000000000000 0.000349878856313 0.000000000000000
166.86966964625 0.000000000000000 0.000349877888675 0.000000000000000
166.81795305757 0.000000000000000 0.000349877228914 0.000000000000000
166.76623646889 0.000000000000000 0.000349876565473 0.000000000000000
166.73128012911 0.000000000000000 0.000349876114950 0.000000000000000
166.69632378934 0.000000000000000 0.000349875662741 0.000000000000000
166.67272554995 0.000000000000000 0.000349875356510 0.000000000000000
166.64912731057 0.000000000000000 0.000349875049510 0.000000000000000
166.63321078070 0.000000000000000 0.000349874842010 0.000000000000000
166.61729425083 0.000000000000000 0.000349874634159 0.000000000000000
166.60656561395 0.000000000000000 0.000349874493859 0.000000000000000
166.59583697707 0.000000000000000 0.000349874353399 0.000000000000000
166.58860847035 0.000000000000000 0.000349874258674 0.000000000000000
166.58137996363 0.000000000000000 0.000349874163876 0.000000000000000
166.57651119816 0.000000000000000 0.000349874099985 0.000000000000000
166.57164243269 0.000000000000000 0.000349874036061 0.000000000000000
166.56836375244 0.000000000000000 0.000349873992996 0.000000000000000
166.56508507220 0.000000000000000 0.000349873949916 0.000000000000000
166.56287744731 0.000000000000000 0.000349873920901 0.000000000000000
166.56066982242 0.000000000000000 0.000349873891880 0.000000000000000
166.55918342721 0.000000000000000 0.000349873872336 0.000000000000000
166.55769703201 0.000000000000000 0.000349873852790 0.000000000000000
166.55669616347 0.000000000000000 0.000349873839627 0.000000000000000
166.55569529493 0.000000000000000 0.000349873826463 0.000000000000000
166.55502116326 0.000000000000000 0.000349873817596 0.000000000000000
166.55434703159 0.000000000000000 0.000349873808728 0.000000000000000
166.55389264612 0.000000000000000 0.000349873802751 0.000000000000000
166.55343826065 0.000000000000000 0.000349873796774 0.000000000000000
166.55313148411 0.000000000000000 0.000349873792739 0.000000000000000
166.55282470756 0.000000000000000 0.000349873788704 0.000000000000000
166.55261681227 0.000000000000000 0.000349873785969 0.000000000000000
166.55240891699 0.000000000000000 0.000349873783235 0.000000000000000
166.55226682173 0.000000000000000 0.000349873781367 0.000000000000000
166.55212472647 0.000000000000000 0.000349873779499 0.000000000000000
166.55202561390 0.000000000000000 0.000349873778196 0.000000000000000
166.55192650132 0.000000000000000 0.000349873776893 0.000000000000000
166.55185356199 0.000000000000000 0.000349873775935 0.000000000000000
166.55178062266 0.000000000000000 0.000349873774978 0.000000000000000
166.55170768333 0.000000000000000 0.000349873774020 0.000000000000000
166.55163474399 0.000000000000000 0.000349873773064 0.000000000000000
166.55162452062 0.000000000000000 0.000349873772930 0.000000000000000
166.55161429724 0.000000000000000 0.000349873772796 0.000000000000000
166.55160407387 0.000000000000000 0.000349873772662 0.000000000000000
166.55158362712 0.000000000000000 0.000349873772395 0.000000000000000
166.55156318037 0.000000000000000 0.000349873772127 0.000000000000000
166.55154273362 0.000000000000000 0.000349873771860 0.000000000000000
166.55152228687 0.000000000000000 0.000349873771593 0.000000000000000
166.55147410830 0.000000000000000 0.000349873770963 0.000000000000000
166.55142592973 0.000000000000000 0.000349873770334 0.000000000000000
166.55137775116 0.000000000000000 0.000349873769705 0.000000000000000
166.55132957259 0.000000000000000 0.000349873769077 0.000000000000000
166.55130166502 0.000000000000000 0.000349873768713 0.000000000000000
166.55127375746 0.000000000000000 0.000349873768349 0.000000000000000
166.55124584989 0.000000000000000 0.000349873767985 0.000000000000000
166.55121794233 0.000000000000000 0.000349873767622 0.000000000000000
166.55116212720 0.000000000000000 0.000349873766892 0.000000000000000
166.55110631207 0.000000000000000 0.000349873766160 0.000000000000000
166.55105049694 0.000000000000000 0.000349873765433 0.000000000000000
166.55099468181 0.000000000000000 0.000349873764706 0.000000000000000
166.55085046051 0.000000000000000 0.000349873762828 0.000000000000000
166.55070623922 0.000000000000000 0.000349873760949 0.000000000000000
166.55056201793 0.000000000000000 0.000349873759071 0.000000000000000
166.55041779663 0.000000000000000 0.000349873757193 0.000000000000000
166.55012889146 0.000000000000000 0.000349873753432 0.000000000000000
166.54983998628 0.000000000000000 0.000349873749670 0.000000000000000
166.54955108111 0.000000000000000 0.000349873745909 0.000000000000000
166.54926217593 0.000000000000000 0.000349873742147 0.000000000000000
166.54859520402 0.000000000000000 0.000349873733464 0.000000000000000
166.54792823212 0.000000000000000 0.000349873724780 0.000000000000000
166.54726126021 0.000000000000000 0.000349873716096 0.000000000000000
166.54659428830 0.000000000000000 0.000349873707411 0.000000000000000
166.54481614274 0.000000000000000 0.000349873684255 0.000000000000000
166.54303799717 0.000000000000000 0.000349873661096 0.000000000000000
166.54125985161 0.000000000000000 0.000349873637933 0.000000000000000
166.53652622205 0.000000000000000 0.000349873576250 0.000000000000000
166.53179259250 0.000000000000000 0.000349873514538 0.000000000000000
166.52705896295 0.000000000000000 0.000349873452795 0.000000000000000
166.51265471734 0.000000000000000 0.000349873264727 0.000000000000000
166.49825047173 0.000000000000000 0.000349873076376 0.000000000000000
166.48384622612 0.000000000000000 0.000349872887741 0.000000000000000
166.43029871630 0.000000000000000 0.000349872183976 0.000000000000000
166.37675120648 0.000000000000000 0.000349871476216 0.000000000000000
166.32320369665 0.000000000000000 0.000349870764420 0.000000000000000
166.18658478249 0.000000000000000 0.000349868929765 0.000000000000000
166.04996586832 0.000000000000000 0.000349867067939 0.000000000000000
165.94741230337 0.000000000000000 0.000349865652156 0.000000000000000
165.84485873843 0.000000000000000 0.000349864220496 0.000000000000000
165.76293699593 0.000000000000000 0.000349863065314 0.000000000000000
165.68101525343 0.000000000000000 0.000349861899765 0.000000000000000
165.61576685698 0.000000000000000 0.000349860963961 0.000000000000000
165.55051846052 0.000000000000000 0.000349860021479 0.000000000000000
165.49860597738 0.000000000000000 0.000349859266834 0.000000000000000
165.44669349425 0.000000000000000 0.000349858507920 0.000000000000000
165.40542934348 0.000000000000000 0.000349857901619 0.000000000000000
165.36416519272 0.000000000000000 0.000349857292604 0.000000000000000
165.33139003364 0.000000000000000 0.000349856806938 0.000000000000000
165.29861487455 0.000000000000000 0.000349856319553 0.000000000000000
165.27259853250 0.000000000000000 0.000349855931449 0.000000000000000
165.24658219045 0.000000000000000 0.000349855542259 0.000000000000000
165.22594143225 0.000000000000000 0.000349855232711 0.000000000000000
165.20530067405 0.000000000000000 0.000349854922478 0.000000000000000
165.18893164229 0.000000000000000 0.000349854675962 0.000000000000000
165.17256261053 0.000000000000000 0.000349854429015 0.000000000000000
165.15958570402 0.000000000000000 0.000349854232936 0.000000000000000
165.14660879751 0.000000000000000 0.000349854036585 0.000000000000000
165.13632396330 0.000000000000000 0.000349853880775 0.000000000000000
165.12603912909 0.000000000000000 0.000349853724795 0.000000000000000
165.11788976631 0.000000000000000 0.000349853601080 0.000000000000000
165.10974040353 0.000000000000000 0.000349853477259 0.000000000000000
165.10328432793 0.000000000000000 0.000349853379089 0.000000000000000
165.09682825234 0.000000000000000 0.000349853280852 0.000000000000000
165.09171441035 0.000000000000000 0.000349853202992 0.000000000000000
165.08660056837 0.000000000000000 0.000349853125089 0.000000000000000
165.08255040744 0.000000000000000 0.000349853063360 0.000000000000000
165.07850024652 0.000000000000000 0.000349853001605 0.000000000000000
165.07529284009 0.000000000000000 0.000349852952681 0.000000000000000
165.07208543367 0.000000000000000 0.000349852903741 0.000000000000000
165.06954562306 0.000000000000000 0.000349852864975 0.000000000000000
165.06700581246 0.000000000000000 0.000349852826200 0.000000000000000
165.06499476620 0.000000000000000 0.000349852795490 0.000000000000000
165.06298371995 0.000000000000000 0.000349852764773 0.000000000000000
165.06139142567 0.000000000000000 0.000349852740448 0.000000000000000
165.05979913138 0.000000000000000 0.000349852716119 0.000000000000000
165.05853842976 0.000000000000000 0.000349852696853 0.000000000000000
165.05727772813 0.000000000000000 0.000349852677586 0.000000000000000
165.05627957562 0.000000000000000 0.000349852662329 0.000000000000000
165.05528142311 0.000000000000000 0.000349852647070 0.000000000000000
165.05449113238 0.000000000000000 0.000349852634988 0.000000000000000
165.05370084165 0.000000000000000 0.000349852622906 0.000000000000000
165.05307509927 0.000000000000000 0.000349852613338 0.000000000000000
165.05244935688 0.000000000000000 0.000349852603770 0.000000000000000
165.05195385844 0.000000000000000 0.000349852596193 0.000000000000000
165.05145836000 0.000000000000000 0.000349852588616 0.000000000000000
165.05106593520 0.000000000000000 0.000349852582615 0.000000000000000
165.05067351040 0.000000000000000 0.000349852576614 0.000000000000000
165.05036263682 0.000000000000000 0.000349852571859 0.000000000000000
165.05005176324 0.000000000000000 0.000349852567105 0.000000000000000
165.04980538818 0.000000000000000 0.000349852563337 0.000000000000000
165.04955901311 0.000000000000000 0.000349852559570 0.000000000000000
165.04936361930 0.000000000000000 0.000349852556582 0.000000000000000
165.04916822549 0.000000000000000 0.000349852553594 0.000000000000000
165.04901308977 0.000000000000000 0.000349852551221 0.000000000000000
165.04885795405 0.000000000000000 0.000349852548849 0.000000000000000
165.04873455798 0.000000000000000 0.000349852546962 0.000000000000000
165.04861116190 0.000000000000000 0.000349852545076 0.000000000000000
165.04851272113 0.000000000000000 0.000349852543571 0.000000000000000
165.04841428035 0.000000000000000 0.000349852542066 0.000000000000000
165.04833536484 0.000000000000000 0.000349852540859 0.000000000000000
165.04825644932 0.000000000000000 0.000349852539653 0.000000000000000
165.04819266772 0.000000000000000 0.000349852538679 0.000000000000000
165.04812888611 0.000000000000000 0.000349852537704 0.000000000000000
165.04807660113 0.000000000000000 0.000349852536905 0.000000000000000
165.04802431615 0.000000000000000 0.000349852536107 0.000000000000000
165.04797203116 0.000000000000000 0.000349852535308 0.000000000000000
165.04791269280 0.000000000000000 0.000349852534402 0.000000000000000
165.04785335443 0.000000000000000 0.000349852533497 0.000000000000000
165.04779401607 0.000000000000000 0.000349852532592 0.000000000000000
165.04773467771 0.000000000000000 0.000349852531688 0.000000000000000
165.04772347878 0.000000000000000 0.000349852531517 0.000000000000000
165.04771227986 0.000000000000000 0.000349852531347 0.000000000000000
165.04770108093 0.000000000000000 0.000349852531177 0.000000000000000
165.04767868308 0.000000000000000 0.000349852530836 0.000000000000000
165.04765628523 0.000000000000000 0.000349852530495 0.000000000000000
165.04763388738 0.000000000000000 0.000349852530155 0.000000000000000
165.04761148953 0.000000000000000 0.000349852529814 0.000000000000000
165.04756062102 0.000000000000000 0.000349852529042 0.000000000000000
165.04750975251 0.000000000000000 0.000349852528270 0.000000000000000
165.04745888401 0.000000000000000 0.000349852527498 0.000000000000000
165.04740801550 0.000000000000000 0.000349852526727 0.000000000000000
165.04735714699 0.000000000000000 0.000349852525956 0.000000000000000
165.04723043848 0.000000000000000 0.000349852524036 0.000000000000000
165.04710372997 0.000000000000000 0.000349852522116 0.000000000000000
165.04697702146 0.000000000000000 0.000349852520197 0.000000000000000
165.04685031295 0.000000000000000 0.000349852518278 0.000000000000000
165.04672360444 0.000000000000000 0.000349852516359 0.000000000000000
165.04650923015 0.000000000000000 0.000349852513113 0.000000000000000
165.04629485586 0.000000000000000 0.000349852509867 0.000000000000000
165.04608048157 0.000000000000000 0.000349852506621 0.000000000000000
165.04586610728 0.000000000000000 0.000349852503376 0.000000000000000
165.04535811476 0.000000000000000 0.000349852495685 0.000000000000000
165.04485012224 0.000000000000000 0.000349852487994 0.000000000000000
165.04434212972 0.000000000000000 0.000349852480303 0.000000000000000
165.04383413719 0.000000000000000 0.000349852472612 0.000000000000000
165.04257279067 0.000000000000000 0.000349852453513 0.000000000000000
165.04131144414 0.000000000000000 0.000349852434413 0.000000000000000
165.04005009761 0.000000000000000 0.000349852415311 0.000000000000000
165.03685737228 0.000000000000000 0.000349852366948 0.000000000000000
165.03366464695 0.000000000000000 0.000349852318570 0.000000000000000
165.03047192162 0.000000000000000 0.000349852270177 0.000000000000000
165.02141364856 0.000000000000000 0.000349852132790 0.000000000000000
165.01235537551 0.000000000000000 0.000349851995274 0.000000000000000
165.00329710246 0.000000000000000 0.000349851857627 0.000000000000000
164.97249975211 0.000000000000000 0.000349851388659 0.000000000000000
164.94170240177 0.000000000000000 0.000349850918166 0.000000000000000
164.91090505143 0.000000000000000 0.000349850446138 0.000000000000000
164.77918320525 0.000000000000000 0.000349848409649 0.000000000000000
164.64746135907 0.000000000000000 0.000349846344212 0.000000000000000
164.51573951289 0.000000000000000 0.000349844249177 0.000000000000000
164.36925870128 0.000000000000000 0.000349841883999 0.000000000000000
164.22277788966 0.000000000000000 0.000349839480691 0.000000000000000
164.11409782594 0.000000000000000 0.000349837672568 0.000000000000000
164.00541776223 0.000000000000000 0.000349835842877 0.000000000000000
163.93119885568 0.000000000000000 0.000349834580862 0.000000000000000
163.85697994914 0.000000000000000 0.000349833308640 0.000000000000000
163.80670824148 0.000000000000000 0.000349832441087 0.000000000000000
163.75643653381 0.000000000000000 0.000349831568819 0.000000000000000
163.72245669359 0.000000000000000 0.000349830976556 0.000000000000000
163.68847685336 0.000000000000000 0.000349830382132 0.000000000000000
163.66553758833 0.000000000000000 0.000349829979622 0.000000000000000
163.64259832330 0.000000000000000 0.000349829576126 0.000000000000000
163.62712589900 0.000000000000000 0.000349829303412 0.000000000000000
163.61165347471 0.000000000000000 0.000349829030250 0.000000000000000
163.60122390112 0.000000000000000 0.000349828845864 0.000000000000000
163.59079432754 0.000000000000000 0.000349828661275 0.000000000000000
163.58376712457 0.000000000000000 0.000349828536789 0.000000000000000
163.57673992160 0.000000000000000 0.000349828412210 0.000000000000000
163.57200662385 0.000000000000000 0.000349828328246 0.000000000000000
163.56727332609 0.000000000000000 0.000349828244240 0.000000000000000
163.56408579397 0.000000000000000 0.000349828187645 0.000000000000000
163.56089826184 0.000000000000000 0.000349828131031 0.000000000000000
163.55875195292 0.000000000000000 0.000349828092900 0.000000000000000
163.55660564399 0.000000000000000 0.000349828054760 0.000000000000000
163.55516048084 0.000000000000000 0.000349828029076 0.000000000000000
163.55371531769 0.000000000000000 0.000349828003388 0.000000000000000
163.55274215255 0.000000000000000 0.000349827986088 0.000000000000000
163.55176898741 0.000000000000000 0.000349827968786 0.000000000000000
163.55111343433 0.000000000000000 0.000349827957131 0.000000000000000
163.55045788125 0.000000000000000 0.000349827945475 0.000000000000000
163.55001590195 0.000000000000000 0.000349827937616 0.000000000000000
163.54957392264 0.000000000000000 0.000349827929758 0.000000000000000
163.54927534926 0.000000000000000 0.000349827924449 0.000000000000000
163.54897677588 0.000000000000000 0.000349827919141 0.000000000000000
163.54877417670 0.000000000000000 0.000349827915539 0.000000000000000
163.54857157752 0.000000000000000 0.000349827911938 0.000000000000000
163.54843268590 0.000000000000000 0.000349827909470 0.000000000000000
163.54829379428 0.000000000000000 0.000349827907001 0.000000000000000
163.54819619643 0.000000000000000 0.000349827905268 0.000000000000000
163.54809859859 0.000000000000000 0.000349827903534 0.000000000000000
163.54802518017 0.000000000000000 0.000349827902231 0.000000000000000
163.54795176174 0.000000000000000 0.000349827900928 0.000000000000000
163.54787834332 0.000000000000000 0.000349827899626 0.000000000000000
163.54782150273 0.000000000000000 0.000349827898618 0.000000000000000
163.54781013461 0.000000000000000 0.000349827898417 0.000000000000000
163.54779876649 0.000000000000000 0.000349827898216 0.000000000000000
163.54778739837 0.000000000000000 0.000349827898015 0.000000000000000
163.54776466214 0.000000000000000 0.000349827897612 0.000000000000000
163.54774192590 0.000000000000000 0.000349827897210 0.000000000000000
163.54771918966 0.000000000000000 0.000349827896808 0.000000000000000
163.54769645343 0.000000000000000 0.000349827896406 0.000000000000000
163.54764748688 0.000000000000000 0.000349827895541 0.000000000000000
163.54759852034 0.000000000000000 0.000349827894677 0.000000000000000
163.54754955379 0.000000000000000 0.000349827893813 0.000000000000000
163.54750058725 0.000000000000000 0.000349827892950 0.000000000000000
163.54736633672 0.000000000000000 0.000349827890583 0.000000000000000
163.54726075439 0.000000000000000 0.000349827888723 0.000000000000000
163.54715517206 0.000000000000000 0.000349827886863 0.000000000000000
163.54704958973 0.000000000000000 0.000349827885003 0.000000000000000
163.54694400740 0.000000000000000 0.000349827883143 0.000000000000000
163.54675202110 0.000000000000000 0.000349827879762 0.000000000000000
163.54656003480 0.000000000000000 0.000349827876381 0.000000000000000
163.54636804850 0.000000000000000 0.000349827873001 0.000000000000000
163.54617606220 0.000000000000000 0.000349827869621 0.000000000000000
163.54575592010 0.000000000000000 0.000349827862223 0.000000000000000
163.54533577800 0.000000000000000 0.000349827854826 0.000000000000000
163.54491563590 0.000000000000000 0.000349827847429 0.000000000000000
163.54449549380 0.000000000000000 0.000349827840032 0.000000000000000
163.54349096740 0.000000000000000 0.000349827822345 0.000000000000000
163.54248644101 0.000000000000000 0.000349827804657 0.000000000000000
163.54148191462 0.000000000000000 0.000349827786967 0.000000000000000
163.53902789030 0.000000000000000 0.000349827743745 0.000000000000000
163.53657386599 0.000000000000000 0.000349827700513 0.000000000000000
163.53411984167 0.000000000000000 0.000349827657270 0.000000000000000
163.52747839286 0.000000000000000 0.000349827540186 0.000000000000000
163.52083694405 0.000000000000000 0.000349827423021 0.000000000000000
163.51419549524 0.000000000000000 0.000349827305776 0.000000000000000
163.49292961277 0.000000000000000 0.000349826929805 0.000000000000000
163.47166373029 0.000000000000000 0.000349826552992 0.000000000000000
163.45039784782 0.000000000000000 0.000349826175333 0.000000000000000
163.36628087187 0.000000000000000 0.000349824673113 0.000000000000000
163.28216389592 0.000000000000000 0.000349823157364 0.000000000000000
163.19804691997 0.000000000000000 0.000349821627879 0.000000000000000
163.03810337599 0.000000000000000 0.000349818681121 0.000000000000000
162.87815983201 0.000000000000000 0.000349815682693 0.000000000000000
162.74614428724 0.000000000000000 0.000349813168111 0.000000000000000
162.61412874246 0.000000000000000 0.000349810617011 0.000000000000000
162.52306410644 0.000000000000000 0.000349808835712 0.000000000000000
162.43199947041 0.000000000000000 0.000349807036666 0.000000000000000
162.37018736307 0.000000000000000 0.000349805805351 0.000000000000000
162.30837525572 0.000000000000000 0.000349804565775 0.000000000000000
162.26654613584 0.000000000000000 0.000349803722235 0.000000000000000
162.22471701596 0.000000000000000 0.000349802874892 0.000000000000000
162.19645546546 0.000000000000000 0.000349802300235 0.000000000000000
162.16819391496 0.000000000000000 0.000349801723839 0.000000000000000
162.14912021876 0.000000000000000 0.000349801333846 0.000000000000000
162.13004652256 0.000000000000000 0.000349800943059 0.000000000000000
162.11718386332 0.000000000000000 0.000349800679078 0.000000000000000
162.10432120407 0.000000000000000 0.000349800414736 0.000000000000000
162.09565195849 0.000000000000000 0.000349800236371 0.000000000000000
162.08698271291 0.000000000000000 0.000349800057841 0.000000000000000
162.08114210671 0.000000000000000 0.000349799937471 0.000000000000000
162.07530150050 0.000000000000000 0.000349799817027 0.000000000000000
162.07136768462 0.000000000000000 0.000349799735863 0.000000000000000
162.06743386874 0.000000000000000 0.000349799654665 0.000000000000000
162.06478480639 0.000000000000000 0.000349799599968 0.000000000000000
162.06213574405 0.000000000000000 0.000349799545255 0.000000000000000
162.06035200156 0.000000000000000 0.000349799508407 0.000000000000000
162.05856825907 0.000000000000000 0.000349799471551 0.000000000000000
162.05736714859 0.000000000000000 0.000349799446731 0.000000000000000
162.05616603811 0.000000000000000 0.000349799421908 0.000000000000000
162.05535708175 0.000000000000000 0.000349799405188 0.000000000000000
162.05454812539 0.000000000000000 0.000349799388467 0.000000000000000
162.05400297405 0.000000000000000 0.000349799377199 0.000000000000000
162.05345782271 0.000000000000000 0.000349799365930 0.000000000000000
162.05308995023 0.000000000000000 0.000349799358326 0.000000000000000
162.05272207775 0.000000000000000 0.000349799350722 0.000000000000000
162.05247306876 0.000000000000000 0.000349799345575 0.000000000000000
162.05222405976 0.000000000000000 0.000349799340429 0.000000000000000
162.05205432173 0.000000000000000 0.000349799336921 0.000000000000000
162.05188458370 0.000000000000000 0.000349799333414 0.000000000000000
162.05176696226 0.000000000000000 0.000349799330984 0.000000000000000
162.05164934082 0.000000000000000 0.000349799328555 0.000000000000000
162.05156434678 0.000000000000000 0.000349799326800 0.000000000000000
162.05147935275 0.000000000000000 0.000349799325046 0.000000000000000
162.05140864393 0.000000000000000 0.000349799323587 0.000000000000000
162.05133793511 0.000000000000000 0.000349799322129 0.000000000000000
162.05128024479 0.000000000000000 0.000349799320940 0.000000000000000
162.05126870673 0.000000000000000 0.000349799320703 0.000000000000000
162.05125716867 0.000000000000000 0.000349799320465 0.000000000000000
162.05124563061 0.000000000000000 0.000349799320228 0.000000000000000
162.05122255448 0.000000000000000 0.000349799319753 0.000000000000000
162.05119947836 0.000000000000000 0.000349799319279 0.000000000000000
162.05117640223 0.000000000000000 0.000349799318804 0.000000000000000
162.05115332610 0.000000000000000 0.000349799318330 0.000000000000000
162.05110255433 0.000000000000000 0.000349799317287 0.000000000000000
162.05105178256 0.000000000000000 0.000349799316245 0.000000000000000
162.05100101079 0.000000000000000 0.000349799315204 0.000000000000000
162.05095023902 0.000000000000000 0.000349799314162 0.000000000000000
162.05080278434 0.000000000000000 0.000349799311140 0.000000000000000
162.05069292641 0.000000000000000 0.000349799308889 0.000000000000000
162.05058306848 0.000000000000000 0.000349799306639 0.000000000000000
162.05047321055 0.000000000000000 0.000349799304389 0.000000000000000
162.05036335263 0.000000000000000 0.000349799302139 0.000000000000000
162.05016204179 0.000000000000000 0.000349799298017 0.000000000000000
162.04996073096 0.000000000000000 0.000349799293895 0.000000000000000
162.04975942012 0.000000000000000 0.000349799289773 0.000000000000000
162.04955810929 0.000000000000000 0.000349799285651 0.000000000000000
162.04911705184 0.000000000000000 0.000349799276622 0.000000000000000
162.04867599439 0.000000000000000 0.000349799267592 0.000000000000000
162.04823493694 0.000000000000000 0.000349799258563 0.000000000000000
162.04779387949 0.000000000000000 0.000349799249533 0.000000000000000
162.04673564045 0.000000000000000 0.000349799227866 0.000000000000000
162.04567740141 0.000000000000000 0.000349799206199 0.000000000000000
162.04461916236 0.000000000000000 0.000349799184529 0.000000000000000
162.04202721314 0.000000000000000 0.000349799131444 0.000000000000000
162.03943526392 0.000000000000000 0.000349799078345 0.000000000000000
162.03684331469 0.000000000000000 0.000349799025233 0.000000000000000
162.02980371957 0.000000000000000 0.000349798880913 0.000000000000000
162.02276412444 0.000000000000000 0.000349798736487 0.000000000000000
162.01572452931 0.000000000000000 0.000349798591955 0.000000000000000
161.99308279917 0.000000000000000 0.000349798126365 0.000000000000000
161.97044106903 0.000000000000000 0.000349797659664 0.000000000000000
161.94779933888 0.000000000000000 0.000349797191846 0.000000000000000
161.85771887276 0.000000000000000 0.000349795319429 0.000000000000000
161.76763840664 0.000000000000000 0.000349793428932 0.000000000000000
161.67755794052 0.000000000000000 0.000349791520105 0.000000000000000
161.51992510843 0.000000000000000 0.000349788134896 0.000000000000000
161.36229227633 0.000000000000000 0.000349784691083 0.000000000000000
161.23375593116 0.000000000000000 0.000349781838811 0.000000000000000
161.10521958598 0.000000000000000 0.000349778946250 0.000000000000000
161.01662196555 0.000000000000000 0.000349776928737 0.000000000000000
160.92802434511 0.000000000000000 0.000349774891696 0.000000000000000
160.86788028151 0.000000000000000 0.000349773497669 0.000000000000000
160.80773621790 0.000000000000000 0.000349772094554 0.000000000000000
160.76703010929 0.000000000000000 0.000349771139740 0.000000000000000
160.72632400067 0.000000000000000 0.000349770180743 0.000000000000000
160.69881797782 0.000000000000000 0.000349769530357 0.000000000000000
160.67131195497 0.000000000000000 0.000349768878056 0.000000000000000
160.65274645609 0.000000000000000 0.000349768436696 0.000000000000000
160.63418095721 0.000000000000000 0.000349767994463 0.000000000000000
160.62166012388 0.000000000000000 0.000349767695723 0.000000000000000
160.60913929054 0.000000000000000 0.000349767396585 0.000000000000000
160.60069997661 0.000000000000000 0.000349767194736 0.000000000000000
160.59226066268 0.000000000000000 0.000349766992707 0.000000000000000
160.58657473175 0.000000000000000 0.000349766856490 0.000000000000000
160.58088880081 0.000000000000000 0.000349766720192 0.000000000000000
160.57705903975 0.000000000000000 0.000349766628343 0.000000000000000
160.57322927868 0.000000000000000 0.000349766536456 0.000000000000000
160.57065021591 0.000000000000000 0.000349766474557 0.000000000000000
160.56807115313 0.000000000000000 0.000349766412642 0.000000000000000
160.56633449351 0.000000000000000 0.000349766370941 0.000000000000000
160.56459783389 0.000000000000000 0.000349766329233 0.000000000000000
160.56342837846 0.000000000000000 0.000349766301144 0.000000000000000
160.56225892303 0.000000000000000 0.000349766273051 0.000000000000000
160.56147122710 0.000000000000000 0.000349766254128 0.000000000000000
160.56068353117 0.000000000000000 0.000349766235204 0.000000000000000
160.56015262488 0.000000000000000 0.000349766222448 0.000000000000000
160.55962171859 0.000000000000000 0.000349766209693 0.000000000000000
160.55926333852 0.000000000000000 0.000349766201082 0.000000000000000
160.55890495845 0.000000000000000 0.000349766192472 0.000000000000000
160.55866219350 0.000000000000000 0.000349766186640 0.000000000000000
160.55841942855 0.000000000000000 0.000349766180809 0.000000000000000
160.55825366399 0.000000000000000 0.000349766176827 0.000000000000000
160.55808789943 0.000000000000000 0.000349766172846 0.000000000000000
160.55797255816 0.000000000000000 0.000349766170077 0.000000000000000
160.55785721689 0.000000000000000 0.000349766167308 0.000000000000000
160.55777292043 0.000000000000000 0.000349766165285 0.000000000000000
160.55768862396 0.000000000000000 0.000349766163263 0.000000000000000
160.55760432750 0.000000000000000 0.000349766161242 0.000000000000000
160.55752003103 0.000000000000000 0.000349766159223 0.000000000000000
160.55750947440 0.000000000000000 0.000349766158970 0.000000000000000
160.55749891776 0.000000000000000 0.000349766158717 0.000000000000000
160.55748836113 0.000000000000000 0.000349766158465 0.000000000000000
160.55746724787 0.000000000000000 0.000349766157959 0.000000000000000
160.55744613460 0.000000000000000 0.000349766157454 0.000000000000000
160.55742502134 0.000000000000000 0.000349766156950 0.000000000000000
160.55740390807 0.000000000000000 0.000349766156445 0.000000000000000
160.55733965318 0.000000000000000 0.000349766154911 0.000000000000000
160.55727539829 0.000000000000000 0.000349766153377 0.000000000000000
160.55721114340 0.000000000000000 0.000349766151845 0.000000000000000
160.55714688851 0.000000000000000 0.000349766150313 0.000000000000000
160.55700845419 0.000000000000000 0.000349766147015 0.000000000000000
160.55689453244 0.000000000000000 0.000349766144301 0.000000000000000
160.55678061069 0.000000000000000 0.000349766141589 0.000000000000000
160.55666668894 0.000000000000000 0.000349766138876 0.000000000000000
160.55655276718 0.000000000000000 0.000349766136164 0.000000000000000
160.55634313932 0.000000000000000 0.000349766131174 0.000000000000000
160.55613351146 0.000000000000000 0.000349766126184 0.000000000000000
160.55592388359 0.000000000000000 0.000349766121194 0.000000000000000
160.55571425573 0.000000000000000 0.000349766116205 0.000000000000000
160.55525480063 0.000000000000000 0.000349766105270 0.000000000000000
160.55479534554 0.000000000000000 0.000349766094335 0.000000000000000
160.55433589044 0.000000000000000 0.000349766083400 0.000000000000000
160.55387643535 0.000000000000000 0.000349766072464 0.000000000000000
160.55277228389 0.000000000000000 0.000349766046183 0.000000000000000
160.55166813244 0.000000000000000 0.000349766019900 0.000000000000000
160.55056398098 0.000000000000000 0.000349765993615 0.000000000000000
160.54785638436 0.000000000000000 0.000349765929146 0.000000000000000
160.54514878774 0.000000000000000 0.000349765864661 0.000000000000000
160.54244119111 0.000000000000000 0.000349765800158 0.000000000000000
160.53507561455 0.000000000000000 0.000349765624597 0.000000000000000
160.52771003798 0.000000000000000 0.000349765448902 0.000000000000000
160.52034446141 0.000000000000000 0.000349765273072 0.000000000000000
160.49660588915 0.000000000000000 0.000349764705461 0.000000000000000
160.47286731689 0.000000000000000 0.000349764136431 0.000000000000000
160.44912874464 0.000000000000000 0.000349763565973 0.000000000000000
160.35443426972 0.000000000000000 0.000349761276034 0.000000000000000
160.25973979479 0.000000000000000 0.000349758962856 0.000000000000000
160.16504531987 0.000000000000000 0.000349756626028 0.000000000000000
160.00926609443 0.000000000000000 0.000349752729505 0.000000000000000
159.85348686899 0.000000000000000 0.000349748766518 0.000000000000000
159.72767481120 0.000000000000000 0.000349745516468 0.000000000000000
159.60186275340 0.000000000000000 0.000349742221580 0.000000000000000
159.51518470084 0.000000000000000 0.000349739925196 0.000000000000000
159.42850664827 0.000000000000000 0.000349737607119 0.000000000000000
159.36965513782 0.000000000000000 0.000349736020790 0.000000000000000
159.31080362736 0.000000000000000 0.000349734424366 0.000000000000000
159.27096508893 0.000000000000000 0.000349733337949 0.000000000000000
159.23112655049 0.000000000000000 0.000349732246885 0.000000000000000
159.20420289127 0.000000000000000 0.000349731506888 0.000000000000000
159.17727923205 0.000000000000000 0.000349730764764 0.000000000000000
159.15910480704 0.000000000000000 0.000349730262601 0.000000000000000
159.14093038202 0.000000000000000 0.000349729759469 0.000000000000000
159.12867227732 0.000000000000000 0.000349729419574 0.000000000000000
159.11641417263 0.000000000000000 0.000349729079237 0.000000000000000
159.10815142975 0.000000000000000 0.000349728849580 0.000000000000000
159.09988868687 0.000000000000000 0.000349728619723 0.000000000000000
159.09432145904 0.000000000000000 0.000349728464738 0.000000000000000
159.08875423121 0.000000000000000 0.000349728309663 0.000000000000000
159.08500428665 0.000000000000000 0.000349728205158 0.000000000000000
159.08125434209 0.000000000000000 0.000349728100612 0.000000000000000
159.07872895199 0.000000000000000 0.000349728030183 0.000000000000000
159.07620356189 0.000000000000000 0.000349727959736 0.000000000000000
159.07450298906 0.000000000000000 0.000349727912288 0.000000000000000
159.07280241623 0.000000000000000 0.000349727864832 0.000000000000000
159.07165720954 0.000000000000000 0.000349727832869 0.000000000000000
159.07051200286 0.000000000000000 0.000349727800904 0.000000000000000
159.06974057812 0.000000000000000 0.000349727779370 0.000000000000000
159.06896915338 0.000000000000000 0.000349727757835 0.000000000000000
159.06844912817 0.000000000000000 0.000349727743318 0.000000000000000
159.06792910296 0.000000000000000 0.000349727728800 0.000000000000000
159.06757794259 0.000000000000000 0.000349727718997 0.000000000000000
159.06722678223 0.000000000000000 0.000349727709195 0.000000000000000
159.06698871837 0.000000000000000 0.000349727702549 0.000000000000000
159.06675065450 0.000000000000000 0.000349727695905 0.000000000000000
159.06658780230 0.000000000000000 0.000349727691360 0.000000000000000
159.06642495010 0.000000000000000 0.000349727686816 0.000000000000000
159.06631112883 0.000000000000000 0.000349727683640 0.000000000000000
159.06619730757 0.000000000000000 0.000349727680466 0.000000000000000
159.06611305413 0.000000000000000 0.000349727678116 0.000000000000000
159.06602880069 0.000000000000000 0.000349727675768 0.000000000000000
159.06594454725 0.000000000000000 0.000349727673421 0.000000000000000
159.06586029381 0.000000000000000 0.000349727671077 0.000000000000000
159.06584691886 0.000000000000000 0.000349727670705 0.000000000000000
159.06583354391 0.000000000000000 0.000349727670333 0.000000000000000
159.06582016896 0.000000000000000 0.000349727669961 0.000000000000000
159.06579341905 0.000000000000000 0.000349727669217 0.000000000000000
159.06576666915 0.000000000000000 0.000349727668474 0.000000000000000
159.06573991924 0.000000000000000 0.000349727667732 0.000000000000000
159.06571316934 0.000000000000000 0.000349727666989 0.000000000000000
159.06565972062 0.000000000000000 0.000349727665507 0.000000000000000
159.06560627190 0.000000000000000 0.000349727664025 0.000000000000000
159.06555282318 0.000000000000000 0.000349727662544 0.000000000000000
159.06549937446 0.000000000000000 0.000349727661063 0.000000000000000
159.06537286120 0.000000000000000 0.000349727657560 0.000000000000000
159.06524634794 0.000000000000000 0.000349727654058 0.000000000000000
159.06511983468 0.000000000000000 0.000349727650556 0.000000000000000
159.06499332142 0.000000000000000 0.000349727647055 0.000000000000000
159.06481788469 0.000000000000000 0.000349727642202 0.000000000000000
159.06464244795 0.000000000000000 0.000349727637348 0.000000000000000
159.06446701122 0.000000000000000 0.000349727632495 0.000000000000000
159.06429157448 0.000000000000000 0.000349727627642 0.000000000000000
159.06390083644 0.000000000000000 0.000349727616834 0.000000000000000
159.06351009840 0.000000000000000 0.000349727606026 0.000000000000000
159.06311936036 0.000000000000000 0.000349727595218 0.000000000000000
159.06272862233 0.000000000000000 0.000349727584410 0.000000000000000
159.06182439692 0.000000000000000 0.000349727559399 0.000000000000000
159.06092017151 0.000000000000000 0.000349727534386 0.000000000000000
159.06001594611 0.000000000000000 0.000349727509371 0.000000000000000
159.05911172070 0.000000000000000 0.000349727484354 0.000000000000000
159.05662346789 0.000000000000000 0.000349727415503 0.000000000000000
159.05413521507 0.000000000000000 0.000349727346634 0.000000000000000
159.05164696225 0.000000000000000 0.000349727277749 0.000000000000000
159.04485738217 0.000000000000000 0.000349727089696 0.000000000000000
159.03806780208 0.000000000000000 0.000349726901511 0.000000000000000
159.03127822199 0.000000000000000 0.000349726713193 0.000000000000000
159.00990324848 0.000000000000000 0.000349726119455 0.000000000000000
158.98852827497 0.000000000000000 0.000349725524391 0.000000000000000
158.96715330145 0.000000000000000 0.000349724927987 0.000000000000000
158.88414835733 0.000000000000000 0.000349722599114 0.000000000000000
158.80114341321 0.000000000000000 0.000349720249617 0.000000000000000
158.71813846909 0.000000000000000 0.000349717879196 0.000000000000000
158.55932446116 0.000000000000000 0.000349713284591 0.000000000000000
158.40051045322 0.000000000000000 0.000349708610408 0.000000000000000
158.26910105268 0.000000000000000 0.000349704681451 0.000000000000000
158.13769165215 0.000000000000000 0.000349700696037 0.000000000000000
158.04691027675 0.000000000000000 0.000349697909435 0.000000000000000
157.95612890134 0.000000000000000 0.000349695095330 0.000000000000000
157.89443912470 0.000000000000000 0.000349693167240 0.000000000000000
157.83274934805 0.000000000000000 0.000349691226319 0.000000000000000
157.79096653024 0.000000000000000 0.000349689904414 0.000000000000000
157.74918371243 0.000000000000000 0.000349688576594 0.000000000000000
157.72093468129 0.000000000000000 0.000349687675510 0.000000000000000
157.69268565015 0.000000000000000 0.000349686771716 0.000000000000000
157.67361087972 0.000000000000000 0.000349686159908 0.000000000000000
157.65453610930 0.000000000000000 0.000349685546863 0.000000000000000
157.64166794335 0.000000000000000 0.000349685132594 0.000000000000000
157.62879977739 0.000000000000000 0.000349684717763 0.000000000000000
157.62012443689 0.000000000000000 0.000349684437778 0.000000000000000
157.61144909639 0.000000000000000 0.000349684157538 0.000000000000000
157.60560319892 0.000000000000000 0.000349683968554 0.000000000000000
157.59975730146 0.000000000000000 0.000349683779455 0.000000000000000
157.59581932712 0.000000000000000 0.000349683652007 0.000000000000000
157.59188135278 0.000000000000000 0.000349683524507 0.000000000000000
157.58922917955 0.000000000000000 0.000349683438608 0.000000000000000
157.58657700631 0.000000000000000 0.000349683352686 0.000000000000000
157.58479098757 0.000000000000000 0.000349683294812 0.000000000000000
157.58300496884 0.000000000000000 0.000349683236928 0.000000000000000
157.58180219183 0.000000000000000 0.000349683197941 0.000000000000000
157.58059941483 0.000000000000000 0.000349683158951 0.000000000000000
157.57978920288 0.000000000000000 0.000349683132684 0.000000000000000
157.57897899092 0.000000000000000 0.000349683106415 0.000000000000000
157.57843282656 0.000000000000000 0.000349683088707 0.000000000000000
157.57788666220 0.000000000000000 0.000349683070999 0.000000000000000
157.57751787094 0.000000000000000 0.000349683059042 0.000000000000000
157.57714907968 0.000000000000000 0.000349683047085 0.000000000000000
157.57689909834 0.000000000000000 0.000349683038980 0.000000000000000
157.57664911699 0.000000000000000 0.000349683030877 0.000000000000000
157.57647816998 0.000000000000000 0.000349683025336 0.000000000000000
157.57630722298 0.000000000000000 0.000349683019796 0.000000000000000
157.57618784393 0.000000000000000 0.000349683015927 0.000000000000000
157.57606846488 0.000000000000000 0.000349683012060 0.000000000000000
157.57598031295 0.000000000000000 0.000349683009205 0.000000000000000
157.57589216101 0.000000000000000 0.000349683006351 0.000000000000000
157.57580400907 0.000000000000000 0.000349683003499 0.000000000000000
157.57571585714 0.000000000000000 0.000349683000650 0.000000000000000
157.57570264331 0.000000000000000 0.000349683000223 0.000000000000000
157.57568942948 0.000000000000000 0.000349682999796 0.000000000000000
157.57567621566 0.000000000000000 0.000349682999370 0.000000000000000
157.57564978800 0.000000000000000 0.000349682998516 0.000000000000000
157.57562336035 0.000000000000000 0.000349682997664 0.000000000000000
157.57559693270 0.000000000000000 0.000349682996811 0.000000000000000
157.57557050505 0.000000000000000 0.000349682995959 0.000000000000000
157.57551396738 0.000000000000000 0.000349682994137 0.000000000000000
157.57545742972 0.000000000000000 0.000349682992316 0.000000000000000
157.57540089206 0.000000000000000 0.000349682990496 0.000000000000000
157.57534435439 0.000000000000000 0.000349682988677 0.000000000000000
157.57518919376 0.000000000000000 0.000349682983686 0.000000000000000
157.57506748538 0.000000000000000 0.000349682979773 0.000000000000000
157.57494577700 0.000000000000000 0.000349682975860 0.000000000000000
157.57482406862 0.000000000000000 0.000349682971948 0.000000000000000
157.57470236024 0.000000000000000 0.000349682968036 0.000000000000000
157.57448094805 0.000000000000000 0.000349682960921 0.000000000000000
157.57425953586 0.000000000000000 0.000349682953806 0.000000000000000
157.57403812367 0.000000000000000 0.000349682946691 0.000000000000000
157.57381671149 0.000000000000000 0.000349682939577 0.000000000000000
157.57333218329 0.000000000000000 0.000349682924009 0.000000000000000
157.57284765509 0.000000000000000 0.000349682908440 0.000000000000000
157.57236312689 0.000000000000000 0.000349682892872 0.000000000000000
157.57187859869 0.000000000000000 0.000349682877304 0.000000000000000
157.57072009094 0.000000000000000 0.000349682840077 0.000000000000000
157.56956158319 0.000000000000000 0.000349682802847 0.000000000000000
157.56840307544 0.000000000000000 0.000349682765614 0.000000000000000
157.56557284014 0.000000000000000 0.000349682674636 0.000000000000000
157.56274260483 0.000000000000000 0.000349682583633 0.000000000000000
157.55991236953 0.000000000000000 0.000349682492604 0.000000000000000
157.55225263466 0.000000000000000 0.000349682246111 0.000000000000000
157.54459289978 0.000000000000000 0.000349681999424 0.000000000000000
157.53693316491 0.000000000000000 0.000349681752541 0.000000000000000
157.51240643505 0.000000000000000 0.000349680960682 0.000000000000000
157.48787970519 0.000000000000000 0.000349680166787 0.000000000000000
157.46335297534 0.000000000000000 0.000349679370845 0.000000000000000
157.36633881571 0.000000000000000 0.000349676202233 0.000000000000000
157.26932465608 0.000000000000000 0.000349673000857 0.000000000000000
157.17231049645 0.000000000000000 0.000349669766174 0.000000000000000
157.01801962869 0.000000000000000 0.000349664552013 0.000000000000000
156.86372876092 0.000000000000000 0.000349659250348 0.000000000000000
156.73968643012 0.000000000000000 0.000349654923489 0.000000000000000
156.61564409932 0.000000000000000 0.000349650538225 0.000000000000000
156.53014474401 0.000000000000000 0.000349647481208 0.000000000000000
156.44464538869 0.000000000000000 0.000349644395932 0.000000000000000
156.38655461755 0.000000000000000 0.000349642283498 0.000000000000000
156.32846384641 0.000000000000000 0.000349640157901 0.000000000000000
156.28911891986 0.000000000000000 0.000349638710737 0.000000000000000
156.24977399331 0.000000000000000 0.000349637257507 0.000000000000000
156.22317298154 0.000000000000000 0.000349636271542 0.000000000000000
156.19657196977 0.000000000000000 0.000349635282800 0.000000000000000
156.17860981959 0.000000000000000 0.000349634613586 0.000000000000000
156.16064766940 0.000000000000000 0.000349633943106 0.000000000000000
156.14852997627 0.000000000000000 0.000349633490068 0.000000000000000
156.13641228313 0.000000000000000 0.000349633036453 0.000000000000000
156.12824281352 0.000000000000000 0.000349632730312 0.000000000000000
156.12007334392 0.000000000000000 0.000349632423909 0.000000000000000
156.11456827718 0.000000000000000 0.000349632217289 0.000000000000000
156.10906321043 0.000000000000000 0.000349632010551 0.000000000000000
156.10535478806 0.000000000000000 0.000349631871219 0.000000000000000
156.10164636568 0.000000000000000 0.000349631731833 0.000000000000000
156.09914874897 0.000000000000000 0.000349631637927 0.000000000000000
156.09665113226 0.000000000000000 0.000349631543997 0.000000000000000
156.09496913951 0.000000000000000 0.000349631480729 0.000000000000000
156.09328714675 0.000000000000000 0.000349631417450 0.000000000000000
156.09215434830 0.000000000000000 0.000349631374827 0.000000000000000
156.09102154985 0.000000000000000 0.000349631332200 0.000000000000000
156.09025836498 0.000000000000000 0.000349631303480 0.000000000000000
156.08949518010 0.000000000000000 0.000349631274758 0.000000000000000
156.08898055103 0.000000000000000 0.000349631255390 0.000000000000000
156.08846592197 0.000000000000000 0.000349631236022 0.000000000000000
156.08811817570 0.000000000000000 0.000349631222935 0.000000000000000
156.08777042943 0.000000000000000 0.000349631209848 0.000000000000000
156.08753433251 0.000000000000000 0.000349631200964 0.000000000000000
156.08729823559 0.000000000000000 0.000349631192080 0.000000000000000
156.08713617796 0.000000000000000 0.000349631185983 0.000000000000000
156.08697412034 0.000000000000000 0.000349631179887 0.000000000000000
156.08685989269 0.000000000000000 0.000349631175591 0.000000000000000
156.08674566504 0.000000000000000 0.000349631171296 0.000000000000000
156.08665891218 0.000000000000000 0.000349631168036 0.000000000000000
156.08657215933 0.000000000000000 0.000349631164777 0.000000000000000
156.08648540647 0.000000000000000 0.000349631161520 0.000000000000000
156.08642067116 0.000000000000000 0.000349631159091 0.000000000000000
156.08635593585 0.000000000000000 0.000349631156665 0.000000000000000
156.08629120054 0.000000000000000 0.000349631154241 0.000000000000000
156.08622646523 0.000000000000000 0.000349631151819 0.000000000000000
156.08616172992 0.000000000000000 0.000349631149398 0.000000000000000
156.08609699461 0.000000000000000 0.000349631146979 0.000000000000000
156.08603225930 0.000000000000000 0.000349631144561 0.000000000000000
156.08590278868 0.000000000000000 0.000349631139726 0.000000000000000
156.08577331806 0.000000000000000 0.000349631134893 0.000000000000000
156.08564384744 0.000000000000000 0.000349631130061 0.000000000000000
156.08551437682 0.000000000000000 0.000349631125230 0.000000000000000
156.08532836988 0.000000000000000 0.000349631118289 0.000000000000000
156.08514236294 0.000000000000000 0.000349631111350 0.000000000000000
156.08495635600 0.000000000000000 0.000349631104411 0.000000000000000
156.08477034905 0.000000000000000 0.000349631097472 0.000000000000000
156.08436085686 0.000000000000000 0.000349631082197 0.000000000000000
156.08395136467 0.000000000000000 0.000349631066922 0.000000000000000
156.08354187248 0.000000000000000 0.000349631051647 0.000000000000000
156.08313238029 0.000000000000000 0.000349631036372 0.000000000000000
156.08218729103 0.000000000000000 0.000349631001118 0.000000000000000
156.08124220177 0.000000000000000 0.000349630965861 0.000000000000000
156.08029711250 0.000000000000000 0.000349630930602 0.000000000000000
156.07935202324 0.000000000000000 0.000349630895339 0.000000000000000
156.07677089258 0.000000000000000 0.000349630799019 0.000000000000000
156.07418976193 0.000000000000000 0.000349630702675 0.000000000000000
156.07160863127 0.000000000000000 0.000349630606306 0.000000000000000
156.06460897475 0.000000000000000 0.000349630344842 0.000000000000000
156.05760931822 0.000000000000000 0.000349630083189 0.000000000000000
156.05060966170 0.000000000000000 0.000349629821348 0.000000000000000
156.02875913325 0.000000000000000 0.000349629002743 0.000000000000000
156.00690860480 0.000000000000000 0.000349628182274 0.000000000000000
155.98505807634 0.000000000000000 0.000349627359930 0.000000000000000
155.90112675787 0.000000000000000 0.000349624183565 0.000000000000000
155.81719543939 0.000000000000000 0.000349620978983 0.000000000000000
155.73326412092 0.000000000000000 0.000349617745778 0.000000000000000
155.57537420507 0.000000000000000 0.000349611584745 0.000000000000000
155.41748428923 0.000000000000000 0.000349605318584 0.000000000000000
155.28699324645 0.000000000000000 0.000349600058951 0.000000000000000
155.15650220368 0.000000000000000 0.000349594724996 0.000000000000000
155.06627733862 0.000000000000000 0.000349590993005 0.000000000000000
154.97605247356 0.000000000000000 0.000349587224772 0.000000000000000
154.91469142900 0.000000000000000 0.000349584641210 0.000000000000000
154.85333038444 0.000000000000000 0.000349582040720 0.000000000000000
154.81174430207 0.000000000000000 0.000349580268645 0.000000000000000
154.77015821971 0.000000000000000 0.000349578488757 0.000000000000000
154.74202899234 0.000000000000000 0.000349577280389 0.000000000000000
154.71389976497 0.000000000000000 0.000349576068439 0.000000000000000
154.69489924304 0.000000000000000 0.000349575247772 0.000000000000000
154.67589872111 0.000000000000000 0.000349574425470 0.000000000000000
154.66307732840 0.000000000000000 0.000349573869663 0.000000000000000
154.65025593570 0.000000000000000 0.000349573313111 0.000000000000000
154.64161048329 0.000000000000000 0.000349572937409 0.000000000000000
154.63296503088 0.000000000000000 0.000349572561369 0.000000000000000
154.62713845684 0.000000000000000 0.000349572307747 0.000000000000000
154.62131188281 0.000000000000000 0.000349572053973 0.000000000000000
154.61738651302 0.000000000000000 0.000349571882919 0.000000000000000
154.61346114323 0.000000000000000 0.000349571711797 0.000000000000000
154.61081723836 0.000000000000000 0.000349571596500 0.000000000000000
154.60817333350 0.000000000000000 0.000349571481173 0.000000000000000
154.60639274572 0.000000000000000 0.000349571403487 0.000000000000000
154.60461215794 0.000000000000000 0.000349571325787 0.000000000000000
154.60341292698 0.000000000000000 0.000349571273449 0.000000000000000
154.60221369602 0.000000000000000 0.000349571221106 0.000000000000000
154.60140575157 0.000000000000000 0.000349571185839 0.000000000000000
154.60059780711 0.000000000000000 0.000349571150570 0.000000000000000
154.60005301177 0.000000000000000 0.000349571126787 0.000000000000000
154.59950821642 0.000000000000000 0.000349571103005 0.000000000000000
154.59914011992 0.000000000000000 0.000349571086936 0.000000000000000
154.59877202342 0.000000000000000 0.000349571070868 0.000000000000000
154.59852216671 0.000000000000000 0.000349571059962 0.000000000000000
154.59827231000 0.000000000000000 0.000349571049056 0.000000000000000
154.59810090071 0.000000000000000 0.000349571041576 0.000000000000000
154.59792949143 0.000000000000000 0.000349571034097 0.000000000000000
154.59780883830 0.000000000000000 0.000349571028833 0.000000000000000
154.59768818518 0.000000000000000 0.000349571023571 0.000000000000000
154.59759694893 0.000000000000000 0.000349571019593 0.000000000000000
154.59750571268 0.000000000000000 0.000349571015617 0.000000000000000
154.59741447643 0.000000000000000 0.000349571011644 0.000000000000000
154.59734533989 0.000000000000000 0.000349571008635 0.000000000000000
154.59733151258 0.000000000000000 0.000349571008033 0.000000000000000
154.59731768527 0.000000000000000 0.000349571007432 0.000000000000000
154.59730385796 0.000000000000000 0.000349571006831 0.000000000000000
154.59727620335 0.000000000000000 0.000349571005629 0.000000000000000
154.59724854873 0.000000000000000 0.000349571004427 0.000000000000000
154.59722089412 0.000000000000000 0.000349571003226 0.000000000000000
154.59719323950 0.000000000000000 0.000349571002025 0.000000000000000
154.59713201298 0.000000000000000 0.000349570999368 0.000000000000000
154.59707078646 0.000000000000000 0.000349570996713 0.000000000000000
154.59700955995 0.000000000000000 0.000349570994058 0.000000000000000
154.59694833343 0.000000000000000 0.000349570991405 0.000000000000000
154.59677539736 0.000000000000000 0.000349570983913 0.000000000000000
154.59664260030 0.000000000000000 0.000349570978162 0.000000000000000
154.59650980325 0.000000000000000 0.000349570972413 0.000000000000000
154.59637700620 0.000000000000000 0.000349570966664 0.000000000000000
154.59624420914 0.000000000000000 0.000349570960916 0.000000000000000
154.59600208826 0.000000000000000 0.000349570950436 0.000000000000000
154.59575996739 0.000000000000000 0.000349570939957 0.000000000000000
154.59551784651 0.000000000000000 0.000349570929479 0.000000000000000
154.59527572563 0.000000000000000 0.000349570919001 0.000000000000000
154.59474567579 0.000000000000000 0.000349570896063 0.000000000000000
154.59421562595 0.000000000000000 0.000349570873125 0.000000000000000
154.59368557611 0.000000000000000 0.000349570850187 0.000000000000000
154.59315552627 0.000000000000000 0.000349570827248 0.000000000000000
154.59188678627 0.000000000000000 0.000349570772338 0.000000000000000
154.59061804627 0.000000000000000 0.000349570717422 0.000000000000000
154.58934930627 0.000000000000000 0.000349570662500 0.000000000000000
154.58624725450 0.000000000000000 0.000349570528190 0.000000000000000
154.58314520274 0.000000000000000 0.000349570393840 0.000000000000000
154.58004315098 0.000000000000000 0.000349570259447 0.000000000000000
154.57163846814 0.000000000000000 0.000349569895114 0.000000000000000
154.56323378530 0.000000000000000 0.000349569530467 0.000000000000000
154.55482910247 0.000000000000000 0.000349569165504 0.000000000000000
154.52787947847 0.000000000000000 0.000349567993109 0.000000000000000
154.50092985447 0.000000000000000 0.000349566817432 0.000000000000000
154.47398023048 0.000000000000000 0.000349565638455 0.000000000000000
154.36719100288 0.000000000000000 0.000349560933845 0.000000000000000
154.26040177528 0.000000000000000 0.000349556176165 0.000000000000000
154.15361254769 0.000000000000000 0.000349551364489 0.000000000000000
154.00275897393 0.000000000000000 0.000349544473864 0.000000000000000
153.85190540017 0.000000000000000 0.000349537471424 0.000000000000000
153.73312003565 0.000000000000000 0.000349531877594 0.000000000000000
153.61433467112 0.000000000000000 0.000349526212381 0.000000000000000
153.53254080032 0.000000000000000 0.000349522269507 0.000000000000000
153.45074692951 0.000000000000000 0.000349518292228 0.000000000000000
153.39515165077 0.000000000000000 0.000349515569143 0.000000000000000
153.33955637203 0.000000000000000 0.000349512830037 0.000000000000000
153.30188697466 0.000000000000000 0.000349510964990 0.000000000000000
153.26421757728 0.000000000000000 0.000349509092559 0.000000000000000
153.23874171028 0.000000000000000 0.000349507822042 0.000000000000000
153.21326584328 0.000000000000000 0.000349506548143 0.000000000000000
153.19605954129 0.000000000000000 0.000349505685842 0.000000000000000
153.17885323929 0.000000000000000 0.000349504821997 0.000000000000000
153.16724224816 0.000000000000000 0.000349504238193 0.000000000000000
153.15563125702 0.000000000000000 0.000349503653687 0.000000000000000
153.14780360141 0.000000000000000 0.000349503259241 0.000000000000000
153.13997594580 0.000000000000000 0.000349502864476 0.000000000000000
153.13470077043 0.000000000000000 0.000349502598259 0.000000000000000
153.12942559506 0.000000000000000 0.000349502331898 0.000000000000000
153.12587177060 0.000000000000000 0.000349502152373 0.000000000000000
153.12231794614 0.000000000000000 0.000349501972783 0.000000000000000
153.11992428476 0.000000000000000 0.000349501851785 0.000000000000000
153.11753062338 0.000000000000000 0.000349501730759 0.000000000000000
153.11591850459 0.000000000000000 0.000349501649233 0.000000000000000
153.11430638580 0.000000000000000 0.000349501567695 0.000000000000000
153.11322050287 0.000000000000000 0.000349501512766 0.000000000000000
153.11213461993 0.000000000000000 0.000349501457833 0.000000000000000
153.11140285546 0.000000000000000 0.000349501420811 0.000000000000000
153.11067109098 0.000000000000000 0.000349501383789 0.000000000000000
153.11017738171 0.000000000000000 0.000349501358810 0.000000000000000
153.10968367244 0.000000000000000 0.000349501333831 0.000000000000000
153.10934966407 0.000000000000000 0.000349501316933 0.000000000000000
153.10901565571 0.000000000000000 0.000349501300035 0.000000000000000
153.10878827448 0.000000000000000 0.000349501288533 0.000000000000000
153.10856089325 0.000000000000000 0.000349501277032 0.000000000000000
153.10840382782 0.000000000000000 0.000349501269088 0.000000000000000
153.10824676238 0.000000000000000 0.000349501261147 0.000000000000000
153.10813423463 0.000000000000000 0.000349501255458 0.000000000000000
153.10802170688 0.000000000000000 0.000349501249771 0.000000000000000
153.10793128446 0.000000000000000 0.000349501245203 0.000000000000000
153.10784086204 0.000000000000000 0.000349501240638 0.000000000000000
153.10775043962 0.000000000000000 0.000349501236076 0.000000000000000
153.10773534559 0.000000000000000 0.000349501235315 0.000000000000000
153.10772025157 0.000000000000000 0.000349501234554 0.000000000000000
153.10770515754 0.000000000000000 0.000349501233793 0.000000000000000
153.10767496948 0.000000000000000 0.000349501232272 0.000000000000000
153.10764478143 0.000000000000000 0.000349501230751 0.000000000000000
153.10761459338 0.000000000000000 0.000349501229231 0.000000000000000
153.10758440532 0.000000000000000 0.000349501227712 0.000000000000000
153.10751874933 0.000000000000000 0.000349501224409 0.000000000000000
153.10745309334 0.000000000000000 0.000349501221108 0.000000000000000
153.10738743735 0.000000000000000 0.000349501217809 0.000000000000000
153.10732178136 0.000000000000000 0.000349501214511 0.000000000000000
153.10716026130 0.000000000000000 0.000349501206400 0.000000000000000
153.10699874124 0.000000000000000 0.000349501198292 0.000000000000000
153.10683722117 0.000000000000000 0.000349501190186 0.000000000000000
153.10667570111 0.000000000000000 0.000349501182081 0.000000000000000
153.10646254233 0.000000000000000 0.000349501171387 0.000000000000000
153.10624938355 0.000000000000000 0.000349501160693 0.000000000000000
153.10603622476 0.000000000000000 0.000349501149999 0.000000000000000
153.10582306598 0.000000000000000 0.000349501139306 0.000000000000000
153.10534078627 0.000000000000000 0.000349501115113 0.000000000000000
153.10485850657 0.000000000000000 0.000349501090921 0.000000000000000
153.10437622686 0.000000000000000 0.000349501066728 0.000000000000000
153.10389394715 0.000000000000000 0.000349501042535 0.000000000000000
153.10277441723 0.000000000000000 0.000349500986373 0.000000000000000
153.10165488732 0.000000000000000 0.000349500930206 0.000000000000000
153.10053535740 0.000000000000000 0.000349500874034 0.000000000000000
153.09941582748 0.000000000000000 0.000349500817856 0.000000000000000
153.09630617835 0.000000000000000 0.000349500661784 0.000000000000000
153.09319652921 0.000000000000000 0.000349500505665 0.000000000000000
153.09008688008 0.000000000000000 0.000349500349498 0.000000000000000
153.08153660155 0.000000000000000 0.000349499919849 0.000000000000000
153.07298632302 0.000000000000000 0.000349499489828 0.000000000000000
153.06443604449 0.000000000000000 0.000349499059430 0.000000000000000
153.03723456617 0.000000000000000 0.000349497687665 0.000000000000000
153.01003308785 0.000000000000000 0.000349496312052 0.000000000000000
152.98283160953 0.000000000000000 0.000349494932569 0.000000000000000
152.87576988315 0.000000000000000 0.000349489465038 0.000000000000000
152.76870815677 0.000000000000000 0.000349483936127 0.000000000000000
152.66164643039 0.000000000000000 0.000349478344779 0.000000000000000
152.51100774391 0.000000000000000 0.000349470370181 0.000000000000000
152.36036905742 0.000000000000000 0.000349462267386 0.000000000000000
152.24175514175 0.000000000000000 0.000349455795549 0.000000000000000
152.12314122608 0.000000000000000 0.000349449241920 0.000000000000000
152.04142587390 0.000000000000000 0.000349444678976 0.000000000000000
151.95971052173 0.000000000000000 0.000349440076587 0.000000000000000
151.90414622210 0.000000000000000 0.000349436924451 0.000000000000000
151.84858192247 0.000000000000000 0.000349433753933 0.000000000000000
151.81092213283 0.000000000000000 0.000349431594578 0.000000000000000
151.77326234320 0.000000000000000 0.000349429426749 0.000000000000000
151.74778729675 0.000000000000000 0.000349427955506 0.000000000000000
151.72231225030 0.000000000000000 0.000349426480378 0.000000000000000
151.70510369725 0.000000000000000 0.000349425481721 0.000000000000000
151.68789514420 0.000000000000000 0.000349424481291 0.000000000000000
151.67628250760 0.000000000000000 0.000349423805181 0.000000000000000
151.66466987099 0.000000000000000 0.000349423128265 0.000000000000000
151.65683923917 0.000000000000000 0.000349422671352 0.000000000000000
151.64900860735 0.000000000000000 0.000349422214072 0.000000000000000
151.64373103404 0.000000000000000 0.000349421905676 0.000000000000000
151.63845346073 0.000000000000000 0.000349421597114 0.000000000000000
151.63489784569 0.000000000000000 0.000349421389137 0.000000000000000
151.63134223066 0.000000000000000 0.000349421181085 0.000000000000000
151.62894726477 0.000000000000000 0.000349421040906 0.000000000000000
151.62655229887 0.000000000000000 0.000349420900694 0.000000000000000
151.62493923132 0.000000000000000 0.000349420806240 0.000000000000000
151.62332616377 0.000000000000000 0.000349420711772 0.000000000000000
151.62223957389 0.000000000000000 0.000349420648129 0.000000000000000
151.62115298401 0.000000000000000 0.000349420584482 0.000000000000000
151.62042065941 0.000000000000000 0.000349420541582 0.000000000000000
151.61968833481 0.000000000000000 0.000349420498682 0.000000000000000
151.61919327762 0.000000000000000 0.000349420469680 0.000000000000000
151.61869822042 0.000000000000000 0.000349420440679 0.000000000000000
151.61836393530 0.000000000000000 0.000349420421097 0.000000000000000
151.61802965019 0.000000000000000 0.000349420401516 0.000000000000000
151.61780184790 0.000000000000000 0.000349420388173 0.000000000000000
151.61757404562 0.000000000000000 0.000349420374831 0.000000000000000
151.61741624281 0.000000000000000 0.000349420365591 0.000000000000000
151.61725844001 0.000000000000000 0.000349420356352 0.000000000000000
151.61714452143 0.000000000000000 0.000349420349685 0.000000000000000
151.61703060284 0.000000000000000 0.000349420343019 0.000000000000000
151.61693623300 0.000000000000000 0.000349420337500 0.000000000000000
151.61684186316 0.000000000000000 0.000349420331983 0.000000000000000
151.61676384474 0.000000000000000 0.000349420327426 0.000000000000000
151.61674824105 0.000000000000000 0.000349420326515 0.000000000000000
151.61673263737 0.000000000000000 0.000349420325604 0.000000000000000
151.61671703368 0.000000000000000 0.000349420324694 0.000000000000000
151.61668582631 0.000000000000000 0.000349420322873 0.000000000000000
151.61665461895 0.000000000000000 0.000349420321053 0.000000000000000
151.61662341158 0.000000000000000 0.000349420319233 0.000000000000000
151.61659220421 0.000000000000000 0.000349420317414 0.000000000000000
151.61652433910 0.000000000000000 0.000349420313461 0.000000000000000
151.61645647400 0.000000000000000 0.000349420309510 0.000000000000000
151.61638860889 0.000000000000000 0.000349420305561 0.000000000000000
151.61632074378 0.000000000000000 0.000349420301613 0.000000000000000
151.61612655242 0.000000000000000 0.000349420290322 0.000000000000000
151.61598012821 0.000000000000000 0.000349420281810 0.000000000000000
151.61583370400 0.000000000000000 0.000349420273300 0.000000000000000
151.61568727979 0.000000000000000 0.000349420264792 0.000000000000000
151.61554085558 0.000000000000000 0.000349420256284 0.000000000000000
151.61527296678 0.000000000000000 0.000349420240719 0.000000000000000
151.61500507797 0.000000000000000 0.000349420225156 0.000000000000000
151.61473718917 0.000000000000000 0.000349420209593 0.000000000000000
151.61446930037 0.000000000000000 0.000349420194031 0.000000000000000
151.61388254582 0.000000000000000 0.000349420159946 0.000000000000000
151.61329579126 0.000000000000000 0.000349420125861 0.000000000000000
151.61270903670 0.000000000000000 0.000349420091774 0.000000000000000
151.61212228214 0.000000000000000 0.000349420057687 0.000000000000000
151.61071564513 0.000000000000000 0.000349419975963 0.000000000000000
151.60930900811 0.000000000000000 0.000349419894231 0.000000000000000
151.60790237110 0.000000000000000 0.000349419812488 0.000000000000000
151.60445925017 0.000000000000000 0.000349419612355 0.000000000000000
151.60101612924 0.000000000000000 0.000349419412157 0.000000000000000
151.59757300831 0.000000000000000 0.000349419211890 0.000000000000000
151.58822974751 0.000000000000000 0.000349418668098 0.000000000000000
151.57888648671 0.000000000000000 0.000349418123793 0.000000000000000
151.56954322591 0.000000000000000 0.000349417578972 0.000000000000000
151.53952544835 0.000000000000000 0.000349415825069 0.000000000000000
151.50950767078 0.000000000000000 0.000349414065778 0.000000000000000
151.47948989322 0.000000000000000 0.000349412301065 0.000000000000000
151.36024290758 0.000000000000000 0.000349405236404 0.000000000000000
151.24099592195 0.000000000000000 0.000349398083979 0.000000000000000
151.12174893631 0.000000000000000 0.000349390842158 0.000000000000000
150.97484991522 0.000000000000000 0.000349381796157 0.000000000000000
150.82795089414 0.000000000000000 0.000349372609488 0.000000000000000
150.71547918764 0.000000000000000 0.000349365479356 0.000000000000000
150.60300748114 0.000000000000000 0.000349358264583 0.000000000000000
150.52570115851 0.000000000000000 0.000349353256092 0.000000000000000
150.44839483588 0.000000000000000 0.000349348207036 0.000000000000000
150.39584331579 0.000000000000000 0.000349344751520 0.000000000000000
150.34329179569 0.000000000000000 0.000349341277128 0.000000000000000
150.30767777552 0.000000000000000 0.000349338911790 0.000000000000000
150.27206375534 0.000000000000000 0.000349336537756 0.000000000000000
150.24797429921 0.000000000000000 0.000349334927014 0.000000000000000
150.22388484308 0.000000000000000 0.000349333312288 0.000000000000000
150.20761310782 0.000000000000000 0.000349332219332 0.000000000000000
150.19134137256 0.000000000000000 0.000349331124557 0.000000000000000
150.18036132433 0.000000000000000 0.000349330384784 0.000000000000000
150.16938127611 0.000000000000000 0.000349329644183 0.000000000000000
150.16197739900 0.000000000000000 0.000349329144328 0.000000000000000
150.15457352190 0.000000000000000 0.000349328644097 0.000000000000000
150.14958364072 0.000000000000000 0.000349328306753 0.000000000000000
150.14459375953 0.000000000000000 0.000349327969240 0.000000000000000
150.14123197941 0.000000000000000 0.000349327741756 0.000000000000000
150.13787019930 0.000000000000000 0.000349327514196 0.000000000000000
150.13560576248 0.000000000000000 0.000349327360874 0.000000000000000
150.13334132566 0.000000000000000 0.000349327207518 0.000000000000000
150.13181610027 0.000000000000000 0.000349327104206 0.000000000000000
150.13029087487 0.000000000000000 0.000349327000881 0.000000000000000
150.12926333792 0.000000000000000 0.000349326931263 0.000000000000000
150.12823580098 0.000000000000000 0.000349326861641 0.000000000000000
150.12754309286 0.000000000000000 0.000349326814703 0.000000000000000
150.12685038474 0.000000000000000 0.000349326767763 0.000000000000000
150.12638263763 0.000000000000000 0.000349326736068 0.000000000000000
150.12591489051 0.000000000000000 0.000349326704373 0.000000000000000
150.12559785818 0.000000000000000 0.000349326682891 0.000000000000000
150.12528082584 0.000000000000000 0.000349326661411 0.000000000000000
150.12506408227 0.000000000000000 0.000349326646727 0.000000000000000
150.12484733870 0.000000000000000 0.000349326632045 0.000000000000000
150.12469608167 0.000000000000000 0.000349326621801 0.000000000000000
150.12454482465 0.000000000000000 0.000349326611559 0.000000000000000
150.12443336036 0.000000000000000 0.000349326604013 0.000000000000000
150.12432189606 0.000000000000000 0.000349326596471 0.000000000000000
150.12421043177 0.000000000000000 0.000349326588932 0.000000000000000
150.12409896748 0.000000000000000 0.000349326581399 0.000000000000000
150.12408295916 0.000000000000000 0.000349326580318 0.000000000000000
150.12406695085 0.000000000000000 0.000349326579237 0.000000000000000
150.12405094253 0.000000000000000 0.000349326578156 0.000000000000000
150.12401892590 0.000000000000000 0.000349326575995 0.000000000000000
150.12398690926 0.000000000000000 0.000349326573835 0.000000000000000
150.12395489263 0.000000000000000 0.000349326571675 0.000000000000000
150.12392287600 0.000000000000000 0.000349326569517 0.000000000000000
150.12385019223 0.000000000000000 0.000349326564619 0.000000000000000
150.12377750847 0.000000000000000 0.000349326559723 0.000000000000000
150.12370482470 0.000000000000000 0.000349326554830 0.000000000000000
150.12363214094 0.000000000000000 0.000349326549939 0.000000000000000
150.12344820395 0.000000000000000 0.000349326537565 0.000000000000000
150.12329695913 0.000000000000000 0.000349326527394 0.000000000000000
150.12314571431 0.000000000000000 0.000349326517225 0.000000000000000
150.12299446950 0.000000000000000 0.000349326507057 0.000000000000000
150.12284322468 0.000000000000000 0.000349326496891 0.000000000000000
150.12257085760 0.000000000000000 0.000349326478583 0.000000000000000
150.12229849051 0.000000000000000 0.000349326460278 0.000000000000000
150.12202612343 0.000000000000000 0.000349326441972 0.000000000000000
150.12175375634 0.000000000000000 0.000349326423668 0.000000000000000
150.12115884733 0.000000000000000 0.000349326383687 0.000000000000000
150.12056393833 0.000000000000000 0.000349326343706 0.000000000000000
150.11996902932 0.000000000000000 0.000349326303725 0.000000000000000
150.11937412031 0.000000000000000 0.000349326263742 0.000000000000000
150.11795900001 0.000000000000000 0.000349326168627 0.000000000000000
150.11654387971 0.000000000000000 0.000349326073501 0.000000000000000
150.11512875941 0.000000000000000 0.000349325978365 0.000000000000000
150.11168479471 0.000000000000000 0.000349325746779 0.000000000000000
150.10824083000 0.000000000000000 0.000349325515117 0.000000000000000
150.10479686530 0.000000000000000 0.000349325283378 0.000000000000000
150.09552464181 0.000000000000000 0.000349324659069 0.000000000000000
150.08625241832 0.000000000000000 0.000349324034182 0.000000000000000
150.07698019483 0.000000000000000 0.000349323408711 0.000000000000000
150.04748559403 0.000000000000000 0.000349321415210 0.000000000000000
150.01799099322 0.000000000000000 0.000349319415742 0.000000000000000
149.98849639241 0.000000000000000 0.000349317410272 0.000000000000000
149.87283340596 0.000000000000000 0.000349309487158 0.000000000000000
149.75717041951 0.000000000000000 0.000349301469435 0.000000000000000
149.64150743306 0.000000000000000 0.000349293355399 0.000000000000000
149.49364000997 0.000000000000000 0.000349282839640 0.000000000000000
149.34577258687 0.000000000000000 0.000349272160722 0.000000000000000
149.23153500147 0.000000000000000 0.000349263797179 0.000000000000000
149.11729741606 0.000000000000000 0.000349255333634 0.000000000000000
149.03868356953 0.000000000000000 0.000349249450773 0.000000000000000
148.96006972299 0.000000000000000 0.000349243519855 0.000000000000000
148.90660470592 0.000000000000000 0.000349239458689 0.000000000000000
148.85313968886 0.000000000000000 0.000349235375135 0.000000000000000
148.81689543223 0.000000000000000 0.000349232594112 0.000000000000000
148.78065117559 0.000000000000000 0.000349229802767 0.000000000000000
148.75612998044 0.000000000000000 0.000349227908412 0.000000000000000
148.73160878529 0.000000000000000 0.000349226009325 0.000000000000000
148.71504276157 0.000000000000000 0.000349224723662 0.000000000000000
148.69847673785 0.000000000000000 0.000349223435839 0.000000000000000
148.68729680986 0.000000000000000 0.000349222565504 0.000000000000000
148.67611688187 0.000000000000000 0.000349221694187 0.000000000000000
148.66857759424 0.000000000000000 0.000349221106052 0.000000000000000
148.66103830661 0.000000000000000 0.000349220517471 0.000000000000000
148.65595685460 0.000000000000000 0.000349220120519 0.000000000000000
148.65087540258 0.000000000000000 0.000349219723365 0.000000000000000
148.64745177116 0.000000000000000 0.000349219455670 0.000000000000000
148.64402813974 0.000000000000000 0.000349219187885 0.000000000000000
148.64172195129 0.000000000000000 0.000349219007453 0.000000000000000
148.63941576284 0.000000000000000 0.000349218826981 0.000000000000000
148.63786235178 0.000000000000000 0.000349218705397 0.000000000000000
148.63630894072 0.000000000000000 0.000349218583796 0.000000000000000
148.63526235393 0.000000000000000 0.000349218501860 0.000000000000000
148.63421576713 0.000000000000000 0.000349218419919 0.000000000000000
148.63351014109 0.000000000000000 0.000349218364669 0.000000000000000
148.63280451504 0.000000000000000 0.000349218309419 0.000000000000000
148.63232793917 0.000000000000000 0.000349218272102 0.000000000000000
148.63185136331 0.000000000000000 0.000349218234787 0.000000000000000
148.63152818891 0.000000000000000 0.000349218209484 0.000000000000000
148.63120501452 0.000000000000000 0.000349218184182 0.000000000000000
148.63098382402 0.000000000000000 0.000349218166867 0.000000000000000
148.63076263352 0.000000000000000 0.000349218149554 0.000000000000000
148.63060784892 0.000000000000000 0.000349218137440 0.000000000000000
148.63045306433 0.000000000000000 0.000349218125330 0.000000000000000
148.63033808562 0.000000000000000 0.000349218116336 0.000000000000000
148.63022310690 0.000000000000000 0.000349218107346 0.000000000000000
148.63010812819 0.000000000000000 0.000349218098360 0.000000000000000
148.62999314947 0.000000000000000 0.000349218089382 0.000000000000000
148.62997300002 0.000000000000000 0.000349218087810 0.000000000000000
148.62995285057 0.000000000000000 0.000349218086238 0.000000000000000
148.62993270112 0.000000000000000 0.000349218084666 0.000000000000000
148.62989240222 0.000000000000000 0.000349218081524 0.000000000000000
148.62985210332 0.000000000000000 0.000349218078383 0.000000000000000
148.62981180442 0.000000000000000 0.000349218075243 0.000000000000000
148.62977150552 0.000000000000000 0.000349218072104 0.000000000000000
148.62969444307 0.000000000000000 0.000349218066105 0.000000000000000
148.62961738063 0.000000000000000 0.000349218060109 0.000000000000000
148.62954031818 0.000000000000000 0.000349218054114 0.000000000000000
148.62946325573 0.000000000000000 0.000349218048122 0.000000000000000
148.62938619328 0.000000000000000 0.000349218042131 0.000000000000000
148.62918999338 0.000000000000000 0.000349218026882 0.000000000000000
148.62899379348 0.000000000000000 0.000349218011636 0.000000000000000
148.62879759358 0.000000000000000 0.000349217996393 0.000000000000000
148.62860139368 0.000000000000000 0.000349217981152 0.000000000000000
148.62840519378 0.000000000000000 0.000349217965912 0.000000000000000
148.62807405535 0.000000000000000 0.000349217940191 0.000000000000000
148.62774291692 0.000000000000000 0.000349217914472 0.000000000000000
148.62741177849 0.000000000000000 0.000349217888753 0.000000000000000
148.62708064006 0.000000000000000 0.000349217863034 0.000000000000000
148.62629772805 0.000000000000000 0.000349217802228 0.000000000000000
148.62551481604 0.000000000000000 0.000349217741419 0.000000000000000
148.62473190403 0.000000000000000 0.000349217680608 0.000000000000000
148.62394899201 0.000000000000000 0.000349217619793 0.000000000000000
148.62201343130 0.000000000000000 0.000349217469426 0.000000000000000
148.62007787059 0.000000000000000 0.000349217319035 0.000000000000000
148.61814230987 0.000000000000000 0.000349217168617 0.000000000000000
148.61325974721 0.000000000000000 0.000349216789057 0.000000000000000
148.60837718454 0.000000000000000 0.000349216409317 0.000000000000000
148.60349462187 0.000000000000000 0.000349216029394 0.000000000000000
148.58970666226 0.000000000000000 0.000349214955529 0.000000000000000
148.57591870266 0.000000000000000 0.000349213880185 0.000000000000000
148.56213074306 0.000000000000000 0.000349212803356 0.000000000000000
148.51553256375 0.000000000000000 0.000349209152995 0.000000000000000
148.46893438444 0.000000000000000 0.000349205485441 0.000000000000000
148.42233620513 0.000000000000000 0.000349201800548 0.000000000000000
148.28690725057 0.000000000000000 0.000349190991192 0.000000000000000
148.15147829601 0.000000000000000 0.000349180031099 0.000000000000000
148.04853148211 0.000000000000000 0.000349171597164 0.000000000000000
147.94558466821 0.000000000000000 0.000349163073237 0.000000000000000
147.86302593688 0.000000000000000 0.000349156171687 0.000000000000000
147.78046720556 0.000000000000000 0.000349149211028 0.000000000000000
147.71447201921 0.000000000000000 0.000349143604047 0.000000000000000
147.64847683286 0.000000000000000 0.000349137958765 0.000000000000000
147.59580557690 0.000000000000000 0.000349133425608 0.000000000000000
147.54313432094 0.000000000000000 0.000349128867830 0.000000000000000
147.50115441046 0.000000000000000 0.000349125217514 0.000000000000000
147.45917449998 0.000000000000000 0.000349121551463 0.000000000000000
147.42575430632 0.000000000000000 0.000349118621648 0.000000000000000
147.39233411265 0.000000000000000 0.000349115681822 0.000000000000000
147.36575406730 0.000000000000000 0.000349113336536 0.000000000000000
147.33917402195 0.000000000000000 0.000349110984903 0.000000000000000
147.31805130314 0.000000000000000 0.000349109111568 0.000000000000000
147.29692858432 0.000000000000000 0.000349107234218 0.000000000000000
147.28015410211 0.000000000000000 0.000349105740469 0.000000000000000
147.26337961991 0.000000000000000 0.000349104244186 0.000000000000000
147.25006580074 0.000000000000000 0.000349103054789 0.000000000000000
147.23675198158 0.000000000000000 0.000349101863795 0.000000000000000
147.22618984415 0.000000000000000 0.000349100917817 0.000000000000000
147.21562770673 0.000000000000000 0.000349099970834 0.000000000000000
147.20725180648 0.000000000000000 0.000349099219150 0.000000000000000
147.19887590623 0.000000000000000 0.000349098466834 0.000000000000000
147.19223586037 0.000000000000000 0.000349097869982 0.000000000000000
147.18559581452 0.000000000000000 0.000349097272733 0.000000000000000
147.18033327565 0.000000000000000 0.000349096799104 0.000000000000000
147.17507073678 0.000000000000000 0.000349096325227 0.000000000000000
147.17090084126 0.000000000000000 0.000349095949562 0.000000000000000
147.16673094574 0.000000000000000 0.000349095573741 0.000000000000000
147.16342741313 0.000000000000000 0.000349095275893 0.000000000000000
147.16012388052 0.000000000000000 0.000349094977947 0.000000000000000
147.15750707587 0.000000000000000 0.000349094741868 0.000000000000000
147.15489027122 0.000000000000000 0.000349094505728 0.000000000000000
147.15281766113 0.000000000000000 0.000349094318654 0.000000000000000
147.15074505105 0.000000000000000 0.000349094131541 0.000000000000000
147.14910358678 0.000000000000000 0.000349093983326 0.000000000000000
147.14746212251 0.000000000000000 0.000349093835087 0.000000000000000
147.14616216964 0.000000000000000 0.000349093717673 0.000000000000000
147.14486221678 0.000000000000000 0.000349093600245 0.000000000000000
147.14383272314 0.000000000000000 0.000349093507238 0.000000000000000
147.14280322950 0.000000000000000 0.000349093414223 0.000000000000000
147.14198788227 0.000000000000000 0.000349093340550 0.000000000000000
147.14117253505 0.000000000000000 0.000349093266872 0.000000000000000
147.14052670696 0.000000000000000 0.000349093208510 0.000000000000000
147.13988087887 0.000000000000000 0.000349093150144 0.000000000000000
147.13936920253 0.000000000000000 0.000349093103901 0.000000000000000
147.13885752620 0.000000000000000 0.000349093057656 0.000000000000000
147.13845196823 0.000000000000000 0.000349093021001 0.000000000000000
147.13804641026 0.000000000000000 0.000349092984346 0.000000000000000
147.13772474197 0.000000000000000 0.000349092955273 0.000000000000000
147.13740307367 0.000000000000000 0.000349092926200 0.000000000000000
147.13714765616 0.000000000000000 0.000349092903115 0.000000000000000
147.13689223864 0.000000000000000 0.000349092880031 0.000000000000000
147.13668905599 0.000000000000000 0.000349092861668 0.000000000000000
147.13648587335 0.000000000000000 0.000349092843305 0.000000000000000
147.13632376004 0.000000000000000 0.000349092828655 0.000000000000000
147.13616164672 0.000000000000000 0.000349092814006 0.000000000000000
147.13603166327 0.000000000000000 0.000349092802261 0.000000000000000
147.13590167982 0.000000000000000 0.000349092790517 0.000000000000000
147.13579659326 0.000000000000000 0.000349092781024 0.000000000000000
147.13569150670 0.000000000000000 0.000349092771531 0.000000000000000
147.13560532017 0.000000000000000 0.000349092763747 0.000000000000000
147.13551913364 0.000000000000000 0.000349092755964 0.000000000000000
147.13543294710 0.000000000000000 0.000349092748182 0.000000000000000
147.13533498362 0.000000000000000 0.000349092739339 0.000000000000000
147.13523702013 0.000000000000000 0.000349092730500 0.000000000000000
147.13513905665 0.000000000000000 0.000349092721666 0.000000000000000
147.13504109317 0.000000000000000 0.000349092712838 0.000000000000000
147.13502318945 0.000000000000000 0.000349092711226 0.000000000000000
147.13500528573 0.000000000000000 0.000349092709614 0.000000000000000
147.13498738201 0.000000000000000 0.000349092708002 0.000000000000000
147.13495157458 0.000000000000000 0.000349092704779 0.000000000000000
147.13491576714 0.000000000000000 0.000349092701557 0.000000000000000
147.13487995970 0.000000000000000 0.000349092698336 0.000000000000000
147.13484415227 0.000000000000000 0.000349092695117 0.000000000000000
147.13476179538 0.000000000000000 0.000349092687715 0.000000000000000
147.13467943850 0.000000000000000 0.000349092680316 0.000000000000000
147.13459708161 0.000000000000000 0.000349092672921 0.000000000000000
147.13451472473 0.000000000000000 0.000349092665528 0.000000000000000
147.13443236784 0.000000000000000 0.000349092658136 0.000000000000000
147.13424348413 0.000000000000000 0.000349092641188 0.000000000000000
147.13405460041 0.000000000000000 0.000349092624243 0.000000000000000
147.13386571670 0.000000000000000 0.000349092607301 0.000000000000000
147.13367683298 0.000000000000000 0.000349092590361 0.000000000000000
147.13348794926 0.000000000000000 0.000349092573423 0.000000000000000
147.13315944765 0.000000000000000 0.000349092543965 0.000000000000000
147.13283094603 0.000000000000000 0.000349092514509 0.000000000000000
147.13250244441 0.000000000000000 0.000349092485053 0.000000000000000
147.13217394279 0.000000000000000 0.000349092455598 0.000000000000000
147.13140829349 0.000000000000000 0.000349092386945 0.000000000000000
147.13064264418 0.000000000000000 0.000349092318291 0.000000000000000
147.12987699487 0.000000000000000 0.000349092249634 0.000000000000000
147.12911134557 0.000000000000000 0.000349092180974 0.000000000000000
147.12724607238 0.000000000000000 0.000349092013686 0.000000000000000
147.12538079920 0.000000000000000 0.000349091846372 0.000000000000000
147.12351552601 0.000000000000000 0.000349091679029 0.000000000000000
147.11886706556 0.000000000000000 0.000349091261868 0.000000000000000
147.11421860511 0.000000000000000 0.000349090844520 0.000000000000000
147.10957014465 0.000000000000000 0.000349090426984 0.000000000000000
147.09665716409 0.000000000000000 0.000349089266105 0.000000000000000
147.08374418352 0.000000000000000 0.000349088103744 0.000000000000000
147.07083120295 0.000000000000000 0.000349086939891 0.000000000000000
147.02809148897 0.000000000000000 0.000349083077033 0.000000000000000
146.98535177499 0.000000000000000 0.000349079197636 0.000000000000000
146.94261206100 0.000000000000000 0.000349075301572 0.000000000000000
146.80610782210 0.000000000000000 0.000349062744843 0.000000000000000
146.66960358320 0.000000000000000 0.000349050013188 0.000000000000000
146.56538569173 0.000000000000000 0.000349040173045 0.000000000000000
146.46116780026 0.000000000000000 0.000349030227510 0.000000000000000
146.37757409833 0.000000000000000 0.000349022173119 0.000000000000000
146.29398039640 0.000000000000000 0.000349014049456 0.000000000000000
146.22714177081 0.000000000000000 0.000349007503850 0.000000000000000
146.16030314521 0.000000000000000 0.000349000913326 0.000000000000000
146.10694828104 0.000000000000000 0.000348995619950 0.000000000000000
146.05359341688 0.000000000000000 0.000348990297682 0.000000000000000
146.01106182867 0.000000000000000 0.000348986034300 0.000000000000000
145.96853024047 0.000000000000000 0.000348981752446 0.000000000000000
145.93466640778 0.000000000000000 0.000348978329980 0.000000000000000
145.90080257509 0.000000000000000 0.000348974895758 0.000000000000000
145.87386680040 0.000000000000000 0.000348972155723 0.000000000000000
145.84693102571 0.000000000000000 0.000348969408231 0.000000000000000
145.82552374047 0.000000000000000 0.000348967219331 0.000000000000000
145.80411645522 0.000000000000000 0.000348965025713 0.000000000000000
145.78711477288 0.000000000000000 0.000348963280178 0.000000000000000
145.77011309054 0.000000000000000 0.000348961531664 0.000000000000000
145.75661815922 0.000000000000000 0.000348960141676 0.000000000000000
145.74312322790 0.000000000000000 0.000348958749810 0.000000000000000
145.73241690330 0.000000000000000 0.000348957644226 0.000000000000000
145.72171057871 0.000000000000000 0.000348956537460 0.000000000000000
145.71322000862 0.000000000000000 0.000348955658907 0.000000000000000
145.70472943853 0.000000000000000 0.000348954779611 0.000000000000000
145.69799827530 0.000000000000000 0.000348954081995 0.000000000000000
145.69126711208 0.000000000000000 0.000348953383911 0.000000000000000
145.68593222058 0.000000000000000 0.000348952830303 0.000000000000000
145.68059732908 0.000000000000000 0.000348952276402 0.000000000000000
145.67637001271 0.000000000000000 0.000348951837288 0.000000000000000
145.67214269635 0.000000000000000 0.000348951397992 0.000000000000000
145.66879361247 0.000000000000000 0.000348951049830 0.000000000000000
145.66544452859 0.000000000000000 0.000348950701553 0.000000000000000
145.66279159987 0.000000000000000 0.000348950425589 0.000000000000000
145.66013867115 0.000000000000000 0.000348950149555 0.000000000000000
145.65803741876 0.000000000000000 0.000348949930871 0.000000000000000
145.65593616637 0.000000000000000 0.000348949712142 0.000000000000000
145.65427199353 0.000000000000000 0.000348949538880 0.000000000000000
145.65260782070 0.000000000000000 0.000348949365591 0.000000000000000
145.65128986210 0.000000000000000 0.000348949228333 0.000000000000000
145.64997190351 0.000000000000000 0.000348949091059 0.000000000000000
145.64892812866 0.000000000000000 0.000348948982331 0.000000000000000
145.64788435382 0.000000000000000 0.000348948873593 0.000000000000000
145.64705767248 0.000000000000000 0.000348948787465 0.000000000000000
145.64623099113 0.000000000000000 0.000348948701331 0.000000000000000
145.64557615798 0.000000000000000 0.000348948633098 0.000000000000000
145.64492132483 0.000000000000000 0.000348948564862 0.000000000000000
145.64440248078 0.000000000000000 0.000348948510795 0.000000000000000
145.64388363673 0.000000000000000 0.000348948456726 0.000000000000000
145.64347235644 0.000000000000000 0.000348948413865 0.000000000000000
145.64306107615 0.000000000000000 0.000348948371004 0.000000000000000
145.64273481745 0.000000000000000 0.000348948337003 0.000000000000000
145.64240855876 0.000000000000000 0.000348948303003 0.000000000000000
145.64214943052 0.000000000000000 0.000348948275998 0.000000000000000
145.64189030227 0.000000000000000 0.000348948248995 0.000000000000000
145.64168408327 0.000000000000000 0.000348948227505 0.000000000000000
145.64147786427 0.000000000000000 0.000348948206017 0.000000000000000
145.64131321823 0.000000000000000 0.000348948188861 0.000000000000000
145.64114857219 0.000000000000000 0.000348948171706 0.000000000000000
145.64101641146 0.000000000000000 0.000348948157937 0.000000000000000
145.64088425072 0.000000000000000 0.000348948144169 0.000000000000000
145.64077720192 0.000000000000000 0.000348948133018 0.000000000000000
145.64067015312 0.000000000000000 0.000348948121869 0.000000000000000
145.64058206128 0.000000000000000 0.000348948112695 0.000000000000000
145.64049396943 0.000000000000000 0.000348948103523 0.000000000000000
145.64040587759 0.000000000000000 0.000348948094352 0.000000000000000
145.64030460343 0.000000000000000 0.000348948083812 0.000000000000000
145.64020332927 0.000000000000000 0.000348948073276 0.000000000000000
145.64010205511 0.000000000000000 0.000348948062747 0.000000000000000
145.64001948586 0.000000000000000 0.000348948054168 0.000000000000000
145.63993691661 0.000000000000000 0.000348948045595 0.000000000000000
145.63985434736 0.000000000000000 0.000348948037029 0.000000000000000
145.63977177811 0.000000000000000 0.000348948028468 0.000000000000000
145.63968920886 0.000000000000000 0.000348948019912 0.000000000000000
145.63960663961 0.000000000000000 0.000348948011360 0.000000000000000
145.63952407036 0.000000000000000 0.000348948002811 0.000000000000000
145.63935893186 0.000000000000000 0.000348947985718 0.000000000000000
145.63919379336 0.000000000000000 0.000348947968631 0.000000000000000
145.63902865486 0.000000000000000 0.000348947951546 0.000000000000000
145.63886351636 0.000000000000000 0.000348947934465 0.000000000000000
145.63862150407 0.000000000000000 0.000348947909434 0.000000000000000
145.63837949178 0.000000000000000 0.000348947884405 0.000000000000000
145.63813747949 0.000000000000000 0.000348947859377 0.000000000000000
145.63789546720 0.000000000000000 0.000348947834351 0.000000000000000
145.63737371071 0.000000000000000 0.000348947780398 0.000000000000000
145.63685195423 0.000000000000000 0.000348947726446 0.000000000000000
145.63633019774 0.000000000000000 0.000348947672494 0.000000000000000
145.63580844125 0.000000000000000 0.000348947618541 0.000000000000000
145.63461739119 0.000000000000000 0.000348947495372 0.000000000000000
145.63342634113 0.000000000000000 0.000348947372194 0.000000000000000
145.63223529106 0.000000000000000 0.000348947249004 0.000000000000000
145.63104424100 0.000000000000000 0.000348947125802 0.000000000000000
145.62786842817 0.000000000000000 0.000348946797232 0.000000000000000
145.62469261533 0.000000000000000 0.000348946468567 0.000000000000000
145.62151680249 0.000000000000000 0.000348946139802 0.000000000000000
145.61307245421 0.000000000000000 0.000348945265142 0.000000000000000
145.60462810592 0.000000000000000 0.000348944389763 0.000000000000000
145.59618375764 0.000000000000000 0.000348943513660 0.000000000000000
145.57052449702 0.000000000000000 0.000348940847029 0.000000000000000
145.54486523641 0.000000000000000 0.000348938173632 0.000000000000000
145.51920597579 0.000000000000000 0.000348935493431 0.000000000000000
145.42400183868 0.000000000000000 0.000348925488921 0.000000000000000
145.32879770156 0.000000000000000 0.000348915388784 0.000000000000000
145.23359356444 0.000000000000000 0.000348905191588 0.000000000000000
145.08022565049 0.000000000000000 0.000348888557369 0.000000000000000
144.92685773654 0.000000000000000 0.000348871662387 0.000000000000000
144.80276339241 0.000000000000000 0.000348857798206 0.000000000000000
144.67866904827 0.000000000000000 0.000348843758173 0.000000000000000
144.59284197388 0.000000000000000 0.000348833943823 0.000000000000000
144.50701489949 0.000000000000000 0.000348824043924 0.000000000000000
144.44856012420 0.000000000000000 0.000348817252128 0.000000000000000
144.39010534891 0.000000000000000 0.000348810420318 0.000000000000000
144.35044365113 0.000000000000000 0.000348805762081 0.000000000000000
144.31078195335 0.000000000000000 0.000348801085352 0.000000000000000
144.28393204186 0.000000000000000 0.000348797908822 0.000000000000000
144.25708213037 0.000000000000000 0.000348794723804 0.000000000000000
144.23893484687 0.000000000000000 0.000348792566308 0.000000000000000
144.22078756337 0.000000000000000 0.000348790404932 0.000000000000000
144.20853662260 0.000000000000000 0.000348788943629 0.000000000000000
144.19628568183 0.000000000000000 0.000348787480560 0.000000000000000
144.18802228387 0.000000000000000 0.000348786492706 0.000000000000000
144.17975888590 0.000000000000000 0.000348785504051 0.000000000000000
144.17418848095 0.000000000000000 0.000348784837142 0.000000000000000
144.16861807599 0.000000000000000 0.000348784169871 0.000000000000000
144.16486455805 0.000000000000000 0.000348783720039 0.000000000000000
144.16111104011 0.000000000000000 0.000348783270045 0.000000000000000
144.15858238712 0.000000000000000 0.000348782966805 0.000000000000000
144.15605373414 0.000000000000000 0.000348782663493 0.000000000000000
144.15435030505 0.000000000000000 0.000348782459128 0.000000000000000
144.15264687596 0.000000000000000 0.000348782254733 0.000000000000000
144.15149906056 0.000000000000000 0.000348782116991 0.000000000000000
144.15035124517 0.000000000000000 0.000348781979237 0.000000000000000
144.14957718142 0.000000000000000 0.000348781886333 0.000000000000000
144.14880311767 0.000000000000000 0.000348781793427 0.000000000000000
144.14828005867 0.000000000000000 0.000348781730646 0.000000000000000
144.14775699967 0.000000000000000 0.000348781667867 0.000000000000000
144.14740191574 0.000000000000000 0.000348781625251 0.000000000000000
144.14704683181 0.000000000000000 0.000348781582637 0.000000000000000
144.14680318868 0.000000000000000 0.000348781553400 0.000000000000000
144.14655954556 0.000000000000000 0.000348781524167 0.000000000000000
144.14638798142 0.000000000000000 0.000348781503586 0.000000000000000
144.14621641729 0.000000000000000 0.000348781483010 0.000000000000000
144.14608653670 0.000000000000000 0.000348781467437 0.000000000000000
144.14595665612 0.000000000000000 0.000348781451870 0.000000000000000
144.14582677553 0.000000000000000 0.000348781436312 0.000000000000000
144.14572874093 0.000000000000000 0.000348781424577 0.000000000000000
144.14570913401 0.000000000000000 0.000348781422232 0.000000000000000
144.14568952709 0.000000000000000 0.000348781419886 0.000000000000000
144.14566992016 0.000000000000000 0.000348781417541 0.000000000000000
144.14563070632 0.000000000000000 0.000348781412852 0.000000000000000
144.14559149248 0.000000000000000 0.000348781408164 0.000000000000000
144.14555227864 0.000000000000000 0.000348781403478 0.000000000000000
144.14551306480 0.000000000000000 0.000348781398794 0.000000000000000
144.14542580111 0.000000000000000 0.000348781388374 0.000000000000000
144.14533853743 0.000000000000000 0.000348781377960 0.000000000000000
144.14525127375 0.000000000000000 0.000348781367549 0.000000000000000
144.14516401007 0.000000000000000 0.000348781357142 0.000000000000000
144.14491629747 0.000000000000000 0.000348781327612 0.000000000000000
144.14472678651 0.000000000000000 0.000348781305027 0.000000000000000
144.14453727556 0.000000000000000 0.000348781282445 0.000000000000000
144.14434776460 0.000000000000000 0.000348781259866 0.000000000000000
144.14415825365 0.000000000000000 0.000348781237288 0.000000000000000
144.14381260509 0.000000000000000 0.000348781196113 0.000000000000000
144.14346695653 0.000000000000000 0.000348781154939 0.000000000000000
144.14312130797 0.000000000000000 0.000348781113767 0.000000000000000
144.14277565940 0.000000000000000 0.000348781072596 0.000000000000000
144.14201895941 0.000000000000000 0.000348780982462 0.000000000000000
144.14126225941 0.000000000000000 0.000348780892327 0.000000000000000
144.14050555941 0.000000000000000 0.000348780802188 0.000000000000000
144.13974885941 0.000000000000000 0.000348780712045 0.000000000000000
144.13793748264 0.000000000000000 0.000348780496241 0.000000000000000
144.13612610587 0.000000000000000 0.000348780280406 0.000000000000000
144.13431472910 0.000000000000000 0.000348780064536 0.000000000000000
144.12988575746 0.000000000000000 0.000348779536565 0.000000000000000
144.12545678583 0.000000000000000 0.000348779008375 0.000000000000000
144.12102781419 0.000000000000000 0.000348778479962 0.000000000000000
144.10902738853 0.000000000000000 0.000348777047074 0.000000000000000
144.09702696287 0.000000000000000 0.000348775612515 0.000000000000000
144.08502653720 0.000000000000000 0.000348774176273 0.000000000000000
144.04654547105 0.000000000000000 0.000348769559345 0.000000000000000
144.00806440490 0.000000000000000 0.000348764924921 0.000000000000000
143.96958333876 0.000000000000000 0.000348760272875 0.000000000000000
143.83215901344 0.000000000000000 0.000348743513481 0.000000000000000
143.69473468812 0.000000000000000 0.000348726523014 0.000000000000000
143.58932757713 0.000000000000000 0.000348713331662 0.000000000000000
143.48392046614 0.000000000000000 0.000348699999773 0.000000000000000
143.39935844547 0.000000000000000 0.000348689201623 0.000000000000000
143.31479642480 0.000000000000000 0.000348678311053 0.000000000000000
143.24716899593 0.000000000000000 0.000348669534445 0.000000000000000
143.17954156707 0.000000000000000 0.000348660697875 0.000000000000000
143.12554829240 0.000000000000000 0.000348653599558 0.000000000000000
143.07155501774 0.000000000000000 0.000348646462657 0.000000000000000
143.02850925207 0.000000000000000 0.000348640745081 0.000000000000000
142.98546348640 0.000000000000000 0.000348635002829 0.000000000000000
142.95118710364 0.000000000000000 0.000348630412718 0.000000000000000
142.91691072088 0.000000000000000 0.000348625806898 0.000000000000000
142.88964491505 0.000000000000000 0.000348622131878 0.000000000000000
142.86237910921 0.000000000000000 0.000348618446893 0.000000000000000
142.84070841504 0.000000000000000 0.000348615510975 0.000000000000000
142.81903772087 0.000000000000000 0.000348612568753 0.000000000000000
142.80182618140 0.000000000000000 0.000348610227453 0.000000000000000
142.78461464193 0.000000000000000 0.000348607882173 0.000000000000000
142.77095275258 0.000000000000000 0.000348606017740 0.000000000000000
142.75729086323 0.000000000000000 0.000348604150798 0.000000000000000
142.74645185514 0.000000000000000 0.000348602667826 0.000000000000000
142.73561284706 0.000000000000000 0.000348601183275 0.000000000000000
142.72701692062 0.000000000000000 0.000348600004822 0.000000000000000
142.71842099418 0.000000000000000 0.000348598825376 0.000000000000000
142.71160622730 0.000000000000000 0.000348597889617 0.000000000000000
142.70479146042 0.000000000000000 0.000348596953234 0.000000000000000
142.69939025836 0.000000000000000 0.000348596210639 0.000000000000000
142.69398905630 0.000000000000000 0.000348595467653 0.000000000000000
142.68970916290 0.000000000000000 0.000348594878636 0.000000000000000
142.68542926950 0.000000000000000 0.000348594289374 0.000000000000000
142.68203850588 0.000000000000000 0.000348593822356 0.000000000000000
142.67864774225 0.000000000000000 0.000348593355184 0.000000000000000
142.67596177407 0.000000000000000 0.000348592985009 0.000000000000000
142.67327580589 0.000000000000000 0.000348592614738 0.000000000000000
142.67114835986 0.000000000000000 0.000348592321395 0.000000000000000
142.66902091382 0.000000000000000 0.000348592027992 0.000000000000000
142.66733596720 0.000000000000000 0.000348591795574 0.000000000000000
142.66565102057 0.000000000000000 0.000348591563119 0.000000000000000
142.66431657506 0.000000000000000 0.000348591378994 0.000000000000000
142.66298212956 0.000000000000000 0.000348591194847 0.000000000000000
142.66192525421 0.000000000000000 0.000348591048988 0.000000000000000
142.66086837886 0.000000000000000 0.000348590903115 0.000000000000000
142.66003126707 0.000000000000000 0.000348590787571 0.000000000000000
142.65919415528 0.000000000000000 0.000348590672019 0.000000000000000
142.65853099085 0.000000000000000 0.000348590580469 0.000000000000000
142.65786782642 0.000000000000000 0.000348590488915 0.000000000000000
142.65734229345 0.000000000000000 0.000348590416359 0.000000000000000
142.65681676047 0.000000000000000 0.000348590343802 0.000000000000000
142.65640006661 0.000000000000000 0.000348590286270 0.000000000000000
142.65598337276 0.000000000000000 0.000348590228737 0.000000000000000
142.65565267763 0.000000000000000 0.000348590183078 0.000000000000000
142.65532198251 0.000000000000000 0.000348590137420 0.000000000000000
142.65505914865 0.000000000000000 0.000348590101131 0.000000000000000
142.65479631480 0.000000000000000 0.000348590064844 0.000000000000000
142.65458691141 0.000000000000000 0.000348590035934 0.000000000000000
142.65437750802 0.000000000000000 0.000348590007025 0.000000000000000
142.65421001070 0.000000000000000 0.000348589983903 0.000000000000000
142.65404251338 0.000000000000000 0.000348589960783 0.000000000000000
142.65390764884 0.000000000000000 0.000348589942168 0.000000000000000
142.65377278431 0.000000000000000 0.000348589923555 0.000000000000000
142.65366296421 0.000000000000000 0.000348589908400 0.000000000000000
142.65355314412 0.000000000000000 0.000348589893247 0.000000000000000
142.65346189560 0.000000000000000 0.000348589880658 0.000000000000000
142.65337064708 0.000000000000000 0.000348589868071 0.000000000000000
142.65327939856 0.000000000000000 0.000348589855487 0.000000000000000
142.65317068620 0.000000000000000 0.000348589840500 0.000000000000000
142.65306197384 0.000000000000000 0.000348589825519 0.000000000000000
142.65295326148 0.000000000000000 0.000348589810547 0.000000000000000
142.65293151901 0.000000000000000 0.000348589807554 0.000000000000000
142.65290977653 0.000000000000000 0.000348589804562 0.000000000000000
142.65288803406 0.000000000000000 0.000348589801570 0.000000000000000
142.65284454912 0.000000000000000 0.000348589795587 0.000000000000000
142.65280106417 0.000000000000000 0.000348589789607 0.000000000000000
142.65275757923 0.000000000000000 0.000348589783629 0.000000000000000
142.65271409428 0.000000000000000 0.000348589777652 0.000000000000000
142.65262126473 0.000000000000000 0.000348589764900 0.000000000000000
142.65252843517 0.000000000000000 0.000348589752155 0.000000000000000
142.65243560561 0.000000000000000 0.000348589739414 0.000000000000000
142.65234277605 0.000000000000000 0.000348589726677 0.000000000000000
142.65208653996 0.000000000000000 0.000348589691534 0.000000000000000
142.65188694445 0.000000000000000 0.000348589664167 0.000000000000000
142.65168734893 0.000000000000000 0.000348589636804 0.000000000000000
142.65148775342 0.000000000000000 0.000348589609444 0.000000000000000
142.65128815790 0.000000000000000 0.000348589582087 0.000000000000000
142.65092461431 0.000000000000000 0.000348589532261 0.000000000000000
142.65056107072 0.000000000000000 0.000348589482438 0.000000000000000
142.65019752712 0.000000000000000 0.000348589432617 0.000000000000000
142.64983398353 0.000000000000000 0.000348589382796 0.000000000000000
142.64903825841 0.000000000000000 0.000348589273747 0.000000000000000
142.64824253329 0.000000000000000 0.000348589164696 0.000000000000000
142.64744680817 0.000000000000000 0.000348589055640 0.000000000000000
142.64665108306 0.000000000000000 0.000348588946579 0.000000000000000
142.64474739931 0.000000000000000 0.000348588685634 0.000000000000000
142.64284371556 0.000000000000000 0.000348588424650 0.000000000000000
142.64094003181 0.000000000000000 0.000348588163622 0.000000000000000
142.63628735593 0.000000000000000 0.000348587525469 0.000000000000000
142.63163468004 0.000000000000000 0.000348586887040 0.000000000000000
142.62698200416 0.000000000000000 0.000348586248329 0.000000000000000
142.61438283044 0.000000000000000 0.000348584517304 0.000000000000000
142.60178365672 0.000000000000000 0.000348582784174 0.000000000000000
142.58918448300 0.000000000000000 0.000348581048928 0.000000000000000
142.54881338606 0.000000000000000 0.000348575474380 0.000000000000000
142.50844228912 0.000000000000000 0.000348569877833 0.000000000000000
142.46807119219 0.000000000000000 0.000348564259125 0.000000000000000
142.33153510519 0.000000000000000 0.000348545089929 0.000000000000000
142.19499901819 0.000000000000000 0.000348525660153 0.000000000000000
142.09049757573 0.000000000000000 0.000348510609996 0.000000000000000
141.98599613328 0.000000000000000 0.000348495402137 0.000000000000000
141.90216795844 0.000000000000000 0.000348483087555 0.000000000000000
141.81833978360 0.000000000000000 0.000348470669330 0.000000000000000
141.75130800523 0.000000000000000 0.000348460664185 0.000000000000000
141.68427622685 0.000000000000000 0.000348450591835 0.000000000000000
141.63076491120 0.000000000000000 0.000348442502628 0.000000000000000
141.57725359555 0.000000000000000 0.000348434370197 0.000000000000000
141.53459669152 0.000000000000000 0.000348427856315 0.000000000000000
141.49193978750 0.000000000000000 0.000348421314799 0.000000000000000
141.45797633689 0.000000000000000 0.000348416086640 0.000000000000000
141.42401288627 0.000000000000000 0.000348410840894 0.000000000000000
141.39699832057 0.000000000000000 0.000348406655849 0.000000000000000
141.36998375486 0.000000000000000 0.000348402459650 0.000000000000000
141.34851435238 0.000000000000000 0.000348399116826 0.000000000000000
141.32704494990 0.000000000000000 0.000348395766945 0.000000000000000
141.30999438989 0.000000000000000 0.000348393101510 0.000000000000000
141.29294382988 0.000000000000000 0.000348390431620 0.000000000000000
141.27941047652 0.000000000000000 0.000348388309306 0.000000000000000
141.26587712317 0.000000000000000 0.000348386184185 0.000000000000000
141.25514060496 0.000000000000000 0.000348384496249 0.000000000000000
141.24440408675 0.000000000000000 0.000348382806547 0.000000000000000
141.23588978493 0.000000000000000 0.000348381465319 0.000000000000000
141.22737548311 0.000000000000000 0.000348380122980 0.000000000000000
141.22062565668 0.000000000000000 0.000348379058034 0.000000000000000
141.21387583026 0.000000000000000 0.000348377992390 0.000000000000000
141.20852624868 0.000000000000000 0.000348377147318 0.000000000000000
141.20317666710 0.000000000000000 0.000348376301809 0.000000000000000
141.19893777404 0.000000000000000 0.000348375631536 0.000000000000000
141.19469888097 0.000000000000000 0.000348374960989 0.000000000000000
141.19134065924 0.000000000000000 0.000348374429560 0.000000000000000
141.18798243750 0.000000000000000 0.000348373897960 0.000000000000000
141.18532228016 0.000000000000000 0.000348373476742 0.000000000000000
141.18266212281 0.000000000000000 0.000348373055417 0.000000000000000
141.18055513446 0.000000000000000 0.000348372721629 0.000000000000000
141.17844814611 0.000000000000000 0.000348372387776 0.000000000000000
141.17677940132 0.000000000000000 0.000348372123316 0.000000000000000
141.17511065653 0.000000000000000 0.000348371858815 0.000000000000000
141.17378902949 0.000000000000000 0.000348371649305 0.000000000000000
141.17246740245 0.000000000000000 0.000348371439770 0.000000000000000
141.17142065473 0.000000000000000 0.000348371273798 0.000000000000000
141.17037390700 0.000000000000000 0.000348371107812 0.000000000000000
141.16954478059 0.000000000000000 0.000348370976324 0.000000000000000
141.16871565418 0.000000000000000 0.000348370844829 0.000000000000000
141.16805876626 0.000000000000000 0.000348370740643 0.000000000000000
141.16740187835 0.000000000000000 0.000348370636453 0.000000000000000
141.16688125439 0.000000000000000 0.000348370553874 0.000000000000000
141.16636063044 0.000000000000000 0.000348370471292 0.000000000000000
141.16594774473 0.000000000000000 0.000348370405799 0.000000000000000
141.16553485902 0.000000000000000 0.000348370340305 0.000000000000000
141.16520707762 0.000000000000000 0.000348370288311 0.000000000000000
141.16487929622 0.000000000000000 0.000348370236318 0.000000000000000
141.16461863814 0.000000000000000 0.000348370194972 0.000000000000000
141.16435798006 0.000000000000000 0.000348370153628 0.000000000000000
141.16415012793 0.000000000000000 0.000348370120661 0.000000000000000
141.16394227580 0.000000000000000 0.000348370087695 0.000000000000000
141.16377577843 0.000000000000000 0.000348370061289 0.000000000000000
141.16360928105 0.000000000000000 0.000348370034886 0.000000000000000
141.16347489423 0.000000000000000 0.000348370013576 0.000000000000000
141.16334050742 0.000000000000000 0.000348369992269 0.000000000000000
141.16323060898 0.000000000000000 0.000348369974846 0.000000000000000
141.16312071054 0.000000000000000 0.000348369957425 0.000000000000000
141.16301081211 0.000000000000000 0.000348369940007 0.000000000000000
141.16288706810 0.000000000000000 0.000348369920400 0.000000000000000
141.16276332410 0.000000000000000 0.000348369900799 0.000000000000000
141.16263958009 0.000000000000000 0.000348369881209 0.000000000000000
141.16251583609 0.000000000000000 0.000348369861631 0.000000000000000
141.16244582735 0.000000000000000 0.000348369850563 0.000000000000000
141.16237581861 0.000000000000000 0.000348369839500 0.000000000000000
141.16230580987 0.000000000000000 0.000348369828442 0.000000000000000
141.16219612164 0.000000000000000 0.000348369811128 0.000000000000000
141.16208643341 0.000000000000000 0.000348369793824 0.000000000000000
141.16197674519 0.000000000000000 0.000348369776527 0.000000000000000
141.16186705696 0.000000000000000 0.000348369759236 0.000000000000000
141.16162982284 0.000000000000000 0.000348369721850 0.000000000000000
141.16139258872 0.000000000000000 0.000348369684475 0.000000000000000
141.16115535460 0.000000000000000 0.000348369647105 0.000000000000000
141.16091812048 0.000000000000000 0.000348369609740 0.000000000000000
141.16059004836 0.000000000000000 0.000348369558072 0.000000000000000
141.16026197625 0.000000000000000 0.000348369506407 0.000000000000000
141.15993390413 0.000000000000000 0.000348369454744 0.000000000000000
141.15960583201 0.000000000000000 0.000348369403082 0.000000000000000
141.15886899485 0.000000000000000 0.000348369287051 0.000000000000000
141.15813215769 0.000000000000000 0.000348369171019 0.000000000000000
141.15739532053 0.000000000000000 0.000348369054983 0.000000000000000
141.15665848337 0.000000000000000 0.000348368938942 0.000000000000000
141.15494426744 0.000000000000000 0.000348368668955 0.000000000000000
141.15323005152 0.000000000000000 0.000348368398931 0.000000000000000
141.15151583559 0.000000000000000 0.000348368128868 0.000000000000000
141.14980161967 0.000000000000000 0.000348367858764 0.000000000000000
141.14503096546 0.000000000000000 0.000348367106845 0.000000000000000
141.14026031126 0.000000000000000 0.000348366354593 0.000000000000000
141.13548965705 0.000000000000000 0.000348365602003 0.000000000000000
141.12234920113 0.000000000000000 0.000348363527273 0.000000000000000
141.10920874521 0.000000000000000 0.000348361449932 0.000000000000000
141.09606828928 0.000000000000000 0.000348359369963 0.000000000000000
141.05416489405 0.000000000000000 0.000348352719522 0.000000000000000
141.01226149882 0.000000000000000 0.000348346042042 0.000000000000000
140.97035810359 0.000000000000000 0.000348339337321 0.000000000000000
140.83466829037 0.000000000000000 0.000348317436781 0.000000000000000
140.69897847714 0.000000000000000 0.000348295242673 0.000000000000000
140.59532400486 0.000000000000000 0.000348278087308 0.000000000000000
140.49166953259 0.000000000000000 0.000348260755072 0.000000000000000
140.40853351402 0.000000000000000 0.000348246724554 0.000000000000000
140.32539749545 0.000000000000000 0.000348232577885 0.000000000000000
140.25893134878 0.000000000000000 0.000348221183657 0.000000000000000
140.19246520211 0.000000000000000 0.000348209714163 0.000000000000000
140.13941416515 0.000000000000000 0.000348200505332 0.000000000000000
140.08636312819 0.000000000000000 0.000348191248119 0.000000000000000
140.04407932052 0.000000000000000 0.000348183834991 0.000000000000000
140.00179551284 0.000000000000000 0.000348176390945 0.000000000000000
139.96813345016 0.000000000000000 0.000348170442606 0.000000000000000
139.93447138747 0.000000000000000 0.000348164474597 0.000000000000000
139.90769954578 0.000000000000000 0.000348159714109 0.000000000000000
139.88092770408 0.000000000000000 0.000348154941149 0.000000000000000
139.85965326280 0.000000000000000 0.000348151139381 0.000000000000000
139.83837882152 0.000000000000000 0.000348147329727 0.000000000000000
139.82148449952 0.000000000000000 0.000348144298807 0.000000000000000
139.80459017752 0.000000000000000 0.000348141262910 0.000000000000000
139.79118178314 0.000000000000000 0.000348138849887 0.000000000000000
139.77777338875 0.000000000000000 0.000348136433728 0.000000000000000
139.76713664359 0.000000000000000 0.000348134514782 0.000000000000000
139.75649989843 0.000000000000000 0.000348132593861 0.000000000000000
139.74806514490 0.000000000000000 0.000348131069202 0.000000000000000
139.73963039137 0.000000000000000 0.000348129543302 0.000000000000000
139.73294390971 0.000000000000000 0.000348128332794 0.000000000000000
139.72625742804 0.000000000000000 0.000348127121508 0.000000000000000
139.72095823449 0.000000000000000 0.000348126160982 0.000000000000000
139.71565904095 0.000000000000000 0.000348125199968 0.000000000000000
139.71146019203 0.000000000000000 0.000348124438156 0.000000000000000
139.70726134312 0.000000000000000 0.000348123676038 0.000000000000000
139.70393491840 0.000000000000000 0.000348123072055 0.000000000000000
139.70060849367 0.000000000000000 0.000348122467880 0.000000000000000
139.69797356465 0.000000000000000 0.000348121989166 0.000000000000000
139.69533863563 0.000000000000000 0.000348121510333 0.000000000000000
139.69325164764 0.000000000000000 0.000348121130991 0.000000000000000
139.69116465965 0.000000000000000 0.000348120751575 0.000000000000000
139.68951175613 0.000000000000000 0.000348120451024 0.000000000000000
139.68785885261 0.000000000000000 0.000348120150428 0.000000000000000
139.68654975827 0.000000000000000 0.000348119912326 0.000000000000000
139.68524066393 0.000000000000000 0.000348119674196 0.000000000000000
139.68420381580 0.000000000000000 0.000348119485569 0.000000000000000
139.68316696766 0.000000000000000 0.000348119296926 0.000000000000000
139.68234564291 0.000000000000000 0.000348119147485 0.000000000000000
139.68152431816 0.000000000000000 0.000348118998034 0.000000000000000
139.68087355673 0.000000000000000 0.000348118879613 0.000000000000000
139.68022279530 0.000000000000000 0.000348118761187 0.000000000000000
139.67970695511 0.000000000000000 0.000348118667311 0.000000000000000
139.67919111493 0.000000000000000 0.000348118573433 0.000000000000000
139.67878192982 0.000000000000000 0.000348118498965 0.000000000000000
139.67837274470 0.000000000000000 0.000348118424496 0.000000000000000
139.67804778082 0.000000000000000 0.000348118365354 0.000000000000000
139.67772281693 0.000000000000000 0.000348118306214 0.000000000000000
139.67746424370 0.000000000000000 0.000348118259157 0.000000000000000
139.67720567046 0.000000000000000 0.000348118212101 0.000000000000000
139.67699927744 0.000000000000000 0.000348118174543 0.000000000000000
139.67679288441 0.000000000000000 0.000348118136986 0.000000000000000
139.67662728531 0.000000000000000 0.000348118106855 0.000000000000000
139.67646168620 0.000000000000000 0.000348118076726 0.000000000000000
139.67632765281 0.000000000000000 0.000348118052342 0.000000000000000
139.67619361942 0.000000000000000 0.000348118027960 0.000000000000000
139.67608346961 0.000000000000000 0.000348118007925 0.000000000000000
139.67597331980 0.000000000000000 0.000348117987894 0.000000000000000
139.67586316999 0.000000000000000 0.000348117967865 0.000000000000000
139.67573712023 0.000000000000000 0.000348117944952 0.000000000000000
139.67561107047 0.000000000000000 0.000348117922047 0.000000000000000
139.67548502072 0.000000000000000 0.000348117899154 0.000000000000000
139.67538136538 0.000000000000000 0.000348117880340 0.000000000000000
139.67527771005 0.000000000000000 0.000348117861538 0.000000000000000
139.67517405471 0.000000000000000 0.000348117842750 0.000000000000000
139.67507039938 0.000000000000000 0.000348117823975 0.000000000000000
139.67496674404 0.000000000000000 0.000348117805209 0.000000000000000
139.67486308871 0.000000000000000 0.000348117786451 0.000000000000000
139.67475943338 0.000000000000000 0.000348117767699 0.000000000000000
139.67455212271 0.000000000000000 0.000348117730207 0.000000000000000
139.67434481204 0.000000000000000 0.000348117692724 0.000000000000000
139.67413750137 0.000000000000000 0.000348117655249 0.000000000000000
139.67393019070 0.000000000000000 0.000348117617778 0.000000000000000
139.67362837096 0.000000000000000 0.000348117563230 0.000000000000000
139.67332655121 0.000000000000000 0.000348117508686 0.000000000000000
139.67302473147 0.000000000000000 0.000348117454145 0.000000000000000
139.67272291173 0.000000000000000 0.000348117399605 0.000000000000000
139.67207008839 0.000000000000000 0.000348117281641 0.000000000000000
139.67141726505 0.000000000000000 0.000348117163676 0.000000000000000
139.67076444172 0.000000000000000 0.000348117045709 0.000000000000000
139.67011161838 0.000000000000000 0.000348116927738 0.000000000000000
139.66861958562 0.000000000000000 0.000348116658097 0.000000000000000
139.66712755286 0.000000000000000 0.000348116388427 0.000000000000000
139.66563552010 0.000000000000000 0.000348116118724 0.000000000000000
139.66414348734 0.000000000000000 0.000348115848987 0.000000000000000
139.66015383485 0.000000000000000 0.000348115127544 0.000000000000000
139.65616418236 0.000000000000000 0.000348114405839 0.000000000000000
139.65217452987 0.000000000000000 0.000348113683868 0.000000000000000
139.64154179168 0.000000000000000 0.000348111758436 0.000000000000000
139.63090905350 0.000000000000000 0.000348109831066 0.000000000000000
139.62027631532 0.000000000000000 0.000348107901745 0.000000000000000
139.58786563676 0.000000000000000 0.000348102008677 0.000000000000000
139.55545495820 0.000000000000000 0.000348096097272 0.000000000000000
139.52304427964 0.000000000000000 0.000348090167417 0.000000000000000
139.40230604567 0.000000000000000 0.000348067912697 0.000000000000000
139.28156781170 0.000000000000000 0.000348045395598 0.000000000000000
139.16082957773 0.000000000000000 0.000348022611520 0.000000000000000
139.01739242039 0.000000000000000 0.000347995191842 0.000000000000000
138.87395526306 0.000000000000000 0.000347967382590 0.000000000000000
138.76499019337 0.000000000000000 0.000347945992942 0.000000000000000
138.65602512367 0.000000000000000 0.000347924373152 0.000000000000000
138.58116496312 0.000000000000000 0.000347909385779 0.000000000000000
138.50630480258 0.000000000000000 0.000347894288397 0.000000000000000
138.45541801278 0.000000000000000 0.000347883962802 0.000000000000000
138.40453122299 0.000000000000000 0.000347873586065 0.000000000000000
138.37004748613 0.000000000000000 0.000347866525089 0.000000000000000
138.33556374926 0.000000000000000 0.000347859440564 0.000000000000000
138.31224073797 0.000000000000000 0.000347854635600 0.000000000000000
138.28891772667 0.000000000000000 0.000347849819853 0.000000000000000
138.27316501250 0.000000000000000 0.000347846561124 0.000000000000000
138.25741229832 0.000000000000000 0.000347843297478 0.000000000000000
138.24678323850 0.000000000000000 0.000347841092573 0.000000000000000
138.23615417868 0.000000000000000 0.000347838885434 0.000000000000000
138.22898733054 0.000000000000000 0.000347837395968 0.000000000000000
138.22182048241 0.000000000000000 0.000347835905491 0.000000000000000
138.21699042451 0.000000000000000 0.000347834900423 0.000000000000000
138.21216036661 0.000000000000000 0.000347833894901 0.000000000000000
138.20890612239 0.000000000000000 0.000347833217178 0.000000000000000
138.20565187816 0.000000000000000 0.000347832539253 0.000000000000000
138.20345953019 0.000000000000000 0.000347832082430 0.000000000000000
138.20126718223 0.000000000000000 0.000347831625521 0.000000000000000
138.19978992628 0.000000000000000 0.000347831317598 0.000000000000000
138.19831267034 0.000000000000000 0.000347831009640 0.000000000000000
138.19731653773 0.000000000000000 0.000347830801963 0.000000000000000
138.19632040512 0.000000000000000 0.000347830594274 0.000000000000000
138.19564748009 0.000000000000000 0.000347830453969 0.000000000000000
138.19497455506 0.000000000000000 0.000347830313663 0.000000000000000
138.19451804957 0.000000000000000 0.000347830218483 0.000000000000000
138.19406154408 0.000000000000000 0.000347830123307 0.000000000000000
138.19374882476 0.000000000000000 0.000347830058114 0.000000000000000
138.19343610543 0.000000000000000 0.000347829992929 0.000000000000000
138.19321680843 0.000000000000000 0.000347829947223 0.000000000000000
138.19299751142 0.000000000000000 0.000347829901527 0.000000000000000
138.19283359253 0.000000000000000 0.000347829867378 0.000000000000000
138.19266967364 0.000000000000000 0.000347829833241 0.000000000000000
138.19250575475 0.000000000000000 0.000347829799121 0.000000000000000
138.19237449015 0.000000000000000 0.000347829771816 0.000000000000000
138.19234823724 0.000000000000000 0.000347829766357 0.000000000000000
138.19232198432 0.000000000000000 0.000347829760899 0.000000000000000
138.19229573140 0.000000000000000 0.000347829755442 0.000000000000000
138.19224322556 0.000000000000000 0.000347829744531 0.000000000000000
138.19219071972 0.000000000000000 0.000347829733624 0.000000000000000
138.19213821388 0.000000000000000 0.000347829722720 0.000000000000000
138.19208570805 0.000000000000000 0.000347829711820 0.000000000000000
138.19197758608 0.000000000000000 0.000347829689384 0.000000000000000
138.19186946411 0.000000000000000 0.000347829666959 0.000000000000000
138.19176134215 0.000000000000000 0.000347829644541 0.000000000000000
138.19165322018 0.000000000000000 0.000347829622130 0.000000000000000
138.19137280527 0.000000000000000 0.000347829564027 0.000000000000000
138.19114115355 0.000000000000000 0.000347829516040 0.000000000000000
138.19090950182 0.000000000000000 0.000347829468061 0.000000000000000
138.19067785010 0.000000000000000 0.000347829420087 0.000000000000000
138.19044619837 0.000000000000000 0.000347829372116 0.000000000000000
138.19002734531 0.000000000000000 0.000347829285385 0.000000000000000
138.18960849226 0.000000000000000 0.000347829198658 0.000000000000000
138.18918963920 0.000000000000000 0.000347829111932 0.000000000000000
138.18877078614 0.000000000000000 0.000347829025207 0.000000000000000
138.18785506050 0.000000000000000 0.000347828835601 0.000000000000000
138.18693933485 0.000000000000000 0.000347828645988 0.000000000000000
138.18602360921 0.000000000000000 0.000347828456364 0.000000000000000
138.18510788356 0.000000000000000 0.000347828266729 0.000000000000000
138.18292462698 0.000000000000000 0.000347827814550 0.000000000000000
138.18074137040 0.000000000000000 0.000347827362291 0.000000000000000
138.17855811382 0.000000000000000 0.000347826909946 0.000000000000000
138.17323568803 0.000000000000000 0.000347825806831 0.000000000000000
138.16791326224 0.000000000000000 0.000347824703180 0.000000000000000
138.16259083645 0.000000000000000 0.000347823598982 0.000000000000000
138.14822795771 0.000000000000000 0.000347820616487 0.000000000000000
138.13386507896 0.000000000000000 0.000347817629952 0.000000000000000
138.11950220022 0.000000000000000 0.000347814639352 0.000000000000000
138.07368109629 0.000000000000000 0.000347805071262 0.000000000000000
138.02785999235 0.000000000000000 0.000347795461298 0.000000000000000
137.98203888841 0.000000000000000 0.000347785809130 0.000000000000000
137.84849470432 0.000000000000000 0.000347757434068 0.000000000000000
137.71495052022 0.000000000000000 0.000347728690764 0.000000000000000
137.61345345992 0.000000000000000 0.000347706594866 0.000000000000000
137.51195639962 0.000000000000000 0.000347684279706 0.000000000000000
137.43058372071 0.000000000000000 0.000347666229111 0.000000000000000
137.34921104180 0.000000000000000 0.000347648034808 0.000000000000000
137.28418466566 0.000000000000000 0.000347633391409 0.000000000000000
137.21915828951 0.000000000000000 0.000347618655052 0.000000000000000
137.16727708499 0.000000000000000 0.000347606830705 0.000000000000000
137.11539588046 0.000000000000000 0.000347594946687 0.000000000000000
137.07405869233 0.000000000000000 0.000347585435068 0.000000000000000
137.03272150421 0.000000000000000 0.000347575885361 0.000000000000000
136.99982274192 0.000000000000000 0.000347568257829 0.000000000000000
136.96692397963 0.000000000000000 0.000347560606088 0.000000000000000
136.94076577127 0.000000000000000 0.000347554504798 0.000000000000000
136.91460756292 0.000000000000000 0.000347548388171 0.000000000000000
136.89382517678 0.000000000000000 0.000347543517642 0.000000000000000
136.87304279064 0.000000000000000 0.000347538637419 0.000000000000000
136.85654218266 0.000000000000000 0.000347534755758 0.000000000000000
136.84004157468 0.000000000000000 0.000347530867981 0.000000000000000
136.82694763408 0.000000000000000 0.000347527778511 0.000000000000000
136.81385369347 0.000000000000000 0.000347524685189 0.000000000000000
136.80346771287 0.000000000000000 0.000347522228859 0.000000000000000
136.79308173227 0.000000000000000 0.000347519770106 0.000000000000000
136.78484669503 0.000000000000000 0.000347517818840 0.000000000000000
136.77661165778 0.000000000000000 0.000347515866052 0.000000000000000
136.77008406198 0.000000000000000 0.000347514317071 0.000000000000000
136.76355646618 0.000000000000000 0.000347512767136 0.000000000000000
136.75838355744 0.000000000000000 0.000347511538184 0.000000000000000
136.75321064871 0.000000000000000 0.000347510308633 0.000000000000000
136.74911209125 0.000000000000000 0.000347509334021 0.000000000000000
136.74501353379 0.000000000000000 0.000347508359034 0.000000000000000
136.74176669918 0.000000000000000 0.000347507586395 0.000000000000000
136.73851986458 0.000000000000000 0.000347506813521 0.000000000000000
136.73594805337 0.000000000000000 0.000347506201165 0.000000000000000
136.73337624216 0.000000000000000 0.000347505588663 0.000000000000000
136.73133927280 0.000000000000000 0.000347505103436 0.000000000000000
136.72930230344 0.000000000000000 0.000347504618119 0.000000000000000
136.72768900515 0.000000000000000 0.000347504233681 0.000000000000000
136.72607570685 0.000000000000000 0.000347503849188 0.000000000000000
136.72479793925 0.000000000000000 0.000347503544622 0.000000000000000
136.72352017166 0.000000000000000 0.000347503240024 0.000000000000000
136.72250806581 0.000000000000000 0.000347502998731 0.000000000000000
136.72149595997 0.000000000000000 0.000347502757419 0.000000000000000
136.72069413439 0.000000000000000 0.000347502566230 0.000000000000000
136.71989230880 0.000000000000000 0.000347502375031 0.000000000000000
136.71925686246 0.000000000000000 0.000347502223498 0.000000000000000
136.71862141612 0.000000000000000 0.000347502071959 0.000000000000000
136.71811753950 0.000000000000000 0.000347501951794 0.000000000000000
136.71761366288 0.000000000000000 0.000347501831626 0.000000000000000
136.71721373970 0.000000000000000 0.000347501736249 0.000000000000000
136.71681381651 0.000000000000000 0.000347501640871 0.000000000000000
136.71649591367 0.000000000000000 0.000347501565056 0.000000000000000
136.71617801082 0.000000000000000 0.000347501489241 0.000000000000000
136.71592467362 0.000000000000000 0.000347501428826 0.000000000000000
136.71567133643 0.000000000000000 0.000347501368414 0.000000000000000
136.71546861993 0.000000000000000 0.000347501320075 0.000000000000000
136.71526590343 0.000000000000000 0.000347501271738 0.000000000000000
136.71510257725 0.000000000000000 0.000347501232797 0.000000000000000
136.71493925107 0.000000000000000 0.000347501193859 0.000000000000000
136.71480610787 0.000000000000000 0.000347501162120 0.000000000000000
136.71467296466 0.000000000000000 0.000347501130384 0.000000000000000
136.71456211165 0.000000000000000 0.000347501103965 0.000000000000000
136.71445125865 0.000000000000000 0.000347501077551 0.000000000000000
136.71434040564 0.000000000000000 0.000347501051141 0.000000000000000
136.71420725163 0.000000000000000 0.000347501019428 0.000000000000000
136.71407409761 0.000000000000000 0.000347500987728 0.000000000000000
136.71394094360 0.000000000000000 0.000347500956048 0.000000000000000
136.71391431280 0.000000000000000 0.000347500949714 0.000000000000000
136.71388768199 0.000000000000000 0.000347500943382 0.000000000000000
136.71386105119 0.000000000000000 0.000347500937050 0.000000000000000
136.71380778959 0.000000000000000 0.000347500924390 0.000000000000000
136.71375452798 0.000000000000000 0.000347500911734 0.000000000000000
136.71370126638 0.000000000000000 0.000347500899082 0.000000000000000
136.71364800477 0.000000000000000 0.000347500886434 0.000000000000000
136.71353545148 0.000000000000000 0.000347500859717 0.000000000000000
136.71342289820 0.000000000000000 0.000347500833012 0.000000000000000
136.71331034491 0.000000000000000 0.000347500806317 0.000000000000000
136.71319779162 0.000000000000000 0.000347500779629 0.000000000000000
136.71290980027 0.000000000000000 0.000347500711364 0.000000000000000
136.71262180891 0.000000000000000 0.000347500643118 0.000000000000000
136.71233381755 0.000000000000000 0.000347500574883 0.000000000000000
136.71204582620 0.000000000000000 0.000347500506656 0.000000000000000
136.71166551029 0.000000000000000 0.000347500416562 0.000000000000000
136.71128519439 0.000000000000000 0.000347500326473 0.000000000000000
136.71090487849 0.000000000000000 0.000347500236386 0.000000000000000
136.71052456259 0.000000000000000 0.000347500146300 0.000000000000000
136.70966270110 0.000000000000000 0.000347499942149 0.000000000000000
136.70880083962 0.000000000000000 0.000347499737993 0.000000000000000
136.70793897814 0.000000000000000 0.000347499533828 0.000000000000000
136.70707711666 0.000000000000000 0.000347499329651 0.000000000000000
136.70507409143 0.000000000000000 0.000347498855082 0.000000000000000
136.70307106620 0.000000000000000 0.000347498380437 0.000000000000000
136.70106804097 0.000000000000000 0.000347497905711 0.000000000000000
136.69906501574 0.000000000000000 0.000347497430903 0.000000000000000
136.69348777570 0.000000000000000 0.000347496108392 0.000000000000000
136.68791053566 0.000000000000000 0.000347494785211 0.000000000000000
136.68233329562 0.000000000000000 0.000347493461350 0.000000000000000
136.66696690989 0.000000000000000 0.000347489810298 0.000000000000000
136.65160052416 0.000000000000000 0.000347486154000 0.000000000000000
136.63623413843 0.000000000000000 0.000347482492427 0.000000000000000
136.58721287563 0.000000000000000 0.000347470775911 0.000000000000000
136.53819161282 0.000000000000000 0.000347459005019 0.000000000000000
136.48917035001 0.000000000000000 0.000347447179303 0.000000000000000
136.35718761006 0.000000000000000 0.000347415063972 0.000000000000000
136.22520487012 0.000000000000000 0.000347382540544 0.000000000000000
136.12530604416 0.000000000000000 0.000347357647750 0.000000000000000
136.02540721821 0.000000000000000 0.000347332514209 0.000000000000000
135.94533579339 0.000000000000000 0.000347312193514 0.000000000000000
135.86526436857 0.000000000000000 0.000347291715232 0.000000000000000
135.80129701008 0.000000000000000 0.000347275241601 0.000000000000000
135.73732965160 0.000000000000000 0.000347258666154 0.000000000000000
135.68630632799 0.000000000000000 0.000347245371505 0.000000000000000
135.63528300439 0.000000000000000 0.000347232011557 0.000000000000000
135.59463810865 0.000000000000000 0.000347221322243 0.000000000000000
135.55399321291 0.000000000000000 0.000347210591278 0.000000000000000
135.52165131748 0.000000000000000 0.000347202022644 0.000000000000000
135.48930942206 0.000000000000000 0.000347193427553 0.000000000000000
135.46359793431 0.000000000000000 0.000347186575642 0.000000000000000
135.43788644657 0.000000000000000 0.000347179706977 0.000000000000000
135.41746160754 0.000000000000000 0.000347174238658 0.000000000000000
135.39703676851 0.000000000000000 0.000347168759754 0.000000000000000
135.38082179069 0.000000000000000 0.000347164402592 0.000000000000000
135.36460681287 0.000000000000000 0.000347160038755 0.000000000000000
135.35174068796 0.000000000000000 0.000347156571424 0.000000000000000
135.33887456306 0.000000000000000 0.000347153099889 0.000000000000000
135.32867004433 0.000000000000000 0.000347150343520 0.000000000000000
135.31846552560 0.000000000000000 0.000347147584507 0.000000000000000
135.31037486710 0.000000000000000 0.000347145395143 0.000000000000000
135.30228420861 0.000000000000000 0.000347143204119 0.000000000000000
135.29587137911 0.000000000000000 0.000347141466288 0.000000000000000
135.28945854961 0.000000000000000 0.000347139727415 0.000000000000000
135.28437679578 0.000000000000000 0.000347138348730 0.000000000000000
135.27929504195 0.000000000000000 0.000347136969394 0.000000000000000
135.27526883583 0.000000000000000 0.000347135876101 0.000000000000000
135.27124262971 0.000000000000000 0.000347134782400 0.000000000000000
135.26805318624 0.000000000000000 0.000347133915712 0.000000000000000
135.26486374277 0.000000000000000 0.000347133048771 0.000000000000000
135.26233742911 0.000000000000000 0.000347132361898 0.000000000000000
135.25981111545 0.000000000000000 0.000347131674867 0.000000000000000
135.25781019290 0.000000000000000 0.000347131130605 0.000000000000000
135.25580927034 0.000000000000000 0.000347130586245 0.000000000000000
135.25422451122 0.000000000000000 0.000347130155036 0.000000000000000
135.25263975210 0.000000000000000 0.000347129723767 0.000000000000000
135.25138455943 0.000000000000000 0.000347129382143 0.000000000000000
135.25012936677 0.000000000000000 0.000347129040483 0.000000000000000
135.24913509567 0.000000000000000 0.000347128769820 0.000000000000000
135.24814082458 0.000000000000000 0.000347128499137 0.000000000000000
135.24735306259 0.000000000000000 0.000347128284660 0.000000000000000
135.24656530060 0.000000000000000 0.000347128070171 0.000000000000000
135.24594091192 0.000000000000000 0.000347127900158 0.000000000000000
135.24531652324 0.000000000000000 0.000347127730139 0.000000000000000
135.24482130037 0.000000000000000 0.000347127595287 0.000000000000000
135.24432607750 0.000000000000000 0.000347127460434 0.000000000000000
135.24393287476 0.000000000000000 0.000347127353361 0.000000000000000
135.24353967202 0.000000000000000 0.000347127246289 0.000000000000000
135.24322691984 0.000000000000000 0.000347127161124 0.000000000000000
135.24291416767 0.000000000000000 0.000347127075962 0.000000000000000
135.24266468540 0.000000000000000 0.000347127008030 0.000000000000000
135.24241520314 0.000000000000000 0.000347126940101 0.000000000000000
135.24221524051 0.000000000000000 0.000347126885657 0.000000000000000
135.24201527787 0.000000000000000 0.000347126831217 0.000000000000000
135.24185371923 0.000000000000000 0.000347126787236 0.000000000000000
135.24169216059 0.000000000000000 0.000347126743259 0.000000000000000
135.24155981038 0.000000000000000 0.000347126707236 0.000000000000000
135.24142746018 0.000000000000000 0.000347126671218 0.000000000000000
135.24129510997 0.000000000000000 0.000347126635205 0.000000000000000
135.24114524472 0.000000000000000 0.000347126594436 0.000000000000000
135.24099537947 0.000000000000000 0.000347126553680 0.000000000000000
135.24084551423 0.000000000000000 0.000347126512944 0.000000000000000
135.24069564898 0.000000000000000 0.000347126472234 0.000000000000000
135.24066567593 0.000000000000000 0.000347126464095 0.000000000000000
135.24063570288 0.000000000000000 0.000347126455958 0.000000000000000
135.24060572983 0.000000000000000 0.000347126447823 0.000000000000000
135.24054578373 0.000000000000000 0.000347126431556 0.000000000000000
135.24048583763 0.000000000000000 0.000347126415294 0.000000000000000
135.24042589153 0.000000000000000 0.000347126399038 0.000000000000000
135.24036594544 0.000000000000000 0.000347126382787 0.000000000000000
135.24023128264 0.000000000000000 0.000347126346294 0.000000000000000
135.24009661985 0.000000000000000 0.000347126309817 0.000000000000000
135.23996195705 0.000000000000000 0.000347126273352 0.000000000000000
135.23982729426 0.000000000000000 0.000347126236895 0.000000000000000
135.23969263146 0.000000000000000 0.000347126200445 0.000000000000000
135.23916900083 0.000000000000000 0.000347126058745 0.000000000000000
135.23910126829 0.000000000000000 0.000347126040419 0.000000000000000
135.23903353574 0.000000000000000 0.000347126022094 0.000000000000000
135.23896580319 0.000000000000000 0.000347126003769 0.000000000000000
135.23889807065 0.000000000000000 0.000347125985445 0.000000000000000
135.23883033810 0.000000000000000 0.000347125967121 0.000000000000000
135.23869487301 0.000000000000000 0.000347125930474 0.000000000000000
135.23855940792 0.000000000000000 0.000347125893827 0.000000000000000
135.23842394282 0.000000000000000 0.000347125857182 0.000000000000000
135.23828847773 0.000000000000000 0.000347125820537 0.000000000000000
135.23815301264 0.000000000000000 0.000347125783893 0.000000000000000
135.23749821771 0.000000000000000 0.000347125606770 0.000000000000000
135.23684342279 0.000000000000000 0.000347125429651 0.000000000000000
135.23618862786 0.000000000000000 0.000347125252530 0.000000000000000
135.23553383294 0.000000000000000 0.000347125075404 0.000000000000000
135.23487903801 0.000000000000000 0.000347124898273 0.000000000000000
135.23333066029 0.000000000000000 0.000347124479387 0.000000000000000
135.23178228257 0.000000000000000 0.000347124060455 0.000000000000000
135.23023390484 0.000000000000000 0.000347123641472 0.000000000000000
135.22868552712 0.000000000000000 0.000347123222435 0.000000000000000
135.22451159496 0.000000000000000 0.000347122092567 0.000000000000000
135.22033766279 0.000000000000000 0.000347120962284 0.000000000000000
135.21616373062 0.000000000000000 0.000347119831576 0.000000000000000
135.20523563612 0.000000000000000 0.000347116869140 0.000000000000000
135.19430754162 0.000000000000000 0.000347113903726 0.000000000000000
135.18337944712 0.000000000000000 0.000347110935314 0.000000000000000
135.15073131481 0.000000000000000 0.000347102049080 0.000000000000000
135.11808318249 0.000000000000000 0.000347093135776 0.000000000000000
135.08543505017 0.000000000000000 0.000347084195235 0.000000000000000
134.96696136799 0.000000000000000 0.000347051520205 0.000000000000000
134.84848768581 0.000000000000000 0.000347018478009 0.000000000000000
134.73001400363 0.000000000000000 0.000346985062529 0.000000000000000
134.58826577897 0.000000000000000 0.000346944585012 0.000000000000000
134.44651755432 0.000000000000000 0.000346903555929 0.000000000000000
134.33878815578 0.000000000000000 0.000346872000192 0.000000000000000
134.23105875724 0.000000000000000 0.000346840118761 0.000000000000000
134.15709946756 0.000000000000000 0.000346818041411 0.000000000000000
134.08314017788 0.000000000000000 0.000346795808745 0.000000000000000
134.03289695814 0.000000000000000 0.000346780616413 0.000000000000000
133.98265373840 0.000000000000000 0.000346765352015 0.000000000000000
133.94862239080 0.000000000000000 0.000346754971954 0.000000000000000
133.91459104319 0.000000000000000 0.000346744558756 0.000000000000000
133.89158227334 0.000000000000000 0.000346737499555 0.000000000000000
133.86857350350 0.000000000000000 0.000346730425197 0.000000000000000
133.85303716553 0.000000000000000 0.000346725639770 0.000000000000000
133.83750082757 0.000000000000000 0.000346720847436 0.000000000000000
133.82701978700 0.000000000000000 0.000346717610560 0.000000000000000
133.81653874642 0.000000000000000 0.000346714370548 0.000000000000000
133.80947264548 0.000000000000000 0.000346712184433 0.000000000000000
133.80240654453 0.000000000000000 0.000346709996901 0.000000000000000
133.79764476401 0.000000000000000 0.000346708521947 0.000000000000000
133.79288298349 0.000000000000000 0.000346707046356 0.000000000000000
133.78967480242 0.000000000000000 0.000346706051843 0.000000000000000
133.78646662136 0.000000000000000 0.000346705057049 0.000000000000000
133.78430515098 0.000000000000000 0.000346704386665 0.000000000000000
133.78214368061 0.000000000000000 0.000346703716160 0.000000000000000
133.78068688033 0.000000000000000 0.000346703264185 0.000000000000000
133.77923008006 0.000000000000000 0.000346702812164 0.000000000000000
133.77824715828 0.000000000000000 0.000346702507156 0.000000000000000
133.77726423651 0.000000000000000 0.000346702202135 0.000000000000000
133.77659932776 0.000000000000000 0.000346701995796 0.000000000000000
133.77593441901 0.000000000000000 0.000346701789458 0.000000000000000
133.77548193908 0.000000000000000 0.000346701649047 0.000000000000000
133.77502945915 0.000000000000000 0.000346701508645 0.000000000000000
133.77471721224 0.000000000000000 0.000346701411765 0.000000000000000
133.77440496532 0.000000000000000 0.000346701314897 0.000000000000000
133.77418186008 0.000000000000000 0.000346701245695 0.000000000000000
133.77395875484 0.000000000000000 0.000346701176509 0.000000000000000
133.77378130044 0.000000000000000 0.000346701121496 0.000000000000000
133.77360384604 0.000000000000000 0.000346701066506 0.000000000000000
133.77342639163 0.000000000000000 0.000346701011548 0.000000000000000
133.77339952113 0.000000000000000 0.000346701003230 0.000000000000000
133.77337265063 0.000000000000000 0.000346700994913 0.000000000000000
133.77334578013 0.000000000000000 0.000346700986597 0.000000000000000
133.77329203912 0.000000000000000 0.000346700969968 0.000000000000000
133.77323829812 0.000000000000000 0.000346700953344 0.000000000000000
133.77318455712 0.000000000000000 0.000346700936725 0.000000000000000
133.77313081611 0.000000000000000 0.000346700920110 0.000000000000000
133.77298766191 0.000000000000000 0.000346700875873 0.000000000000000
133.77284450771 0.000000000000000 0.000346700831661 0.000000000000000
133.77270135350 0.000000000000000 0.000346700787467 0.000000000000000
133.77255819930 0.000000000000000 0.000346700743287 0.000000000000000
133.77223140959 0.000000000000000 0.000346700642467 0.000000000000000
133.77196161350 0.000000000000000 0.000346700559251 0.000000000000000
133.77169181741 0.000000000000000 0.000346700476046 0.000000000000000
133.77142202132 0.000000000000000 0.000346700392849 0.000000000000000
133.77115222523 0.000000000000000 0.000346700309657 0.000000000000000
133.77066217198 0.000000000000000 0.000346700158557 0.000000000000000
133.77017211873 0.000000000000000 0.000346700007462 0.000000000000000
133.76968206547 0.000000000000000 0.000346699856369 0.000000000000000
133.76919201222 0.000000000000000 0.000346699705276 0.000000000000000
133.76812050241 0.000000000000000 0.000346699374901 0.000000000000000
133.76704899259 0.000000000000000 0.000346699044508 0.000000000000000
133.76597748278 0.000000000000000 0.000346698714094 0.000000000000000
133.76490597296 0.000000000000000 0.000346698383654 0.000000000000000
133.76234810758 0.000000000000000 0.000346697594732 0.000000000000000
133.75979024220 0.000000000000000 0.000346696805645 0.000000000000000
133.75723237682 0.000000000000000 0.000346696016386 0.000000000000000
133.75099117136 0.000000000000000 0.000346694089846 0.000000000000000
133.74474996589 0.000000000000000 0.000346692162233 0.000000000000000
133.73850876043 0.000000000000000 0.000346690233532 0.000000000000000
133.72164595251 0.000000000000000 0.000346685016978 0.000000000000000
133.70478314460 0.000000000000000 0.000346679792365 0.000000000000000
133.68792033669 0.000000000000000 0.000346674559650 0.000000000000000
133.63404110932 0.000000000000000 0.000346657785645 0.000000000000000
133.58016188196 0.000000000000000 0.000346640927828 0.000000000000000
133.52628265460 0.000000000000000 0.000346623985471 0.000000000000000
133.39714297676 0.000000000000000 0.000346583028639 0.000000000000000
133.26800329893 0.000000000000000 0.000346541573460 0.000000000000000
133.17092617207 0.000000000000000 0.000346510077846 0.000000000000000
133.07384904521 0.000000000000000 0.000346478292835 0.000000000000000
132.99607952785 0.000000000000000 0.000346452618841 0.000000000000000
132.91831001050 0.000000000000000 0.000346426755889 0.000000000000000
132.85621841357 0.000000000000000 0.000346405970306 0.000000000000000
132.79412681664 0.000000000000000 0.000346385062911 0.000000000000000
132.74462471433 0.000000000000000 0.000346368307032 0.000000000000000
132.69512261202 0.000000000000000 0.000346351473170 0.000000000000000
132.65570653127 0.000000000000000 0.000346338013293 0.000000000000000
132.61629045051 0.000000000000000 0.000346324503749 0.000000000000000
132.58493784809 0.000000000000000 0.000346313722377 0.000000000000000
132.55358524567 0.000000000000000 0.000346302909492 0.000000000000000
132.52866796913 0.000000000000000 0.000346294293527 0.000000000000000
132.50375069259 0.000000000000000 0.000346285657624 0.000000000000000
132.48396193774 0.000000000000000 0.000346278784968 0.000000000000000
132.46417318289 0.000000000000000 0.000346271899724 0.000000000000000
132.44846662916 0.000000000000000 0.000346266425869 0.000000000000000
132.43276007543 0.000000000000000 0.000346260944081 0.000000000000000
132.42029965555 0.000000000000000 0.000346256589593 0.000000000000000
132.40783923566 0.000000000000000 0.000346252230113 0.000000000000000
132.39795800124 0.000000000000000 0.000346248769454 0.000000000000000
132.38807676681 0.000000000000000 0.000346245305657 0.000000000000000
132.38024341207 0.000000000000000 0.000346242557502 0.000000000000000
132.37241005733 0.000000000000000 0.000346239807376 0.000000000000000
132.36620181309 0.000000000000000 0.000346237626394 0.000000000000000
132.35999356885 0.000000000000000 0.000346235444177 0.000000000000000
132.35507434437 0.000000000000000 0.000346233714177 0.000000000000000
132.35015511989 0.000000000000000 0.000346231983406 0.000000000000000
132.34625793599 0.000000000000000 0.000346230611679 0.000000000000000
132.34236075208 0.000000000000000 0.000346229239468 0.000000000000000
132.33927366173 0.000000000000000 0.000346228152151 0.000000000000000
132.33618657137 0.000000000000000 0.000346227064534 0.000000000000000
132.33374140019 0.000000000000000 0.000346226202859 0.000000000000000
132.33129622901 0.000000000000000 0.000346225340997 0.000000000000000
132.32935958795 0.000000000000000 0.000346224658248 0.000000000000000
132.32742294690 0.000000000000000 0.000346223975384 0.000000000000000
132.32588906868 0.000000000000000 0.000346223434455 0.000000000000000
132.32435519046 0.000000000000000 0.000346222893455 0.000000000000000
132.32314022658 0.000000000000000 0.000346222464888 0.000000000000000
132.32192526271 0.000000000000000 0.000346222036280 0.000000000000000
132.32096274740 0.000000000000000 0.000346221696700 0.000000000000000
132.32000023209 0.000000000000000 0.000346221357096 0.000000000000000
132.31923747668 0.000000000000000 0.000346221087957 0.000000000000000
132.31847472128 0.000000000000000 0.000346220818805 0.000000000000000
132.31786994928 0.000000000000000 0.000346220605392 0.000000000000000
132.31726517728 0.000000000000000 0.000346220391973 0.000000000000000
132.31678524762 0.000000000000000 0.000346220222607 0.000000000000000
132.31630531795 0.000000000000000 0.000346220053239 0.000000000000000
132.31592391422 0.000000000000000 0.000346219918641 0.000000000000000
132.31554251048 0.000000000000000 0.000346219784044 0.000000000000000
132.31523869693 0.000000000000000 0.000346219676831 0.000000000000000
132.31493488338 0.000000000000000 0.000346219569620 0.000000000000000
132.31469194566 0.000000000000000 0.000346219483895 0.000000000000000
132.31444900793 0.000000000000000 0.000346219398174 0.000000000000000
132.31425350543 0.000000000000000 0.000346219329194 0.000000000000000
132.31405800293 0.000000000000000 0.000346219260220 0.000000000000000
132.31389895448 0.000000000000000 0.000346219204111 0.000000000000000
132.31373990604 0.000000000000000 0.000346219148008 0.000000000000000
132.31360798327 0.000000000000000 0.000346219101479 0.000000000000000
132.31347606049 0.000000000000000 0.000346219054957 0.000000000000000
132.31334413772 0.000000000000000 0.000346219008443 0.000000000000000
132.31318803570 0.000000000000000 0.000346218953418 0.000000000000000
132.31303193369 0.000000000000000 0.000346218898414 0.000000000000000
132.31287583168 0.000000000000000 0.000346218843440 0.000000000000000
132.31284461128 0.000000000000000 0.000346218832449 0.000000000000000
132.31281339087 0.000000000000000 0.000346218821460 0.000000000000000
132.31278217047 0.000000000000000 0.000346218810473 0.000000000000000
132.31271972967 0.000000000000000 0.000346218788503 0.000000000000000
132.31265728886 0.000000000000000 0.000346218766540 0.000000000000000
132.31259484806 0.000000000000000 0.000346218744583 0.000000000000000
132.31253240725 0.000000000000000 0.000346218722633 0.000000000000000
132.31239733217 0.000000000000000 0.000346218675169 0.000000000000000
132.31226225709 0.000000000000000 0.000346218627727 0.000000000000000
132.31212718200 0.000000000000000 0.000346218580302 0.000000000000000
132.31199210692 0.000000000000000 0.000346218532890 0.000000000000000
132.31166073185 0.000000000000000 0.000346218416611 0.000000000000000
132.31132935677 0.000000000000000 0.000346218300362 0.000000000000000
132.31099798170 0.000000000000000 0.000346218184131 0.000000000000000
132.31066660662 0.000000000000000 0.000346218067911 0.000000000000000
132.31022873873 0.000000000000000 0.000346217914352 0.000000000000000
132.30979087083 0.000000000000000 0.000346217760799 0.000000000000000
132.30935300294 0.000000000000000 0.000346217607248 0.000000000000000
132.30891513504 0.000000000000000 0.000346217453699 0.000000000000000
132.30792483671 0.000000000000000 0.000346217106422 0.000000000000000
132.30693453838 0.000000000000000 0.000346216759132 0.000000000000000
132.30594424005 0.000000000000000 0.000346216411822 0.000000000000000
132.30495394172 0.000000000000000 0.000346216064490 0.000000000000000
132.30265535504 0.000000000000000 0.000346215258199 0.000000000000000
132.30035676836 0.000000000000000 0.000346214451762 0.000000000000000
132.29805818168 0.000000000000000 0.000346213645171 0.000000000000000
132.29575959500 0.000000000000000 0.000346212838422 0.000000000000000
132.28937680082 0.000000000000000 0.000346210597366 0.000000000000000
132.28299400664 0.000000000000000 0.000346208355046 0.000000000000000
132.27661121247 0.000000000000000 0.000346206111448 0.000000000000000
132.25906546118 0.000000000000000 0.000346199937342 0.000000000000000
132.24151970990 0.000000000000000 0.000346193753433 0.000000000000000
132.22397395861 0.000000000000000 0.000346187559670 0.000000000000000
132.16817475065 0.000000000000000 0.000346167796213 0.000000000000000
132.11237554269 0.000000000000000 0.000346147931741 0.000000000000000
132.05657633473 0.000000000000000 0.000346127965362 0.000000000000000
131.92884846961 0.000000000000000 0.000346081872353 0.000000000000000
131.80112060448 0.000000000000000 0.000346035231608 0.000000000000000
131.70540346023 0.000000000000000 0.000345999915763 0.000000000000000
131.60968631599 0.000000000000000 0.000345964284088 0.000000000000000
131.53302963206 0.000000000000000 0.000345935518111 0.000000000000000
131.45637294814 0.000000000000000 0.000345906546179 0.000000000000000
131.39518975408 0.000000000000000 0.000345883273727 0.000000000000000
131.33400656002 0.000000000000000 0.000345859868660 0.000000000000000
131.28524208902 0.000000000000000 0.000345841118946 0.000000000000000
131.23647761802 0.000000000000000 0.000345822284412 0.000000000000000
131.19765791490 0.000000000000000 0.000345807230120 0.000000000000000
131.15883821178 0.000000000000000 0.000345792121845 0.000000000000000
131.12796604278 0.000000000000000 0.000345780068090 0.000000000000000
131.09709387378 0.000000000000000 0.000345767980105 0.000000000000000
131.07256246183 0.000000000000000 0.000345758350415 0.000000000000000
131.04803104987 0.000000000000000 0.000345748699081 0.000000000000000
131.02855142733 0.000000000000000 0.000345741019836 0.000000000000000
131.00907180479 0.000000000000000 0.000345733326932 0.000000000000000
130.99361239147 0.000000000000000 0.000345727211969 0.000000000000000
130.97815297815 0.000000000000000 0.000345721088402 0.000000000000000
130.96588979365 0.000000000000000 0.000345716224760 0.000000000000000
130.95362660914 0.000000000000000 0.000345711355705 0.000000000000000
130.94390255325 0.000000000000000 0.000345707490955 0.000000000000000
130.93417849735 0.000000000000000 0.000345703622803 0.000000000000000
130.92647024689 0.000000000000000 0.000345700554106 0.000000000000000
130.91876199643 0.000000000000000 0.000345697483274 0.000000000000000
130.91265322501 0.000000000000000 0.000345695048131 0.000000000000000
130.90654445358 0.000000000000000 0.000345692611650 0.000000000000000
130.90170425222 0.000000000000000 0.000345690680188 0.000000000000000
130.89686405085 0.000000000000000 0.000345688747888 0.000000000000000
130.89302959582 0.000000000000000 0.000345687216508 0.000000000000000
130.88919514079 0.000000000000000 0.000345685684604 0.000000000000000
130.88615780910 0.000000000000000 0.000345684470789 0.000000000000000
130.88312047741 0.000000000000000 0.000345683256648 0.000000000000000
130.88071474831 0.000000000000000 0.000345682294753 0.000000000000000
130.87830901922 0.000000000000000 0.000345681332656 0.000000000000000
130.87640361803 0.000000000000000 0.000345680570508 0.000000000000000
130.87449821684 0.000000000000000 0.000345679808236 0.000000000000000
130.87298905810 0.000000000000000 0.000345679204397 0.000000000000000
130.87147989936 0.000000000000000 0.000345678600483 0.000000000000000
130.87028446994 0.000000000000000 0.000345678122060 0.000000000000000
130.86908904053 0.000000000000000 0.000345677643592 0.000000000000000
130.86814193286 0.000000000000000 0.000345677264484 0.000000000000000
130.86719482519 0.000000000000000 0.000345676885351 0.000000000000000
130.86644418691 0.000000000000000 0.000345676584848 0.000000000000000
130.86569354863 0.000000000000000 0.000345676284332 0.000000000000000
130.86509826167 0.000000000000000 0.000345676046002 0.000000000000000
130.86450297470 0.000000000000000 0.000345675807666 0.000000000000000
130.86403041308 0.000000000000000 0.000345675618462 0.000000000000000
130.86355785145 0.000000000000000 0.000345675429257 0.000000000000000
130.86318209710 0.000000000000000 0.000345675278813 0.000000000000000
130.86280634274 0.000000000000000 0.000345675128370 0.000000000000000
130.86250676079 0.000000000000000 0.000345675008427 0.000000000000000
130.86220717883 0.000000000000000 0.000345674888488 0.000000000000000
130.86196726991 0.000000000000000 0.000345674792443 0.000000000000000
130.86172736099 0.000000000000000 0.000345674696404 0.000000000000000
130.86153381424 0.000000000000000 0.000345674618928 0.000000000000000
130.86134026749 0.000000000000000 0.000345674541459 0.000000000000000
130.86118212498 0.000000000000000 0.000345674478167 0.000000000000000
130.86102398247 0.000000000000000 0.000345674414881 0.000000000000000
130.86086583995 0.000000000000000 0.000345674351604 0.000000000000000
130.86068826104 0.000000000000000 0.000345674280565 0.000000000000000
130.86051068214 0.000000000000000 0.000345674209546 0.000000000000000
130.86033310323 0.000000000000000 0.000345674138558 0.000000000000000
130.86015552432 0.000000000000000 0.000345674067612 0.000000000000000
130.86005294472 0.000000000000000 0.000345674026653 0.000000000000000
130.85995036512 0.000000000000000 0.000345673985714 0.000000000000000
130.85984778552 0.000000000000000 0.000345673944793 0.000000000000000
130.85968580303 0.000000000000000 0.000345673880208 0.000000000000000
130.85952382053 0.000000000000000 0.000345673815658 0.000000000000000
130.85936183803 0.000000000000000 0.000345673751131 0.000000000000000
130.85919985553 0.000000000000000 0.000345673686622 0.000000000000000
130.85888196473 0.000000000000000 0.000345673560056 0.000000000000000
130.85856407392 0.000000000000000 0.000345673433518 0.000000000000000
130.85824618312 0.000000000000000 0.000345673306996 0.000000000000000
130.85792829232 0.000000000000000 0.000345673180485 0.000000000000000
130.85746771578 0.000000000000000 0.000345672997201 0.000000000000000
130.85700713924 0.000000000000000 0.000345672813925 0.000000000000000
130.85654656271 0.000000000000000 0.000345672630652 0.000000000000000
130.85608598617 0.000000000000000 0.000345672447379 0.000000000000000
130.85506462947 0.000000000000000 0.000345672040957 0.000000000000000
130.85404327277 0.000000000000000 0.000345671634517 0.000000000000000
130.85302191607 0.000000000000000 0.000345671228054 0.000000000000000
130.85200055936 0.000000000000000 0.000345670821564 0.000000000000000
130.84962879245 0.000000000000000 0.000345669877510 0.000000000000000
130.84725702554 0.000000000000000 0.000345668933279 0.000000000000000
130.84488525863 0.000000000000000 0.000345667988865 0.000000000000000
130.84251349172 0.000000000000000 0.000345667044263 0.000000000000000
130.83595532540 0.000000000000000 0.000345664431341 0.000000000000000
130.82939715907 0.000000000000000 0.000345661816925 0.000000000000000
130.82283899275 0.000000000000000 0.000345659200998 0.000000000000000
130.80486973968 0.000000000000000 0.000345652025592 0.000000000000000
130.78690048660 0.000000000000000 0.000345644838677 0.000000000000000
130.76893123353 0.000000000000000 0.000345637640189 0.000000000000000
130.71204183565 0.000000000000000 0.000345614773414 0.000000000000000
130.65515243777 0.000000000000000 0.000345591789081 0.000000000000000
130.59826303988 0.000000000000000 0.000345568686149 0.000000000000000
130.47178949364 0.000000000000000 0.000345516894456 0.000000000000000
130.34531594739 0.000000000000000 0.000345464501793 0.000000000000000
130.25074890300 0.000000000000000 0.000345424928662 0.000000000000000
130.15618185860 0.000000000000000 0.000345385010843 0.000000000000000
130.08046837577 0.000000000000000 0.000345352800777 0.000000000000000
130.00475489293 0.000000000000000 0.000345320366216 0.000000000000000
129.94434235819 0.000000000000000 0.000345294324462 0.000000000000000
129.88392982345 0.000000000000000 0.000345268138316 0.000000000000000
129.83579153711 0.000000000000000 0.000345247168788 0.000000000000000
129.78765325077 0.000000000000000 0.000345226106991 0.000000000000000
129.74934004597 0.000000000000000 0.000345209277849 0.000000000000000
129.71102684116 0.000000000000000 0.000345192390027 0.000000000000000
129.68056282457 0.000000000000000 0.000345178920065 0.000000000000000
129.65009880799 0.000000000000000 0.000345165412916 0.000000000000000
129.62589527327 0.000000000000000 0.000345154655015 0.000000000000000
129.60169173856 0.000000000000000 0.000345143873611 0.000000000000000
129.58247482486 0.000000000000000 0.000345135296740 0.000000000000000
129.56325791116 0.000000000000000 0.000345126705044 0.000000000000000
129.54800853880 0.000000000000000 0.000345119876646 0.000000000000000
129.53275916645 0.000000000000000 0.000345113038912 0.000000000000000
129.52066361418 0.000000000000000 0.000345107608695 0.000000000000000
129.50856806191 0.000000000000000 0.000345102172605 0.000000000000000
129.49897759342 0.000000000000000 0.000345097858199 0.000000000000000
129.48938712493 0.000000000000000 0.000345093540104 0.000000000000000
129.48178519904 0.000000000000000 0.000345090114728 0.000000000000000
129.47418327315 0.000000000000000 0.000345086687037 0.000000000000000
129.46815903850 0.000000000000000 0.000345083969080 0.000000000000000
129.46213480384 0.000000000000000 0.000345081249673 0.000000000000000
129.45736175538 0.000000000000000 0.000345079094036 0.000000000000000
129.45258870691 0.000000000000000 0.000345076937492 0.000000000000000
129.44880755259 0.000000000000000 0.000345075228459 0.000000000000000
129.44502639826 0.000000000000000 0.000345073518860 0.000000000000000
129.44203134016 0.000000000000000 0.000345072164282 0.000000000000000
129.43903628206 0.000000000000000 0.000345070809352 0.000000000000000
129.43666405434 0.000000000000000 0.000345069735935 0.000000000000000
129.43429182662 0.000000000000000 0.000345068662299 0.000000000000000
129.43241295091 0.000000000000000 0.000345067811793 0.000000000000000
129.43053407519 0.000000000000000 0.000345066961154 0.000000000000000
129.42904589432 0.000000000000000 0.000345066287303 0.000000000000000
129.42755771344 0.000000000000000 0.000345065613371 0.000000000000000
129.42637884774 0.000000000000000 0.000345065079459 0.000000000000000
129.42519998203 0.000000000000000 0.000345064545498 0.000000000000000
129.42426592123 0.000000000000000 0.000345064122387 0.000000000000000
129.42333186042 0.000000000000000 0.000345063699250 0.000000000000000
129.42259146029 0.000000000000000 0.000345063363824 0.000000000000000
129.42185106016 0.000000000000000 0.000345063028384 0.000000000000000
129.42126375867 0.000000000000000 0.000345062762297 0.000000000000000
129.42067645717 0.000000000000000 0.000345062496205 0.000000000000000
129.42021006132 0.000000000000000 0.000345062284888 0.000000000000000
129.41974366548 0.000000000000000 0.000345062073572 0.000000000000000
129.41937258905 0.000000000000000 0.000345061905443 0.000000000000000
129.41900151263 0.000000000000000 0.000345061737317 0.000000000000000
129.41870536665 0.000000000000000 0.000345061603144 0.000000000000000
129.41840922067 0.000000000000000 0.000345061468975 0.000000000000000
129.41817167297 0.000000000000000 0.000345061361359 0.000000000000000
129.41793412527 0.000000000000000 0.000345061253749 0.000000000000000
129.41774194821 0.000000000000000 0.000345061166698 0.000000000000000
129.41754977115 0.000000000000000 0.000345061079654 0.000000000000000
129.41739197211 0.000000000000000 0.000345061008188 0.000000000000000
129.41723417306 0.000000000000000 0.000345060936730 0.000000000000000
129.41707637401 0.000000000000000 0.000345060865283 0.000000000000000
129.41689631683 0.000000000000000 0.000345060783776 0.000000000000000
129.41671625965 0.000000000000000 0.000345060702294 0.000000000000000
129.41653620247 0.000000000000000 0.000345060620849 0.000000000000000
129.41638718030 0.000000000000000 0.000345060553479 0.000000000000000
129.41623815812 0.000000000000000 0.000345060486149 0.000000000000000
129.41608913595 0.000000000000000 0.000345060418861 0.000000000000000
129.41594011377 0.000000000000000 0.000345060351611 0.000000000000000
129.41579109160 0.000000000000000 0.000345060284393 0.000000000000000
129.41564206942 0.000000000000000 0.000345060217199 0.000000000000000
129.41549304725 0.000000000000000 0.000345060150022 0.000000000000000
129.41519500290 0.000000000000000 0.000345060015706 0.000000000000000
129.41489695855 0.000000000000000 0.000345059881422 0.000000000000000
129.41459891419 0.000000000000000 0.000345059747156 0.000000000000000
129.41430086984 0.000000000000000 0.000345059612904 0.000000000000000
129.41386873261 0.000000000000000 0.000345059418265 0.000000000000000
129.41343659537 0.000000000000000 0.000345059223636 0.000000000000000
129.41300445814 0.000000000000000 0.000345059029012 0.000000000000000
129.41257232090 0.000000000000000 0.000345058834391 0.000000000000000
129.41163549481 0.000000000000000 0.000345058412471 0.000000000000000
129.41069866872 0.000000000000000 0.000345057990540 0.000000000000000
129.40976184263 0.000000000000000 0.000345057568589 0.000000000000000
129.40882501654 0.000000000000000 0.000345057146616 0.000000000000000
129.40668199835 0.000000000000000 0.000345056181238 0.000000000000000
129.40453898017 0.000000000000000 0.000345055215706 0.000000000000000
129.40239596199 0.000000000000000 0.000345054250010 0.000000000000000
129.40025294380 0.000000000000000 0.000345053284146 0.000000000000000
129.39451080237 0.000000000000000 0.000345050695290 0.000000000000000
129.38876866093 0.000000000000000 0.000345048105167 0.000000000000000
129.38302651950 0.000000000000000 0.000345045513760 0.000000000000000
129.36769773083 0.000000000000000 0.000345038589572 0.000000000000000
129.35236894216 0.000000000000000 0.000345031656074 0.000000000000000
129.33704015349 0.000000000000000 0.000345024713214 0.000000000000000
129.29020845918 0.000000000000000 0.000345003443373 0.000000000000000
129.24337676487 0.000000000000000 0.000344982085071 0.000000000000000
129.19654507056 0.000000000000000 0.000344960637641 0.000000000000000
129.06772496536 0.000000000000000 0.000344901176512 0.000000000000000
128.93890486015 0.000000000000000 0.000344841024454 0.000000000000000
128.84151470659 0.000000000000000 0.000344795083416 0.000000000000000
128.74412455303 0.000000000000000 0.000344748736867 0.000000000000000
128.66617124338 0.000000000000000 0.000344711345278 0.000000000000000
128.58821793373 0.000000000000000 0.000344673689555 0.000000000000000
128.52601671536 0.000000000000000 0.000344643452445 0.000000000000000
128.46381549698 0.000000000000000 0.000344613045384 0.000000000000000
128.41425136580 0.000000000000000 0.000344588693858 0.000000000000000
128.36468723463 0.000000000000000 0.000344564233712 0.000000000000000
128.32523888182 0.000000000000000 0.000344544687959 0.000000000000000
128.28579052901 0.000000000000000 0.000344525073124 0.000000000000000
128.25442374836 0.000000000000000 0.000344509427312 0.000000000000000
128.22305696771 0.000000000000000 0.000344493737724 0.000000000000000
128.19813609992 0.000000000000000 0.000344481241138 0.000000000000000
128.17321523213 0.000000000000000 0.000344468716886 0.000000000000000
128.15342873047 0.000000000000000 0.000344458753254 0.000000000000000
128.13364222881 0.000000000000000 0.000344448772173 0.000000000000000
128.11794084372 0.000000000000000 0.000344440839365 0.000000000000000
128.10223945862 0.000000000000000 0.000344432895568 0.000000000000000
128.08978536673 0.000000000000000 0.000344426586860 0.000000000000000
128.07733127483 0.000000000000000 0.000344420271240 0.000000000000000
128.06745651794 0.000000000000000 0.000344415258722 0.000000000000000
128.05758176106 0.000000000000000 0.000344410241862 0.000000000000000
128.04975448950 0.000000000000000 0.000344406262142 0.000000000000000
128.04192721795 0.000000000000000 0.000344402279697 0.000000000000000
128.03572440226 0.000000000000000 0.000344399121828 0.000000000000000
128.02952158657 0.000000000000000 0.000344395962252 0.000000000000000
128.02460704264 0.000000000000000 0.000344393457682 0.000000000000000
128.01969249871 0.000000000000000 0.000344390952044 0.000000000000000
128.01579924713 0.000000000000000 0.000344388966346 0.000000000000000
128.01190599556 0.000000000000000 0.000344386979981 0.000000000000000
128.00882213691 0.000000000000000 0.000344385406103 0.000000000000000
128.00573827826 0.000000000000000 0.000344383831809 0.000000000000000
128.00329570525 0.000000000000000 0.000344382584596 0.000000000000000
128.00085313224 0.000000000000000 0.000344381337125 0.000000000000000
127.99891852649 0.000000000000000 0.000344380348903 0.000000000000000
127.99698392075 0.000000000000000 0.000344379360523 0.000000000000000
127.99545157974 0.000000000000000 0.000344378577547 0.000000000000000
127.99391923873 0.000000000000000 0.000344377794476 0.000000000000000
127.99270536763 0.000000000000000 0.000344377174086 0.000000000000000
127.99149149653 0.000000000000000 0.000344376553639 0.000000000000000
127.99052966918 0.000000000000000 0.000344376061981 0.000000000000000
127.98956784183 0.000000000000000 0.000344375570291 0.000000000000000
127.98880539331 0.000000000000000 0.000344375180503 0.000000000000000
127.98804294479 0.000000000000000 0.000344374790698 0.000000000000000
127.98743810464 0.000000000000000 0.000344374481461 0.000000000000000
127.98683326448 0.000000000000000 0.000344374172217 0.000000000000000
127.98635287736 0.000000000000000 0.000344373926599 0.000000000000000
127.98587249024 0.000000000000000 0.000344373680981 0.000000000000000
127.98549020046 0.000000000000000 0.000344373485520 0.000000000000000
127.98510791068 0.000000000000000 0.000344373290062 0.000000000000000
127.98480270921 0.000000000000000 0.000344373134021 0.000000000000000
127.98449750773 0.000000000000000 0.000344372977986 0.000000000000000
127.98425255457 0.000000000000000 0.000344372852758 0.000000000000000
127.98400760140 0.000000000000000 0.000344372727538 0.000000000000000
127.98380923773 0.000000000000000 0.000344372626141 0.000000000000000
127.98361087406 0.000000000000000 0.000344372524752 0.000000000000000
127.98344770829 0.000000000000000 0.000344372441362 0.000000000000000
127.98328454252 0.000000000000000 0.000344372357981 0.000000000000000
127.98312137676 0.000000000000000 0.000344372274614 0.000000000000000
127.98293408134 0.000000000000000 0.000344372178937 0.000000000000000
127.98274678592 0.000000000000000 0.000344372083291 0.000000000000000
127.98255949050 0.000000000000000 0.000344371987689 0.000000000000000
127.98240633914 0.000000000000000 0.000344371909556 0.000000000000000
127.98225318778 0.000000000000000 0.000344371831469 0.000000000000000
127.98210003642 0.000000000000000 0.000344371753428 0.000000000000000
127.98194688505 0.000000000000000 0.000344371675430 0.000000000000000
127.98179373369 0.000000000000000 0.000344371597467 0.000000000000000
127.98164058233 0.000000000000000 0.000344371519529 0.000000000000000
127.98148743097 0.000000000000000 0.000344371441612 0.000000000000000
127.98118112825 0.000000000000000 0.000344371285818 0.000000000000000
127.98087482552 0.000000000000000 0.000344371130060 0.000000000000000
127.98056852280 0.000000000000000 0.000344370974324 0.000000000000000
127.98026222007 0.000000000000000 0.000344370818602 0.000000000000000
127.97981437978 0.000000000000000 0.000344370590941 0.000000000000000
127.97936653948 0.000000000000000 0.000344370363291 0.000000000000000
127.97891869918 0.000000000000000 0.000344370135647 0.000000000000000
127.97847085889 0.000000000000000 0.000344369908006 0.000000000000000
127.97750447284 0.000000000000000 0.000344369416781 0.000000000000000
127.97653808679 0.000000000000000 0.000344368925541 0.000000000000000
127.97557170074 0.000000000000000 0.000344368434278 0.000000000000000
127.97460531469 0.000000000000000 0.000344367942988 0.000000000000000
127.97239877230 0.000000000000000 0.000344366821109 0.000000000000000
127.97019222991 0.000000000000000 0.000344365699048 0.000000000000000
127.96798568753 0.000000000000000 0.000344364576795 0.000000000000000
127.96577914514 0.000000000000000 0.000344363454342 0.000000000000000
127.95989219159 0.000000000000000 0.000344360458690 0.000000000000000
127.95400523804 0.000000000000000 0.000344357461560 0.000000000000000
127.94811828449 0.000000000000000 0.000344354462931 0.000000000000000
127.93245786707 0.000000000000000 0.000344346478631 0.000000000000000
127.91679744965 0.000000000000000 0.000344338483548 0.000000000000000
127.90113703224 0.000000000000000 0.000344330477621 0.000000000000000
127.85352089009 0.000000000000000 0.000344306068210 0.000000000000000
127.80590474795 0.000000000000000 0.000344281557318 0.000000000000000
127.75828860580 0.000000000000000 0.000344256944181 0.000000000000000
127.63079172322 0.000000000000000 0.000344190530437 0.000000000000000
127.50329484064 0.000000000000000 0.000344123366081 0.000000000000000
127.40707064614 0.000000000000000 0.000344072172169 0.000000000000000
127.31084645163 0.000000000000000 0.000344020539654 0.000000000000000
127.23384521424 0.000000000000000 0.000343978903331 0.000000000000000
127.15684397684 0.000000000000000 0.000343936981674 0.000000000000000
127.09541733331 0.000000000000000 0.000343903333585 0.000000000000000
127.03399068978 0.000000000000000 0.000343869502101 0.000000000000000
126.98505379140 0.000000000000000 0.000343842417821 0.000000000000000
126.93611689302 0.000000000000000 0.000343815216432 0.000000000000000
126.89717450098 0.000000000000000 0.000343793486615 0.000000000000000
126.85823210894 0.000000000000000 0.000343771682373 0.000000000000000
126.82727214865 0.000000000000000 0.000343754294412 0.000000000000000
126.79631218835 0.000000000000000 0.000343736859317 0.000000000000000
126.77171754648 0.000000000000000 0.000343722975236 0.000000000000000
126.74712290461 0.000000000000000 0.000343709061381 0.000000000000000
126.72759741364 0.000000000000000 0.000343697994075 0.000000000000000
126.70807192268 0.000000000000000 0.000343686907997 0.000000000000000
126.69257897908 0.000000000000000 0.000343678098140 0.000000000000000
126.67708603547 0.000000000000000 0.000343669276466 0.000000000000000
126.66479814333 0.000000000000000 0.000343662271346 0.000000000000000
126.65251025120 0.000000000000000 0.000343655258795 0.000000000000000
126.64276783932 0.000000000000000 0.000343649693641 0.000000000000000
126.63302542744 0.000000000000000 0.000343644123821 0.000000000000000
126.62530342598 0.000000000000000 0.000343639705773 0.000000000000000
126.61758142453 0.000000000000000 0.000343635284799 0.000000000000000
126.61146226393 0.000000000000000 0.000343631779401 0.000000000000000
126.60534310333 0.000000000000000 0.000343628272169 0.000000000000000
126.60049498264 0.000000000000000 0.000343625492140 0.000000000000000
126.59564686195 0.000000000000000 0.000343622710964 0.000000000000000
126.59180631135 0.000000000000000 0.000343620506980 0.000000000000000
126.58796576075 0.000000000000000 0.000343618302279 0.000000000000000
126.58492368414 0.000000000000000 0.000343616555443 0.000000000000000
126.58188160752 0.000000000000000 0.000343614808162 0.000000000000000
126.57947213306 0.000000000000000 0.000343613423915 0.000000000000000
126.57706265861 0.000000000000000 0.000343612039393 0.000000000000000
126.57515424686 0.000000000000000 0.000343610942595 0.000000000000000
126.57324583511 0.000000000000000 0.000343609845629 0.000000000000000
126.57173419667 0.000000000000000 0.000343608976613 0.000000000000000
126.57022255824 0.000000000000000 0.000343608107495 0.000000000000000
126.56902501851 0.000000000000000 0.000343607418897 0.000000000000000
126.56782747878 0.000000000000000 0.000343606730240 0.000000000000000
126.56687849733 0.000000000000000 0.000343606184477 0.000000000000000
126.56592951588 0.000000000000000 0.000343605638681 0.000000000000000
126.56517712546 0.000000000000000 0.000343605205930 0.000000000000000
126.56442473503 0.000000000000000 0.000343604773162 0.000000000000000
126.56382771138 0.000000000000000 0.000343604429748 0.000000000000000
126.56323068773 0.000000000000000 0.000343604086328 0.000000000000000
126.56275629861 0.000000000000000 0.000343603813447 0.000000000000000
126.56228190948 0.000000000000000 0.000343603540565 0.000000000000000
126.56190412004 0.000000000000000 0.000343603323252 0.000000000000000
126.56152633060 0.000000000000000 0.000343603105942 0.000000000000000
126.56122436380 0.000000000000000 0.000343602932251 0.000000000000000
126.56092239699 0.000000000000000 0.000343602758567 0.000000000000000
126.56067955951 0.000000000000000 0.000343602618900 0.000000000000000
126.56043672202 0.000000000000000 0.000343602479240 0.000000000000000
126.56023940211 0.000000000000000 0.000343602365767 0.000000000000000
126.56004208220 0.000000000000000 0.000343602252304 0.000000000000000
126.55987877554 0.000000000000000 0.000343602158409 0.000000000000000
126.55971546889 0.000000000000000 0.000343602064525 0.000000000000000
126.55955216223 0.000000000000000 0.000343601970656 0.000000000000000
126.55936053931 0.000000000000000 0.000343601860536 0.000000000000000
126.55916891638 0.000000000000000 0.000343601750454 0.000000000000000
126.55897729346 0.000000000000000 0.000343601640424 0.000000000000000
126.55893917617 0.000000000000000 0.000343601618545 0.000000000000000
126.55890105889 0.000000000000000 0.000343601596669 0.000000000000000
126.55886294161 0.000000000000000 0.000343601574795 0.000000000000000
126.55878670705 0.000000000000000 0.000343601531057 0.000000000000000
126.55871047249 0.000000000000000 0.000343601487331 0.000000000000000
126.55863423793 0.000000000000000 0.000343601443617 0.000000000000000
126.55855800337 0.000000000000000 0.000343601399915 0.000000000000000
126.55838763224 0.000000000000000 0.000343601302288 0.000000000000000
126.55821726111 0.000000000000000 0.000343601204704 0.000000000000000
126.55804688998 0.000000000000000 0.000343601107154 0.000000000000000
126.55787651885 0.000000000000000 0.000343601009628 0.000000000000000
126.55745978519 0.000000000000000 0.000343600771146 0.000000000000000
126.55711540570 0.000000000000000 0.000343600574113 0.000000000000000
126.55677102620 0.000000000000000 0.000343600377103 0.000000000000000
126.55642664671 0.000000000000000 0.000343600180109 0.000000000000000
126.55608226721 0.000000000000000 0.000343599983124 0.000000000000000
126.55546021522 0.000000000000000 0.000343599627325 0.000000000000000
126.55483816324 0.000000000000000 0.000343599271534 0.000000000000000
126.55421611125 0.000000000000000 0.000343598915742 0.000000000000000
126.55359405926 0.000000000000000 0.000343598559946 0.000000000000000
126.55223483671 0.000000000000000 0.000343597782479 0.000000000000000
126.55087561416 0.000000000000000 0.000343597004954 0.000000000000000
126.54951639161 0.000000000000000 0.000343596227362 0.000000000000000
126.54815716905 0.000000000000000 0.000343595449696 0.000000000000000
126.54491994063 0.000000000000000 0.000343593597231 0.000000000000000
126.54168271221 0.000000000000000 0.000343591744302 0.000000000000000
126.53844548379 0.000000000000000 0.000343589890891 0.000000000000000
126.53055994926 0.000000000000000 0.000343585374123 0.000000000000000
126.52267441473 0.000000000000000 0.000343580854393 0.000000000000000
126.51478888020 0.000000000000000 0.000343576331670 0.000000000000000
126.49353247477 0.000000000000000 0.000343564125093 0.000000000000000
126.47227606935 0.000000000000000 0.000343551896479 0.000000000000000
126.45101966393 0.000000000000000 0.000343539645712 0.000000000000000
126.38330004404 0.000000000000000 0.000343500467806 0.000000000000000
126.31558042415 0.000000000000000 0.000343461061774 0.000000000000000
126.24786080426 0.000000000000000 0.000343421425408 0.000000000000000
126.11054351218 0.000000000000000 0.000343340338731 0.000000000000000
125.97322622009 0.000000000000000 0.000343258280300 0.000000000000000
125.83590892800 0.000000000000000 0.000343175236480 0.000000000000000
125.72572258232 0.000000000000000 0.000343107879538 0.000000000000000
125.61553623663 0.000000000000000 0.000343039875211 0.000000000000000
125.53965547569 0.000000000000000 0.000342992664808 0.000000000000000
125.46377471476 0.000000000000000 0.000342945144353 0.000000000000000
125.41225755756 0.000000000000000 0.000342912704526 0.000000000000000
125.36074040035 0.000000000000000 0.000342880121254 0.000000000000000
125.32586984158 0.000000000000000 0.000342857985065 0.000000000000000
125.29099928280 0.000000000000000 0.000342835783099 0.000000000000000
125.26743550436 0.000000000000000 0.000342820742884 0.000000000000000
125.24387172591 0.000000000000000 0.000342805672651 0.000000000000000
125.22796681887 0.000000000000000 0.000342795483697 0.000000000000000
125.21206191183 0.000000000000000 0.000342785281089 0.000000000000000
125.20133521930 0.000000000000000 0.000342778392481 0.000000000000000
125.19060852678 0.000000000000000 0.000342771497682 0.000000000000000
125.18337814299 0.000000000000000 0.000342766846725 0.000000000000000
125.17614775920 0.000000000000000 0.000342762192975 0.000000000000000
125.17127570242 0.000000000000000 0.000342759055568 0.000000000000000
125.16640364565 0.000000000000000 0.000342755916913 0.000000000000000
125.16312104916 0.000000000000000 0.000342753801518 0.000000000000000
125.15983845267 0.000000000000000 0.000342751685574 0.000000000000000
125.15762629647 0.000000000000000 0.000342750259331 0.000000000000000
125.15541414027 0.000000000000000 0.000342748832858 0.000000000000000
125.15392217586 0.000000000000000 0.000342747870668 0.000000000000000
125.15243021145 0.000000000000000 0.000342746908392 0.000000000000000
125.15142196823 0.000000000000000 0.000342746258063 0.000000000000000
125.15041372500 0.000000000000000 0.000342745607715 0.000000000000000
125.14972921055 0.000000000000000 0.000342745166180 0.000000000000000
125.14904469611 0.000000000000000 0.000342744724654 0.000000000000000
125.14857494992 0.000000000000000 0.000342744421674 0.000000000000000
125.14810520373 0.000000000000000 0.000342744118719 0.000000000000000
125.14777433642 0.000000000000000 0.000342743905356 0.000000000000000
125.14744346912 0.000000000000000 0.000342743692028 0.000000000000000
125.14719279872 0.000000000000000 0.000342743530441 0.000000000000000
125.14694212833 0.000000000000000 0.000342743368902 0.000000000000000
125.14669145794 0.000000000000000 0.000342743207433 0.000000000000000
125.14650268430 0.000000000000000 0.000342743085900 0.000000000000000
125.14646492957 0.000000000000000 0.000342743061602 0.000000000000000
125.14642717485 0.000000000000000 0.000342743037316 0.000000000000000
125.14638942012 0.000000000000000 0.000342743013032 0.000000000000000
125.14631391066 0.000000000000000 0.000342742964463 0.000000000000000
125.14623840121 0.000000000000000 0.000342742915901 0.000000000000000
125.14616289175 0.000000000000000 0.000342742867351 0.000000000000000
125.14608738230 0.000000000000000 0.000342742818813 0.000000000000000
125.14591878819 0.000000000000000 0.000342742710477 0.000000000000000
125.14575019409 0.000000000000000 0.000342742602185 0.000000000000000
125.14558159998 0.000000000000000 0.000342742493926 0.000000000000000
125.14541300587 0.000000000000000 0.000342742385691 0.000000000000000
125.14493214377 0.000000000000000 0.000342742077077 0.000000000000000
125.14456560861 0.000000000000000 0.000342741841887 0.000000000000000
125.14419907346 0.000000000000000 0.000342741606723 0.000000000000000
125.14383253830 0.000000000000000 0.000342741371576 0.000000000000000
125.14346600314 0.000000000000000 0.000342741136440 0.000000000000000
125.14279725604 0.000000000000000 0.000342740707447 0.000000000000000
125.14212850893 0.000000000000000 0.000342740278460 0.000000000000000
125.14145976183 0.000000000000000 0.000342739849471 0.000000000000000
125.14079101472 0.000000000000000 0.000342739420474 0.000000000000000
125.13932704505 0.000000000000000 0.000342738481305 0.000000000000000
125.13786307538 0.000000000000000 0.000342737542059 0.000000000000000
125.13639910571 0.000000000000000 0.000342736602724 0.000000000000000
125.13493513604 0.000000000000000 0.000342735663295 0.000000000000000
125.13143089146 0.000000000000000 0.000342733414207 0.000000000000000
125.12792664688 0.000000000000000 0.000342731164517 0.000000000000000
125.12442240230 0.000000000000000 0.000342728914205 0.000000000000000
125.11585468069 0.000000000000000 0.000342723409612 0.000000000000000
125.10728695909 0.000000000000000 0.000342717901173 0.000000000000000
125.09871923748 0.000000000000000 0.000342712388847 0.000000000000000
125.07550652240 0.000000000000000 0.000342697434509 0.000000000000000
125.05229380732 0.000000000000000 0.000342682451292 0.000000000000000
125.02908109224 0.000000000000000 0.000342667439044 0.000000000000000
124.95465408721 0.000000000000000 0.000342619107900 0.000000000000000
124.88022708218 0.000000000000000 0.000342570473759 0.000000000000000
124.80580007715 0.000000000000000 0.000342521533521 0.000000000000000
124.65890545539 0.000000000000000 0.000342424033236 0.000000000000000
124.51201083364 0.000000000000000 0.000342325308963 0.000000000000000
124.38992031220 0.000000000000000 0.000342242311337 0.000000000000000
124.26782979075 0.000000000000000 0.000342158448270 0.000000000000000
124.18346399815 0.000000000000000 0.000342099988812 0.000000000000000
124.09909820554 0.000000000000000 0.000342041111217 0.000000000000000
124.04177797095 0.000000000000000 0.000342000869079 0.000000000000000
123.98445773637 0.000000000000000 0.000341960433071 0.000000000000000
123.94564356213 0.000000000000000 0.000341932941812 0.000000000000000
123.90682938790 0.000000000000000 0.000341905361572 0.000000000000000
123.88059344537 0.000000000000000 0.000341886668669 0.000000000000000
123.85435750285 0.000000000000000 0.000341867935135 0.000000000000000
123.83664552018 0.000000000000000 0.000341855265097 0.000000000000000
123.81893353751 0.000000000000000 0.000341842576571 0.000000000000000
123.80698649845 0.000000000000000 0.000341834007513 0.000000000000000
123.79503945939 0.000000000000000 0.000341825430069 0.000000000000000
123.78698577510 0.000000000000000 0.000341819643161 0.000000000000000
123.77893209081 0.000000000000000 0.000341813852465 0.000000000000000
123.77350499224 0.000000000000000 0.000341809948191 0.000000000000000
123.76807789366 0.000000000000000 0.000341806042219 0.000000000000000
123.76442129766 0.000000000000000 0.000341803409560 0.000000000000000
123.76076470166 0.000000000000000 0.000341800776153 0.000000000000000
123.75830063264 0.000000000000000 0.000341799001167 0.000000000000000
123.75583656362 0.000000000000000 0.000341797225863 0.000000000000000
123.75417497429 0.000000000000000 0.000341796028558 0.000000000000000
123.75251338496 0.000000000000000 0.000341794831130 0.000000000000000
123.75139096683 0.000000000000000 0.000341794022197 0.000000000000000
123.75026854869 0.000000000000000 0.000341793213230 0.000000000000000
123.74950723470 0.000000000000000 0.000341792664515 0.000000000000000
123.74874592070 0.000000000000000 0.000341792115806 0.000000000000000
123.74822461992 0.000000000000000 0.000341791740099 0.000000000000000
123.74770331914 0.000000000000000 0.000341791364418 0.000000000000000
123.74733815233 0.000000000000000 0.000341791101283 0.000000000000000
123.74697298552 0.000000000000000 0.000341790838186 0.000000000000000
123.74670094136 0.000000000000000 0.000341790642219 0.000000000000000
123.74642889721 0.000000000000000 0.000341790446304 0.000000000000000
123.74615685306 0.000000000000000 0.000341790250465 0.000000000000000
123.74593426528 0.000000000000000 0.000341790090312 0.000000000000000
123.74588974773 0.000000000000000 0.000341790058293 0.000000000000000
123.74584523017 0.000000000000000 0.000341790026278 0.000000000000000
123.74580071262 0.000000000000000 0.000341789994268 0.000000000000000
123.74571167751 0.000000000000000 0.000341789930261 0.000000000000000
123.74562264239 0.000000000000000 0.000341789866272 0.000000000000000
123.74553360728 0.000000000000000 0.000341789802300 0.000000000000000
123.74544457217 0.000000000000000 0.000341789738346 0.000000000000000
123.74526659961 0.000000000000000 0.000341789610552 0.000000000000000
123.74508862704 0.000000000000000 0.000341789482807 0.000000000000000
123.74491065448 0.000000000000000 0.000341789355099 0.000000000000000
123.74473268191 0.000000000000000 0.000341789227419 0.000000000000000
123.74428764369 0.000000000000000 0.000341788908226 0.000000000000000
123.74384260547 0.000000000000000 0.000341788589101 0.000000000000000
123.74339756724 0.000000000000000 0.000341788270015 0.000000000000000
123.74295252902 0.000000000000000 0.000341787950951 0.000000000000000
123.74235937571 0.000000000000000 0.000341787525718 0.000000000000000
123.74176622239 0.000000000000000 0.000341787100495 0.000000000000000
123.74117306907 0.000000000000000 0.000341786675274 0.000000000000000
123.74057991575 0.000000000000000 0.000341786250048 0.000000000000000
123.73923977533 0.000000000000000 0.000341785289286 0.000000000000000
123.73789963491 0.000000000000000 0.000341784328461 0.000000000000000
123.73655949449 0.000000000000000 0.000341783367561 0.000000000000000
123.73521935406 0.000000000000000 0.000341782406579 0.000000000000000
123.73210679189 0.000000000000000 0.000341780174289 0.000000000000000
123.72899422971 0.000000000000000 0.000341777941488 0.000000000000000
123.72588166753 0.000000000000000 0.000341775708157 0.000000000000000
123.72276910536 0.000000000000000 0.000341773474286 0.000000000000000
123.71411902692 0.000000000000000 0.000341767263285 0.000000000000000
123.70546894849 0.000000000000000 0.000341761048004 0.000000000000000
123.69681887005 0.000000000000000 0.000341754828403 0.000000000000000
123.67302380719 0.000000000000000 0.000341737696758 0.000000000000000
123.64922874433 0.000000000000000 0.000341720532016 0.000000000000000
123.62543368146 0.000000000000000 0.000341703334000 0.000000000000000
123.54968800974 0.000000000000000 0.000341648365081 0.000000000000000
123.47394233801 0.000000000000000 0.000341593053889 0.000000000000000
123.39819666628 0.000000000000000 0.000341537396972 0.000000000000000
123.25341803925 0.000000000000000 0.000341430043261 0.000000000000000
123.10863941221 0.000000000000000 0.000341321394246 0.000000000000000
122.98889721614 0.000000000000000 0.000341230543183 0.000000000000000
122.86915502008 0.000000000000000 0.000341138786712 0.000000000000000
122.78647354247 0.000000000000000 0.000341074897447 0.000000000000000
122.70379206486 0.000000000000000 0.000341010571960 0.000000000000000
122.64763483442 0.000000000000000 0.000340966632781 0.000000000000000
122.59147760398 0.000000000000000 0.000340922491664 0.000000000000000
122.55345976052 0.000000000000000 0.000340892493921 0.000000000000000
122.51544191706 0.000000000000000 0.000340862403595 0.000000000000000
122.48974861453 0.000000000000000 0.000340842015478 0.000000000000000
122.46405531199 0.000000000000000 0.000340821585119 0.000000000000000
122.44671181377 0.000000000000000 0.000340807770354 0.000000000000000
122.42936831555 0.000000000000000 0.000340793936382 0.000000000000000
122.41767084831 0.000000000000000 0.000340784595113 0.000000000000000
122.40597338107 0.000000000000000 0.000340775245137 0.000000000000000
122.39808838540 0.000000000000000 0.000340768937632 0.000000000000000
122.39020338973 0.000000000000000 0.000340762626199 0.000000000000000
122.38489010484 0.000000000000000 0.000340758371051 0.000000000000000
122.37957681994 0.000000000000000 0.000340754114145 0.000000000000000
122.37599685936 0.000000000000000 0.000340751244967 0.000000000000000
122.37241689877 0.000000000000000 0.000340748375015 0.000000000000000
122.37000427491 0.000000000000000 0.000340746440459 0.000000000000000
122.36759165104 0.000000000000000 0.000340744505577 0.000000000000000
122.36596439723 0.000000000000000 0.000340743200375 0.000000000000000
122.36433714342 0.000000000000000 0.000340741895050 0.000000000000000
122.36323735443 0.000000000000000 0.000340741012780 0.000000000000000
122.36213756544 0.000000000000000 0.000340740130479 0.000000000000000
122.36139072039 0.000000000000000 0.000340739531320 0.000000000000000
122.36064387533 0.000000000000000 0.000340738932172 0.000000000000000
122.36013107198 0.000000000000000 0.000340738520800 0.000000000000000
122.35961826863 0.000000000000000 0.000340738109460 0.000000000000000
122.35925657416 0.000000000000000 0.000340737819363 0.000000000000000
122.35889487968 0.000000000000000 0.000340737529310 0.000000000000000
122.35861965780 0.000000000000000 0.000340737308647 0.000000000000000
122.35834443591 0.000000000000000 0.000340737088047 0.000000000000000
122.35806921403 0.000000000000000 0.000340736867540 0.000000000000000
122.35786492868 0.000000000000000 0.000340736703952 0.000000000000000
122.35766064333 0.000000000000000 0.000340736540455 0.000000000000000
122.35745635797 0.000000000000000 0.000340736377056 0.000000000000000
122.35725207262 0.000000000000000 0.000340736213745 0.000000000000000
122.35704778726 0.000000000000000 0.000340736050504 0.000000000000000
122.35684350191 0.000000000000000 0.000340735887316 0.000000000000000
122.35663921656 0.000000000000000 0.000340735724166 0.000000000000000
122.35623064585 0.000000000000000 0.000340735397944 0.000000000000000
122.35582207514 0.000000000000000 0.000340735071785 0.000000000000000
122.35541350443 0.000000000000000 0.000340734745664 0.000000000000000
122.35500493373 0.000000000000000 0.000340734419566 0.000000000000000
122.35441712940 0.000000000000000 0.000340733950439 0.000000000000000
122.35382932507 0.000000000000000 0.000340733481325 0.000000000000000
122.35324152074 0.000000000000000 0.000340733012216 0.000000000000000
122.35265371641 0.000000000000000 0.000340732543104 0.000000000000000
122.35136221030 0.000000000000000 0.000340731512359 0.000000000000000
122.35007070418 0.000000000000000 0.000340730481557 0.000000000000000
122.34877919807 0.000000000000000 0.000340729450682 0.000000000000000
122.34748769195 0.000000000000000 0.000340728419726 0.000000000000000
122.34451053236 0.000000000000000 0.000340726042847 0.000000000000000
122.34153337276 0.000000000000000 0.000340723665467 0.000000000000000
122.33855621316 0.000000000000000 0.000340721287567 0.000000000000000
122.33557905356 0.000000000000000 0.000340718909136 0.000000000000000
122.32746937955 0.000000000000000 0.000340712427630 0.000000000000000
122.31935970554 0.000000000000000 0.000340705942064 0.000000000000000
122.31125003152 0.000000000000000 0.000340699452395 0.000000000000000
122.28930566796 0.000000000000000 0.000340681870941 0.000000000000000
122.26736130440 0.000000000000000 0.000340664259050 0.000000000000000
122.24541694084 0.000000000000000 0.000340646616562 0.000000000000000
122.17711990789 0.000000000000000 0.000340591510915 0.000000000000000
122.10882287494 0.000000000000000 0.000340536104753 0.000000000000000
122.04052584199 0.000000000000000 0.000340480395344 0.000000000000000
121.90342465379 0.000000000000000 0.000340367638391 0.000000000000000
121.76632346558 0.000000000000000 0.000340253630463 0.000000000000000
121.62922227738 0.000000000000000 0.000340138356291 0.000000000000000
121.52547743742 0.000000000000000 0.000340050278418 0.000000000000000
121.42173259747 0.000000000000000 0.000339961463820 0.000000000000000
121.35068272629 0.000000000000000 0.000339900212218 0.000000000000000
121.27963285512 0.000000000000000 0.000339838612924 0.000000000000000
121.23145279640 0.000000000000000 0.000339796643422 0.000000000000000
121.18327273769 0.000000000000000 0.000339754513841 0.000000000000000
121.15068288025 0.000000000000000 0.000339725925897 0.000000000000000
121.11809302282 0.000000000000000 0.000339697264775 0.000000000000000
121.09608096839 0.000000000000000 0.000339677864921 0.000000000000000
121.07406891396 0.000000000000000 0.000339658431746 0.000000000000000
121.05921649212 0.000000000000000 0.000339645300594 0.000000000000000
121.04436407029 0.000000000000000 0.000339632154317 0.000000000000000
121.03434959006 0.000000000000000 0.000339623281710 0.000000000000000
121.02433510982 0.000000000000000 0.000339614402261 0.000000000000000
121.01758578086 0.000000000000000 0.000339608414048 0.000000000000000
121.01083645189 0.000000000000000 0.000339602422758 0.000000000000000
121.00628875287 0.000000000000000 0.000339598384104 0.000000000000000
121.00174105384 0.000000000000000 0.000339594344081 0.000000000000000
120.99867669481 0.000000000000000 0.000339591621049 0.000000000000000
120.99561233578 0.000000000000000 0.000339588897424 0.000000000000000
120.99354650386 0.000000000000000 0.000339587060976 0.000000000000000
120.99148067194 0.000000000000000 0.000339585224287 0.000000000000000
120.99008613134 0.000000000000000 0.000339583984306 0.000000000000000
120.98869159074 0.000000000000000 0.000339582744245 0.000000000000000
120.98774720273 0.000000000000000 0.000339581904437 0.000000000000000
120.98680281472 0.000000000000000 0.000339581064622 0.000000000000000
120.98615854618 0.000000000000000 0.000339580491702 0.000000000000000
120.98551427765 0.000000000000000 0.000339579918808 0.000000000000000
120.98506704475 0.000000000000000 0.000339579521151 0.000000000000000
120.98461981185 0.000000000000000 0.000339579123537 0.000000000000000
120.98429515801 0.000000000000000 0.000339578834946 0.000000000000000
120.98397050418 0.000000000000000 0.000339578546413 0.000000000000000
120.98364585034 0.000000000000000 0.000339578257973 0.000000000000000
120.98332119651 0.000000000000000 0.000339577969677 0.000000000000000
120.98327769027 0.000000000000000 0.000339577931058 0.000000000000000
120.98323418403 0.000000000000000 0.000339577892443 0.000000000000000
120.98319067780 0.000000000000000 0.000339577853832 0.000000000000000
120.98310366533 0.000000000000000 0.000339577776624 0.000000000000000
120.98301665286 0.000000000000000 0.000339577699433 0.000000000000000
120.98292964039 0.000000000000000 0.000339577622261 0.000000000000000
120.98284262792 0.000000000000000 0.000339577545108 0.000000000000000
120.98259414691 0.000000000000000 0.000339577324872 0.000000000000000
120.98234566590 0.000000000000000 0.000339577104749 0.000000000000000
120.98209718489 0.000000000000000 0.000339576884706 0.000000000000000
120.98184870388 0.000000000000000 0.000339576664719 0.000000000000000
120.98129005755 0.000000000000000 0.000339576170261 0.000000000000000
120.98085245003 0.000000000000000 0.000339575783001 0.000000000000000
120.98041484252 0.000000000000000 0.000339575395777 0.000000000000000
120.97997723500 0.000000000000000 0.000339575008574 0.000000000000000
120.97953962749 0.000000000000000 0.000339574621384 0.000000000000000
120.97872113405 0.000000000000000 0.000339573897206 0.000000000000000
120.97790264060 0.000000000000000 0.000339573173028 0.000000000000000
120.97708414716 0.000000000000000 0.000339572448839 0.000000000000000
120.97626565372 0.000000000000000 0.000339571724628 0.000000000000000
120.97446642327 0.000000000000000 0.000339570132556 0.000000000000000
120.97266719282 0.000000000000000 0.000339568540321 0.000000000000000
120.97086796236 0.000000000000000 0.000339566947906 0.000000000000000
120.96906873191 0.000000000000000 0.000339565355301 0.000000000000000
120.96470948828 0.000000000000000 0.000339561495848 0.000000000000000
120.96035024466 0.000000000000000 0.000339557635188 0.000000000000000
120.95599100103 0.000000000000000 0.000339553773291 0.000000000000000
120.94523624397 0.000000000000000 0.000339544240164 0.000000000000000
120.93448148690 0.000000000000000 0.000339534699302 0.000000000000000
120.92372672983 0.000000000000000 0.000339525150643 0.000000000000000
120.89422721772 0.000000000000000 0.000339498919069 0.000000000000000
120.86472770561 0.000000000000000 0.000339472628155 0.000000000000000
120.83522819351 0.000000000000000 0.000339446277580 0.000000000000000
120.73915832918 0.000000000000000 0.000339360045506 0.000000000000000
120.64308846485 0.000000000000000 0.000339273169924 0.000000000000000
120.54701860051 0.000000000000000 0.000339185643594 0.000000000000000
120.41275736219 0.000000000000000 0.000339062221189 0.000000000000000
120.27849612386 0.000000000000000 0.000338937499212 0.000000000000000
120.17335481875 0.000000000000000 0.000338838913107 0.000000000000000
120.06821351364 0.000000000000000 0.000338739518284 0.000000000000000
119.99602129775 0.000000000000000 0.000338670801740 0.000000000000000
119.92382908185 0.000000000000000 0.000338601701833 0.000000000000000
119.87486708088 0.000000000000000 0.000338554618770 0.000000000000000
119.82590507991 0.000000000000000 0.000338507359278 0.000000000000000
119.79278692564 0.000000000000000 0.000338475292734 0.000000000000000
119.75966877137 0.000000000000000 0.000338443145590 0.000000000000000
119.73730043853 0.000000000000000 0.000338421387531 0.000000000000000
119.71493210570 0.000000000000000 0.000338399592791 0.000000000000000
119.69983957209 0.000000000000000 0.000338384866581 0.000000000000000
119.68474703849 0.000000000000000 0.000338370123727 0.000000000000000
119.67457078243 0.000000000000000 0.000338360173871 0.000000000000000
119.66439452637 0.000000000000000 0.000338350216488 0.000000000000000
119.65753619427 0.000000000000000 0.000338343501437 0.000000000000000
119.65067786217 0.000000000000000 0.000338336783002 0.000000000000000
119.64605667630 0.000000000000000 0.000338332254187 0.000000000000000
119.64143549043 0.000000000000000 0.000338327723869 0.000000000000000
119.63832151323 0.000000000000000 0.000338324670290 0.000000000000000
119.63520753604 0.000000000000000 0.000338321616061 0.000000000000000
119.63310808331 0.000000000000000 0.000338319556538 0.000000000000000
119.63100863057 0.000000000000000 0.000338317496752 0.000000000000000
119.62959112773 0.000000000000000 0.000338316105897 0.000000000000000
119.62817362489 0.000000000000000 0.000338314714955 0.000000000000000
119.62721327658 0.000000000000000 0.000338313772567 0.000000000000000
119.62625292827 0.000000000000000 0.000338312830171 0.000000000000000
119.62559712686 0.000000000000000 0.000338312186640 0.000000000000000
119.62494132545 0.000000000000000 0.000338311543138 0.000000000000000
119.62448500344 0.000000000000000 0.000338311095409 0.000000000000000
119.62402868142 0.000000000000000 0.000338310647730 0.000000000000000
119.62369523833 0.000000000000000 0.000338310320653 0.000000000000000
119.62336179524 0.000000000000000 0.000338309993644 0.000000000000000
119.62302835215 0.000000000000000 0.000338309666741 0.000000000000000
119.62269490906 0.000000000000000 0.000338309340004 0.000000000000000
119.62265334662 0.000000000000000 0.000338309299292 0.000000000000000
119.62261178417 0.000000000000000 0.000338309258585 0.000000000000000
119.62257022172 0.000000000000000 0.000338309217882 0.000000000000000
119.62248709683 0.000000000000000 0.000338309136487 0.000000000000000
119.62240397194 0.000000000000000 0.000338309055110 0.000000000000000
119.62232084705 0.000000000000000 0.000338308973750 0.000000000000000
119.62223772216 0.000000000000000 0.000338308892406 0.000000000000000
119.62197977765 0.000000000000000 0.000338308640090 0.000000000000000
119.62172183313 0.000000000000000 0.000338308387901 0.000000000000000
119.62146388862 0.000000000000000 0.000338308135801 0.000000000000000
119.62120594411 0.000000000000000 0.000338307883765 0.000000000000000
119.62067674819 0.000000000000000 0.000338307366816 0.000000000000000
119.62014755227 0.000000000000000 0.000338306849961 0.000000000000000
119.61961835634 0.000000000000000 0.000338306333159 0.000000000000000
119.61908916042 0.000000000000000 0.000338305816385 0.000000000000000
119.61837283064 0.000000000000000 0.000338305116894 0.000000000000000
119.61765650086 0.000000000000000 0.000338304417411 0.000000000000000
119.61694017108 0.000000000000000 0.000338303717924 0.000000000000000
119.61622384130 0.000000000000000 0.000338303018425 0.000000000000000
119.61459924759 0.000000000000000 0.000338301431933 0.000000000000000
119.61297465389 0.000000000000000 0.000338299845314 0.000000000000000
119.61135006018 0.000000000000000 0.000338298258548 0.000000000000000
119.60972546648 0.000000000000000 0.000338296671624 0.000000000000000
119.60593292580 0.000000000000000 0.000338292966368 0.000000000000000
119.60214038513 0.000000000000000 0.000338289260152 0.000000000000000
119.59834784445 0.000000000000000 0.000338285552951 0.000000000000000
119.59455530377 0.000000000000000 0.000338281844748 0.000000000000000
119.58391124511 0.000000000000000 0.000338271431967 0.000000000000000
119.57326718645 0.000000000000000 0.000338261011124 0.000000000000000
119.56262312779 0.000000000000000 0.000338250582154 0.000000000000000
119.53309814786 0.000000000000000 0.000338221610965 0.000000000000000
119.50357316793 0.000000000000000 0.000338192576525 0.000000000000000
119.47404818800 0.000000000000000 0.000338163478494 0.000000000000000
119.37898714226 0.000000000000000 0.000338069356388 0.000000000000000
119.28392609652 0.000000000000000 0.000337974564309 0.000000000000000
119.18886505078 0.000000000000000 0.000337879095107 0.000000000000000
119.05628393669 0.000000000000000 0.000337744803436 0.000000000000000
118.92370282261 0.000000000000000 0.000337609167079 0.000000000000000
118.81995076829 0.000000000000000 0.000337502079055 0.000000000000000
118.71619871398 0.000000000000000 0.000337394156873 0.000000000000000
118.64497830824 0.000000000000000 0.000337319589659 0.000000000000000
118.57375790250 0.000000000000000 0.000337244627794 0.000000000000000
118.52546308073 0.000000000000000 0.000337193571308 0.000000000000000
118.47716825895 0.000000000000000 0.000337142333455 0.000000000000000
118.44450539429 0.000000000000000 0.000337107577442 0.000000000000000
118.41184252963 0.000000000000000 0.000337072738660 0.000000000000000
118.38978367792 0.000000000000000 0.000337049163544 0.000000000000000
118.36772482622 0.000000000000000 0.000337025550790 0.000000000000000
118.35284205041 0.000000000000000 0.000337009598394 0.000000000000000
118.33795927460 0.000000000000000 0.000336993628931 0.000000000000000
118.32792486131 0.000000000000000 0.000336982852232 0.000000000000000
118.31789044802 0.000000000000000 0.000336972067821 0.000000000000000
118.31112783713 0.000000000000000 0.000336964795425 0.000000000000000
118.30436522625 0.000000000000000 0.000336957519566 0.000000000000000
118.29980848653 0.000000000000000 0.000336952615058 0.000000000000000
118.29525174682 0.000000000000000 0.000336947709018 0.000000000000000
118.29218100358 0.000000000000000 0.000336944402037 0.000000000000000
118.28911026034 0.000000000000000 0.000336941094391 0.000000000000000
118.28703961219 0.000000000000000 0.000336938863640 0.000000000000000
118.28496896403 0.000000000000000 0.000336936632625 0.000000000000000
118.28357036513 0.000000000000000 0.000336935125576 0.000000000000000
118.28217176622 0.000000000000000 0.000336933618442 0.000000000000000
118.28122338204 0.000000000000000 0.000336932596431 0.000000000000000
118.28027499787 0.000000000000000 0.000336931574417 0.000000000000000
118.27962603181 0.000000000000000 0.000336930875084 0.000000000000000
118.27897706575 0.000000000000000 0.000336930175789 0.000000000000000
118.27852322221 0.000000000000000 0.000336929686789 0.000000000000000
118.27806937867 0.000000000000000 0.000336929197848 0.000000000000000
118.27773293082 0.000000000000000 0.000336928835441 0.000000000000000
118.27739648297 0.000000000000000 0.000336928473116 0.000000000000000
118.27706003513 0.000000000000000 0.000336928110915 0.000000000000000
118.27672358728 0.000000000000000 0.000336927748902 0.000000000000000
118.27666831183 0.000000000000000 0.000336927689450 0.000000000000000
118.27661303638 0.000000000000000 0.000336927630006 0.000000000000000
118.27655776093 0.000000000000000 0.000336927570569 0.000000000000000
118.27644721003 0.000000000000000 0.000336927451717 0.000000000000000
118.27633665913 0.000000000000000 0.000336927332897 0.000000000000000
118.27622610823 0.000000000000000 0.000336927214107 0.000000000000000
118.27611555733 0.000000000000000 0.000336927095344 0.000000000000000
118.27590230759 0.000000000000000 0.000336926866323 0.000000000000000
118.27568905786 0.000000000000000 0.000336926637376 0.000000000000000
118.27547580812 0.000000000000000 0.000336926408484 0.000000000000000
118.27526255839 0.000000000000000 0.000336926179635 0.000000000000000
118.27478307848 0.000000000000000 0.000336925665186 0.000000000000000
118.27430359857 0.000000000000000 0.000336925150827 0.000000000000000
118.27382411865 0.000000000000000 0.000336924636521 0.000000000000000
118.27334463874 0.000000000000000 0.000336924122247 0.000000000000000
118.27265423469 0.000000000000000 0.000336923381774 0.000000000000000
118.27196383064 0.000000000000000 0.000336922641316 0.000000000000000
118.27127342658 0.000000000000000 0.000336921900860 0.000000000000000
118.27058302253 0.000000000000000 0.000336921160396 0.000000000000000
118.26906348958 0.000000000000000 0.000336919530630 0.000000000000000
118.26754395664 0.000000000000000 0.000336917900758 0.000000000000000
118.26602442369 0.000000000000000 0.000336916270759 0.000000000000000
118.26450489074 0.000000000000000 0.000336914640619 0.000000000000000
118.26099776872 0.000000000000000 0.000336910877639 0.000000000000000
118.25749064669 0.000000000000000 0.000336907113809 0.000000000000000
118.25398352467 0.000000000000000 0.000336903349101 0.000000000000000
118.25047640265 0.000000000000000 0.000336899583499 0.000000000000000
118.24089898650 0.000000000000000 0.000336889295612 0.000000000000000
118.23132157035 0.000000000000000 0.000336879000880 0.000000000000000
118.22174415420 0.000000000000000 0.000336868699206 0.000000000000000
118.19577387312 0.000000000000000 0.000336840729977 0.000000000000000
118.16980359204 0.000000000000000 0.000336812709317 0.000000000000000
118.14383331097 0.000000000000000 0.000336784636958 0.000000000000000
118.06277512618 0.000000000000000 0.000336696682749 0.000000000000000
117.98171694139 0.000000000000000 0.000336608217703 0.000000000000000
117.90065875661 0.000000000000000 0.000336519237163 0.000000000000000
117.76536340033 0.000000000000000 0.000336369560234 0.000000000000000
117.63006804404 0.000000000000000 0.000336218418650 0.000000000000000
117.52063176922 0.000000000000000 0.000336095084832 0.000000000000000
117.41119549440 0.000000000000000 0.000335970779957 0.000000000000000
117.33585146773 0.000000000000000 0.000335884633292 0.000000000000000
117.26050744106 0.000000000000000 0.000335798024667 0.000000000000000
117.20939117282 0.000000000000000 0.000335739003109 0.000000000000000
117.15827490458 0.000000000000000 0.000335679769209 0.000000000000000
117.12369576842 0.000000000000000 0.000335639578409 0.000000000000000
117.08911663226 0.000000000000000 0.000335599290738 0.000000000000000
117.06575999055 0.000000000000000 0.000335572023517 0.000000000000000
117.04240334885 0.000000000000000 0.000335544712263 0.000000000000000
117.02664326430 0.000000000000000 0.000335526258939 0.000000000000000
117.01088317975 0.000000000000000 0.000335507785652 0.000000000000000
117.00025645714 0.000000000000000 0.000335495318231 0.000000000000000
116.98962973452 0.000000000000000 0.000335482841790 0.000000000000000
116.98246757229 0.000000000000000 0.000335474427895 0.000000000000000
116.97530541006 0.000000000000000 0.000335466009948 0.000000000000000
116.97047928660 0.000000000000000 0.000335460335367 0.000000000000000
116.96565316314 0.000000000000000 0.000335454658989 0.000000000000000
116.96240082966 0.000000000000000 0.000335450832672 0.000000000000000
116.95914849617 0.000000000000000 0.000335447005580 0.000000000000000
116.95695540312 0.000000000000000 0.000335444424501 0.000000000000000
116.95476231007 0.000000000000000 0.000335441843110 0.000000000000000
116.95328105478 0.000000000000000 0.000335440099434 0.000000000000000
116.95179979949 0.000000000000000 0.000335438355656 0.000000000000000
116.95079545956 0.000000000000000 0.000335437173279 0.000000000000000
116.94979111962 0.000000000000000 0.000335435990897 0.000000000000000
116.94910402122 0.000000000000000 0.000335435182011 0.000000000000000
116.94841692282 0.000000000000000 0.000335434373166 0.000000000000000
116.94793668807 0.000000000000000 0.000335433807883 0.000000000000000
116.94745645332 0.000000000000000 0.000335433242665 0.000000000000000
116.94710104257 0.000000000000000 0.000335432824426 0.000000000000000
116.94674563181 0.000000000000000 0.000335432406278 0.000000000000000
116.94639022106 0.000000000000000 0.000335431988268 0.000000000000000
116.94603481031 0.000000000000000 0.000335431570469 0.000000000000000
116.94597893870 0.000000000000000 0.000335431504815 0.000000000000000
116.94592306709 0.000000000000000 0.000335431439168 0.000000000000000
116.94586719548 0.000000000000000 0.000335431373530 0.000000000000000
116.94575545227 0.000000000000000 0.000335431242277 0.000000000000000
116.94564370906 0.000000000000000 0.000335431111055 0.000000000000000
116.94553196584 0.000000000000000 0.000335430979864 0.000000000000000
116.94542022263 0.000000000000000 0.000335430848703 0.000000000000000
116.94519423139 0.000000000000000 0.000335430583519 0.000000000000000
116.94496824015 0.000000000000000 0.000335430318422 0.000000000000000
116.94474224892 0.000000000000000 0.000335430053391 0.000000000000000
116.94451625768 0.000000000000000 0.000335429788409 0.000000000000000
116.94396902893 0.000000000000000 0.000335429146907 0.000000000000000
116.94342180019 0.000000000000000 0.000335428505519 0.000000000000000
116.94287457145 0.000000000000000 0.000335427864197 0.000000000000000
116.94232734271 0.000000000000000 0.000335427222912 0.000000000000000
116.94158001272 0.000000000000000 0.000335426347164 0.000000000000000
116.94083268273 0.000000000000000 0.000335425471428 0.000000000000000
116.94008535275 0.000000000000000 0.000335424595690 0.000000000000000
116.93933802276 0.000000000000000 0.000335423719939 0.000000000000000
116.93766540853 0.000000000000000 0.000335421759827 0.000000000000000
116.93599279429 0.000000000000000 0.000335419799572 0.000000000000000
116.93432018006 0.000000000000000 0.000335417839150 0.000000000000000
116.93264756582 0.000000000000000 0.000335415878546 0.000000000000000
116.92877336035 0.000000000000000 0.000335411336542 0.000000000000000
116.92489915487 0.000000000000000 0.000335406793446 0.000000000000000
116.92102494940 0.000000000000000 0.000335402249228 0.000000000000000
116.91715074392 0.000000000000000 0.000335397703874 0.000000000000000
116.90646044188 0.000000000000000 0.000335385155624 0.000000000000000
116.89577013983 0.000000000000000 0.000335372598455 0.000000000000000
116.88507983778 0.000000000000000 0.000335360032308 0.000000000000000
116.85584501552 0.000000000000000 0.000335325621429 0.000000000000000
116.82661019325 0.000000000000000 0.000335291142623 0.000000000000000
116.79737537099 0.000000000000000 0.000335256595536 0.000000000000000
116.70506138194 0.000000000000000 0.000335147055404 0.000000000000000
116.61274739289 0.000000000000000 0.000335036824398 0.000000000000000
116.52043340384 0.000000000000000 0.000334925896089 0.000000000000000
116.39114760699 0.000000000000000 0.000334769359567 0.000000000000000
116.26186181014 0.000000000000000 0.000334611431694 0.000000000000000
116.16064153077 0.000000000000000 0.000334486810439 0.000000000000000
116.05942125140 0.000000000000000 0.000334361328795 0.000000000000000
115.98995229324 0.000000000000000 0.000334274710488 0.000000000000000
115.92048333508 0.000000000000000 0.000334187686712 0.000000000000000
115.87338494190 0.000000000000000 0.000334128456209 0.000000000000000
115.82628654872 0.000000000000000 0.000334069039944 0.000000000000000
115.79443729391 0.000000000000000 0.000334028755931 0.000000000000000
115.76258803909 0.000000000000000 0.000333988387343 0.000000000000000
115.74108080713 0.000000000000000 0.000333961079423 0.000000000000000
115.71957357517 0.000000000000000 0.000333933733114 0.000000000000000
115.70506394535 0.000000000000000 0.000333915262578 0.000000000000000
115.69055431553 0.000000000000000 0.000333896774663 0.000000000000000
115.68077184690 0.000000000000000 0.000333884300237 0.000000000000000
115.67098937828 0.000000000000000 0.000333871817972 0.000000000000000
115.66439656137 0.000000000000000 0.000333863401252 0.000000000000000
115.65780374447 0.000000000000000 0.000333854981022 0.000000000000000
115.65336115107 0.000000000000000 0.000333849305062 0.000000000000000
115.64891855766 0.000000000000000 0.000333843627555 0.000000000000000
115.64592421866 0.000000000000000 0.000333839800024 0.000000000000000
115.64292987966 0.000000000000000 0.000333835971836 0.000000000000000
115.64090991644 0.000000000000000 0.000333833389013 0.000000000000000
115.63888995321 0.000000000000000 0.000333830805937 0.000000000000000
115.63752430056 0.000000000000000 0.000333829059453 0.000000000000000
115.63615864792 0.000000000000000 0.000333827312899 0.000000000000000
115.63523061433 0.000000000000000 0.000333826126005 0.000000000000000
115.63430258074 0.000000000000000 0.000333824939124 0.000000000000000
115.63366435412 0.000000000000000 0.000333824122913 0.000000000000000
115.63302612749 0.000000000000000 0.000333823306758 0.000000000000000
115.63257416444 0.000000000000000 0.000333822728851 0.000000000000000
115.63212220138 0.000000000000000 0.000333822151025 0.000000000000000
115.63177381315 0.000000000000000 0.000333821705702 0.000000000000000
115.63142542492 0.000000000000000 0.000333821260494 0.000000000000000
115.63107703669 0.000000000000000 0.000333820815460 0.000000000000000
115.63082683665 0.000000000000000 0.000333820496000 0.000000000000000
115.63057663661 0.000000000000000 0.000333820176693 0.000000000000000
115.63032643657 0.000000000000000 0.000333819857545 0.000000000000000
115.63007623652 0.000000000000000 0.000333819538540 0.000000000000000
115.62982603648 0.000000000000000 0.000333819219650 0.000000000000000
115.62957583644 0.000000000000000 0.000333818900846 0.000000000000000
115.62932563639 0.000000000000000 0.000333818582106 0.000000000000000
115.62882523631 0.000000000000000 0.000333817944756 0.000000000000000
115.62832483622 0.000000000000000 0.000333817307514 0.000000000000000
115.62782443614 0.000000000000000 0.000333816670337 0.000000000000000
115.62732403605 0.000000000000000 0.000333816033199 0.000000000000000
115.62659454802 0.000000000000000 0.000333815104414 0.000000000000000
115.62586505999 0.000000000000000 0.000333814175650 0.000000000000000
115.62513557195 0.000000000000000 0.000333813246891 0.000000000000000
115.62440608392 0.000000000000000 0.000333812318124 0.000000000000000
115.62281936741 0.000000000000000 0.000333810297895 0.000000000000000
115.62123265090 0.000000000000000 0.000333808277546 0.000000000000000
115.61964593439 0.000000000000000 0.000333806257051 0.000000000000000
115.61805921788 0.000000000000000 0.000333804236396 0.000000000000000
115.61441932313 0.000000000000000 0.000333799600398 0.000000000000000
115.61077942837 0.000000000000000 0.000333794963428 0.000000000000000
115.60713953362 0.000000000000000 0.000333790325453 0.000000000000000
115.60349963887 0.000000000000000 0.000333785686453 0.000000000000000
115.59369209665 0.000000000000000 0.000333773181663 0.000000000000000
115.58388455443 0.000000000000000 0.000333760669216 0.000000000000000
115.57407701221 0.000000000000000 0.000333748149037 0.000000000000000
115.54777500995 0.000000000000000 0.000333714533771 0.000000000000000
115.52147300769 0.000000000000000 0.000333680862184 0.000000000000000
115.49517100543 0.000000000000000 0.000333647133992 0.000000000000000
115.41430926382 0.000000000000000 0.000333543084462 0.000000000000000
115.33344752221 0.000000000000000 0.000333438492920 0.000000000000000
115.25258578061 0.000000000000000 0.000333333355028 0.000000000000000
115.12149963387 0.000000000000000 0.000333161745373 0.000000000000000
114.99041348714 0.000000000000000 0.000332988677025 0.000000000000000
114.88493155858 0.000000000000000 0.000332848348153 0.000000000000000
114.77944963003 0.000000000000000 0.000332707067092 0.000000000000000
114.70687415100 0.000000000000000 0.000332609307256 0.000000000000000
114.63429867198 0.000000000000000 0.000332511097032 0.000000000000000
114.58507128625 0.000000000000000 0.000332444225957 0.000000000000000
114.53584390053 0.000000000000000 0.000332377148656 0.000000000000000
114.50254709167 0.000000000000000 0.000332331661776 0.000000000000000
114.46925028281 0.000000000000000 0.000332286081082 0.000000000000000
114.44676190116 0.000000000000000 0.000332255243337 0.000000000000000
114.42427351951 0.000000000000000 0.000332224363040 0.000000000000000
114.40910022099 0.000000000000000 0.000332203503634 0.000000000000000
114.39392692247 0.000000000000000 0.000332182624996 0.000000000000000
114.38369616298 0.000000000000000 0.000332168536480 0.000000000000000
114.37346540349 0.000000000000000 0.000332154439288 0.000000000000000
114.36657005042 0.000000000000000 0.000332144933158 0.000000000000000
114.35967469735 0.000000000000000 0.000332135423143 0.000000000000000
114.35502802703 0.000000000000000 0.000332129012326 0.000000000000000
114.35038135671 0.000000000000000 0.000332122599797 0.000000000000000
114.34724934512 0.000000000000000 0.000332118276595 0.000000000000000
114.34411733354 0.000000000000000 0.000332113952665 0.000000000000000
114.34200440485 0.000000000000000 0.000332111035254 0.000000000000000
114.33989147615 0.000000000000000 0.000332108117561 0.000000000000000
114.33846287667 0.000000000000000 0.000332106144707 0.000000000000000
114.33703427719 0.000000000000000 0.000332104171775 0.000000000000000
114.33606334364 0.000000000000000 0.000332102830871 0.000000000000000
114.33509241009 0.000000000000000 0.000332101489983 0.000000000000000
114.33442449142 0.000000000000000 0.000332100567601 0.000000000000000
114.33375657275 0.000000000000000 0.000332099645280 0.000000000000000
114.33328324835 0.000000000000000 0.000332098991735 0.000000000000000
114.33280992395 0.000000000000000 0.000332098338280 0.000000000000000
114.33244421604 0.000000000000000 0.000332097833491 0.000000000000000
114.33207850813 0.000000000000000 0.000332097328830 0.000000000000000
114.33171280022 0.000000000000000 0.000332096824363 0.000000000000000
114.33145139226 0.000000000000000 0.000332096463933 0.000000000000000
114.33118998431 0.000000000000000 0.000332096103670 0.000000000000000
114.33092857635 0.000000000000000 0.000332095743581 0.000000000000000
114.33066716840 0.000000000000000 0.000332095383648 0.000000000000000
114.33040576045 0.000000000000000 0.000332095023839 0.000000000000000
114.33014435249 0.000000000000000 0.000332094664125 0.000000000000000
114.32988294454 0.000000000000000 0.000332094304480 0.000000000000000
114.32936012863 0.000000000000000 0.000332093585333 0.000000000000000
114.32883731272 0.000000000000000 0.000332092866305 0.000000000000000
114.32831449681 0.000000000000000 0.000332092147348 0.000000000000000
114.32779168090 0.000000000000000 0.000332091428434 0.000000000000000
114.32702753916 0.000000000000000 0.000332090377723 0.000000000000000
114.32626339741 0.000000000000000 0.000332089327036 0.000000000000000
114.32549925566 0.000000000000000 0.000332088276353 0.000000000000000
114.32473511391 0.000000000000000 0.000332087225661 0.000000000000000
114.32307549239 0.000000000000000 0.000332084943625 0.000000000000000
114.32141587087 0.000000000000000 0.000332082661456 0.000000000000000
114.31975624935 0.000000000000000 0.000332080379127 0.000000000000000
114.31809662783 0.000000000000000 0.000332078096619 0.000000000000000
114.31429187299 0.000000000000000 0.000332072863147 0.000000000000000
114.31048711815 0.000000000000000 0.000332067628603 0.000000000000000
114.30668236332 0.000000000000000 0.000332062392948 0.000000000000000
114.30287760848 0.000000000000000 0.000332057156162 0.000000000000000
114.29264065368 0.000000000000000 0.000332043060505 0.000000000000000
114.28240369889 0.000000000000000 0.000332028956420 0.000000000000000
114.27216674410 0.000000000000000 0.000332014843826 0.000000000000000
114.24474557579 0.000000000000000 0.000331976998941 0.000000000000000
114.21732440749 0.000000000000000 0.000331939092232 0.000000000000000
114.18990323918 0.000000000000000 0.000331901123387 0.000000000000000
114.10573725686 0.000000000000000 0.000331784191866 0.000000000000000
114.02157127453 0.000000000000000 0.000331666667612 0.000000000000000
113.93740529220 0.000000000000000 0.000331548546219 0.000000000000000
113.80966107195 0.000000000000000 0.000331368117661 0.000000000000000
113.68191685170 0.000000000000000 0.000331186295350 0.000000000000000
113.58033244896 0.000000000000000 0.000331040708808 0.000000000000000
113.47874804623 0.000000000000000 0.000330894237102 0.000000000000000
113.40893050340 0.000000000000000 0.000330793056451 0.000000000000000
113.33911296057 0.000000000000000 0.000330691459319 0.000000000000000
113.29176588987 0.000000000000000 0.000330622324546 0.000000000000000
113.24441881917 0.000000000000000 0.000330552999578 0.000000000000000
113.21239703876 0.000000000000000 0.000330506006269 0.000000000000000
113.18037525835 0.000000000000000 0.000330458926599 0.000000000000000
113.15874940885 0.000000000000000 0.000330427082742 0.000000000000000
113.13712355936 0.000000000000000 0.000330395199770 0.000000000000000
113.12253279800 0.000000000000000 0.000330373666601 0.000000000000000
113.10794203665 0.000000000000000 0.000330352115757 0.000000000000000
113.09810421594 0.000000000000000 0.000330337575168 0.000000000000000
113.08826639523 0.000000000000000 0.000330323026623 0.000000000000000
113.08163578896 0.000000000000000 0.000330313216573 0.000000000000000
113.07500518270 0.000000000000000 0.000330303402972 0.000000000000000
113.07053663920 0.000000000000000 0.000330296787348 0.000000000000000
113.06606809570 0.000000000000000 0.000330290170168 0.000000000000000
113.06305565729 0.000000000000000 0.000330285708390 0.000000000000000
113.06004321889 0.000000000000000 0.000330281245960 0.000000000000000
113.05801019036 0.000000000000000 0.000330278234023 0.000000000000000
113.05597716182 0.000000000000000 0.000330275221844 0.000000000000000
113.05460140996 0.000000000000000 0.000330273183390 0.000000000000000
113.05322565811 0.000000000000000 0.000330271144881 0.000000000000000
113.05228881833 0.000000000000000 0.000330269756722 0.000000000000000
113.05135197855 0.000000000000000 0.000330268368595 0.000000000000000
113.05070453998 0.000000000000000 0.000330267409323 0.000000000000000
113.05005710142 0.000000000000000 0.000330266450126 0.000000000000000
113.04959276377 0.000000000000000 0.000330265762274 0.000000000000000
113.04912842612 0.000000000000000 0.000330265074527 0.000000000000000
113.04875394224 0.000000000000000 0.000330264519984 0.000000000000000
113.04837945837 0.000000000000000 0.000330263965603 0.000000000000000
113.04800497449 0.000000000000000 0.000330263411459 0.000000000000000
113.04793995124 0.000000000000000 0.000330263315272 0.000000000000000
113.04787492799 0.000000000000000 0.000330263219094 0.000000000000000
113.04780990474 0.000000000000000 0.000330263122927 0.000000000000000
113.04767985824 0.000000000000000 0.000330262930625 0.000000000000000
113.04754981174 0.000000000000000 0.000330262738366 0.000000000000000
113.04741976525 0.000000000000000 0.000330262546150 0.000000000000000
113.04728971875 0.000000000000000 0.000330262353974 0.000000000000000
113.04702274992 0.000000000000000 0.000330261959573 0.000000000000000
113.04675578110 0.000000000000000 0.000330261565297 0.000000000000000
113.04648881228 0.000000000000000 0.000330261171115 0.000000000000000
113.04622184346 0.000000000000000 0.000330260777002 0.000000000000000
113.04553152882 0.000000000000000 0.000330259758145 0.000000000000000
113.04495935410 0.000000000000000 0.000330258913789 0.000000000000000
113.04438717938 0.000000000000000 0.000330258069507 0.000000000000000
113.04381500466 0.000000000000000 0.000330257225268 0.000000000000000
113.04324282994 0.000000000000000 0.000330256381054 0.000000000000000
113.04220888071 0.000000000000000 0.000330254855546 0.000000000000000
113.04117493149 0.000000000000000 0.000330253330039 0.000000000000000
113.04014098226 0.000000000000000 0.000330251804507 0.000000000000000
113.03910703303 0.000000000000000 0.000330250278936 0.000000000000000
113.03684711819 0.000000000000000 0.000330246944294 0.000000000000000
113.03458720336 0.000000000000000 0.000330243609345 0.000000000000000
113.03232728852 0.000000000000000 0.000330240274057 0.000000000000000
113.03006737368 0.000000000000000 0.000330236938409 0.000000000000000
113.02468269247 0.000000000000000 0.000330228989064 0.000000000000000
113.01929801125 0.000000000000000 0.000330221037514 0.000000000000000
113.01391333003 0.000000000000000 0.000330213083703 0.000000000000000
113.00079273358 0.000000000000000 0.000330193693395 0.000000000000000
112.98767213712 0.000000000000000 0.000330174289291 0.000000000000000
112.97455154066 0.000000000000000 0.000330154871278 0.000000000000000
112.93916863148 0.000000000000000 0.000330102436029 0.000000000000000
112.90378572229 0.000000000000000 0.000330049898490 0.000000000000000
112.86840281310 0.000000000000000 0.000329997258159 0.000000000000000
112.75562078978 0.000000000000000 0.000329828777617 0.000000000000000
112.64283876647 0.000000000000000 0.000329659240008 0.000000000000000
112.55459241385 0.000000000000000 0.000329525842734 0.000000000000000
112.46634606123 0.000000000000000 0.000329391790021 0.000000000000000
112.39587812361 0.000000000000000 0.000329284272903 0.000000000000000
112.32541018598 0.000000000000000 0.000329176337130 0.000000000000000
112.26925168257 0.000000000000000 0.000329090019489 0.000000000000000
112.21309317917 0.000000000000000 0.000329003436440 0.000000000000000
112.16839243048 0.000000000000000 0.000328934329159 0.000000000000000
112.12369168179 0.000000000000000 0.000328865054446 0.000000000000000
112.08814674622 0.000000000000000 0.000328809849693 0.000000000000000
112.05260181066 0.000000000000000 0.000328754539646 0.000000000000000
112.02436067349 0.000000000000000 0.000328710519888 0.000000000000000
111.99611953632 0.000000000000000 0.000328666434046 0.000000000000000
111.97369659870 0.000000000000000 0.000328631383769 0.000000000000000
111.95127366107 0.000000000000000 0.000328596292067 0.000000000000000
111.93348013299 0.000000000000000 0.000328568415948 0.000000000000000
111.91568660491 0.000000000000000 0.000328540513883 0.000000000000000
111.90157308970 0.000000000000000 0.000328518364046 0.000000000000000
111.88745957448 0.000000000000000 0.000328496197968 0.000000000000000
111.87626908787 0.000000000000000 0.000328478611157 0.000000000000000
111.86507860127 0.000000000000000 0.000328461014186 0.000000000000000
111.85620837287 0.000000000000000 0.000328447058606 0.000000000000000
111.84733814446 0.000000000000000 0.000328433096678 0.000000000000000
111.84030871715 0.000000000000000 0.000328422027712 0.000000000000000
111.83327928984 0.000000000000000 0.000328410954782 0.000000000000000
111.82770962473 0.000000000000000 0.000328402178502 0.000000000000000
111.82213995962 0.000000000000000 0.000328393399753 0.000000000000000
111.81772744497 0.000000000000000 0.000328386443128 0.000000000000000
111.81331493032 0.000000000000000 0.000328379484970 0.000000000000000
111.80981937077 0.000000000000000 0.000328373971691 0.000000000000000
111.80632381122 0.000000000000000 0.000328368457467 0.000000000000000
111.80355463195 0.000000000000000 0.000328364088438 0.000000000000000
111.80078545268 0.000000000000000 0.000328359718831 0.000000000000000
111.79859148998 0.000000000000000 0.000328356256478 0.000000000000000
111.79639752729 0.000000000000000 0.000328352793777 0.000000000000000
111.79465889326 0.000000000000000 0.000328350049475 0.000000000000000
111.79292025923 0.000000000000000 0.000328347304968 0.000000000000000
111.79154186485 0.000000000000000 0.000328345128976 0.000000000000000
111.79016347047 0.000000000000000 0.000328342952870 0.000000000000000
111.78906987130 0.000000000000000 0.000328341226303 0.000000000000000
111.78797627213 0.000000000000000 0.000328339499679 0.000000000000000
111.78710756532 0.000000000000000 0.000328338128091 0.000000000000000
111.78623885850 0.000000000000000 0.000328336756482 0.000000000000000
111.78554741096 0.000000000000000 0.000328335664741 0.000000000000000
111.78485596342 0.000000000000000 0.000328334573000 0.000000000000000
111.78430379032 0.000000000000000 0.000328333701171 0.000000000000000
111.78375161721 0.000000000000000 0.000328332829357 0.000000000000000
111.78330825331 0.000000000000000 0.000328332129358 0.000000000000000
111.78286488941 0.000000000000000 0.000328331429385 0.000000000000000
111.78250559659 0.000000000000000 0.000328330862167 0.000000000000000
111.78214630378 0.000000000000000 0.000328330294982 0.000000000000000
111.78185039625 0.000000000000000 0.000328329827890 0.000000000000000
111.78155448873 0.000000000000000 0.000328329360837 0.000000000000000
111.78125858121 0.000000000000000 0.000328328893836 0.000000000000000
111.78091747380 0.000000000000000 0.000328328355584 0.000000000000000
111.78057636639 0.000000000000000 0.000328327817462 0.000000000000000
111.78023525898 0.000000000000000 0.000328327279520 0.000000000000000
111.77995814831 0.000000000000000 0.000328326842678 0.000000000000000
111.77968103763 0.000000000000000 0.000328326406022 0.000000000000000
111.77940392696 0.000000000000000 0.000328325969557 0.000000000000000
111.77912681629 0.000000000000000 0.000328325533265 0.000000000000000
111.77884970561 0.000000000000000 0.000328325097112 0.000000000000000
111.77857259494 0.000000000000000 0.000328324661066 0.000000000000000
111.77829548427 0.000000000000000 0.000328324225099 0.000000000000000
111.77774126292 0.000000000000000 0.000328323353334 0.000000000000000
111.77718704158 0.000000000000000 0.000328322481709 0.000000000000000
111.77663282023 0.000000000000000 0.000328321610171 0.000000000000000
111.77607859888 0.000000000000000 0.000328320738687 0.000000000000000
111.77526354761 0.000000000000000 0.000328319457120 0.000000000000000
111.77444849635 0.000000000000000 0.000328318175587 0.000000000000000
111.77363344508 0.000000000000000 0.000328316894065 0.000000000000000
111.77281839381 0.000000000000000 0.000328315612538 0.000000000000000
111.77106464989 0.000000000000000 0.000328312855022 0.000000000000000
111.76931090596 0.000000000000000 0.000328310097374 0.000000000000000
111.76755716204 0.000000000000000 0.000328307339562 0.000000000000000
111.76580341812 0.000000000000000 0.000328304581565 0.000000000000000
111.76180356977 0.000000000000000 0.000328298290515 0.000000000000000
111.75780372142 0.000000000000000 0.000328291998342 0.000000000000000
111.75380387307 0.000000000000000 0.000328285705003 0.000000000000000
111.74980402472 0.000000000000000 0.000328279410471 0.000000000000000
111.73916080143 0.000000000000000 0.000328262655380 0.000000000000000
111.72851757815 0.000000000000000 0.000328245891582 0.000000000000000
111.71787435486 0.000000000000000 0.000328229118979 0.000000000000000
111.68962235250 0.000000000000000 0.000328184553707 0.000000000000000
111.66137035015 0.000000000000000 0.000328139925576 0.000000000000000
111.63311834779 0.000000000000000 0.000328095234278 0.000000000000000
111.54747149694 0.000000000000000 0.000327959362840 0.000000000000000
111.46182464608 0.000000000000000 0.000327822904709 0.000000000000000
111.37617779522 0.000000000000000 0.000327685856632 0.000000000000000
111.25331240608 0.000000000000000 0.000327488219183 0.000000000000000
111.13044701693 0.000000000000000 0.000327289359387 0.000000000000000
111.03376958670 0.000000000000000 0.000327132026473 0.000000000000000
110.93709215648 0.000000000000000 0.000326973939829 0.000000000000000
110.87070002359 0.000000000000000 0.000326864941214 0.000000000000000
110.80430789070 0.000000000000000 0.000326755591157 0.000000000000000
110.75928496143 0.000000000000000 0.000326681238156 0.000000000000000
110.71426203216 0.000000000000000 0.000326606725607 0.000000000000000
110.68381108837 0.000000000000000 0.000326556239650 0.000000000000000
110.65336014458 0.000000000000000 0.000326505681572 0.000000000000000
110.63279433618 0.000000000000000 0.000326471495317 0.000000000000000
110.61222852779 0.000000000000000 0.000326437276514 0.000000000000000
110.59835234636 0.000000000000000 0.000326414170075 0.000000000000000
110.58447616493 0.000000000000000 0.000326391048981 0.000000000000000
110.57511959845 0.000000000000000 0.000326375450442 0.000000000000000
110.56576303197 0.000000000000000 0.000326359845335 0.000000000000000
110.55945617922 0.000000000000000 0.000326349322946 0.000000000000000
110.55314932648 0.000000000000000 0.000326338797647 0.000000000000000
110.54889818111 0.000000000000000 0.000326331701442 0.000000000000000
110.54464703575 0.000000000000000 0.000326324603984 0.000000000000000
110.54178004116 0.000000000000000 0.000326319816744 0.000000000000000
110.53891304658 0.000000000000000 0.000326315029001 0.000000000000000
110.53697653629 0.000000000000000 0.000326311794868 0.000000000000000
110.53504002599 0.000000000000000 0.000326308560571 0.000000000000000
110.53372711419 0.000000000000000 0.000326306367725 0.000000000000000
110.53241420239 0.000000000000000 0.000326304174872 0.000000000000000
110.53151629120 0.000000000000000 0.000326302675188 0.000000000000000
110.53061838001 0.000000000000000 0.000326301175569 0.000000000000000
110.52999136645 0.000000000000000 0.000326300128453 0.000000000000000
110.52936435289 0.000000000000000 0.000326299081442 0.000000000000000
110.52890157447 0.000000000000000 0.000326298308783 0.000000000000000
110.52843879606 0.000000000000000 0.000326297536267 0.000000000000000
110.52797601764 0.000000000000000 0.000326296763974 0.000000000000000
110.52751323922 0.000000000000000 0.000326295992021 0.000000000000000
110.52744491627 0.000000000000000 0.000326295878090 0.000000000000000
110.52737659331 0.000000000000000 0.000326295764170 0.000000000000000
110.52730827036 0.000000000000000 0.000326295650261 0.000000000000000
110.52717162446 0.000000000000000 0.000326295422477 0.000000000000000
110.52703497855 0.000000000000000 0.000326295194740 0.000000000000000
110.52689833264 0.000000000000000 0.000326294967048 0.000000000000000
110.52676168674 0.000000000000000 0.000326294739399 0.000000000000000
110.52646293931 0.000000000000000 0.000326294241830 0.000000000000000
110.52616419187 0.000000000000000 0.000326293744414 0.000000000000000
110.52586544444 0.000000000000000 0.000326293247116 0.000000000000000
110.52556669700 0.000000000000000 0.000326292749904 0.000000000000000
110.52468174496 0.000000000000000 0.000326291277394 0.000000000000000
110.52403608163 0.000000000000000 0.000326290203213 0.000000000000000
110.52339041830 0.000000000000000 0.000326289129116 0.000000000000000
110.52274475498 0.000000000000000 0.000326288055070 0.000000000000000
110.52209909165 0.000000000000000 0.000326286981054 0.000000000000000
110.52091202977 0.000000000000000 0.000326285006494 0.000000000000000
110.51972496789 0.000000000000000 0.000326283031935 0.000000000000000
110.51853790600 0.000000000000000 0.000326281057346 0.000000000000000
110.51735084412 0.000000000000000 0.000326279082710 0.000000000000000
110.51474964679 0.000000000000000 0.000326274755486 0.000000000000000
110.51214844945 0.000000000000000 0.000326270427891 0.000000000000000
110.50954725212 0.000000000000000 0.000326266099886 0.000000000000000
110.50694605479 0.000000000000000 0.000326261771446 0.000000000000000
110.50069989211 0.000000000000000 0.000326251375850 0.000000000000000
110.49445372943 0.000000000000000 0.000326240977549 0.000000000000000
110.48820756675 0.000000000000000 0.000326230576475 0.000000000000000
110.47290046647 0.000000000000000 0.000326205075243 0.000000000000000
110.45759336619 0.000000000000000 0.000326179556899 0.000000000000000
110.44228626591 0.000000000000000 0.000326154021305 0.000000000000000
110.40068303199 0.000000000000000 0.000326084530282 0.000000000000000
110.35907979807 0.000000000000000 0.000326014910491 0.000000000000000
110.31747656415 0.000000000000000 0.000325945161372 0.000000000000000
110.20773786700 0.000000000000000 0.000325760557407 0.000000000000000
110.09799916984 0.000000000000000 0.000325575046083 0.000000000000000
110.01539394937 0.000000000000000 0.000325434804094 0.000000000000000
109.93278872889 0.000000000000000 0.000325294046505 0.000000000000000
109.86676012642 0.000000000000000 0.000325181164257 0.000000000000000
109.80073152395 0.000000000000000 0.000325067954042 0.000000000000000
109.74811047150 0.000000000000000 0.000324977497919 0.000000000000000
109.69548941906 0.000000000000000 0.000324886835206 0.000000000000000
109.65360279006 0.000000000000000 0.000324814520218 0.000000000000000
109.61171616105 0.000000000000000 0.000324742075623 0.000000000000000
109.57840757683 0.000000000000000 0.000324684375037 0.000000000000000
109.54509899261 0.000000000000000 0.000324626593337 0.000000000000000
109.51863357396 0.000000000000000 0.000324580625189 0.000000000000000
109.49216815531 0.000000000000000 0.000324534606341 0.000000000000000
109.47115424428 0.000000000000000 0.000324498030785 0.000000000000000
109.45014033324 0.000000000000000 0.000324461423559 0.000000000000000
109.43346426729 0.000000000000000 0.000324432350620 0.000000000000000
109.41678820135 0.000000000000000 0.000324403257905 0.000000000000000
109.40356053302 0.000000000000000 0.000324380167182 0.000000000000000
109.39033286469 0.000000000000000 0.000324357064116 0.000000000000000
109.37984436378 0.000000000000000 0.000324338736458 0.000000000000000
109.36935586287 0.000000000000000 0.000324320401099 0.000000000000000
109.36104174584 0.000000000000000 0.000324305861414 0.000000000000000
109.35272762880 0.000000000000000 0.000324291316929 0.000000000000000
109.34613862195 0.000000000000000 0.000324279786909 0.000000000000000
109.33954961510 0.000000000000000 0.000324268253901 0.000000000000000
109.33432864026 0.000000000000000 0.000324259113307 0.000000000000000
109.32910766542 0.000000000000000 0.000324249970859 0.000000000000000
109.32497111631 0.000000000000000 0.000324242726043 0.000000000000000
109.32083456720 0.000000000000000 0.000324235480084 0.000000000000000
109.31755731198 0.000000000000000 0.000324229738540 0.000000000000000
109.31428005676 0.000000000000000 0.000324223996297 0.000000000000000
109.31168345015 0.000000000000000 0.000324219446164 0.000000000000000
109.30908684355 0.000000000000000 0.000324214895609 0.000000000000000
109.30702916030 0.000000000000000 0.000324211289227 0.000000000000000
109.30497147704 0.000000000000000 0.000324207682597 0.000000000000000
109.30334028669 0.000000000000000 0.000324204823340 0.000000000000000
109.30170909633 0.000000000000000 0.000324201963945 0.000000000000000
109.30041518997 0.000000000000000 0.000324199695701 0.000000000000000
109.29912128361 0.000000000000000 0.000324197427388 0.000000000000000
109.29809383702 0.000000000000000 0.000324195626156 0.000000000000000
109.29706639043 0.000000000000000 0.000324193824896 0.000000000000000
109.29624910779 0.000000000000000 0.000324192392073 0.000000000000000
109.29543182514 0.000000000000000 0.000324190959250 0.000000000000000
109.29477985339 0.000000000000000 0.000324189816250 0.000000000000000
109.29412788163 0.000000000000000 0.000324188673268 0.000000000000000
109.29360531675 0.000000000000000 0.000324187757172 0.000000000000000
109.29308275188 0.000000000000000 0.000324186841105 0.000000000000000
109.29266056774 0.000000000000000 0.000324186101037 0.000000000000000
109.29223838361 0.000000000000000 0.000324185361007 0.000000000000000
109.29189257264 0.000000000000000 0.000324184754885 0.000000000000000
109.29154676166 0.000000000000000 0.000324184148807 0.000000000000000
109.29120095069 0.000000000000000 0.000324183542789 0.000000000000000
109.29080959023 0.000000000000000 0.000324182857040 0.000000000000000
109.29041822977 0.000000000000000 0.000324182171435 0.000000000000000
109.29002686931 0.000000000000000 0.000324181486033 0.000000000000000
109.28963550885 0.000000000000000 0.000324180800910 0.000000000000000
109.28955723676 0.000000000000000 0.000324180663926 0.000000000000000
109.28947896467 0.000000000000000 0.000324180526956 0.000000000000000
109.28940069258 0.000000000000000 0.000324180390001 0.000000000000000
109.28924414840 0.000000000000000 0.000324180116135 0.000000000000000
109.28908760421 0.000000000000000 0.000324179842328 0.000000000000000
109.28893106003 0.000000000000000 0.000324179568576 0.000000000000000
109.28877451584 0.000000000000000 0.000324179294874 0.000000000000000
109.28842727319 0.000000000000000 0.000324178687910 0.000000000000000
109.28808003054 0.000000000000000 0.000324178081112 0.000000000000000
109.28773278788 0.000000000000000 0.000324177474436 0.000000000000000
109.28738554523 0.000000000000000 0.000324176867848 0.000000000000000
109.28703830257 0.000000000000000 0.000324176261326 0.000000000000000
109.28589386355 0.000000000000000 0.000324174262641 0.000000000000000
109.28503566981 0.000000000000000 0.000324172764049 0.000000000000000
109.28417747606 0.000000000000000 0.000324171265525 0.000000000000000
109.28331928232 0.000000000000000 0.000324169767038 0.000000000000000
109.28246108857 0.000000000000000 0.000324168268566 0.000000000000000
109.28160289483 0.000000000000000 0.000324166770093 0.000000000000000
109.27988650734 0.000000000000000 0.000324163773108 0.000000000000000
109.27817011985 0.000000000000000 0.000324160776032 0.000000000000000
109.27645373236 0.000000000000000 0.000324157778834 0.000000000000000
109.27473734487 0.000000000000000 0.000324154781495 0.000000000000000
109.27049695939 0.000000000000000 0.000324147375811 0.000000000000000
109.26625657391 0.000000000000000 0.000324139969081 0.000000000000000
109.26201618843 0.000000000000000 0.000324132561254 0.000000000000000
109.25777580296 0.000000000000000 0.000324125152298 0.000000000000000
109.24673903794 0.000000000000000 0.000324105863036 0.000000000000000
109.23570227292 0.000000000000000 0.000324086565834 0.000000000000000
109.22466550790 0.000000000000000 0.000324067260589 0.000000000000000
109.19560316194 0.000000000000000 0.000324016386593 0.000000000000000
109.16654081599 0.000000000000000 0.000323965456018 0.000000000000000
109.13747847004 0.000000000000000 0.000323914468590 0.000000000000000
109.05048793334 0.000000000000000 0.000323761509648 0.000000000000000
108.96349739665 0.000000000000000 0.000323608037388 0.000000000000000
108.87650685995 0.000000000000000 0.000323454050482 0.000000000000000
108.75829456809 0.000000000000000 0.000323243971298 0.000000000000000
108.64008227624 0.000000000000000 0.000323032944401 0.000000000000000
108.54802715571 0.000000000000000 0.000322867960099 0.000000000000000
108.45597203517 0.000000000000000 0.000322702410723 0.000000000000000
108.39278764003 0.000000000000000 0.000322588458200 0.000000000000000
108.32960324489 0.000000000000000 0.000322474245632 0.000000000000000
108.28674771137 0.000000000000000 0.000322396633314 0.000000000000000
108.24389217785 0.000000000000000 0.000322318904066 0.000000000000000
108.21490157544 0.000000000000000 0.000322266256696 0.000000000000000
108.18591097303 0.000000000000000 0.000322213556869 0.000000000000000
108.16632833729 0.000000000000000 0.000322177929642 0.000000000000000
108.14674570155 0.000000000000000 0.000322142278893 0.000000000000000
108.13353109528 0.000000000000000 0.000322118208140 0.000000000000000
108.12031648902 0.000000000000000 0.000322094126861 0.000000000000000
108.11140482520 0.000000000000000 0.000322077881048 0.000000000000000
108.10249316138 0.000000000000000 0.000322061630560 0.000000000000000
108.09648518224 0.000000000000000 0.000322050672367 0.000000000000000
108.09047720311 0.000000000000000 0.000322039712135 0.000000000000000
108.08642638353 0.000000000000000 0.000322032321219 0.000000000000000
108.08237556394 0.000000000000000 0.000322024929471 0.000000000000000
108.07964217322 0.000000000000000 0.000322019941233 0.000000000000000
108.07690878251 0.000000000000000 0.000322014952689 0.000000000000000
108.07506035463 0.000000000000000 0.000322011579096 0.000000000000000
108.07321192675 0.000000000000000 0.000322008205439 0.000000000000000
108.07195547103 0.000000000000000 0.000322005912218 0.000000000000000
108.07069901531 0.000000000000000 0.000322003619045 0.000000000000000
108.06983453164 0.000000000000000 0.000322002041330 0.000000000000000
108.06897004797 0.000000000000000 0.000322000463719 0.000000000000000
108.06835724541 0.000000000000000 0.000321999345507 0.000000000000000
108.06774444285 0.000000000000000 0.000321998227436 0.000000000000000
108.06727057872 0.000000000000000 0.000321997363008 0.000000000000000
108.06679671459 0.000000000000000 0.000321996498778 0.000000000000000
108.06632285045 0.000000000000000 0.000321995634843 0.000000000000000
108.06598460002 0.000000000000000 0.000321995018403 0.000000000000000
108.06564634959 0.000000000000000 0.000321994402217 0.000000000000000
108.06530809916 0.000000000000000 0.000321993786292 0.000000000000000
108.06496984872 0.000000000000000 0.000321993170603 0.000000000000000
108.06463159829 0.000000000000000 0.000321992555104 0.000000000000000
108.06429334786 0.000000000000000 0.000321991939747 0.000000000000000
108.06395509742 0.000000000000000 0.000321991324497 0.000000000000000
108.06327859656 0.000000000000000 0.000321990094217 0.000000000000000
108.06260209569 0.000000000000000 0.000321988864122 0.000000000000000
108.06192559483 0.000000000000000 0.000321987634142 0.000000000000000
108.06124909396 0.000000000000000 0.000321986404234 0.000000000000000
108.06025951898 0.000000000000000 0.000321984605226 0.000000000000000
108.05926994401 0.000000000000000 0.000321982806269 0.000000000000000
108.05828036903 0.000000000000000 0.000321981007333 0.000000000000000
108.05729079405 0.000000000000000 0.000321979208401 0.000000000000000
108.05514269943 0.000000000000000 0.000321975303371 0.000000000000000
108.05299460480 0.000000000000000 0.000321971398214 0.000000000000000
108.05084651018 0.000000000000000 0.000321967492889 0.000000000000000
108.04869841555 0.000000000000000 0.000321963587368 0.000000000000000
108.04377507150 0.000000000000000 0.000321954635262 0.000000000000000
108.03885172744 0.000000000000000 0.000321945681924 0.000000000000000
108.03392838339 0.000000000000000 0.000321936727300 0.000000000000000
108.02900503934 0.000000000000000 0.000321927771357 0.000000000000000
108.01576625744 0.000000000000000 0.000321903682298 0.000000000000000
108.00252747554 0.000000000000000 0.000321879583356 0.000000000000000
107.98928869364 0.000000000000000 0.000321855474408 0.000000000000000
107.95384435106 0.000000000000000 0.000321790877600 0.000000000000000
107.91840000849 0.000000000000000 0.000321726208185 0.000000000000000
107.88295566591 0.000000000000000 0.000321661465873 0.000000000000000
107.77424127451 0.000000000000000 0.000321462433091 0.000000000000000
107.66552688310 0.000000000000000 0.000321262712103 0.000000000000000
107.58288723682 0.000000000000000 0.000321110433791 0.000000000000000
107.50024759053 0.000000000000000 0.000320957760406 0.000000000000000
107.43416182354 0.000000000000000 0.000320835387116 0.000000000000000
107.36807605654 0.000000000000000 0.000320712764867 0.000000000000000
107.31537789355 0.000000000000000 0.000320614806435 0.000000000000000
107.26267973057 0.000000000000000 0.000320516692627 0.000000000000000
107.22071036681 0.000000000000000 0.000320438443666 0.000000000000000
107.17874100305 0.000000000000000 0.000320360098110 0.000000000000000
107.14535212473 0.000000000000000 0.000320297701678 0.000000000000000
107.11196324642 0.000000000000000 0.000320235245308 0.000000000000000
107.08542423078 0.000000000000000 0.000320185559737 0.000000000000000
107.05888521515 0.000000000000000 0.000320135836995 0.000000000000000
107.03780627069 0.000000000000000 0.000320096317815 0.000000000000000
107.01672732622 0.000000000000000 0.000320056775578 0.000000000000000
106.99999522098 0.000000000000000 0.000320025371334 0.000000000000000
106.98326311574 0.000000000000000 0.000319993952784 0.000000000000000
106.96998802035 0.000000000000000 0.000319969015492 0.000000000000000
106.95671292497 0.000000000000000 0.000319944069320 0.000000000000000
106.94618481155 0.000000000000000 0.000319924278923 0.000000000000000
106.93565669813 0.000000000000000 0.000319904483016 0.000000000000000
106.92730981358 0.000000000000000 0.000319888784560 0.000000000000000
106.91896292903 0.000000000000000 0.000319873082690 0.000000000000000
106.91234700193 0.000000000000000 0.000319860634627 0.000000000000000
106.90573107483 0.000000000000000 0.000319848184452 0.000000000000000
106.90048807991 0.000000000000000 0.000319838316441 0.000000000000000
106.89524508499 0.000000000000000 0.000319828447129 0.000000000000000
106.89109055766 0.000000000000000 0.000319820625816 0.000000000000000
106.88693603033 0.000000000000000 0.000319812803710 0.000000000000000
106.88364408256 0.000000000000000 0.000319806605107 0.000000000000000
106.88035213480 0.000000000000000 0.000319800406027 0.000000000000000
106.87774346605 0.000000000000000 0.000319795493303 0.000000000000000
106.87513479731 0.000000000000000 0.000319790580299 0.000000000000000
106.87306711861 0.000000000000000 0.000319786685973 0.000000000000000
106.87099943990 0.000000000000000 0.000319782791491 0.000000000000000
106.86935983490 0.000000000000000 0.000319779703186 0.000000000000000
106.86772022989 0.000000000000000 0.000319776614802 0.000000000000000
106.86641906544 0.000000000000000 0.000319774163863 0.000000000000000
106.86511790099 0.000000000000000 0.000319771712894 0.000000000000000
106.86408397209 0.000000000000000 0.000319769765297 0.000000000000000
106.86305004318 0.000000000000000 0.000319767817700 0.000000000000000
106.86222669517 0.000000000000000 0.000319766266781 0.000000000000000
106.86140334715 0.000000000000000 0.000319764715882 0.000000000000000
106.86074536132 0.000000000000000 0.000319763476491 0.000000000000000
106.86008737549 0.000000000000000 0.000319762237133 0.000000000000000
106.85955842933 0.000000000000000 0.000319761240862 0.000000000000000
106.85902948316 0.000000000000000 0.000319760244633 0.000000000000000
106.85859998858 0.000000000000000 0.000319759435754 0.000000000000000
106.85817049400 0.000000000000000 0.000319758626924 0.000000000000000
106.85781551825 0.000000000000000 0.000319757958476 0.000000000000000
106.85746054250 0.000000000000000 0.000319757290084 0.000000000000000
106.85710556676 0.000000000000000 0.000319756621765 0.000000000000000
106.85669120436 0.000000000000000 0.000319755841758 0.000000000000000
106.85627684196 0.000000000000000 0.000319755061934 0.000000000000000
106.85586247956 0.000000000000000 0.000319754282362 0.000000000000000
106.85578610123 0.000000000000000 0.000319754138700 0.000000000000000
106.85570972291 0.000000000000000 0.000319753995049 0.000000000000000
106.85563334459 0.000000000000000 0.000319753851410 0.000000000000000
106.85548058795 0.000000000000000 0.000319753564169 0.000000000000000
106.85532783131 0.000000000000000 0.000319753276981 0.000000000000000
106.85517507466 0.000000000000000 0.000319752989845 0.000000000000000
106.85502231802 0.000000000000000 0.000319752702760 0.000000000000000
106.85461691504 0.000000000000000 0.000319751941087 0.000000000000000
106.85421151205 0.000000000000000 0.000319751179689 0.000000000000000
106.85380610907 0.000000000000000 0.000319750418494 0.000000000000000
106.85340070609 0.000000000000000 0.000319749657443 0.000000000000000
106.85246915992 0.000000000000000 0.000319747909038 0.000000000000000
106.85171708319 0.000000000000000 0.000319746497682 0.000000000000000
106.85096500645 0.000000000000000 0.000319745086442 0.000000000000000
106.85021292971 0.000000000000000 0.000319743675275 0.000000000000000
106.84946085297 0.000000000000000 0.000319742264157 0.000000000000000
106.84808230897 0.000000000000000 0.000319739677675 0.000000000000000
106.84670376496 0.000000000000000 0.000319737091234 0.000000000000000
106.84532522096 0.000000000000000 0.000319734504797 0.000000000000000
106.84394667696 0.000000000000000 0.000319731918341 0.000000000000000
106.84092803276 0.000000000000000 0.000319726254557 0.000000000000000
106.83790938855 0.000000000000000 0.000319720590511 0.000000000000000
106.83489074435 0.000000000000000 0.000319714926154 0.000000000000000
106.83187210014 0.000000000000000 0.000319709261456 0.000000000000000
106.82463566882 0.000000000000000 0.000319695680285 0.000000000000000
106.81739923749 0.000000000000000 0.000319682096916 0.000000000000000
106.81016280616 0.000000000000000 0.000319668511266 0.000000000000000
106.79245110069 0.000000000000000 0.000319635249504 0.000000000000000
106.77473939523 0.000000000000000 0.000319601973549 0.000000000000000
106.75702768976 0.000000000000000 0.000319568683253 0.000000000000000
106.70897173049 0.000000000000000 0.000319478286228 0.000000000000000
106.66091577122 0.000000000000000 0.000319387782581 0.000000000000000
106.61285981196 0.000000000000000 0.000319297172097 0.000000000000000
106.51013700607 0.000000000000000 0.000319103128265 0.000000000000000
106.40741420018 0.000000000000000 0.000318908598715 0.000000000000000
106.33090169268 0.000000000000000 0.000318763391218 0.000000000000000
106.25438918519 0.000000000000000 0.000318617919342 0.000000000000000
106.19317984975 0.000000000000000 0.000318501354991 0.000000000000000
106.13197051431 0.000000000000000 0.000318384625832 0.000000000000000
106.08316682256 0.000000000000000 0.000318291438359 0.000000000000000
106.03436313081 0.000000000000000 0.000318198149170 0.000000000000000
105.99549851346 0.000000000000000 0.000318123786993 0.000000000000000
105.95663389611 0.000000000000000 0.000318049362229 0.000000000000000
105.92571687769 0.000000000000000 0.000317990112836 0.000000000000000
105.89479985928 0.000000000000000 0.000317930824969 0.000000000000000
105.87022667993 0.000000000000000 0.000317883675242 0.000000000000000
105.84565350058 0.000000000000000 0.000317836501854 0.000000000000000
105.82613656396 0.000000000000000 0.000317799018326 0.000000000000000
105.80661962734 0.000000000000000 0.000317761520232 0.000000000000000
105.79112774834 0.000000000000000 0.000317731745264 0.000000000000000
105.77563586934 0.000000000000000 0.000317701961319 0.000000000000000
105.76334491056 0.000000000000000 0.000317678324987 0.000000000000000
105.75105395178 0.000000000000000 0.000317654683119 0.000000000000000
105.74130636663 0.000000000000000 0.000317635929576 0.000000000000000
105.73155878149 0.000000000000000 0.000317617172620 0.000000000000000
105.72383066893 0.000000000000000 0.000317602299267 0.000000000000000
105.71610255637 0.000000000000000 0.000317587423815 0.000000000000000
105.70997697110 0.000000000000000 0.000317575631512 0.000000000000000
105.70385138582 0.000000000000000 0.000317563837922 0.000000000000000
105.69899680656 0.000000000000000 0.000317554490500 0.000000000000000
105.69414222730 0.000000000000000 0.000317545142297 0.000000000000000
105.69029524520 0.000000000000000 0.000317537733826 0.000000000000000
105.68644826310 0.000000000000000 0.000317530324888 0.000000000000000
105.68339970099 0.000000000000000 0.000317524453313 0.000000000000000
105.68035113888 0.000000000000000 0.000317518581467 0.000000000000000
105.67793494552 0.000000000000000 0.000317513927445 0.000000000000000
105.67551875216 0.000000000000000 0.000317509273274 0.000000000000000
105.67360313140 0.000000000000000 0.000317505583229 0.000000000000000
105.67168751063 0.000000000000000 0.000317501893112 0.000000000000000
105.67016784341 0.000000000000000 0.000317498965688 0.000000000000000
105.66864817619 0.000000000000000 0.000317496038239 0.000000000000000
105.66744137538 0.000000000000000 0.000317493713480 0.000000000000000
105.66623457458 0.000000000000000 0.000317491388725 0.000000000000000
105.66527457883 0.000000000000000 0.000317489539422 0.000000000000000
105.66431458308 0.000000000000000 0.000317487690143 0.000000000000000
105.66354874771 0.000000000000000 0.000317486214909 0.000000000000000
105.66278291234 0.000000000000000 0.000317484739711 0.000000000000000
105.66216909053 0.000000000000000 0.000317483557366 0.000000000000000
105.66155526872 0.000000000000000 0.000317482375066 0.000000000000000
105.66105938632 0.000000000000000 0.000317481419975 0.000000000000000
105.66056350391 0.000000000000000 0.000317480464934 0.000000000000000
105.66015738328 0.000000000000000 0.000317479682819 0.000000000000000
105.65975126265 0.000000000000000 0.000317478900760 0.000000000000000
105.65934514203 0.000000000000000 0.000317478118777 0.000000000000000
105.65888576737 0.000000000000000 0.000317477234370 0.000000000000000
105.65842639271 0.000000000000000 0.000317476350139 0.000000000000000
105.65796701805 0.000000000000000 0.000317475466158 0.000000000000000
105.65750764339 0.000000000000000 0.000317474582540 0.000000000000000
105.65741576846 0.000000000000000 0.000317474405867 0.000000000000000
105.65732389352 0.000000000000000 0.000317474229205 0.000000000000000
105.65723201859 0.000000000000000 0.000317474052562 0.000000000000000
105.65704826873 0.000000000000000 0.000317473699329 0.000000000000000
105.65686451886 0.000000000000000 0.000317473346167 0.000000000000000
105.65668076900 0.000000000000000 0.000317472993071 0.000000000000000
105.65649701914 0.000000000000000 0.000317472640038 0.000000000000000
105.65609327993 0.000000000000000 0.000317471864531 0.000000000000000
105.65568954073 0.000000000000000 0.000317471089226 0.000000000000000
105.65528580153 0.000000000000000 0.000317470314069 0.000000000000000
105.65488206232 0.000000000000000 0.000317469539021 0.000000000000000
105.65447832312 0.000000000000000 0.000317468764056 0.000000000000000
105.65312410738 0.000000000000000 0.000317466165060 0.000000000000000
105.65211784025 0.000000000000000 0.000317464234101 0.000000000000000
105.65111157312 0.000000000000000 0.000317462303248 0.000000000000000
105.65010530600 0.000000000000000 0.000317460372468 0.000000000000000
105.64909903887 0.000000000000000 0.000317458441730 0.000000000000000
105.64809277174 0.000000000000000 0.000317456511018 0.000000000000000
105.64608023749 0.000000000000000 0.000317452649628 0.000000000000000
105.64406770324 0.000000000000000 0.000317448788234 0.000000000000000
105.64205516898 0.000000000000000 0.000317444926799 0.000000000000000
105.64004263473 0.000000000000000 0.000317441065301 0.000000000000000
105.63507412714 0.000000000000000 0.000317431531781 0.000000000000000
105.63010561954 0.000000000000000 0.000317421997671 0.000000000000000
105.62513711195 0.000000000000000 0.000317412462836 0.000000000000000
105.62016860436 0.000000000000000 0.000317402927298 0.000000000000000
105.60723776196 0.000000000000000 0.000317378107011 0.000000000000000
105.59430691956 0.000000000000000 0.000317353281586 0.000000000000000
105.58137607717 0.000000000000000 0.000317328450911 0.000000000000000
105.54733132038 0.000000000000000 0.000317263050402 0.000000000000000
105.51328656359 0.000000000000000 0.000317197612746 0.000000000000000
105.47924180680 0.000000000000000 0.000317132137786 0.000000000000000
105.37736065293 0.000000000000000 0.000316935977130 0.000000000000000
105.27547949905 0.000000000000000 0.000316739484795 0.000000000000000
105.19341857823 0.000000000000000 0.000316580980375 0.000000000000000
105.11135765741 0.000000000000000 0.000316422267289 0.000000000000000
105.04576915317 0.000000000000000 0.000316295266186 0.000000000000000
104.98018064892 0.000000000000000 0.000316168137513 0.000000000000000
104.92783907549 0.000000000000000 0.000316066595638 0.000000000000000
104.87549750205 0.000000000000000 0.000315964976507 0.000000000000000
104.83378598471 0.000000000000000 0.000315883941250 0.000000000000000
104.79207446738 0.000000000000000 0.000315802859432 0.000000000000000
104.75887292207 0.000000000000000 0.000315738287429 0.000000000000000
104.72567137676 0.000000000000000 0.000315673687404 0.000000000000000
104.69926922302 0.000000000000000 0.000315622297369 0.000000000000000
104.67286706928 0.000000000000000 0.000315570890456 0.000000000000000
104.65188871626 0.000000000000000 0.000315530032305 0.000000000000000
104.63091036323 0.000000000000000 0.000315489163966 0.000000000000000
104.61425265080 0.000000000000000 0.000315456705635 0.000000000000000
104.59759493838 0.000000000000000 0.000315424241142 0.000000000000000
104.58437519669 0.000000000000000 0.000315398472660 0.000000000000000
104.57115545501 0.000000000000000 0.000315372700444 0.000000000000000
104.56066876230 0.000000000000000 0.000315352253765 0.000000000000000
104.55018206959 0.000000000000000 0.000315331804822 0.000000000000000
104.54186633168 0.000000000000000 0.000315315587638 0.000000000000000
104.53355059378 0.000000000000000 0.000315299369084 0.000000000000000
104.52695817026 0.000000000000000 0.000315286510634 0.000000000000000
104.52036574675 0.000000000000000 0.000315273651361 0.000000000000000
104.51514051458 0.000000000000000 0.000315263458381 0.000000000000000
104.50991528242 0.000000000000000 0.000315253264914 0.000000000000000
104.50577415692 0.000000000000000 0.000315245186006 0.000000000000000
104.50163303142 0.000000000000000 0.000315237106817 0.000000000000000
104.49835112703 0.000000000000000 0.000315230703750 0.000000000000000
104.49506922265 0.000000000000000 0.000315224300530 0.000000000000000
104.49246796508 0.000000000000000 0.000315219225201 0.000000000000000
104.48986670751 0.000000000000000 0.000315214149797 0.000000000000000
104.48780432812 0.000000000000000 0.000315210125775 0.000000000000000
104.48574194874 0.000000000000000 0.000315206101728 0.000000000000000
104.48410589378 0.000000000000000 0.000315202909504 0.000000000000000
104.48246983882 0.000000000000000 0.000315199717286 0.000000000000000
104.48117071133 0.000000000000000 0.000315197182484 0.000000000000000
104.47987158385 0.000000000000000 0.000315194647707 0.000000000000000
104.47883830609 0.000000000000000 0.000315192631667 0.000000000000000
104.47780502833 0.000000000000000 0.000315190615666 0.000000000000000
104.47698096731 0.000000000000000 0.000315189007898 0.000000000000000
104.47615690628 0.000000000000000 0.000315187400176 0.000000000000000
104.47549674316 0.000000000000000 0.000315186112258 0.000000000000000
104.47483658004 0.000000000000000 0.000315184824392 0.000000000000000
104.47430371762 0.000000000000000 0.000315183784915 0.000000000000000
104.47377085520 0.000000000000000 0.000315182745496 0.000000000000000
104.47333511500 0.000000000000000 0.000315181895579 0.000000000000000
104.47289937481 0.000000000000000 0.000315181045724 0.000000000000000
104.47246363462 0.000000000000000 0.000315180195950 0.000000000000000
104.47197318692 0.000000000000000 0.000315179239609 0.000000000000000
104.47148273922 0.000000000000000 0.000315178283453 0.000000000000000
104.47099229153 0.000000000000000 0.000315177327557 0.000000000000000
104.47050184383 0.000000000000000 0.000315176372019 0.000000000000000
104.47022331185 0.000000000000000 0.000315175829553 0.000000000000000
104.46994477987 0.000000000000000 0.000315175287241 0.000000000000000
104.46966624789 0.000000000000000 0.000315174745079 0.000000000000000
104.46922729005 0.000000000000000 0.000315173890926 0.000000000000000
104.46878833221 0.000000000000000 0.000315173037047 0.000000000000000
104.46834937437 0.000000000000000 0.000315172183368 0.000000000000000
104.46791041653 0.000000000000000 0.000315171329836 0.000000000000000
104.46698447233 0.000000000000000 0.000315169529710 0.000000000000000
104.46605852814 0.000000000000000 0.000315167729856 0.000000000000000
104.46513258394 0.000000000000000 0.000315165930173 0.000000000000000
104.46420663975 0.000000000000000 0.000315164130604 0.000000000000000
104.46291185456 0.000000000000000 0.000315161614321 0.000000000000000
104.46161706937 0.000000000000000 0.000315159098135 0.000000000000000
104.46032228418 0.000000000000000 0.000315156582012 0.000000000000000
104.45902749899 0.000000000000000 0.000315154065931 0.000000000000000
104.45612927448 0.000000000000000 0.000315148434059 0.000000000000000
104.45323104998 0.000000000000000 0.000315142802217 0.000000000000000
104.45033282548 0.000000000000000 0.000315137170353 0.000000000000000
104.44743460097 0.000000000000000 0.000315131538435 0.000000000000000
104.44069699457 0.000000000000000 0.000315118445406 0.000000000000000
104.43395938816 0.000000000000000 0.000315105351826 0.000000000000000
104.42722178176 0.000000000000000 0.000315092257627 0.000000000000000
104.42048417535 0.000000000000000 0.000315079162770 0.000000000000000
104.40177520234 0.000000000000000 0.000315042797357 0.000000000000000
104.38306622933 0.000000000000000 0.000315006426456 0.000000000000000
104.36435725632 0.000000000000000 0.000314970049939 0.000000000000000
104.31292164609 0.000000000000000 0.000314870012600 0.000000000000000
104.26148603586 0.000000000000000 0.000314769932320 0.000000000000000
104.21005042563 0.000000000000000 0.000314669809351 0.000000000000000
104.11115269173 0.000000000000000 0.000314477180519 0.000000000000000
104.01225495784 0.000000000000000 0.000314284401475 0.000000000000000
103.93900842790 0.000000000000000 0.000314141530983 0.000000000000000
103.86576189795 0.000000000000000 0.000313998585928 0.000000000000000
103.80712033811 0.000000000000000 0.000313884092483 0.000000000000000
103.74847877827 0.000000000000000 0.000313769556717 0.000000000000000
103.70169785277 0.000000000000000 0.000313678158078 0.000000000000000
103.65491692727 0.000000000000000 0.000313586736003 0.000000000000000
103.61764605457 0.000000000000000 0.000313513883402 0.000000000000000
103.58037518188 0.000000000000000 0.000313441018015 0.000000000000000
103.55071429889 0.000000000000000 0.000313383021847 0.000000000000000
103.52105341590 0.000000000000000 0.000313325018780 0.000000000000000
103.49747065417 0.000000000000000 0.000313278897172 0.000000000000000
103.47388789244 0.000000000000000 0.000313232771872 0.000000000000000
103.45515216527 0.000000000000000 0.000313196124413 0.000000000000000
103.43641643810 0.000000000000000 0.000313159474993 0.000000000000000
103.42154097505 0.000000000000000 0.000313130375448 0.000000000000000
103.40666551200 0.000000000000000 0.000313101274873 0.000000000000000
103.39486109080 0.000000000000000 0.000313078181447 0.000000000000000
103.38305666960 0.000000000000000 0.000313055087489 0.000000000000000
103.37369320075 0.000000000000000 0.000313036768627 0.000000000000000
103.36432973191 0.000000000000000 0.000313018449502 0.000000000000000
103.35690491550 0.000000000000000 0.000313003923084 0.000000000000000
103.34948009910 0.000000000000000 0.000312989396547 0.000000000000000
103.34359399059 0.000000000000000 0.000312977880401 0.000000000000000
103.33770788208 0.000000000000000 0.000312966364215 0.000000000000000
103.33304234409 0.000000000000000 0.000312957236064 0.000000000000000
103.32837680611 0.000000000000000 0.000312948107915 0.000000000000000
103.32467896640 0.000000000000000 0.000312940873088 0.000000000000000
103.32098112670 0.000000000000000 0.000312933638288 0.000000000000000
103.31805010286 0.000000000000000 0.000312927903788 0.000000000000000
103.31511907903 0.000000000000000 0.000312922169329 0.000000000000000
103.31279534082 0.000000000000000 0.000312917623045 0.000000000000000
103.31047160262 0.000000000000000 0.000312913076809 0.000000000000000
103.30862847253 0.000000000000000 0.000312909470895 0.000000000000000
103.30678534244 0.000000000000000 0.000312905865034 0.000000000000000
103.30532220372 0.000000000000000 0.000312903002628 0.000000000000000
103.30385906500 0.000000000000000 0.000312900140277 0.000000000000000
103.30269593695 0.000000000000000 0.000312897864890 0.000000000000000
103.30153280890 0.000000000000000 0.000312895589560 0.000000000000000
103.30060600527 0.000000000000000 0.000312893776583 0.000000000000000
103.29967920163 0.000000000000000 0.000312891963665 0.000000000000000
103.29893783293 0.000000000000000 0.000312890513528 0.000000000000000
103.29819646422 0.000000000000000 0.000312889063452 0.000000000000000
103.29759956813 0.000000000000000 0.000312887896012 0.000000000000000
103.29700267204 0.000000000000000 0.000312886728635 0.000000000000000
103.29651673327 0.000000000000000 0.000312885778320 0.000000000000000
103.29603079450 0.000000000000000 0.000312884828071 0.000000000000000
103.29562725898 0.000000000000000 0.000312884039024 0.000000000000000
103.29522372347 0.000000000000000 0.000312883250048 0.000000000000000
103.29482018796 0.000000000000000 0.000312882461165 0.000000000000000
103.29434064800 0.000000000000000 0.000312881523850 0.000000000000000
103.29386110805 0.000000000000000 0.000312880586764 0.000000000000000
103.29338156810 0.000000000000000 0.000312879649985 0.000000000000000
103.29328566011 0.000000000000000 0.000312879462674 0.000000000000000
103.29318975212 0.000000000000000 0.000312879275379 0.000000000000000
103.29309384412 0.000000000000000 0.000312879088101 0.000000000000000
103.29290202814 0.000000000000000 0.000312878713596 0.000000000000000
103.29271021216 0.000000000000000 0.000312878339161 0.000000000000000
103.29251839618 0.000000000000000 0.000312877964794 0.000000000000000
103.29232658020 0.000000000000000 0.000312877590493 0.000000000000000
103.29191462910 0.000000000000000 0.000312876786827 0.000000000000000
103.29150267800 0.000000000000000 0.000312875983388 0.000000000000000
103.29109072690 0.000000000000000 0.000312875180122 0.000000000000000
103.29067877580 0.000000000000000 0.000312874376986 0.000000000000000
103.28949509065 0.000000000000000 0.000312872069786 0.000000000000000
103.28860961226 0.000000000000000 0.000312870344122 0.000000000000000
103.28772413386 0.000000000000000 0.000312868618622 0.000000000000000
103.28683865547 0.000000000000000 0.000312866893236 0.000000000000000
103.28595317708 0.000000000000000 0.000312865167936 0.000000000000000
103.28433064878 0.000000000000000 0.000312862006703 0.000000000000000
103.28270812049 0.000000000000000 0.000312858845617 0.000000000000000
103.28108559220 0.000000000000000 0.000312855684637 0.000000000000000
103.27946306390 0.000000000000000 0.000312852523737 0.000000000000000
103.27590922820 0.000000000000000 0.000312845600599 0.000000000000000
103.27235539249 0.000000000000000 0.000312838677648 0.000000000000000
103.26880155679 0.000000000000000 0.000312831754829 0.000000000000000
103.26524772108 0.000000000000000 0.000312824832110 0.000000000000000
103.25672632785 0.000000000000000 0.000312808233079 0.000000000000000
103.24820493462 0.000000000000000 0.000312791634345 0.000000000000000
103.23968354139 0.000000000000000 0.000312775035816 0.000000000000000
103.21882321581 0.000000000000000 0.000312734403310 0.000000000000000
103.19796289024 0.000000000000000 0.000312693771485 0.000000000000000
103.17710256466 0.000000000000000 0.000312653140210 0.000000000000000
103.12049191526 0.000000000000000 0.000312542877847 0.000000000000000
103.06388126586 0.000000000000000 0.000312432619498 0.000000000000000
103.00727061646 0.000000000000000 0.000312322365840 0.000000000000000
102.90088629332 0.000000000000000 0.000312115190206 0.000000000000000
102.79450197017 0.000000000000000 0.000311908043751 0.000000000000000
102.68811764702 0.000000000000000 0.000311700938053 0.000000000000000
102.58173332388 0.000000000000000 0.000311493887676 0.000000000000000
102.50799233273 0.000000000000000 0.000311350410942 0.000000000000000
102.43425134158 0.000000000000000 0.000311206976113 0.000000000000000
102.38404442248 0.000000000000000 0.000311109345678 0.000000000000000
102.33383750338 0.000000000000000 0.000311011740941 0.000000000000000
102.29978576736 0.000000000000000 0.000310945558781 0.000000000000000
102.26573403134 0.000000000000000 0.000310879390781 0.000000000000000
102.24268886776 0.000000000000000 0.000310834618895 0.000000000000000
102.21964370418 0.000000000000000 0.000310789854356 0.000000000000000
102.20407062697 0.000000000000000 0.000310759608487 0.000000000000000
102.18849754975 0.000000000000000 0.000310729366319 0.000000000000000
102.17798430556 0.000000000000000 0.000310708952293 0.000000000000000
102.16747106137 0.000000000000000 0.000310688540126 0.000000000000000
102.16037750163 0.000000000000000 0.000310674768618 0.000000000000000
102.15328394189 0.000000000000000 0.000310660998075 0.000000000000000
102.14849770514 0.000000000000000 0.000310651707273 0.000000000000000
102.14371146840 0.000000000000000 0.000310642417012 0.000000000000000
102.14047920391 0.000000000000000 0.000310636143420 0.000000000000000
102.13724693942 0.000000000000000 0.000310629870171 0.000000000000000
102.13505844150 0.000000000000000 0.000310625622927 0.000000000000000
102.13286994357 0.000000000000000 0.000310621375936 0.000000000000000
102.13137876590 0.000000000000000 0.000310618482353 0.000000000000000
102.12988758823 0.000000000000000 0.000310615588985 0.000000000000000
102.12885610569 0.000000000000000 0.000310613587747 0.000000000000000
102.12782462316 0.000000000000000 0.000310611586714 0.000000000000000
102.12708344079 0.000000000000000 0.000310610149031 0.000000000000000
102.12634225843 0.000000000000000 0.000310608711567 0.000000000000000
102.12574029905 0.000000000000000 0.000310607544350 0.000000000000000
102.12513833967 0.000000000000000 0.000310606377440 0.000000000000000
102.12453638030 0.000000000000000 0.000310605210968 0.000000000000000
102.12442132090 0.000000000000000 0.000310604988069 0.000000000000000
102.12430626150 0.000000000000000 0.000310604765192 0.000000000000000
102.12419120210 0.000000000000000 0.000310604542338 0.000000000000000
102.12396108330 0.000000000000000 0.000310604096699 0.000000000000000
102.12373096450 0.000000000000000 0.000310603651153 0.000000000000000
102.12350084570 0.000000000000000 0.000310603205696 0.000000000000000
102.12327072690 0.000000000000000 0.000310602760323 0.000000000000000
102.12284968509 0.000000000000000 0.000310601945623 0.000000000000000
102.12242864328 0.000000000000000 0.000310601131122 0.000000000000000
102.12200760147 0.000000000000000 0.000310600316775 0.000000000000000
102.12158655966 0.000000000000000 0.000310599502546 0.000000000000000
102.12067458036 0.000000000000000 0.000310597739218 0.000000000000000
102.11976260106 0.000000000000000 0.000310595976163 0.000000000000000
102.11885062176 0.000000000000000 0.000310594213296 0.000000000000000
102.11793864246 0.000000000000000 0.000310592450566 0.000000000000000
102.11658693176 0.000000000000000 0.000310589838085 0.000000000000000
102.11523522105 0.000000000000000 0.000310587225774 0.000000000000000
102.11388351035 0.000000000000000 0.000310584613596 0.000000000000000
102.11253179964 0.000000000000000 0.000310582001527 0.000000000000000
102.10957950441 0.000000000000000 0.000310576296770 0.000000000000000
102.10662720918 0.000000000000000 0.000310570592352 0.000000000000000
102.10367491396 0.000000000000000 0.000310564888222 0.000000000000000
102.10072261873 0.000000000000000 0.000310559184345 0.000000000000000
102.09391647240 0.000000000000000 0.000310546035640 0.000000000000000
102.08711032608 0.000000000000000 0.000310532888022 0.000000000000000
102.08030417975 0.000000000000000 0.000310519741422 0.000000000000000
102.07349803343 0.000000000000000 0.000310506595800 0.000000000000000
102.05498536520 0.000000000000000 0.000310470844570 0.000000000000000
102.03647269697 0.000000000000000 0.000310435100183 0.000000000000000
102.01796002874 0.000000000000000 0.000310399362522 0.000000000000000
101.96792475665 0.000000000000000 0.000310302805716 0.000000000000000
101.91788948456 0.000000000000000 0.000310206297894 0.000000000000000
101.86785421246 0.000000000000000 0.000310109839524 0.000000000000000
101.77055129736 0.000000000000000 0.000309922403073 0.000000000000000
101.67324838226 0.000000000000000 0.000309735163402 0.000000000000000
101.60101409671 0.000000000000000 0.000309596295264 0.000000000000000
101.52877981115 0.000000000000000 0.000309457544533 0.000000000000000
101.47089784734 0.000000000000000 0.000309346450210 0.000000000000000
101.41301588352 0.000000000000000 0.000309235437153 0.000000000000000
101.36680414291 0.000000000000000 0.000309146866976 0.000000000000000
101.32059240230 0.000000000000000 0.000309058352244 0.000000000000000
101.28375001701 0.000000000000000 0.000308987824621 0.000000000000000
101.24690763171 0.000000000000000 0.000308917334381 0.000000000000000
101.21757081404 0.000000000000000 0.000308861231885 0.000000000000000
101.18823399636 0.000000000000000 0.000308805154305 0.000000000000000
101.16489749919 0.000000000000000 0.000308760564554 0.000000000000000
101.14156100202 0.000000000000000 0.000308715991244 0.000000000000000
101.12301325170 0.000000000000000 0.000308680576494 0.000000000000000
101.10446550138 0.000000000000000 0.000308645172500 0.000000000000000
101.08973412633 0.000000000000000 0.000308617060990 0.000000000000000
101.07500275128 0.000000000000000 0.000308588956472 0.000000000000000
101.06330919008 0.000000000000000 0.000308566652536 0.000000000000000
101.05161562889 0.000000000000000 0.000308544353123 0.000000000000000
101.04233772286 0.000000000000000 0.000308526663578 0.000000000000000
101.03305981682 0.000000000000000 0.000308508976952 0.000000000000000
101.02570119494 0.000000000000000 0.000308494951189 0.000000000000000
101.01834257305 0.000000000000000 0.000308480927310 0.000000000000000
101.01250774360 0.000000000000000 0.000308469808793 0.000000000000000
101.00667291415 0.000000000000000 0.000308458691497 0.000000000000000
101.00204709721 0.000000000000000 0.000308449878654 0.000000000000000
100.99742128026 0.000000000000000 0.000308441066606 0.000000000000000
100.99375414249 0.000000000000000 0.000308434081393 0.000000000000000
100.99008700471 0.000000000000000 0.000308427096705 0.000000000000000
100.98717958254 0.000000000000000 0.000308421559411 0.000000000000000
100.98427216036 0.000000000000000 0.000308416022472 0.000000000000000
100.98196637222 0.000000000000000 0.000308411631557 0.000000000000000
100.97966058409 0.000000000000000 0.000308407240889 0.000000000000000
100.97783083381 0.000000000000000 0.000308403756877 0.000000000000000
100.97600108353 0.000000000000000 0.000308400273043 0.000000000000000
100.97454754370 0.000000000000000 0.000308397505651 0.000000000000000
100.97309400386 0.000000000000000 0.000308394738394 0.000000000000000
100.97193724008 0.000000000000000 0.000308392536249 0.000000000000000
100.97078047630 0.000000000000000 0.000308390334214 0.000000000000000
100.96985712964 0.000000000000000 0.000308388576606 0.000000000000000
100.96893378298 0.000000000000000 0.000308386819091 0.000000000000000
100.96819306468 0.000000000000000 0.000308385409272 0.000000000000000
100.96745234639 0.000000000000000 0.000308383999539 0.000000000000000
100.96685310364 0.000000000000000 0.000308382859134 0.000000000000000
100.96625386088 0.000000000000000 0.000308381718810 0.000000000000000
100.96576189494 0.000000000000000 0.000308380782700 0.000000000000000
100.96526992900 0.000000000000000 0.000308379846670 0.000000000000000
100.96477796307 0.000000000000000 0.000308378910741 0.000000000000000
100.96421708830 0.000000000000000 0.000308377843871 0.000000000000000
100.96365621353 0.000000000000000 0.000308376777226 0.000000000000000
100.96309533876 0.000000000000000 0.000308375710886 0.000000000000000
100.96262971973 0.000000000000000 0.000308374825950 0.000000000000000
100.96216410070 0.000000000000000 0.000308373941346 0.000000000000000
100.96169848167 0.000000000000000 0.000308373057089 0.000000000000000
100.96123286264 0.000000000000000 0.000308372173152 0.000000000000000
100.96076724361 0.000000000000000 0.000308371289477 0.000000000000000
100.96030162458 0.000000000000000 0.000308370406004 0.000000000000000
100.95983600555 0.000000000000000 0.000308369522687 0.000000000000000
100.95890476749 0.000000000000000 0.000308367756390 0.000000000000000
100.95797352943 0.000000000000000 0.000308365990400 0.000000000000000
100.95704229137 0.000000000000000 0.000308364224624 0.000000000000000
100.95611105331 0.000000000000000 0.000308362459008 0.000000000000000
100.95476310532 0.000000000000000 0.000308359903536 0.000000000000000
100.95341515732 0.000000000000000 0.000308357348268 0.000000000000000
100.95206720933 0.000000000000000 0.000308354793166 0.000000000000000
100.95071926133 0.000000000000000 0.000308352238208 0.000000000000000
100.94779512955 0.000000000000000 0.000308346696108 0.000000000000000
100.94487099776 0.000000000000000 0.000308341154503 0.000000000000000
100.94194686598 0.000000000000000 0.000308335613341 0.000000000000000
100.93902273420 0.000000000000000 0.000308330072589 0.000000000000000
100.93233293552 0.000000000000000 0.000308317397959 0.000000000000000
100.92564313685 0.000000000000000 0.000308304725217 0.000000000000000
100.91895333817 0.000000000000000 0.000308292054296 0.000000000000000
100.91226353949 0.000000000000000 0.000308279385156 0.000000000000000
100.89433379867 0.000000000000000 0.000308245438423 0.000000000000000
100.87640405785 0.000000000000000 0.000308211504104 0.000000000000000
100.85847431703 0.000000000000000 0.000308177582087 0.000000000000000
100.81060363355 0.000000000000000 0.000308087073644 0.000000000000000
100.76273295006 0.000000000000000 0.000307996652732 0.000000000000000
100.71486226658 0.000000000000000 0.000307906319763 0.000000000000000
100.61759322499 0.000000000000000 0.000307723045151 0.000000000000000
100.52032418339 0.000000000000000 0.000307540143321 0.000000000000000
100.44784694353 0.000000000000000 0.000307404106425 0.000000000000000
100.37536970366 0.000000000000000 0.000307268285451 0.000000000000000
100.31726728335 0.000000000000000 0.000307159561646 0.000000000000000
100.25916486304 0.000000000000000 0.000307050982441 0.000000000000000
100.21275584544 0.000000000000000 0.000306964361165 0.000000000000000
100.16634682784 0.000000000000000 0.000306877835744 0.000000000000000
100.12933278170 0.000000000000000 0.000306808896263 0.000000000000000
100.09231873555 0.000000000000000 0.000306740019867 0.000000000000000
100.06283552005 0.000000000000000 0.000306685202770 0.000000000000000
100.03335230454 0.000000000000000 0.000306630426896 0.000000000000000
100.00989279372 0.000000000000000 0.000306586872075 0.000000000000000
99.98643328289 0.000000000000000 0.000306543344017 0.000000000000000
99.96778336895 0.000000000000000 0.000306508759245 0.000000000000000
99.94913345502 0.000000000000000 0.000306474191752 0.000000000000000
99.93431799057 0.000000000000000 0.000306446743814 0.000000000000000
99.91950252612 0.000000000000000 0.000306419306984 0.000000000000000
99.90774023373 0.000000000000000 0.000306397532311 0.000000000000000
99.89597794134 0.000000000000000 0.000306375764757 0.000000000000000
99.88664415827 0.000000000000000 0.000306358496557 0.000000000000000
99.87731037520 0.000000000000000 0.000306341232919 0.000000000000000
99.86990650654 0.000000000000000 0.000306327542087 0.000000000000000
99.86250263789 0.000000000000000 0.000306313854161 0.000000000000000
99.85663126789 0.000000000000000 0.000306303001536 0.000000000000000
99.85075989789 0.000000000000000 0.000306292150777 0.000000000000000
99.84610460964 0.000000000000000 0.000306283548776 0.000000000000000
99.84144932140 0.000000000000000 0.000306274947976 0.000000000000000
99.83775840667 0.000000000000000 0.000306268129757 0.000000000000000
99.83406749195 0.000000000000000 0.000306261312320 0.000000000000000
99.83114084103 0.000000000000000 0.000306255907111 0.000000000000000
99.82821419011 0.000000000000000 0.000306250502418 0.000000000000000
99.82589276906 0.000000000000000 0.000306246215792 0.000000000000000
99.82357134800 0.000000000000000 0.000306241929514 0.000000000000000
99.82172876768 0.000000000000000 0.000306238527628 0.000000000000000
99.81988618736 0.000000000000000 0.000306235125985 0.000000000000000
99.81842195393 0.000000000000000 0.000306232423004 0.000000000000000
99.81695772050 0.000000000000000 0.000306229720200 0.000000000000000
99.81579182742 0.000000000000000 0.000306227568235 0.000000000000000
99.81462593435 0.000000000000000 0.000306225416406 0.000000000000000
99.81369451046 0.000000000000000 0.000306223697433 0.000000000000000
99.81276308657 0.000000000000000 0.000306221978571 0.000000000000000
99.81201484714 0.000000000000000 0.000306220597852 0.000000000000000
99.81126660772 0.000000000000000 0.000306219217228 0.000000000000000
99.81065984898 0.000000000000000 0.000306218097741 0.000000000000000
99.81005309024 0.000000000000000 0.000306216978343 0.000000000000000
99.80955285163 0.000000000000000 0.000306216055541 0.000000000000000
99.80905261302 0.000000000000000 0.000306215132827 0.000000000000000
99.80855237441 0.000000000000000 0.000306214210219 0.000000000000000
99.80797377416 0.000000000000000 0.000306213143254 0.000000000000000
99.80739517390 0.000000000000000 0.000306212076531 0.000000000000000
99.80681657365 0.000000000000000 0.000306211010132 0.000000000000000
99.80672049792 0.000000000000000 0.000306210833096 0.000000000000000
99.80662442219 0.000000000000000 0.000306210656072 0.000000000000000
99.80652834646 0.000000000000000 0.000306210479060 0.000000000000000
99.80633619500 0.000000000000000 0.000306210125076 0.000000000000000
99.80614404354 0.000000000000000 0.000306209771145 0.000000000000000
99.80595189209 0.000000000000000 0.000306209417270 0.000000000000000
99.80583145763 0.000000000000000 0.000306209195510 0.000000000000000
99.80571102317 0.000000000000000 0.000306208973771 0.000000000000000
99.80547015426 0.000000000000000 0.000306208530335 0.000000000000000
99.80522928534 0.000000000000000 0.000306208086976 0.000000000000000
99.80498841643 0.000000000000000 0.000306207643689 0.000000000000000
99.80440802283 0.000000000000000 0.000306206575797 0.000000000000000
99.80382762923 0.000000000000000 0.000306205508188 0.000000000000000
99.80324723563 0.000000000000000 0.000306204440789 0.000000000000000
99.80210800140 0.000000000000000 0.000306202346076 0.000000000000000
99.80119397705 0.000000000000000 0.000306200665723 0.000000000000000
99.80027995270 0.000000000000000 0.000306198985557 0.000000000000000
99.79936592835 0.000000000000000 0.000306197305539 0.000000000000000
99.79845190399 0.000000000000000 0.000306195625646 0.000000000000000
99.79665747305 0.000000000000000 0.000306192327949 0.000000000000000
99.79486304211 0.000000000000000 0.000306189030587 0.000000000000000
99.79306861117 0.000000000000000 0.000306185733515 0.000000000000000
99.79127418023 0.000000000000000 0.000306182436705 0.000000000000000
99.78742648320 0.000000000000000 0.000306175368349 0.000000000000000
99.78357878617 0.000000000000000 0.000306168301001 0.000000000000000
99.77973108915 0.000000000000000 0.000306161234604 0.000000000000000
99.77588339212 0.000000000000000 0.000306154169126 0.000000000000000
99.76679474345 0.000000000000000 0.000306137483285 0.000000000000000
99.75770609479 0.000000000000000 0.000306120802272 0.000000000000000
99.74861744612 0.000000000000000 0.000306104126014 0.000000000000000
99.73952879746 0.000000000000000 0.000306087454470 0.000000000000000
99.71387738380 0.000000000000000 0.000306040426654 0.000000000000000
99.68822597015 0.000000000000000 0.000305993435991 0.000000000000000
99.66257455650 0.000000000000000 0.000305946482402 0.000000000000000
99.59101396940 0.000000000000000 0.000305815690775 0.000000000000000
99.51945338230 0.000000000000000 0.000305685189376 0.000000000000000
99.44789279519 0.000000000000000 0.000305554980434 0.000000000000000
99.33552795227 0.000000000000000 0.000305351122049 0.000000000000000
99.22316310935 0.000000000000000 0.000305148005215 0.000000000000000
99.13268718568 0.000000000000000 0.000304985005701 0.000000000000000
99.04221126201 0.000000000000000 0.000304822507447 0.000000000000000
98.97968547484 0.000000000000000 0.000304710507610 0.000000000000000
98.91715968767 0.000000000000000 0.000304598756989 0.000000000000000
98.87459164104 0.000000000000000 0.000304522821267 0.000000000000000
98.83202359442 0.000000000000000 0.000304447004862 0.000000000000000
98.80314888013 0.000000000000000 0.000304395645953 0.000000000000000
98.77427416584 0.000000000000000 0.000304344343343 0.000000000000000
98.75472973200 0.000000000000000 0.000304309650413 0.000000000000000
98.73518529816 0.000000000000000 0.000304274983807 0.000000000000000
98.72197552801 0.000000000000000 0.000304251568248 0.000000000000000
98.70876575786 0.000000000000000 0.000304228164952 0.000000000000000
98.69984555502 0.000000000000000 0.000304212368345 0.000000000000000
98.69092535218 0.000000000000000 0.000304196577470 0.000000000000000
98.68490366102 0.000000000000000 0.000304185920942 0.000000000000000
98.67888196985 0.000000000000000 0.000304175267135 0.000000000000000
98.67481477941 0.000000000000000 0.000304168072893 0.000000000000000
98.67074758896 0.000000000000000 0.000304160879993 0.000000000000000
98.66799478400 0.000000000000000 0.000304156012414 0.000000000000000
98.66524197903 0.000000000000000 0.000304151145548 0.000000000000000
98.66336880720 0.000000000000000 0.000304147834298 0.000000000000000
98.66149563537 0.000000000000000 0.000304144523475 0.000000000000000
98.66020454608 0.000000000000000 0.000304142241779 0.000000000000000
98.65891345679 0.000000000000000 0.000304139960388 0.000000000000000
98.65799460110 0.000000000000000 0.000304138336984 0.000000000000000
98.65707574541 0.000000000000000 0.000304136713848 0.000000000000000
98.65635592839 0.000000000000000 0.000304135442563 0.000000000000000
98.65563611137 0.000000000000000 0.000304134171593 0.000000000000000
98.65491629435 0.000000000000000 0.000304132901064 0.000000000000000
98.65441276227 0.000000000000000 0.000304132012637 0.000000000000000
98.65390923018 0.000000000000000 0.000304131124542 0.000000000000000
98.65340569810 0.000000000000000 0.000304130236784 0.000000000000000
98.65290216601 0.000000000000000 0.000304129349328 0.000000000000000
98.65239863393 0.000000000000000 0.000304128462121 0.000000000000000
98.65189510185 0.000000000000000 0.000304127575108 0.000000000000000
98.65139156976 0.000000000000000 0.000304126688248 0.000000000000000
98.65038450559 0.000000000000000 0.000304124914872 0.000000000000000
98.64937744142 0.000000000000000 0.000304123141827 0.000000000000000
98.64837037726 0.000000000000000 0.000304121369029 0.000000000000000
98.64736331309 0.000000000000000 0.000304119596427 0.000000000000000
98.64586837841 0.000000000000000 0.000304116965390 0.000000000000000
98.64437344374 0.000000000000000 0.000304114334653 0.000000000000000
98.64287850906 0.000000000000000 0.000304111704179 0.000000000000000
98.64138357439 0.000000000000000 0.000304109073943 0.000000000000000
98.63815966474 0.000000000000000 0.000304103402438 0.000000000000000
98.63493575509 0.000000000000000 0.000304097731864 0.000000000000000
98.63171184544 0.000000000000000 0.000304092062169 0.000000000000000
98.62848793579 0.000000000000000 0.000304086393321 0.000000000000000
98.62111601222 0.000000000000000 0.000304073433785 0.000000000000000
98.61374408865 0.000000000000000 0.000304060478418 0.000000000000000
98.60637216508 0.000000000000000 0.000304047527153 0.000000000000000
98.59900024151 0.000000000000000 0.000304034579950 0.000000000000000
98.57928897193 0.000000000000000 0.000303999981111 0.000000000000000
98.55957770236 0.000000000000000 0.000303965410941 0.000000000000000
98.53986643278 0.000000000000000 0.000303930869336 0.000000000000000
98.48733846466 0.000000000000000 0.000303838959786 0.000000000000000
98.43481049654 0.000000000000000 0.000303747253040 0.000000000000000
98.38228252842 0.000000000000000 0.000303655749624 0.000000000000000
98.28567680339 0.000000000000000 0.000303487996305 0.000000000000000
98.18907107836 0.000000000000000 0.000303320939407 0.000000000000000
98.09246535333 0.000000000000000 0.000303154586393 0.000000000000000
97.99585962830 0.000000000000000 0.000302988946300 0.000000000000000
97.91777014467 0.000000000000000 0.000302855582409 0.000000000000000
97.83968066105 0.000000000000000 0.000302722697785 0.000000000000000
97.78574383088 0.000000000000000 0.000302631197284 0.000000000000000
97.73180700070 0.000000000000000 0.000302539931593 0.000000000000000
97.69511081292 0.000000000000000 0.000302477974230 0.000000000000000
97.65841462515 0.000000000000000 0.000302416127905 0.000000000000000
97.63353537780 0.000000000000000 0.000302374261096 0.000000000000000
97.60865613046 0.000000000000000 0.000302332446198 0.000000000000000
97.59182188037 0.000000000000000 0.000302304182297 0.000000000000000
97.57498763028 0.000000000000000 0.000302275942514 0.000000000000000
97.56361176472 0.000000000000000 0.000302256873031 0.000000000000000
97.55223589916 0.000000000000000 0.000302237814737 0.000000000000000
97.54455404515 0.000000000000000 0.000302224951511 0.000000000000000
97.53687219115 0.000000000000000 0.000302212093507 0.000000000000000
97.53168481147 0.000000000000000 0.000302203413795 0.000000000000000
97.52649743178 0.000000000000000 0.000302194736567 0.000000000000000
97.52299048783 0.000000000000000 0.000302188871753 0.000000000000000
97.51948354388 0.000000000000000 0.000302183008171 0.000000000000000
97.51710457642 0.000000000000000 0.000302179031303 0.000000000000000
97.51472560897 0.000000000000000 0.000302175055099 0.000000000000000
97.51309825653 0.000000000000000 0.000302172335571 0.000000000000000
97.51147090409 0.000000000000000 0.000302169616453 0.000000000000000
97.51033486364 0.000000000000000 0.000302167718551 0.000000000000000
97.50919882320 0.000000000000000 0.000302165820954 0.000000000000000
97.50836171369 0.000000000000000 0.000302164422931 0.000000000000000
97.50752460419 0.000000000000000 0.000302163025196 0.000000000000000
97.50668749469 0.000000000000000 0.000302161627865 0.000000000000000
97.50585038518 0.000000000000000 0.000302160231105 0.000000000000000
97.50573140196 0.000000000000000 0.000302160032634 0.000000000000000
97.50561241874 0.000000000000000 0.000302159834179 0.000000000000000
97.50549343552 0.000000000000000 0.000302159635741 0.000000000000000
97.50525546908 0.000000000000000 0.000302159238917 0.000000000000000
97.50501750264 0.000000000000000 0.000302158842161 0.000000000000000
97.50477953620 0.000000000000000 0.000302158445474 0.000000000000000
97.50454156975 0.000000000000000 0.000302158048854 0.000000000000000
97.50399146311 0.000000000000000 0.000302157132217 0.000000000000000
97.50344135646 0.000000000000000 0.000302156215857 0.000000000000000
97.50289124981 0.000000000000000 0.000302155299713 0.000000000000000
97.50234114317 0.000000000000000 0.000302154383740 0.000000000000000
97.50090131111 0.000000000000000 0.000302151986891 0.000000000000000
97.49975912741 0.000000000000000 0.000302150085947 0.000000000000000
97.49861694371 0.000000000000000 0.000302148185287 0.000000000000000
97.49747476001 0.000000000000000 0.000302146284863 0.000000000000000
97.49633257630 0.000000000000000 0.000302144384642 0.000000000000000
97.49426560937 0.000000000000000 0.000302140946342 0.000000000000000
97.49219864244 0.000000000000000 0.000302137508567 0.000000000000000
97.49013167551 0.000000000000000 0.000302134071276 0.000000000000000
97.48806470857 0.000000000000000 0.000302130634441 0.000000000000000
97.48354776398 0.000000000000000 0.000302123125436 0.000000000000000
97.47903081938 0.000000000000000 0.000302115618413 0.000000000000000
97.47451387478 0.000000000000000 0.000302108113316 0.000000000000000
97.46999693019 0.000000000000000 0.000302100610109 0.000000000000000
97.45923472201 0.000000000000000 0.000302082740241 0.000000000000000
97.44847251383 0.000000000000000 0.000302064880840 0.000000000000000
97.43771030565 0.000000000000000 0.000302047031816 0.000000000000000
97.41148892822 0.000000000000000 0.000302003587082 0.000000000000000
97.38526755079 0.000000000000000 0.000301960203422 0.000000000000000
97.35904617336 0.000000000000000 0.000301916880728 0.000000000000000
97.28834891189 0.000000000000000 0.000301800379286 0.000000000000000
97.21765165042 0.000000000000000 0.000301684321804 0.000000000000000
97.14695438895 0.000000000000000 0.000301568709681 0.000000000000000
97.03559609550 0.000000000000000 0.000301387511545 0.000000000000000
96.92423780205 0.000000000000000 0.000301207432435 0.000000000000000
96.83438970606 0.000000000000000 0.000301062961187 0.000000000000000
96.74454161006 0.000000000000000 0.000300919233283 0.000000000000000
96.68237609075 0.000000000000000 0.000300820228091 0.000000000000000
96.62021057145 0.000000000000000 0.000300721586108 0.000000000000000
96.57785124976 0.000000000000000 0.000300654581761 0.000000000000000
96.53549192806 0.000000000000000 0.000300587748963 0.000000000000000
96.50674027985 0.000000000000000 0.000300542484217 0.000000000000000
96.47798863164 0.000000000000000 0.000300497299598 0.000000000000000
96.45851800214 0.000000000000000 0.000300466746319 0.000000000000000
96.43904737265 0.000000000000000 0.000300436230215 0.000000000000000
96.42588238707 0.000000000000000 0.000300415618057 0.000000000000000
96.41271740150 0.000000000000000 0.000300395023095 0.000000000000000
96.40382433052 0.000000000000000 0.000300381120803 0.000000000000000
96.39493125953 0.000000000000000 0.000300367226483 0.000000000000000
96.38892545592 0.000000000000000 0.000300357847720 0.000000000000000
96.38291965231 0.000000000000000 0.000300348472695 0.000000000000000
96.37886064191 0.000000000000000 0.000300342138765 0.000000000000000
96.37480163152 0.000000000000000 0.000300335806638 0.000000000000000
96.37205103649 0.000000000000000 0.000300331516730 0.000000000000000
96.36930044146 0.000000000000000 0.000300327227743 0.000000000000000
96.36742387955 0.000000000000000 0.000300324302204 0.000000000000000
96.36554731763 0.000000000000000 0.000300321377189 0.000000000000000
96.36424598627 0.000000000000000 0.000300319349145 0.000000000000000
96.36294465491 0.000000000000000 0.000300317321454 0.000000000000000
96.36200354891 0.000000000000000 0.000300315855324 0.000000000000000
96.36106244291 0.000000000000000 0.000300314389493 0.000000000000000
96.36012133691 0.000000000000000 0.000300312924066 0.000000000000000
96.35918023090 0.000000000000000 0.000300311459218 0.000000000000000
96.35905037639 0.000000000000000 0.000300311257155 0.000000000000000
96.35892052188 0.000000000000000 0.000300311055109 0.000000000000000
96.35879066736 0.000000000000000 0.000300310853079 0.000000000000000
96.35866081285 0.000000000000000 0.000300310651066 0.000000000000000
96.35840110382 0.000000000000000 0.000300310247095 0.000000000000000
96.35814139480 0.000000000000000 0.000300309843198 0.000000000000000
96.35788168577 0.000000000000000 0.000300309439374 0.000000000000000
96.35762197674 0.000000000000000 0.000300309035622 0.000000000000000
96.35736226772 0.000000000000000 0.000300308631939 0.000000000000000
96.35676206835 0.000000000000000 0.000300307699242 0.000000000000000
96.35616186899 0.000000000000000 0.000300306766818 0.000000000000000
96.35556166962 0.000000000000000 0.000300305834608 0.000000000000000
96.35496147026 0.000000000000000 0.000300304902567 0.000000000000000
96.35436127089 0.000000000000000 0.000300303970665 0.000000000000000
96.35315678500 0.000000000000000 0.000300302100844 0.000000000000000
96.35195229911 0.000000000000000 0.000300300231379 0.000000000000000
96.35074781322 0.000000000000000 0.000300298362204 0.000000000000000
96.34954332732 0.000000000000000 0.000300296493279 0.000000000000000
96.34833884143 0.000000000000000 0.000300294624577 0.000000000000000
96.34615211954 0.000000000000000 0.000300291232503 0.000000000000000
96.34396539765 0.000000000000000 0.000300287841051 0.000000000000000
96.34177867577 0.000000000000000 0.000300284450181 0.000000000000000
96.33959195388 0.000000000000000 0.000300281059868 0.000000000000000
96.33740523199 0.000000000000000 0.000300277670096 0.000000000000000
96.33196706410 0.000000000000000 0.000300269242337 0.000000000000000
96.32652889622 0.000000000000000 0.000300260817750 0.000000000000000
96.32109072833 0.000000000000000 0.000300252396275 0.000000000000000
96.31565256045 0.000000000000000 0.000300243977879 0.000000000000000
96.30200663156 0.000000000000000 0.000300222867123 0.000000000000000
96.28836070267 0.000000000000000 0.000300201775461 0.000000000000000
96.27471477378 0.000000000000000 0.000300180702795 0.000000000000000
96.24071248622 0.000000000000000 0.000300128277263 0.000000000000000
96.20671019866 0.000000000000000 0.000300075969092 0.000000000000000
96.17270791111 0.000000000000000 0.000300023778175 0.000000000000000
96.07789190512 0.000000000000000 0.000299878862507 0.000000000000000
95.98307589913 0.000000000000000 0.000299734860395 0.000000000000000
95.90522461728 0.000000000000000 0.000299617308410 0.000000000000000
95.82737333543 0.000000000000000 0.000299500376851 0.000000000000000
95.76493894544 0.000000000000000 0.000299407050948 0.000000000000000
95.70250455545 0.000000000000000 0.000299314126774 0.000000000000000
95.65252180947 0.000000000000000 0.000299240026006 0.000000000000000
95.60253906348 0.000000000000000 0.000299166185223 0.000000000000000
95.56259980256 0.000000000000000 0.000299107369578 0.000000000000000
95.52266054163 0.000000000000000 0.000299048721355 0.000000000000000
95.49079686337 0.000000000000000 0.000299002052122 0.000000000000000
95.45893318511 0.000000000000000 0.000298955490293 0.000000000000000
95.43354581348 0.000000000000000 0.000298918469318 0.000000000000000
95.40815844185 0.000000000000000 0.000298881517007 0.000000000000000
95.38795337952 0.000000000000000 0.000298852156970 0.000000000000000
95.36774831719 0.000000000000000 0.000298822840699 0.000000000000000
95.35168242301 0.000000000000000 0.000298799561422 0.000000000000000
95.33561652882 0.000000000000000 0.000298776309972 0.000000000000000
95.32285146988 0.000000000000000 0.000298757855561 0.000000000000000
95.31008641094 0.000000000000000 0.000298739418810 0.000000000000000
95.29995017323 0.000000000000000 0.000298724791511 0.000000000000000
95.28981393552 0.000000000000000 0.000298710175405 0.000000000000000
95.28176896694 0.000000000000000 0.000298698582824 0.000000000000000
95.27372399835 0.000000000000000 0.000298686997334 0.000000000000000
95.26734104949 0.000000000000000 0.000298677810364 0.000000000000000
95.26095810063 0.000000000000000 0.000298668627887 0.000000000000000
95.25589488221 0.000000000000000 0.000298661347177 0.000000000000000
95.25083166379 0.000000000000000 0.000298654069320 0.000000000000000
95.24681552398 0.000000000000000 0.000298648298572 0.000000000000000
95.24279938417 0.000000000000000 0.000298642529642 0.000000000000000
95.23961330713 0.000000000000000 0.000298637954348 0.000000000000000
95.23642723008 0.000000000000000 0.000298633380222 0.000000000000000
95.23389855477 0.000000000000000 0.000298629750742 0.000000000000000
95.23136987946 0.000000000000000 0.000298626122018 0.000000000000000
95.22936122995 0.000000000000000 0.000298623240096 0.000000000000000
95.22735258045 0.000000000000000 0.000298620358673 0.000000000000000
95.22575457964 0.000000000000000 0.000298618066695 0.000000000000000
95.22415657883 0.000000000000000 0.000298615775053 0.000000000000000
95.22288198412 0.000000000000000 0.000298613947450 0.000000000000000
95.22160738942 0.000000000000000 0.000298612120083 0.000000000000000
95.22058633701 0.000000000000000 0.000298610656396 0.000000000000000
95.21956528460 0.000000000000000 0.000298609192882 0.000000000000000
95.21874134292 0.000000000000000 0.000298608012032 0.000000000000000
95.21791740124 0.000000000000000 0.000298606831318 0.000000000000000
95.21724407067 0.000000000000000 0.000298605866542 0.000000000000000
95.21657074010 0.000000000000000 0.000298604901880 0.000000000000000
95.21589740953 0.000000000000000 0.000298603937351 0.000000000000000
95.21514133493 0.000000000000000 0.000298602854479 0.000000000000000
95.21438526034 0.000000000000000 0.000298601771856 0.000000000000000
95.21362918574 0.000000000000000 0.000298600689556 0.000000000000000
95.21287311114 0.000000000000000 0.000298599607676 0.000000000000000
95.21243266768 0.000000000000000 0.000298598977673 0.000000000000000
95.21199222422 0.000000000000000 0.000298598347857 0.000000000000000
95.21155178076 0.000000000000000 0.000298597718223 0.000000000000000
95.21086129255 0.000000000000000 0.000298596731473 0.000000000000000
95.21017080434 0.000000000000000 0.000298595745063 0.000000000000000
95.20948031612 0.000000000000000 0.000298594758915 0.000000000000000
95.20878982791 0.000000000000000 0.000298593772972 0.000000000000000
95.20744384061 0.000000000000000 0.000298591851503 0.000000000000000
95.20609785332 0.000000000000000 0.000298589930491 0.000000000000000
95.20475186602 0.000000000000000 0.000298588009848 0.000000000000000
95.20340587873 0.000000000000000 0.000298586089525 0.000000000000000
95.20144777796 0.000000000000000 0.000298583296409 0.000000000000000
95.19948967719 0.000000000000000 0.000298580503844 0.000000000000000
95.19753157643 0.000000000000000 0.000298577711798 0.000000000000000
95.19557347566 0.000000000000000 0.000298574920247 0.000000000000000
95.19123728759 0.000000000000000 0.000298568740091 0.000000000000000
95.18690109952 0.000000000000000 0.000298562562192 0.000000000000000
95.18256491145 0.000000000000000 0.000298556386499 0.000000000000000
95.17822872338 0.000000000000000 0.000298550212981 0.000000000000000
95.16816395691 0.000000000000000 0.000298535891854 0.000000000000000
95.15809919043 0.000000000000000 0.000298521582185 0.000000000000000
95.14803442395 0.000000000000000 0.000298507283908 0.000000000000000
95.13796965747 0.000000000000000 0.000298492996982 0.000000000000000
95.11017551783 0.000000000000000 0.000298453601989 0.000000000000000
95.08238137819 0.000000000000000 0.000298414293128 0.000000000000000
95.05458723855 0.000000000000000 0.000298375070254 0.000000000000000
94.97852359565 0.000000000000000 0.000298268169035 0.000000000000000
94.90245995274 0.000000000000000 0.000298161911009 0.000000000000000
94.82639630984 0.000000000000000 0.000298056296385 0.000000000000000
94.71778676892 0.000000000000000 0.000297906608225 0.000000000000000
94.60917722800 0.000000000000000 0.000297758236660 0.000000000000000
94.52303465732 0.000000000000000 0.000297641496772 0.000000000000000
94.43689208664 0.000000000000000 0.000297525591735 0.000000000000000
94.37735038767 0.000000000000000 0.000297445968368 0.000000000000000
94.31780868870 0.000000000000000 0.000297366747549 0.000000000000000
94.27723077023 0.000000000000000 0.000297312989844 0.000000000000000
94.23665285175 0.000000000000000 0.000297259420675 0.000000000000000
94.20910511048 0.000000000000000 0.000297223161195 0.000000000000000
94.18155736922 0.000000000000000 0.000297186989236 0.000000000000000
94.16289893759 0.000000000000000 0.000297162539386 0.000000000000000
94.14424050596 0.000000000000000 0.000297138129955 0.000000000000000
94.13162251001 0.000000000000000 0.000297121645762 0.000000000000000
94.11900451405 0.000000000000000 0.000297105180198 0.000000000000000
94.11047888449 0.000000000000000 0.000297094065470 0.000000000000000
94.10195325492 0.000000000000000 0.000297082959348 0.000000000000000
94.09619310178 0.000000000000000 0.000297075460657 0.000000000000000
94.09043294864 0.000000000000000 0.000297067965982 0.000000000000000
94.08653648768 0.000000000000000 0.000297062898520 0.000000000000000
94.08264002672 0.000000000000000 0.000297057832982 0.000000000000000
94.07999442556 0.000000000000000 0.000297054394741 0.000000000000000
94.07734882439 0.000000000000000 0.000297050957472 0.000000000000000
94.07553584307 0.000000000000000 0.000297048602576 0.000000000000000
94.07372286174 0.000000000000000 0.000297046248224 0.000000000000000
94.07245197799 0.000000000000000 0.000297044598211 0.000000000000000
94.07118109423 0.000000000000000 0.000297042948558 0.000000000000000
94.07023340873 0.000000000000000 0.000297041718713 0.000000000000000
94.06928572322 0.000000000000000 0.000297040489181 0.000000000000000
94.06833803772 0.000000000000000 0.000297039260063 0.000000000000000
94.06756490307 0.000000000000000 0.000297038257738 0.000000000000000
94.06741027614 0.000000000000000 0.000297038057327 0.000000000000000
94.06725564921 0.000000000000000 0.000297037856934 0.000000000000000
94.06710102228 0.000000000000000 0.000297037656561 0.000000000000000
94.06679176842 0.000000000000000 0.000297037255875 0.000000000000000
94.06648251456 0.000000000000000 0.000297036855270 0.000000000000000
94.06617326070 0.000000000000000 0.000297036454746 0.000000000000000
94.06586400683 0.000000000000000 0.000297036054298 0.000000000000000
94.06524250923 0.000000000000000 0.000297035249739 0.000000000000000
94.06462101164 0.000000000000000 0.000297034445421 0.000000000000000
94.06399951404 0.000000000000000 0.000297033641296 0.000000000000000
94.06337801644 0.000000000000000 0.000297032837331 0.000000000000000
94.06181032194 0.000000000000000 0.000297030809926 0.000000000000000
94.06024262744 0.000000000000000 0.000297028783119 0.000000000000000
94.05867493294 0.000000000000000 0.000297026756795 0.000000000000000
94.05710723844 0.000000000000000 0.000297024730892 0.000000000000000
94.05502849936 0.000000000000000 0.000297022045165 0.000000000000000
94.05294976029 0.000000000000000 0.000297019360062 0.000000000000000
94.05087102121 0.000000000000000 0.000297016675553 0.000000000000000
94.04879228214 0.000000000000000 0.000297013991618 0.000000000000000
94.04408767052 0.000000000000000 0.000297007919378 0.000000000000000
94.03938305891 0.000000000000000 0.000297001849910 0.000000000000000
94.03467844730 0.000000000000000 0.000296995783164 0.000000000000000
94.02997383569 0.000000000000000 0.000296989719110 0.000000000000000
94.01904397717 0.000000000000000 0.000296975641263 0.000000000000000
94.00811411866 0.000000000000000 0.000296961577696 0.000000000000000
93.99718426014 0.000000000000000 0.000296947528342 0.000000000000000
93.98625440163 0.000000000000000 0.000296933493160 0.000000000000000
93.95585564239 0.000000000000000 0.000296894532004 0.000000000000000
93.92545688315 0.000000000000000 0.000296855679972 0.000000000000000
93.89505812391 0.000000000000000 0.000296816936864 0.000000000000000
93.81139520298 0.000000000000000 0.000296710870201 0.000000000000000
93.72773228204 0.000000000000000 0.000296605626216 0.000000000000000
93.64406936111 0.000000000000000 0.000296501204029 0.000000000000000
93.53866121021 0.000000000000000 0.000296370810547 0.000000000000000
93.43325305931 0.000000000000000 0.000296241721529 0.000000000000000
93.35178757166 0.000000000000000 0.000296142848938 0.000000000000000
93.27032208400 0.000000000000000 0.000296044758173 0.000000000000000
93.21414660361 0.000000000000000 0.000295977575040 0.000000000000000
93.15797112322 0.000000000000000 0.000295910765542 0.000000000000000
93.11970511433 0.000000000000000 0.000295865470256 0.000000000000000
93.08143910544 0.000000000000000 0.000295820349229 0.000000000000000
93.05546723963 0.000000000000000 0.000295789824239 0.000000000000000
93.02949537383 0.000000000000000 0.000295759379908 0.000000000000000
93.01190698699 0.000000000000000 0.000295738808640 0.000000000000000
92.99431860016 0.000000000000000 0.000295718274548 0.000000000000000
92.98242496781 0.000000000000000 0.000295704410096 0.000000000000000
92.97053133547 0.000000000000000 0.000295690562757 0.000000000000000
92.96249459735 0.000000000000000 0.000295681215595 0.000000000000000
92.95445785923 0.000000000000000 0.000295671876334 0.000000000000000
92.94902638900 0.000000000000000 0.000295665569092 0.000000000000000
92.94359491878 0.000000000000000 0.000295659265538 0.000000000000000
92.93991793553 0.000000000000000 0.000295655000305 0.000000000000000
92.93624095229 0.000000000000000 0.000295650736841 0.000000000000000
92.93373977339 0.000000000000000 0.000295647837770 0.000000000000000
92.93123859450 0.000000000000000 0.000295644939596 0.000000000000000
92.92951711688 0.000000000000000 0.000295642945440 0.000000000000000
92.92779563927 0.000000000000000 0.000295640951790 0.000000000000000
92.92657559745 0.000000000000000 0.000295639539203 0.000000000000000
92.92535555563 0.000000000000000 0.000295638126961 0.000000000000000
92.92441382122 0.000000000000000 0.000295637037156 0.000000000000000
92.92347208681 0.000000000000000 0.000295635947671 0.000000000000000
92.92253035240 0.000000000000000 0.000295634858605 0.000000000000000
92.92185515899 0.000000000000000 0.000295634078107 0.000000000000000
92.92117996557 0.000000000000000 0.000295633297931 0.000000000000000
92.92050477215 0.000000000000000 0.000295632518086 0.000000000000000
92.91982957874 0.000000000000000 0.000295631738547 0.000000000000000
92.91915438532 0.000000000000000 0.000295630959266 0.000000000000000
92.91847919190 0.000000000000000 0.000295630180194 0.000000000000000
92.91780399849 0.000000000000000 0.000295629401293 0.000000000000000
92.91645361166 0.000000000000000 0.000295627843905 0.000000000000000
92.91510322482 0.000000000000000 0.000295626286955 0.000000000000000
92.91375283799 0.000000000000000 0.000295624730371 0.000000000000000
92.91240245116 0.000000000000000 0.000295623174109 0.000000000000000
92.91043199065 0.000000000000000 0.000295620903769 0.000000000000000
92.90846153014 0.000000000000000 0.000295618634010 0.000000000000000
92.90649106963 0.000000000000000 0.000295616364802 0.000000000000000
92.90452060913 0.000000000000000 0.000295614096127 0.000000000000000
92.90023810565 0.000000000000000 0.000295609167278 0.000000000000000
92.89595560217 0.000000000000000 0.000295604240799 0.000000000000000
92.89167309869 0.000000000000000 0.000295599316647 0.000000000000000
92.88739059522 0.000000000000000 0.000295594394794 0.000000000000000
92.87757110237 0.000000000000000 0.000295583117916 0.000000000000000
92.86775160952 0.000000000000000 0.000295571852912 0.000000000000000
92.85793211667 0.000000000000000 0.000295560599720 0.000000000000000
92.84811262382 0.000000000000000 0.000295549358304 0.000000000000000
92.82168356878 0.000000000000000 0.000295519160461 0.000000000000000
92.79525451373 0.000000000000000 0.000295489047463 0.000000000000000
92.76882545869 0.000000000000000 0.000295459019114 0.000000000000000
92.69802117537 0.000000000000000 0.000295378988274 0.000000000000000
92.62721689206 0.000000000000000 0.000295299562158 0.000000000000000
92.55641260875 0.000000000000000 0.000295220739254 0.000000000000000
92.44632523880 0.000000000000000 0.000295099379975 0.000000000000000
92.33623786884 0.000000000000000 0.000294979472295 0.000000000000000
92.24744546121 0.000000000000000 0.000294883815317 0.000000000000000
92.15865305357 0.000000000000000 0.000294789100896 0.000000000000000
92.09714280460 0.000000000000000 0.000294724040948 0.000000000000000
92.03563255563 0.000000000000000 0.000294659433747 0.000000000000000
91.99367721837 0.000000000000000 0.000294615625995 0.000000000000000
91.95172188111 0.000000000000000 0.000294572029349 0.000000000000000
91.92322280417 0.000000000000000 0.000294542535929 0.000000000000000
91.89472372724 0.000000000000000 0.000294513140179 0.000000000000000
91.87541285009 0.000000000000000 0.000294493277310 0.000000000000000
91.85610197294 0.000000000000000 0.000294473459429 0.000000000000000
91.84303846923 0.000000000000000 0.000294460078506 0.000000000000000
91.82997496552 0.000000000000000 0.000294446718266 0.000000000000000
91.82114571877 0.000000000000000 0.000294437700216 0.000000000000000
91.81231647202 0.000000000000000 0.000294428691692 0.000000000000000
91.80634914065 0.000000000000000 0.000294422608624 0.000000000000000
91.80038180928 0.000000000000000 0.000294416529980 0.000000000000000
91.79634301796 0.000000000000000 0.000294412418394 0.000000000000000
91.79230422663 0.000000000000000 0.000294408308906 0.000000000000000
91.78955908165 0.000000000000000 0.000294405516939 0.000000000000000
91.78681393667 0.000000000000000 0.000294402726013 0.000000000000000
91.78492833556 0.000000000000000 0.000294400809603 0.000000000000000
91.78304273444 0.000000000000000 0.000294398893758 0.000000000000000
91.78171334628 0.000000000000000 0.000294397543424 0.000000000000000
91.78038395812 0.000000000000000 0.000294396193451 0.000000000000000
91.77937518147 0.000000000000000 0.000294395169341 0.000000000000000
91.77836640483 0.000000000000000 0.000294394145537 0.000000000000000
91.77735762818 0.000000000000000 0.000294393122130 0.000000000000000
91.77660055162 0.000000000000000 0.000294392354404 0.000000000000000
91.77584347505 0.000000000000000 0.000294391587017 0.000000000000000
91.77508639849 0.000000000000000 0.000294390819988 0.000000000000000
91.77432932193 0.000000000000000 0.000294390053294 0.000000000000000
91.77357224536 0.000000000000000 0.000294389286882 0.000000000000000
91.77281516880 0.000000000000000 0.000294388520697 0.000000000000000
91.77205809224 0.000000000000000 0.000294387754699 0.000000000000000
91.77054393911 0.000000000000000 0.000294386223157 0.000000000000000
91.76902978599 0.000000000000000 0.000294384692103 0.000000000000000
91.76751563286 0.000000000000000 0.000294383161465 0.000000000000000
91.76600147974 0.000000000000000 0.000294381631217 0.000000000000000
91.76382964497 0.000000000000000 0.000294379436917 0.000000000000000
91.76165781021 0.000000000000000 0.000294377243250 0.000000000000000
91.75948597545 0.000000000000000 0.000294375050234 0.000000000000000
91.75731414068 0.000000000000000 0.000294372857846 0.000000000000000
91.75252884947 0.000000000000000 0.000294368029436 0.000000000000000
91.74774355825 0.000000000000000 0.000294363203941 0.000000000000000
91.74295826703 0.000000000000000 0.000294358381321 0.000000000000000
91.73817297581 0.000000000000000 0.000294353561550 0.000000000000000
91.72712672880 0.000000000000000 0.000294342446510 0.000000000000000
91.71608048178 0.000000000000000 0.000294331346440 0.000000000000000
91.70503423476 0.000000000000000 0.000294320261280 0.000000000000000
91.69398798775 0.000000000000000 0.000294309190987 0.000000000000000
91.66380995683 0.000000000000000 0.000294279022830 0.000000000000000
91.63363192592 0.000000000000000 0.000294248965074 0.000000000000000
91.60345389500 0.000000000000000 0.000294219017432 0.000000000000000
91.52160830147 0.000000000000000 0.000294138348988 0.000000000000000
91.43976270793 0.000000000000000 0.000294058485102 0.000000000000000
91.35791711439 0.000000000000000 0.000293979422466 0.000000000000000
91.25236574828 0.000000000000000 0.000293878638905 0.000000000000000
91.14681438217 0.000000000000000 0.000293779177415 0.000000000000000
91.06476624152 0.000000000000000 0.000293702773643 0.000000000000000
90.98271810087 0.000000000000000 0.000293627164546 0.000000000000000
90.92609029318 0.000000000000000 0.000293575443692 0.000000000000000
90.86946248548 0.000000000000000 0.000293524100583 0.000000000000000
90.83087327287 0.000000000000000 0.000293489329005 0.000000000000000
90.79228406026 0.000000000000000 0.000293454732811 0.000000000000000
90.76608581786 0.000000000000000 0.000293431345417 0.000000000000000
90.73988757545 0.000000000000000 0.000293408038933 0.000000000000000
90.72214218533 0.000000000000000 0.000293392298277 0.000000000000000
90.70439679522 0.000000000000000 0.000293376594819 0.000000000000000
90.69239466965 0.000000000000000 0.000293365994877 0.000000000000000
90.68039254408 0.000000000000000 0.000293355412020 0.000000000000000
90.67228054189 0.000000000000000 0.000293348268979 0.000000000000000
90.66416853970 0.000000000000000 0.000293341133806 0.000000000000000
90.65868399813 0.000000000000000 0.000293336314189 0.000000000000000
90.65319945656 0.000000000000000 0.000293331498232 0.000000000000000
90.64948355362 0.000000000000000 0.000293328237420 0.000000000000000
90.64576765067 0.000000000000000 0.000293324978351 0.000000000000000
90.64323554025 0.000000000000000 0.000293322758568 0.000000000000000
90.64070342983 0.000000000000000 0.000293320539658 0.000000000000000
90.63895349761 0.000000000000000 0.000293319006720 0.000000000000000
90.63720356538 0.000000000000000 0.000293317474266 0.000000000000000
90.63595014749 0.000000000000000 0.000293316376953 0.000000000000000
90.63469672959 0.000000000000000 0.000293315279965 0.000000000000000
90.63369236086 0.000000000000000 0.000293314401223 0.000000000000000
90.63268799214 0.000000000000000 0.000293313522794 0.000000000000000
90.63168362341 0.000000000000000 0.000293312644761 0.000000000000000
90.63152179282 0.000000000000000 0.000293312503331 0.000000000000000
90.63135996224 0.000000000000000 0.000293312361913 0.000000000000000
90.63119813166 0.000000000000000 0.000293312220509 0.000000000000000
90.63087447049 0.000000000000000 0.000293311937743 0.000000000000000
90.63055080932 0.000000000000000 0.000293311655034 0.000000000000000
90.63022714816 0.000000000000000 0.000293311372380 0.000000000000000
90.62990348699 0.000000000000000 0.000293311089781 0.000000000000000
90.62915338204 0.000000000000000 0.000293310435034 0.000000000000000
90.62840327709 0.000000000000000 0.000293309780526 0.000000000000000
90.62765317213 0.000000000000000 0.000293309126216 0.000000000000000
90.62690306718 0.000000000000000 0.000293308472070 0.000000000000000
90.62491028316 0.000000000000000 0.000293306734869 0.000000000000000
90.62337035923 0.000000000000000 0.000293305392960 0.000000000000000
90.62183043530 0.000000000000000 0.000293304051445 0.000000000000000
90.62029051138 0.000000000000000 0.000293302710290 0.000000000000000
90.61875058745 0.000000000000000 0.000293301369475 0.000000000000000
90.61594742949 0.000000000000000 0.000293298929590 0.000000000000000
90.61314427153 0.000000000000000 0.000293296490737 0.000000000000000
90.61034111357 0.000000000000000 0.000293294052887 0.000000000000000
90.60753795561 0.000000000000000 0.000293291616021 0.000000000000000
90.60140665210 0.000000000000000 0.000293286289282 0.000000000000000
90.59527534859 0.000000000000000 0.000293280967118 0.000000000000000
90.58914404508 0.000000000000000 0.000293275649490 0.000000000000000
90.58301274157 0.000000000000000 0.000293270336372 0.000000000000000
90.56836465559 0.000000000000000 0.000293257661147 0.000000000000000
90.55371656961 0.000000000000000 0.000293245011443 0.000000000000000
90.53906848363 0.000000000000000 0.000293232387171 0.000000000000000
90.50330932763 0.000000000000000 0.000293201675026 0.000000000000000
90.46755017163 0.000000000000000 0.000293171113500 0.000000000000000
90.43179101564 0.000000000000000 0.000293140702102 0.000000000000000
90.33512547804 0.000000000000000 0.000293059240503 0.000000000000000
90.23845994044 0.000000000000000 0.000292978865422 0.000000000000000
90.16271194154 0.000000000000000 0.000292916637730 0.000000000000000
90.08696394263 0.000000000000000 0.000292855069884 0.000000000000000
90.02610091832 0.000000000000000 0.000292806076735 0.000000000000000
89.96523789401 0.000000000000000 0.000292757506362 0.000000000000000
89.91648116583 0.000000000000000 0.000292718901315 0.000000000000000
89.86772443766 0.000000000000000 0.000292680566162 0.000000000000000
89.82874325183 0.000000000000000 0.000292650110853 0.000000000000000
89.78976206601 0.000000000000000 0.000292619827448 0.000000000000000
89.75864869396 0.000000000000000 0.000292595779537 0.000000000000000
89.72753532190 0.000000000000000 0.000292571840881 0.000000000000000
89.70273656532 0.000000000000000 0.000292552838878 0.000000000000000
89.67793780874 0.000000000000000 0.000292533906178 0.000000000000000
89.65819512866 0.000000000000000 0.000292518883084 0.000000000000000
89.63845244858 0.000000000000000 0.000292503903877 0.000000000000000
89.62275010075 0.000000000000000 0.000292492021487 0.000000000000000
89.60704775291 0.000000000000000 0.000292480166850 0.000000000000000
89.59456864534 0.000000000000000 0.000292470765422 0.000000000000000
89.58208953776 0.000000000000000 0.000292461381526 0.000000000000000
89.57217816904 0.000000000000000 0.000292453940985 0.000000000000000
89.56226680032 0.000000000000000 0.000292446511512 0.000000000000000
89.55439847820 0.000000000000000 0.000292440621375 0.000000000000000
89.54653015608 0.000000000000000 0.000292434738225 0.000000000000000
89.54028565262 0.000000000000000 0.000292430074183 0.000000000000000
89.53404114916 0.000000000000000 0.000292425414554 0.000000000000000
89.52908597700 0.000000000000000 0.000292421720165 0.000000000000000
89.52413080484 0.000000000000000 0.000292418028568 0.000000000000000
89.52019836543 0.000000000000000 0.000292415100898 0.000000000000000
89.51626592601 0.000000000000000 0.000292412174999 0.000000000000000
89.51314386488 0.000000000000000 0.000292409853322 0.000000000000000
89.51002180374 0.000000000000000 0.000292407532774 0.000000000000000
89.50754099556 0.000000000000000 0.000292405689665 0.000000000000000
89.50506018738 0.000000000000000 0.000292403847281 0.000000000000000
89.50308585590 0.000000000000000 0.000292402381559 0.000000000000000
89.50111152442 0.000000000000000 0.000292400916311 0.000000000000000
89.49953607246 0.000000000000000 0.000292399747436 0.000000000000000
89.49796062050 0.000000000000000 0.000292398578877 0.000000000000000
89.49669779438 0.000000000000000 0.000292397642434 0.000000000000000
89.49543496826 0.000000000000000 0.000292396706208 0.000000000000000
89.49441498868 0.000000000000000 0.000292395950186 0.000000000000000
89.49339500909 0.000000000000000 0.000292395194318 0.000000000000000
89.49256020155 0.000000000000000 0.000292394575797 0.000000000000000
89.49172539400 0.000000000000000 0.000292393957395 0.000000000000000
89.49089058645 0.000000000000000 0.000292393339123 0.000000000000000
89.48994877732 0.000000000000000 0.000292392641777 0.000000000000000
89.48900696819 0.000000000000000 0.000292391944649 0.000000000000000
89.48806515906 0.000000000000000 0.000292391247785 0.000000000000000
89.48712334993 0.000000000000000 0.000292390551245 0.000000000000000
89.48693498810 0.000000000000000 0.000292390411982 0.000000000000000
89.48674662628 0.000000000000000 0.000292390272734 0.000000000000000
89.48655826445 0.000000000000000 0.000292390133502 0.000000000000000
89.48618154080 0.000000000000000 0.000292389855085 0.000000000000000
89.48580481714 0.000000000000000 0.000292389576732 0.000000000000000
89.48542809349 0.000000000000000 0.000292389298441 0.000000000000000
89.48505136984 0.000000000000000 0.000292389020206 0.000000000000000
89.48426019295 0.000000000000000 0.000292388436041 0.000000000000000
89.48346901607 0.000000000000000 0.000292387852074 0.000000000000000
89.48267783918 0.000000000000000 0.000292387268272 0.000000000000000
89.48188666229 0.000000000000000 0.000292386684612 0.000000000000000
89.48109548540 0.000000000000000 0.000292386101079 0.000000000000000
89.47903175811 0.000000000000000 0.000292384579487 0.000000000000000
89.47696803081 0.000000000000000 0.000292383058556 0.000000000000000
89.47490430351 0.000000000000000 0.000292381538218 0.000000000000000
89.47284057621 0.000000000000000 0.000292380018438 0.000000000000000
89.47077684891 0.000000000000000 0.000292378499194 0.000000000000000
89.46733183934 0.000000000000000 0.000292375964259 0.000000000000000
89.46388682976 0.000000000000000 0.000292373430742 0.000000000000000
89.46044182018 0.000000000000000 0.000292370898619 0.000000000000000
89.45699681060 0.000000000000000 0.000292368367877 0.000000000000000
89.44878720086 0.000000000000000 0.000292362342515 0.000000000000000
89.44057759113 0.000000000000000 0.000292356324850 0.000000000000000
89.43236798140 0.000000000000000 0.000292350314840 0.000000000000000
89.42415837167 0.000000000000000 0.000292344312455 0.000000000000000
89.40367009141 0.000000000000000 0.000292329365761 0.000000000000000
89.38318181115 0.000000000000000 0.000292314466251 0.000000000000000
89.36269353090 0.000000000000000 0.000292299613775 0.000000000000000
89.31061642107 0.000000000000000 0.000292262072578 0.000000000000000
89.25853931125 0.000000000000000 0.000292224833008 0.000000000000000
89.20646220142 0.000000000000000 0.000292187893455 0.000000000000000
89.11292440153 0.000000000000000 0.000292122294042 0.000000000000000
89.01938660163 0.000000000000000 0.000292057650089 0.000000000000000
88.92584880173 0.000000000000000 0.000291993954608 0.000000000000000
88.83231100183 0.000000000000000 0.000291931200766 0.000000000000000
88.75488105835 0.000000000000000 0.000291879961370 0.000000000000000
88.67745111486 0.000000000000000 0.000291829359502 0.000000000000000
88.62377298702 0.000000000000000 0.000291794652413 0.000000000000000
88.57009485919 0.000000000000000 0.000291760249292 0.000000000000000
88.53351545408 0.000000000000000 0.000291736978708 0.000000000000000
88.49693604897 0.000000000000000 0.000291713848645 0.000000000000000
88.47210793377 0.000000000000000 0.000291698229165 0.000000000000000
88.44727981857 0.000000000000000 0.000291682674279 0.000000000000000
88.43046504654 0.000000000000000 0.000291672176448 0.000000000000000
88.41365027451 0.000000000000000 0.000291661708238 0.000000000000000
88.40227783400 0.000000000000000 0.000291654645009 0.000000000000000
88.39090539350 0.000000000000000 0.000291647595361 0.000000000000000
88.38321749173 0.000000000000000 0.000291642837428 0.000000000000000
88.37552958995 0.000000000000000 0.000291638085744 0.000000000000000
88.37032857134 0.000000000000000 0.000291634874699 0.000000000000000
88.36512755273 0.000000000000000 0.000291631666559 0.000000000000000
88.36159835880 0.000000000000000 0.000291629491325 0.000000000000000
88.35806916487 0.000000000000000 0.000291627317477 0.000000000000000
88.35565560659 0.000000000000000 0.000291625831637 0.000000000000000
88.35324204831 0.000000000000000 0.000291624346493 0.000000000000000
88.35155942252 0.000000000000000 0.000291623311553 0.000000000000000
88.34987679674 0.000000000000000 0.000291622277003 0.000000000000000
88.34864243992 0.000000000000000 0.000291621518343 0.000000000000000
88.34740808309 0.000000000000000 0.000291620759955 0.000000000000000
88.34617372626 0.000000000000000 0.000291620001893 0.000000000000000
88.34493936944 0.000000000000000 0.000291619244243 0.000000000000000
88.34477752474 0.000000000000000 0.000291619144938 0.000000000000000
88.34461568004 0.000000000000000 0.000291619045643 0.000000000000000
88.34445383534 0.000000000000000 0.000291618946357 0.000000000000000
88.34413014594 0.000000000000000 0.000291618747814 0.000000000000000
88.34380645654 0.000000000000000 0.000291618549310 0.000000000000000
88.34348276714 0.000000000000000 0.000291618350845 0.000000000000000
88.34315907774 0.000000000000000 0.000291618152418 0.000000000000000
88.34228772898 0.000000000000000 0.000291617618445 0.000000000000000
88.34141638022 0.000000000000000 0.000291617084705 0.000000000000000
88.34054503146 0.000000000000000 0.000291616551159 0.000000000000000
88.33967368269 0.000000000000000 0.000291616017777 0.000000000000000
88.33772090253 0.000000000000000 0.000291614822913 0.000000000000000
88.33576812236 0.000000000000000 0.000291613628622 0.000000000000000
88.33381534219 0.000000000000000 0.000291612434840 0.000000000000000
88.33186256202 0.000000000000000 0.000291611241530 0.000000000000000
88.32927604198 0.000000000000000 0.000291609661647 0.000000000000000
88.32668952194 0.000000000000000 0.000291608082528 0.000000000000000
88.32410300190 0.000000000000000 0.000291606504156 0.000000000000000
88.32151648186 0.000000000000000 0.000291604926518 0.000000000000000
88.31566410404 0.000000000000000 0.000291601359557 0.000000000000000
88.30981172622 0.000000000000000 0.000291597796261 0.000000000000000
88.30395934840 0.000000000000000 0.000291594236598 0.000000000000000
88.29810697058 0.000000000000000 0.000291590680550 0.000000000000000
88.28451524820 0.000000000000000 0.000291582435769 0.000000000000000
88.27092352583 0.000000000000000 0.000291574210306 0.000000000000000
88.25733180346 0.000000000000000 0.000291566004098 0.000000000000000
88.24374008108 0.000000000000000 0.000291557817094 0.000000000000000
88.20596376752 0.000000000000000 0.000291535162932 0.000000000000000
88.16818745395 0.000000000000000 0.000291512656086 0.000000000000000
88.13041114038 0.000000000000000 0.000291490295890 0.000000000000000
88.03323842482 0.000000000000000 0.000291433447133 0.000000000000000
87.93606570925 0.000000000000000 0.000291377554651 0.000000000000000
87.86232478166 0.000000000000000 0.000291335772368 0.000000000000000
87.78858385407 0.000000000000000 0.000291294531219 0.000000000000000
87.72930637186 0.000000000000000 0.000291261768840 0.000000000000000
87.67002888966 0.000000000000000 0.000291229351671 0.000000000000000
87.62255620286 0.000000000000000 0.000291203637917 0.000000000000000
87.57508351605 0.000000000000000 0.000291178143424 0.000000000000000
87.53713809267 0.000000000000000 0.000291157922491 0.000000000000000
87.49919266930 0.000000000000000 0.000291137840619 0.000000000000000
87.46891236560 0.000000000000000 0.000291121914846 0.000000000000000
87.43863206189 0.000000000000000 0.000291106077142 0.000000000000000
87.41450163060 0.000000000000000 0.000291093518969 0.000000000000000
87.39037119931 0.000000000000000 0.000291081016496 0.000000000000000
87.37116346972 0.000000000000000 0.000291071104329 0.000000000000000
87.35195574014 0.000000000000000 0.000291061227349 0.000000000000000
87.33668072104 0.000000000000000 0.000291053397735 0.000000000000000
87.32140570195 0.000000000000000 0.000291045590328 0.000000000000000
87.30926731964 0.000000000000000 0.000291039401951 0.000000000000000
87.29712893733 0.000000000000000 0.000291033227579 0.000000000000000
87.28748875509 0.000000000000000 0.000291028333931 0.000000000000000
87.27784857285 0.000000000000000 0.000291023449112 0.000000000000000
87.27019568823 0.000000000000000 0.000291019577574 0.000000000000000
87.26254280362 0.000000000000000 0.000291015711604 0.000000000000000
87.25646908343 0.000000000000000 0.000291012647337 0.000000000000000
87.25039536325 0.000000000000000 0.000291009586584 0.000000000000000
87.24557520770 0.000000000000000 0.000291007160049 0.000000000000000
87.24075505215 0.000000000000000 0.000291004735734 0.000000000000000
87.23692894803 0.000000000000000 0.000291002812965 0.000000000000000
87.23310284391 0.000000000000000 0.000291000891604 0.000000000000000
87.23006405116 0.000000000000000 0.000290999366615 0.000000000000000
87.22702525840 0.000000000000000 0.000290997842524 0.000000000000000
87.22460906068 0.000000000000000 0.000290996631336 0.000000000000000
87.22219286296 0.000000000000000 0.000290995420724 0.000000000000000
87.22026789267 0.000000000000000 0.000290994456654 0.000000000000000
87.21834292238 0.000000000000000 0.000290993492960 0.000000000000000
87.21680413445 0.000000000000000 0.000290992722873 0.000000000000000
87.21526534651 0.000000000000000 0.000290991953036 0.000000000000000
87.21402825058 0.000000000000000 0.000290991334317 0.000000000000000
87.21279115464 0.000000000000000 0.000290990715770 0.000000000000000
87.21178688517 0.000000000000000 0.000290990213766 0.000000000000000
87.21078261569 0.000000000000000 0.000290989711885 0.000000000000000
87.20995319434 0.000000000000000 0.000290989297483 0.000000000000000
87.20912377299 0.000000000000000 0.000290988883175 0.000000000000000
87.20829435163 0.000000000000000 0.000290988468971 0.000000000000000
87.20732934008 0.000000000000000 0.000290987987198 0.000000000000000
87.20636432853 0.000000000000000 0.000290987505605 0.000000000000000
87.20539931698 0.000000000000000 0.000290987024226 0.000000000000000
87.20522904131 0.000000000000000 0.000290986939312 0.000000000000000
87.20505876563 0.000000000000000 0.000290986854406 0.000000000000000
87.20488848996 0.000000000000000 0.000290986769509 0.000000000000000
87.20454793861 0.000000000000000 0.000290986599739 0.000000000000000
87.20420738727 0.000000000000000 0.000290986430004 0.000000000000000
87.20386683592 0.000000000000000 0.000290986260304 0.000000000000000
87.20352628457 0.000000000000000 0.000290986090639 0.000000000000000
87.20247189946 0.000000000000000 0.000290985565544 0.000000000000000
87.20162194066 0.000000000000000 0.000290985142462 0.000000000000000
87.20077198185 0.000000000000000 0.000290984719535 0.000000000000000
87.19992202305 0.000000000000000 0.000290984296740 0.000000000000000
87.19907206425 0.000000000000000 0.000290983874063 0.000000000000000
87.19749915094 0.000000000000000 0.000290983092140 0.000000000000000
87.19592623764 0.000000000000000 0.000290982310536 0.000000000000000
87.19435332433 0.000000000000000 0.000290981529223 0.000000000000000
87.19278041103 0.000000000000000 0.000290980748186 0.000000000000000
87.19019872096 0.000000000000000 0.000290979466812 0.000000000000000
87.18761703089 0.000000000000000 0.000290978186126 0.000000000000000
87.18503534082 0.000000000000000 0.000290976906113 0.000000000000000
87.18245365075 0.000000000000000 0.000290975626761 0.000000000000000
87.17690080294 0.000000000000000 0.000290972877269 0.000000000000000
87.17134795512 0.000000000000000 0.000290970130760 0.000000000000000
87.16579510731 0.000000000000000 0.000290967387209 0.000000000000000
87.16024225950 0.000000000000000 0.000290964646600 0.000000000000000
87.14739939648 0.000000000000000 0.000290958319224 0.000000000000000
87.13455653347 0.000000000000000 0.000290952007441 0.000000000000000
87.12171367045 0.000000000000000 0.000290945711198 0.000000000000000
87.10887080744 0.000000000000000 0.000290939430451 0.000000000000000
87.07388491116 0.000000000000000 0.000290922399036 0.000000000000000
87.03889901488 0.000000000000000 0.000290905481750 0.000000000000000
87.00391311860 0.000000000000000 0.000290888678032 0.000000000000000
86.90921865707 0.000000000000000 0.000290843761182 0.000000000000000
86.81452419555 0.000000000000000 0.000290799662533 0.000000000000000
86.73931885888 0.000000000000000 0.000290765216628 0.000000000000000
86.66411352221 0.000000000000000 0.000290731276049 0.000000000000000
86.60371516065 0.000000000000000 0.000290704380851 0.000000000000000
86.54331679909 0.000000000000000 0.000290677806361 0.000000000000000
86.49493961856 0.000000000000000 0.000290656750898 0.000000000000000
86.44656243804 0.000000000000000 0.000290635898640 0.000000000000000
86.40789043776 0.000000000000000 0.000290619375094 0.000000000000000
86.36921843748 0.000000000000000 0.000290602980164 0.000000000000000
86.33835600212 0.000000000000000 0.000290589988022 0.000000000000000
86.30749356676 0.000000000000000 0.000290577077198 0.000000000000000
86.28289773870 0.000000000000000 0.000290566845974 0.000000000000000
86.25830191065 0.000000000000000 0.000290556666110 0.000000000000000
86.23872275956 0.000000000000000 0.000290548599214 0.000000000000000
86.21914360847 0.000000000000000 0.000290540564727 0.000000000000000
86.20357257975 0.000000000000000 0.000290534198110 0.000000000000000
86.18800155103 0.000000000000000 0.000290527851929 0.000000000000000
86.17562751388 0.000000000000000 0.000290522823281 0.000000000000000
86.16325347673 0.000000000000000 0.000290517807512 0.000000000000000
86.15342583510 0.000000000000000 0.000290513833085 0.000000000000000
86.14359819347 0.000000000000000 0.000290509866772 0.000000000000000
86.13579625939 0.000000000000000 0.000290506723786 0.000000000000000
86.12799432532 0.000000000000000 0.000290503585913 0.000000000000000
86.12180211121 0.000000000000000 0.000290501099097 0.000000000000000
86.11560989710 0.000000000000000 0.000290498615505 0.000000000000000
86.11069551036 0.000000000000000 0.000290496646726 0.000000000000000
86.10578112362 0.000000000000000 0.000290494679982 0.000000000000000
86.10188001450 0.000000000000000 0.000290493120207 0.000000000000000
86.09797890537 0.000000000000000 0.000290491561722 0.000000000000000
86.09488030255 0.000000000000000 0.000290490324758 0.000000000000000
86.09178169973 0.000000000000000 0.000290489088616 0.000000000000000
86.08931765531 0.000000000000000 0.000290488106211 0.000000000000000
86.08685361089 0.000000000000000 0.000290487124332 0.000000000000000
86.08489015583 0.000000000000000 0.000290486342310 0.000000000000000
86.08292670077 0.000000000000000 0.000290485560630 0.000000000000000
86.08135667609 0.000000000000000 0.000290484935830 0.000000000000000
86.07978665140 0.000000000000000 0.000290484311257 0.000000000000000
86.07852381300 0.000000000000000 0.000290483809054 0.000000000000000
86.07726097459 0.000000000000000 0.000290483307006 0.000000000000000
86.07623493081 0.000000000000000 0.000290482899214 0.000000000000000
86.07520888702 0.000000000000000 0.000290482491534 0.000000000000000
86.07436017011 0.000000000000000 0.000290482154398 0.000000000000000
86.07351145319 0.000000000000000 0.000290481817348 0.000000000000000
86.07266273628 0.000000000000000 0.000290481480389 0.000000000000000
86.07166968572 0.000000000000000 0.000290481086254 0.000000000000000
86.07067663516 0.000000000000000 0.000290480692277 0.000000000000000
86.06968358461 0.000000000000000 0.000290480298486 0.000000000000000
86.06949545764 0.000000000000000 0.000290480223908 0.000000000000000
86.06930733067 0.000000000000000 0.000290480149339 0.000000000000000
86.06911920370 0.000000000000000 0.000290480074777 0.000000000000000
86.06874294976 0.000000000000000 0.000290479925680 0.000000000000000
86.06836669582 0.000000000000000 0.000290479776616 0.000000000000000
86.06799044188 0.000000000000000 0.000290479627586 0.000000000000000
86.06761418794 0.000000000000000 0.000290479478590 0.000000000000000
86.06668247573 0.000000000000000 0.000290479109770 0.000000000000000
86.06575076353 0.000000000000000 0.000290478741123 0.000000000000000
86.06481905133 0.000000000000000 0.000290478372626 0.000000000000000
86.06388733913 0.000000000000000 0.000290478004258 0.000000000000000
86.06338740873 0.000000000000000 0.000290477806649 0.000000000000000
86.06288747833 0.000000000000000 0.000290477609072 0.000000000000000
86.06238754793 0.000000000000000 0.000290477411525 0.000000000000000
86.06188761753 0.000000000000000 0.000290477214028 0.000000000000000
86.06088775673 0.000000000000000 0.000290476819142 0.000000000000000
86.05988789593 0.000000000000000 0.000290476424285 0.000000000000000
86.05888803513 0.000000000000000 0.000290476029537 0.000000000000000
86.05788817433 0.000000000000000 0.000290475634887 0.000000000000000
86.05526254404 0.000000000000000 0.000290474598987 0.000000000000000
86.05263691374 0.000000000000000 0.000290473563718 0.000000000000000
86.05001128344 0.000000000000000 0.000290472529061 0.000000000000000
86.04738565314 0.000000000000000 0.000290471495008 0.000000000000000
86.04212765561 0.000000000000000 0.000290469426036 0.000000000000000
86.03686965807 0.000000000000000 0.000290467359422 0.000000000000000
86.03161166054 0.000000000000000 0.000290465295146 0.000000000000000
86.02635366300 0.000000000000000 0.000290463233196 0.000000000000000
86.01420181397 0.000000000000000 0.000290458476644 0.000000000000000
86.00204996494 0.000000000000000 0.000290453732398 0.000000000000000
85.98989811590 0.000000000000000 0.000290449000413 0.000000000000000
85.97774626687 0.000000000000000 0.000290444280653 0.000000000000000
85.94530088739 0.000000000000000 0.000290431738549 0.000000000000000
85.91285550792 0.000000000000000 0.000290419282893 0.000000000000000
85.88041012844 0.000000000000000 0.000290406913228 0.000000000000000
85.79394365123 0.000000000000000 0.000290374364411 0.000000000000000
85.70747717401 0.000000000000000 0.000290342415501 0.000000000000000
85.62101069680 0.000000000000000 0.000290311058937 0.000000000000000
85.52002461780 0.000000000000000 0.000290275178127 0.000000000000000
85.41903853880 0.000000000000000 0.000290240083428 0.000000000000000
85.34237527460 0.000000000000000 0.000290213959805 0.000000000000000
85.26571201040 0.000000000000000 0.000290188278462 0.000000000000000
85.21294894535 0.000000000000000 0.000290170858015 0.000000000000000
85.16018588031 0.000000000000000 0.000290153643518 0.000000000000000
85.12426511343 0.000000000000000 0.000290142041123 0.000000000000000
85.08834434656 0.000000000000000 0.000290130533129 0.000000000000000
85.06397270728 0.000000000000000 0.000290122778699 0.000000000000000
85.03960106800 0.000000000000000 0.000290115067428 0.000000000000000
85.02309895683 0.000000000000000 0.000290109870556 0.000000000000000
85.00659684567 0.000000000000000 0.000290104693397 0.000000000000000
84.99543633097 0.000000000000000 0.000290101203210 0.000000000000000
84.98427581626 0.000000000000000 0.000290097722035 0.000000000000000
84.97672949843 0.000000000000000 0.000290095373310 0.000000000000000
84.96918318060 0.000000000000000 0.000290093028722 0.000000000000000
84.96407422908 0.000000000000000 0.000290091443765 0.000000000000000
84.95896527756 0.000000000000000 0.000290089860727 0.000000000000000
84.95549227012 0.000000000000000 0.000290088785702 0.000000000000000
84.95201926268 0.000000000000000 0.000290087711589 0.000000000000000
84.94963384361 0.000000000000000 0.000290086974381 0.000000000000000
84.94724842454 0.000000000000000 0.000290086237628 0.000000000000000
84.94556740562 0.000000000000000 0.000290085718722 0.000000000000000
84.94388638670 0.000000000000000 0.000290085200072 0.000000000000000
84.94261293047 0.000000000000000 0.000290084807355 0.000000000000000
84.94133947424 0.000000000000000 0.000290084414821 0.000000000000000
84.94006601802 0.000000000000000 0.000290084022501 0.000000000000000
84.93910423734 0.000000000000000 0.000290083726369 0.000000000000000
84.93891188121 0.000000000000000 0.000290083667162 0.000000000000000
84.93871952507 0.000000000000000 0.000290083607962 0.000000000000000
84.93852716893 0.000000000000000 0.000290083548769 0.000000000000000
84.93814245666 0.000000000000000 0.000290083430403 0.000000000000000
84.93775774439 0.000000000000000 0.000290083312066 0.000000000000000
84.93737303212 0.000000000000000 0.000290083193756 0.000000000000000
84.93698831985 0.000000000000000 0.000290083075473 0.000000000000000
84.93613131915 0.000000000000000 0.000290082812071 0.000000000000000
84.93527431846 0.000000000000000 0.000290082548782 0.000000000000000
84.93441731776 0.000000000000000 0.000290082285592 0.000000000000000
84.93356031707 0.000000000000000 0.000290082022490 0.000000000000000
84.93110713058 0.000000000000000 0.000290081269780 0.000000000000000
84.92924375419 0.000000000000000 0.000290080698407 0.000000000000000
84.92738037780 0.000000000000000 0.000290080127328 0.000000000000000
84.92551700141 0.000000000000000 0.000290079556530 0.000000000000000
84.92365362502 0.000000000000000 0.000290078986005 0.000000000000000
84.92025257973 0.000000000000000 0.000290077945364 0.000000000000000
84.91685153445 0.000000000000000 0.000290076905592 0.000000000000000
84.91345048917 0.000000000000000 0.000290075866675 0.000000000000000
84.91004944388 0.000000000000000 0.000290074828608 0.000000000000000
84.90260487035 0.000000000000000 0.000290072559312 0.000000000000000
84.89516029682 0.000000000000000 0.000290070294021 0.000000000000000
84.88771572329 0.000000000000000 0.000290068032714 0.000000000000000
84.88027114976 0.000000000000000 0.000290065775377 0.000000000000000
84.86245519410 0.000000000000000 0.000290060389287 0.000000000000000
84.84463923844 0.000000000000000 0.000290055025762 0.000000000000000
84.82682328278 0.000000000000000 0.000290049684709 0.000000000000000
84.78327548634 0.000000000000000 0.000290036723530 0.000000000000000
84.73972768990 0.000000000000000 0.000290023895073 0.000000000000000
84.69617989347 0.000000000000000 0.000290011198325 0.000000000000000
84.60277207502 0.000000000000000 0.000289984403503 0.000000000000000
84.50936425656 0.000000000000000 0.000289958200690 0.000000000000000
84.43924862558 0.000000000000000 0.000289938915471 0.000000000000000
84.36913299459 0.000000000000000 0.000289919954798 0.000000000000000
84.31280067072 0.000000000000000 0.000289904954075 0.000000000000000
84.25646834685 0.000000000000000 0.000289890158517 0.000000000000000
84.21138598514 0.000000000000000 0.000289878464318 0.000000000000000
84.16630362342 0.000000000000000 0.000289866899381 0.000000000000000
84.13029022377 0.000000000000000 0.000289857753169 0.000000000000000
84.09427682412 0.000000000000000 0.000289848688389 0.000000000000000
84.06555272883 0.000000000000000 0.000289841516450 0.000000000000000
84.03682863354 0.000000000000000 0.000289834395797 0.000000000000000
84.01394799552 0.000000000000000 0.000289828760278 0.000000000000000
83.99106735751 0.000000000000000 0.000289823157048 0.000000000000000
83.97286078622 0.000000000000000 0.000289818721446 0.000000000000000
83.95465421492 0.000000000000000 0.000289814306165 0.000000000000000
83.94017940358 0.000000000000000 0.000289810810341 0.000000000000000
83.92570459223 0.000000000000000 0.000289807327303 0.000000000000000
83.91420453071 0.000000000000000 0.000289804569171 0.000000000000000
83.90270446919 0.000000000000000 0.000289801819083 0.000000000000000
83.89357252246 0.000000000000000 0.000289799641022 0.000000000000000
83.88444057573 0.000000000000000 0.000289797468023 0.000000000000000
83.87719159132 0.000000000000000 0.000289795746687 0.000000000000000
83.86994260690 0.000000000000000 0.000289794028538 0.000000000000000
83.86418920026 0.000000000000000 0.000289792667137 0.000000000000000
83.85843579362 0.000000000000000 0.000289791307745 0.000000000000000
83.85386900587 0.000000000000000 0.000289790230153 0.000000000000000
83.84930221812 0.000000000000000 0.000289789153829 0.000000000000000
83.84567581630 0.000000000000000 0.000289788300045 0.000000000000000
83.84204941447 0.000000000000000 0.000289787447064 0.000000000000000
83.83916719166 0.000000000000000 0.000289786769700 0.000000000000000
83.83628496884 0.000000000000000 0.000289786092847 0.000000000000000
83.83399048698 0.000000000000000 0.000289785554386 0.000000000000000
83.83169600512 0.000000000000000 0.000289785016253 0.000000000000000
83.82986429714 0.000000000000000 0.000289784586894 0.000000000000000
83.82803258917 0.000000000000000 0.000289784157750 0.000000000000000
83.82656338690 0.000000000000000 0.000289783813693 0.000000000000000
83.82509418463 0.000000000000000 0.000289783469778 0.000000000000000
83.82390623725 0.000000000000000 0.000289783191808 0.000000000000000
83.82271828986 0.000000000000000 0.000289782913935 0.000000000000000
83.82174419451 0.000000000000000 0.000289782686161 0.000000000000000
83.82077009916 0.000000000000000 0.000289782458458 0.000000000000000
83.81979600381 0.000000000000000 0.000289782230830 0.000000000000000
83.81869046045 0.000000000000000 0.000289781972584 0.000000000000000
83.81758491709 0.000000000000000 0.000289781714454 0.000000000000000
83.81647937373 0.000000000000000 0.000289781456456 0.000000000000000
83.81537383037 0.000000000000000 0.000289781198613 0.000000000000000
83.81516141591 0.000000000000000 0.000289781149091 0.000000000000000
83.81494900146 0.000000000000000 0.000289781099576 0.000000000000000
83.81473658700 0.000000000000000 0.000289781050067 0.000000000000000
83.81431175809 0.000000000000000 0.000289780951070 0.000000000000000
83.81388692918 0.000000000000000 0.000289780852098 0.000000000000000
83.81346210026 0.000000000000000 0.000289780753152 0.000000000000000
83.81303727135 0.000000000000000 0.000289780654230 0.000000000000000
83.81207779522 0.000000000000000 0.000289780430898 0.000000000000000
83.81111831910 0.000000000000000 0.000289780207668 0.000000000000000
83.81015884297 0.000000000000000 0.000289779984528 0.000000000000000
83.80919936684 0.000000000000000 0.000289779761470 0.000000000000000
83.80823989072 0.000000000000000 0.000289779538488 0.000000000000000
83.80571221463 0.000000000000000 0.000289778951388 0.000000000000000
83.80318453855 0.000000000000000 0.000289778364737 0.000000000000000
83.80065686246 0.000000000000000 0.000289777778511 0.000000000000000
83.79812918638 0.000000000000000 0.000289777192697 0.000000000000000
83.79560151029 0.000000000000000 0.000289776607285 0.000000000000000
83.79140428498 0.000000000000000 0.000289775636081 0.000000000000000
83.78720705967 0.000000000000000 0.000289774665961 0.000000000000000
83.78300983435 0.000000000000000 0.000289773696913 0.000000000000000
83.77881260904 0.000000000000000 0.000289772728933 0.000000000000000
83.76876580235 0.000000000000000 0.000289770416213 0.000000000000000
83.75871899567 0.000000000000000 0.000289768109544 0.000000000000000
83.74867218898 0.000000000000000 0.000289765808902 0.000000000000000
83.73862538229 0.000000000000000 0.000289763514268 0.000000000000000
83.71340949764 0.000000000000000 0.000289757781436 0.000000000000000
83.68819361298 0.000000000000000 0.000289752086122 0.000000000000000
83.66297772833 0.000000000000000 0.000289746428121 0.000000000000000
83.59858625801 0.000000000000000 0.000289732147579 0.000000000000000
83.53419478768 0.000000000000000 0.000289718106031 0.000000000000000
83.46980331736 0.000000000000000 0.000289704300492 0.000000000000000
83.36204640822 0.000000000000000 0.000289681718102 0.000000000000000
83.25428949907 0.000000000000000 0.000289659774677 0.000000000000000
83.16634532476 0.000000000000000 0.000289642330574 0.000000000000000
83.07840115045 0.000000000000000 0.000289625296680 0.000000000000000
83.01744324121 0.000000000000000 0.000289613726906 0.000000000000000
82.95648533197 0.000000000000000 0.000289602348797 0.000000000000000
82.91491704964 0.000000000000000 0.000289594698681 0.000000000000000
82.87334876731 0.000000000000000 0.000289587136041 0.000000000000000
82.84511914457 0.000000000000000 0.000289582049690 0.000000000000000
82.81688952182 0.000000000000000 0.000289577003193 0.000000000000000
82.79776337384 0.000000000000000 0.000289573606640 0.000000000000000
82.77863722585 0.000000000000000 0.000289570228242 0.000000000000000
82.76569745112 0.000000000000000 0.000289567952863 0.000000000000000
82.75275767639 0.000000000000000 0.000289565685761 0.000000000000000
82.74400775903 0.000000000000000 0.000289564157428 0.000000000000000
82.73525784167 0.000000000000000 0.000289562632881 0.000000000000000
82.72933636168 0.000000000000000 0.000289561603300 0.000000000000000
82.72341488170 0.000000000000000 0.000289560575462 0.000000000000000
82.71939463274 0.000000000000000 0.000289559878636 0.000000000000000
82.71537438379 0.000000000000000 0.000289559182628 0.000000000000000
82.71262199122 0.000000000000000 0.000289558706596 0.000000000000000
82.70986959864 0.000000000000000 0.000289558230962 0.000000000000000
82.70794585186 0.000000000000000 0.000289557898768 0.000000000000000
82.70602210507 0.000000000000000 0.000289557566785 0.000000000000000
82.70460066979 0.000000000000000 0.000289557321631 0.000000000000000
82.70317923451 0.000000000000000 0.000289557076611 0.000000000000000
82.70175779923 0.000000000000000 0.000289556831743 0.000000000000000
82.70033636396 0.000000000000000 0.000289556587053 0.000000000000000
82.70012382117 0.000000000000000 0.000289556550483 0.000000000000000
82.69991127837 0.000000000000000 0.000289556513917 0.000000000000000
82.69969873558 0.000000000000000 0.000289556477357 0.000000000000000
82.69927365000 0.000000000000000 0.000289556404250 0.000000000000000
82.69884856442 0.000000000000000 0.000289556331163 0.000000000000000
82.69842347884 0.000000000000000 0.000289556258096 0.000000000000000
82.69799839325 0.000000000000000 0.000289556185047 0.000000000000000
82.69708360249 0.000000000000000 0.000289556027907 0.000000000000000
82.69616881173 0.000000000000000 0.000289555870844 0.000000000000000
82.69525402097 0.000000000000000 0.000289555713848 0.000000000000000
82.69433923021 0.000000000000000 0.000289555556914 0.000000000000000
82.69176876470 0.000000000000000 0.000289555116240 0.000000000000000
82.68979622696 0.000000000000000 0.000289554778338 0.000000000000000
82.68782368922 0.000000000000000 0.000289554440651 0.000000000000000
82.68585115148 0.000000000000000 0.000289554103172 0.000000000000000
82.68387861374 0.000000000000000 0.000289553765897 0.000000000000000
82.68028046103 0.000000000000000 0.000289553151179 0.000000000000000
82.67668230832 0.000000000000000 0.000289552537114 0.000000000000000
82.67308415561 0.000000000000000 0.000289551923696 0.000000000000000
82.66948600290 0.000000000000000 0.000289551310919 0.000000000000000
82.66161121037 0.000000000000000 0.000289549972041 0.000000000000000
82.65373641784 0.000000000000000 0.000289548636198 0.000000000000000
82.64586162531 0.000000000000000 0.000289547303375 0.000000000000000
82.63798683279 0.000000000000000 0.000289545973562 0.000000000000000
82.61914869591 0.000000000000000 0.000289542804529 0.000000000000000
82.60031055903 0.000000000000000 0.000289539652579 0.000000000000000
82.58147242215 0.000000000000000 0.000289536517626 0.000000000000000
82.53543983048 0.000000000000000 0.000289528928068 0.000000000000000
82.48940723880 0.000000000000000 0.000289521438488 0.000000000000000
82.44337464713 0.000000000000000 0.000289514047861 0.000000000000000
82.35275409509 0.000000000000000 0.000289499783361 0.000000000000000
82.26213354306 0.000000000000000 0.000289485890979 0.000000000000000
82.19452544988 0.000000000000000 0.000289475764660 0.000000000000000
82.12691735670 0.000000000000000 0.000289465838383 0.000000000000000
82.07262110910 0.000000000000000 0.000289458009481 0.000000000000000
82.01832486151 0.000000000000000 0.000289450306209 0.000000000000000
81.97489204036 0.000000000000000 0.000289444233669 0.000000000000000
81.93145921922 0.000000000000000 0.000289438239831 0.000000000000000
81.89677687476 0.000000000000000 0.000289433509622 0.000000000000000
81.86209453029 0.000000000000000 0.000289428828762 0.000000000000000
81.83444093465 0.000000000000000 0.000289425131654 0.000000000000000
81.80678733902 0.000000000000000 0.000289421465508 0.000000000000000
81.78476523136 0.000000000000000 0.000289418567980 0.000000000000000
81.76274312370 0.000000000000000 0.000289415689883 0.000000000000000
81.74522343535 0.000000000000000 0.000289413414035 0.000000000000000
81.72770374700 0.000000000000000 0.000289411150389 0.000000000000000
81.71377734576 0.000000000000000 0.000289409359691 0.000000000000000
81.69985094452 0.000000000000000 0.000289407576651 0.000000000000000
81.68878792025 0.000000000000000 0.000289406165665 0.000000000000000
81.67772489599 0.000000000000000 0.000289404759490 0.000000000000000
81.66894061845 0.000000000000000 0.000289403646378 0.000000000000000
81.66015634090 0.000000000000000 0.000289402536290 0.000000000000000
81.65318343338 0.000000000000000 0.000289401657259 0.000000000000000
81.64621052585 0.000000000000000 0.000289400780129 0.000000000000000
81.64067589669 0.000000000000000 0.000289400085275 0.000000000000000
81.63514126752 0.000000000000000 0.000289399391619 0.000000000000000
81.63074739845 0.000000000000000 0.000289398841787 0.000000000000000
81.62635352938 0.000000000000000 0.000289398292711 0.000000000000000
81.62286329958 0.000000000000000 0.000289397857097 0.000000000000000
81.61937306979 0.000000000000000 0.000289397421961 0.000000000000000
81.61659748310 0.000000000000000 0.000289397076264 0.000000000000000
81.61382189642 0.000000000000000 0.000289396730873 0.000000000000000
81.61161016265 0.000000000000000 0.000289396455866 0.000000000000000
81.60939842889 0.000000000000000 0.000289396181055 0.000000000000000
81.60762991826 0.000000000000000 0.000289395961457 0.000000000000000
81.60586140763 0.000000000000000 0.000289395741987 0.000000000000000
81.60443903199 0.000000000000000 0.000289395565566 0.000000000000000
81.60301665635 0.000000000000000 0.000289395389231 0.000000000000000
81.60186118762 0.000000000000000 0.000289395246049 0.000000000000000
81.60070571889 0.000000000000000 0.000289395102926 0.000000000000000
81.59975027061 0.000000000000000 0.000289394984624 0.000000000000000
81.59879482233 0.000000000000000 0.000289394866367 0.000000000000000
81.59783937404 0.000000000000000 0.000289394748155 0.000000000000000
81.59672291161 0.000000000000000 0.000289394610083 0.000000000000000
81.59560644918 0.000000000000000 0.000289394472085 0.000000000000000
81.59448998674 0.000000000000000 0.000289394334169 0.000000000000000
81.59428229030 0.000000000000000 0.000289394308522 0.000000000000000
81.59407459386 0.000000000000000 0.000289394282879 0.000000000000000
81.59386689741 0.000000000000000 0.000289394257239 0.000000000000000
81.59345150452 0.000000000000000 0.000289394205969 0.000000000000000
81.59303611164 0.000000000000000 0.000289394154714 0.000000000000000
81.59262071875 0.000000000000000 0.000289394103472 0.000000000000000
81.59220532586 0.000000000000000 0.000289394052243 0.000000000000000
81.59112888804 0.000000000000000 0.000289393919553 0.000000000000000
81.59005245021 0.000000000000000 0.000289393786943 0.000000000000000
81.58897601238 0.000000000000000 0.000289393654406 0.000000000000000
81.58789957455 0.000000000000000 0.000289393521933 0.000000000000000
81.58526088370 0.000000000000000 0.000289393197444 0.000000000000000
81.58322259521 0.000000000000000 0.000289392947004 0.000000000000000
81.58118430673 0.000000000000000 0.000289392696743 0.000000000000000
81.57914601824 0.000000000000000 0.000289392446655 0.000000000000000
81.57710772976 0.000000000000000 0.000289392196737 0.000000000000000
81.57335486518 0.000000000000000 0.000289391737028 0.000000000000000
81.56960200060 0.000000000000000 0.000289391277877 0.000000000000000
81.56584913603 0.000000000000000 0.000289390819279 0.000000000000000
81.56209627145 0.000000000000000 0.000289390361231 0.000000000000000
81.55387337085 0.000000000000000 0.000289389359510 0.000000000000000
81.54565047026 0.000000000000000 0.000289388360394 0.000000000000000
81.53742756966 0.000000000000000 0.000289387363874 0.000000000000000
81.52920466907 0.000000000000000 0.000289386369938 0.000000000000000
81.50945524730 0.000000000000000 0.000289383993256 0.000000000000000
81.48970582554 0.000000000000000 0.000289381631354 0.000000000000000
81.46995640377 0.000000000000000 0.000289379284149 0.000000000000000
81.42155500391 0.000000000000000 0.000289373593279 0.000000000000000
81.37315360405 0.000000000000000 0.000289367989154 0.000000000000000
81.32475220419 0.000000000000000 0.000289362470726 0.000000000000000
81.23613633409 0.000000000000000 0.000289352585613 0.000000000000000
81.14752046399 0.000000000000000 0.000289342978130 0.000000000000000
81.08176230172 0.000000000000000 0.000289336024842 0.000000000000000
81.01600413945 0.000000000000000 0.000289329218659 0.000000000000000
80.96320451007 0.000000000000000 0.000289323858644 0.000000000000000
80.91040488068 0.000000000000000 0.000289318590713 0.000000000000000
80.86818137818 0.000000000000000 0.000289314443472 0.000000000000000
80.82595787567 0.000000000000000 0.000289310353750 0.000000000000000
80.79224914352 0.000000000000000 0.000289307129663 0.000000000000000
80.75854041137 0.000000000000000 0.000289303941557 0.000000000000000
80.73166832185 0.000000000000000 0.000289301425632 0.000000000000000
80.70479623233 0.000000000000000 0.000289298932237 0.000000000000000
80.68339985471 0.000000000000000 0.000289296962937 0.000000000000000
80.66200347709 0.000000000000000 0.000289295007756 0.000000000000000
80.64498372785 0.000000000000000 0.000289293462542 0.000000000000000
80.62796397862 0.000000000000000 0.000289291926181 0.000000000000000
80.61443628219 0.000000000000000 0.000289290711336 0.000000000000000
80.60090858575 0.000000000000000 0.000289289502045 0.000000000000000
80.59016301435 0.000000000000000 0.000289288545404 0.000000000000000
80.57941744295 0.000000000000000 0.000289287592249 0.000000000000000
80.57088554060 0.000000000000000 0.000289286837928 0.000000000000000
80.56235363826 0.000000000000000 0.000289286085795 0.000000000000000
80.55558106041 0.000000000000000 0.000289285490313 0.000000000000000
80.54880848255 0.000000000000000 0.000289284896207 0.000000000000000
80.54343259541 0.000000000000000 0.000289284425600 0.000000000000000
80.53805670827 0.000000000000000 0.000289283955860 0.000000000000000
80.53378835280 0.000000000000000 0.000289283583512 0.000000000000000
80.52951999732 0.000000000000000 0.000289283211710 0.000000000000000
80.52612870571 0.000000000000000 0.000289282916697 0.000000000000000
80.52273741409 0.000000000000000 0.000289282622030 0.000000000000000
80.52003945535 0.000000000000000 0.000289282387854 0.000000000000000
80.51734149660 0.000000000000000 0.000289282153899 0.000000000000000
80.51519020950 0.000000000000000 0.000289281967507 0.000000000000000
80.51303892240 0.000000000000000 0.000289281781258 0.000000000000000
80.51131685696 0.000000000000000 0.000289281632272 0.000000000000000
80.50959479152 0.000000000000000 0.000289281483378 0.000000000000000
80.50820720291 0.000000000000000 0.000289281363473 0.000000000000000
80.50681961429 0.000000000000000 0.000289281243629 0.000000000000000
80.50568877448 0.000000000000000 0.000289281146008 0.000000000000000
80.50455793467 0.000000000000000 0.000289281048430 0.000000000000000
80.50361731567 0.000000000000000 0.000289280967299 0.000000000000000
80.50267669667 0.000000000000000 0.000289280886201 0.000000000000000
80.50173607767 0.000000000000000 0.000289280805136 0.000000000000000
80.50061174681 0.000000000000000 0.000289280708286 0.000000000000000
80.49948741595 0.000000000000000 0.000289280611492 0.000000000000000
80.49836308509 0.000000000000000 0.000289280514761 0.000000000000000
80.49813821892 0.000000000000000 0.000289280495423 0.000000000000000
80.49791335275 0.000000000000000 0.000289280476088 0.000000000000000
80.49768848657 0.000000000000000 0.000289280456755 0.000000000000000
80.49723875423 0.000000000000000 0.000289280418099 0.000000000000000
80.49678902188 0.000000000000000 0.000289280379455 0.000000000000000
80.49633928954 0.000000000000000 0.000289280340822 0.000000000000000
80.49588955720 0.000000000000000 0.000289280302201 0.000000000000000
80.49493177185 0.000000000000000 0.000289280219985 0.000000000000000
80.49397398650 0.000000000000000 0.000289280137814 0.000000000000000
80.49301620115 0.000000000000000 0.000289280055685 0.000000000000000
80.49205841580 0.000000000000000 0.000289279973592 0.000000000000000
80.48946593752 0.000000000000000 0.000289279751561 0.000000000000000
80.48740202152 0.000000000000000 0.000289279574964 0.000000000000000
80.48533810552 0.000000000000000 0.000289279398505 0.000000000000000
80.48327418952 0.000000000000000 0.000289279222181 0.000000000000000
80.48121027352 0.000000000000000 0.000289279045990 0.000000000000000
80.47746432902 0.000000000000000 0.000289278726542 0.000000000000000
80.47371838451 0.000000000000000 0.000289278407518 0.000000000000000
80.46997244001 0.000000000000000 0.000289278088915 0.000000000000000
80.46622649550 0.000000000000000 0.000289277770730 0.000000000000000
80.45803377673 0.000000000000000 0.000289277076280 0.000000000000000
80.44984105796 0.000000000000000 0.000289276383808 0.000000000000000
80.44164833919 0.000000000000000 0.000289275693304 0.000000000000000
80.43345562043 0.000000000000000 0.000289275004762 0.000000000000000
80.41389868060 0.000000000000000 0.000289273369023 0.000000000000000
80.39434174078 0.000000000000000 0.000289271744355 0.000000000000000
80.37478480095 0.000000000000000 0.000289270130692 0.000000000000000
80.32707061634 0.000000000000000 0.000289266239469 0.000000000000000
80.27935643173 0.000000000000000 0.000289262412494 0.000000000000000
80.23164224712 0.000000000000000 0.000289258648911 0.000000000000000
80.14391669435 0.000000000000000 0.000289251891638 0.000000000000000
80.05619114159 0.000000000000000 0.000289245340684 0.000000000000000
79.99108913275 0.000000000000000 0.000289240609691 0.000000000000000
79.92598712392 0.000000000000000 0.000289235987543 0.000000000000000
79.87372058267 0.000000000000000 0.000289232354174 0.000000000000000
79.82145404142 0.000000000000000 0.000289228788680 0.000000000000000
79.77966074851 0.000000000000000 0.000289225985840 0.000000000000000
79.73786745560 0.000000000000000 0.000289223225263 0.000000000000000
79.70450467844 0.000000000000000 0.000289221051566 0.000000000000000
79.67114190127 0.000000000000000 0.000289218904240 0.000000000000000
79.64454718229 0.000000000000000 0.000289217211257 0.000000000000000
79.61795246330 0.000000000000000 0.000289215534752 0.000000000000000
79.59677791106 0.000000000000000 0.000289214211635 0.000000000000000
79.57560335883 0.000000000000000 0.000289212898826 0.000000000000000
79.55876063205 0.000000000000000 0.000289211861910 0.000000000000000
79.54191790527 0.000000000000000 0.000289210831449 0.000000000000000
79.52853120754 0.000000000000000 0.000289210017017 0.000000000000000
79.51514450981 0.000000000000000 0.000289209206630 0.000000000000000
79.50451104129 0.000000000000000 0.000289208565788 0.000000000000000
79.49387757278 0.000000000000000 0.000289207927482 0.000000000000000
79.48543463276 0.000000000000000 0.000289207422471 0.000000000000000
79.47699169274 0.000000000000000 0.000289206919052 0.000000000000000
79.47028956083 0.000000000000000 0.000289206520562 0.000000000000000
79.46358742892 0.000000000000000 0.000289206123072 0.000000000000000
79.45826716923 0.000000000000000 0.000289205808250 0.000000000000000
79.45294690953 0.000000000000000 0.000289205494056 0.000000000000000
79.44872230492 0.000000000000000 0.000289205245016 0.000000000000000
79.44449770031 0.000000000000000 0.000289204996373 0.000000000000000
79.44114060800 0.000000000000000 0.000289204799072 0.000000000000000
79.43778351569 0.000000000000000 0.000289204602022 0.000000000000000
79.43511202340 0.000000000000000 0.000289204445394 0.000000000000000
79.43244053110 0.000000000000000 0.000289204288927 0.000000000000000
79.43030937347 0.000000000000000 0.000289204164222 0.000000000000000
79.42817821584 0.000000000000000 0.000289204039620 0.000000000000000
79.42647097001 0.000000000000000 0.000289203939877 0.000000000000000
79.42476372418 0.000000000000000 0.000289203840202 0.000000000000000
79.42338631660 0.000000000000000 0.000289203759834 0.000000000000000
79.42200890903 0.000000000000000 0.000289203679511 0.000000000000000
79.42088385844 0.000000000000000 0.000289203613938 0.000000000000000
79.41975880785 0.000000000000000 0.000289203548397 0.000000000000000
79.41863375727 0.000000000000000 0.000289203482888 0.000000000000000
79.41737288176 0.000000000000000 0.000289203409511 0.000000000000000
79.41611200626 0.000000000000000 0.000289203336179 0.000000000000000
79.41485113075 0.000000000000000 0.000289203262898 0.000000000000000
79.41359025525 0.000000000000000 0.000289203189672 0.000000000000000
79.41284481403 0.000000000000000 0.000289203146408 0.000000000000000
79.41209937281 0.000000000000000 0.000289203103167 0.000000000000000
79.41135393159 0.000000000000000 0.000289203059948 0.000000000000000
79.41016913227 0.000000000000000 0.000289202991299 0.000000000000000
79.40920535908 0.000000000000000 0.000289202935493 0.000000000000000
79.40824158588 0.000000000000000 0.000289202879716 0.000000000000000
79.40727781269 0.000000000000000 0.000289202823966 0.000000000000000
79.40631403950 0.000000000000000 0.000289202768242 0.000000000000000
79.40442695031 0.000000000000000 0.000289202659203 0.000000000000000
79.40253986113 0.000000000000000 0.000289202550252 0.000000000000000
79.40065277194 0.000000000000000 0.000289202441387 0.000000000000000
79.39876568276 0.000000000000000 0.000289202332604 0.000000000000000
79.39561840270 0.000000000000000 0.000289202151359 0.000000000000000
79.39247112265 0.000000000000000 0.000289201970338 0.000000000000000
79.38932384259 0.000000000000000 0.000289201789538 0.000000000000000
79.38617656253 0.000000000000000 0.000289201608958 0.000000000000000
79.37942698366 0.000000000000000 0.000289201222427 0.000000000000000
79.37267740479 0.000000000000000 0.000289200836893 0.000000000000000
79.36592782592 0.000000000000000 0.000289200452353 0.000000000000000
79.35917824706 0.000000000000000 0.000289200068802 0.000000000000000
79.34356826006 0.000000000000000 0.000289199185523 0.000000000000000
79.32795827307 0.000000000000000 0.000289198307485 0.000000000000000
79.31234828608 0.000000000000000 0.000289197434659 0.000000000000000
79.29673829908 0.000000000000000 0.000289196567018 0.000000000000000
79.25425239153 0.000000000000000 0.000289194231562 0.000000000000000
79.21176648397 0.000000000000000 0.000289191933844 0.000000000000000
79.16928057641 0.000000000000000 0.000289189673334 0.000000000000000
79.08101762509 0.000000000000000 0.000289185093677 0.000000000000000
78.99275467376 0.000000000000000 0.000289180668171 0.000000000000000
78.92672238518 0.000000000000000 0.000289177455690 0.000000000000000
78.86069009659 0.000000000000000 0.000289174325381 0.000000000000000
78.80767908047 0.000000000000000 0.000289171870703 0.000000000000000
78.75466806435 0.000000000000000 0.000289169467012 0.000000000000000
78.71227327731 0.000000000000000 0.000289167580833 0.000000000000000
78.66987849026 0.000000000000000 0.000289165726282 0.000000000000000
78.63603141520 0.000000000000000 0.000289164268078 0.000000000000000
78.60218434014 0.000000000000000 0.000289162829546 0.000000000000000
78.57520072664 0.000000000000000 0.000289161696673 0.000000000000000
78.54821711313 0.000000000000000 0.000289160576061 0.000000000000000
78.52673098229 0.000000000000000 0.000289159692455 0.000000000000000
78.50524485144 0.000000000000000 0.000289158816503 0.000000000000000
78.48815296171 0.000000000000000 0.000289158125129 0.000000000000000
78.47106107198 0.000000000000000 0.000289157438539 0.000000000000000
78.45747543102 0.000000000000000 0.000289156896192 0.000000000000000
78.44388979005 0.000000000000000 0.000289156356839 0.000000000000000
78.43309766884 0.000000000000000 0.000289155930515 0.000000000000000
78.42230554763 0.000000000000000 0.000289155506066 0.000000000000000
78.41373619730 0.000000000000000 0.000289155170368 0.000000000000000
78.40516684697 0.000000000000000 0.000289154835847 0.000000000000000
78.39836404677 0.000000000000000 0.000289154571121 0.000000000000000
78.39156124657 0.000000000000000 0.000289154307134 0.000000000000000
78.38616082464 0.000000000000000 0.000289154098091 0.000000000000000
78.38076040271 0.000000000000000 0.000289153889513 0.000000000000000
78.37647193227 0.000000000000000 0.000289153724211 0.000000000000000
78.37218346183 0.000000000000000 0.000289153559202 0.000000000000000
78.36877541827 0.000000000000000 0.000289153428279 0.000000000000000
78.36536737471 0.000000000000000 0.000289153297540 0.000000000000000
78.36265512704 0.000000000000000 0.000289153193626 0.000000000000000
78.35994287937 0.000000000000000 0.000289153089829 0.000000000000000
78.35777896944 0.000000000000000 0.000289153007103 0.000000000000000
78.35561505952 0.000000000000000 0.000289152924451 0.000000000000000
78.35388128101 0.000000000000000 0.000289152858284 0.000000000000000
78.35214750250 0.000000000000000 0.000289152792166 0.000000000000000
78.35074830232 0.000000000000000 0.000289152738844 0.000000000000000
78.34934910215 0.000000000000000 0.000289152685555 0.000000000000000
78.34820571114 0.000000000000000 0.000289152642033 0.000000000000000
78.34706232013 0.000000000000000 0.000289152598534 0.000000000000000
78.34591892911 0.000000000000000 0.000289152555059 0.000000000000000
78.34463562059 0.000000000000000 0.000289152506293 0.000000000000000
78.34335231206 0.000000000000000 0.000289152457560 0.000000000000000
78.34206900354 0.000000000000000 0.000289152408863 0.000000000000000
78.34078569501 0.000000000000000 0.000289152360205 0.000000000000000
78.34001897443 0.000000000000000 0.000289152331154 0.000000000000000
78.33925225386 0.000000000000000 0.000289152302120 0.000000000000000
78.33848553328 0.000000000000000 0.000289152273101 0.000000000000000
78.33733455417 0.000000000000000 0.000289152229567 0.000000000000000
78.33618357506 0.000000000000000 0.000289152186065 0.000000000000000
78.33503259595 0.000000000000000 0.000289152142591 0.000000000000000
78.33388161684 0.000000000000000 0.000289152099144 0.000000000000000
78.33160903483 0.000000000000000 0.000289152013430 0.000000000000000
78.32933645281 0.000000000000000 0.000289151927808 0.000000000000000
78.32706387079 0.000000000000000 0.000289151842273 0.000000000000000
78.32479128878 0.000000000000000 0.000289151756823 0.000000000000000
78.32148813547 0.000000000000000 0.000289151632774 0.000000000000000
78.31818498217 0.000000000000000 0.000289151508899 0.000000000000000
78.31488182886 0.000000000000000 0.000289151385199 0.000000000000000
78.31157867556 0.000000000000000 0.000289151261671 0.000000000000000
78.30426931677 0.000000000000000 0.000289150988935 0.000000000000000
78.29695995799 0.000000000000000 0.000289150717035 0.000000000000000
78.28965059921 0.000000000000000 0.000289150445967 0.000000000000000
78.28234124042 0.000000000000000 0.000289150175729 0.000000000000000
78.26538673997 0.000000000000000 0.000289149552073 0.000000000000000
78.24843223952 0.000000000000000 0.000289148932832 0.000000000000000
78.23147773908 0.000000000000000 0.000289148317980 0.000000000000000
78.21452323863 0.000000000000000 0.000289147707491 0.000000000000000
78.16776892491 0.000000000000000 0.000289146046330 0.000000000000000
78.12101461119 0.000000000000000 0.000289144417621 0.000000000000000
78.07426029748 0.000000000000000 0.000289142820850 0.000000000000000
77.98903171156 0.000000000000000 0.000289139990436 0.000000000000000
77.90380312565 0.000000000000000 0.000289137261480 0.000000000000000
77.84061609754 0.000000000000000 0.000289135302130 0.000000000000000
77.77742906943 0.000000000000000 0.000289133395796 0.000000000000000
77.72670928031 0.000000000000000 0.000289131903229 0.000000000000000
77.67598949119 0.000000000000000 0.000289130443560 0.000000000000000
77.63543962646 0.000000000000000 0.000289129299905 0.000000000000000
77.59488976174 0.000000000000000 0.000289128176712 0.000000000000000
77.56252369849 0.000000000000000 0.000289127294750 0.000000000000000
77.53015763523 0.000000000000000 0.000289126425606 0.000000000000000
77.50435994155 0.000000000000000 0.000289125741990 0.000000000000000
77.47856224787 0.000000000000000 0.000289125066476 0.000000000000000
77.45802374870 0.000000000000000 0.000289124534482 0.000000000000000
77.43748524952 0.000000000000000 0.000289124007672 0.000000000000000
77.42114923246 0.000000000000000 0.000289123592395 0.000000000000000
77.40481321539 0.000000000000000 0.000289123180492 0.000000000000000
77.39182956139 0.000000000000000 0.000289122855576 0.000000000000000
77.37884590740 0.000000000000000 0.000289122532908 0.000000000000000
77.36853255496 0.000000000000000 0.000289122278264 0.000000000000000
77.35821920252 0.000000000000000 0.000289122025167 0.000000000000000
77.35003012710 0.000000000000000 0.000289121825368 0.000000000000000
77.34184105167 0.000000000000000 0.000289121626681 0.000000000000000
77.33533989051 0.000000000000000 0.000289121469804 0.000000000000000
77.32883872936 0.000000000000000 0.000289121313769 0.000000000000000
77.32367720597 0.000000000000000 0.000289121190552 0.000000000000000
77.31851568259 0.000000000000000 0.000289121068007 0.000000000000000
77.31441605107 0.000000000000000 0.000289120971220 0.000000000000000
77.31031641956 0.000000000000000 0.000289120875002 0.000000000000000
77.30705723336 0.000000000000000 0.000289120798983 0.000000000000000
77.30379804715 0.000000000000000 0.000289120723469 0.000000000000000
77.30120264270 0.000000000000000 0.000289120663764 0.000000000000000
77.29860723825 0.000000000000000 0.000289120604528 0.000000000000000
77.29653439956 0.000000000000000 0.000289120557624 0.000000000000000
77.29446156086 0.000000000000000 0.000289120511169 0.000000000000000
77.29279787920 0.000000000000000 0.000289120474279 0.000000000000000
77.29113419754 0.000000000000000 0.000289120437832 0.000000000000000
77.28978762667 0.000000000000000 0.000289120408731 0.000000000000000
77.28844105580 0.000000000000000 0.000289120380079 0.000000000000000
77.28733496977 0.000000000000000 0.000289120356959 0.000000000000000
77.28622888375 0.000000000000000 0.000289120334313 0.000000000000000
77.28512279773 0.000000000000000 0.000289120312265 0.000000000000000
77.28386038991 0.000000000000000 0.000289120288034 0.000000000000000
77.28259798210 0.000000000000000 0.000289120265190 0.000000000000000
77.28133557428 0.000000000000000 0.000289120244257 0.000000000000000
77.28028871582 0.000000000000000 0.000289120228812 0.000000000000000
77.27924185735 0.000000000000000 0.000289120215451 0.000000000000000
77.27819499888 0.000000000000000 0.000289120204273 0.000000000000000
77.27714814041 0.000000000000000 0.000289120195084 0.000000000000000
77.27610128194 0.000000000000000 0.000289120187517 0.000000000000000
77.27505442347 0.000000000000000 0.000289120181196 0.000000000000000
77.27400756500 0.000000000000000 0.000289120175817 0.000000000000000
77.27191384807 0.000000000000000 0.000289120167093 0.000000000000000
77.26982013113 0.000000000000000 0.000289120160157 0.000000000000000
77.26772641419 0.000000000000000 0.000289120154404 0.000000000000000
77.26563269725 0.000000000000000 0.000289120149484 0.000000000000000
77.26259974694 0.000000000000000 0.000289120143419 0.000000000000000
77.25956679663 0.000000000000000 0.000289120138243 0.000000000000000
77.25653384632 0.000000000000000 0.000289120133715 0.000000000000000
77.25350089601 0.000000000000000 0.000289120129680 0.000000000000000
77.24692715016 0.000000000000000 0.000289120122185 0.000000000000000
77.24035340432 0.000000000000000 0.000289120115862 0.000000000000000
77.23377965848 0.000000000000000 0.000289120110355 0.000000000000000
77.22720591263 0.000000000000000 0.000289120105450 0.000000000000000
77.21217468353 0.000000000000000 0.000289120095856 0.000000000000000
77.19714345442 0.000000000000000 0.000289120087734 0.000000000000000
77.18211222532 0.000000000000000 0.000289120080604 0.000000000000000
77.16708099621 0.000000000000000 0.000289120074191 0.000000000000000
77.12684690329 0.000000000000000 0.000289120059240 0.000000000000000
77.08661281038 0.000000000000000 0.000289120046585 0.000000000000000
77.04637871746 0.000000000000000 0.000289120035365 0.000000000000000
76.93908652976 0.000000000000000 0.000289120009414 0.000000000000000
76.83179434206 0.000000000000000 0.000289119987253 0.000000000000000
76.72450215436 0.000000000000000 0.000289119967350 0.000000000000000
76.39733899983 0.000000000000000 0.000289119914221 0.000000000000000
76.07017584531 0.000000000000000 0.000289119868635 0.000000000000000
75.74301269078 0.000000000000000 0.000289119827643 0.000000000000000
74.52559788577 0.000000000000000 0.000289119697594 0.000000000000000
73.30818308076 0.000000000000000 0.000289119592182 0.000000000000000
72.09076827574 0.000000000000000 0.000289119502338 0.000000000000000
65.50692672315 0.000000000000000 0.000289119247316 0.000000000000000
58.92308517056 0.000000000000000 0.000289119080594 0.000000000000000
20.29623812685 0.000000000000000 0.000289118999699 0.000000000000000
10.00000000000 0.000000000000000 0.000289118996124 0.000000000000000


==> anc/fig_3_psds.dat <==
#sterile neutrino mass = 0.0071 MeV, sin^2(2theta) = 1.0000E-12, T =   10 MeV
#initial n/s (mu): 3.500E-04
#columns: k/MeV // f_k- (spline) // f_k- (nceff) // f_k- (lep)
0.300000 0.009341630412824 0.009342975829540 0.009329530435230
0.318130 0.009161468768731 0.009165195806605 0.009169892945029
0.337356 0.008993933925704 0.009009352022668 0.008993562487184
0.357744 0.008825625615328 0.008831214878239 0.008830646595403
0.379364 0.008698986189976 0.008679911407263 0.008677861248991
0.402290 0.008527484743185 0.008527169599904 0.008523941520761
0.426602 0.008365793515458 0.008366095670673 0.008362697742515
0.452383 0.008209338059114 0.008195265282484 0.008191691451923
0.479723 0.008009925738815 0.008021523131029 0.008011850406323
0.508714 0.007809093265467 0.007816098468272 0.007816069210630
0.539458 0.007610202391671 0.007610586887273 0.007618320544051
0.572059 0.007390992926008 0.007389743453126 0.007390011261423
0.606631 0.007157685276406 0.007153744356430 0.007157974931392
0.643292 0.006942549054867 0.006963267144529 0.006945974355190
0.682169 0.006756283819949 0.006778544871648 0.006765521452173
0.723395 0.006613537766415 0.006626068447261 0.006610722488448
0.767113 0.006469492478292 0.006481201481397 0.006467508923960
0.813472 0.006347787055597 0.006350279804212 0.006346370125228
0.862634 0.006238983714719 0.006242998125528 0.006244815091501
0.914766 0.006161006208714 0.006146404042532 0.006146300239045
0.970049 0.006059928723681 0.006058434180045 0.006060398496204
1.028673 0.005988979370513 0.005988533244018 0.005985824548178
1.090840 0.005923253120411 0.005928956179501 0.005936642118567
1.156764 0.005867618376610 0.005861792742006 0.005859105683484
1.226671 0.005780727631847 0.005778239247269 0.005777104121272
1.300804 0.005685596674630 0.005679713121999 0.005682109942044
1.379417 0.005579561739114 0.005577497749160 0.005585513974688
1.462780 0.005472012028033 0.005461297231555 0.005461940117680
1.551182 0.005344808336471 0.005337220233554 0.005340877160162
1.644926 0.005217087477877 0.005210776856453 0.005205102930312
1.744335 0.005073318181235 0.005075988086965 0.005078096374194
1.849752 0.004944323813450 0.004939708390444 0.004942596168629
1.961540 0.004812282962515 0.004816179614137 0.004803056806543
2.080084 0.004672374849497 0.004673571441456 0.004673900556166
2.205792 0.004545032741933 0.004545620650312 0.004554014259625
2.339096 0.004427291919338 0.004427068573165 0.004425812554167
2.480457 0.004304001633071 0.004304742930024 0.004306962550856
2.630361 0.004189555763768 0.004191289937371 0.004191093177420
2.789324 0.004079318122461 0.004076765991885 0.004077092405889
2.957894 0.003967494686796 0.003976135372955 0.003968807352172
3.136651 0.003857307135072 0.003859940942668 0.003859950162456
3.326211 0.003751237542449 0.003760111808834 0.003757964637599
3.527227 0.003643308309628 0.003646759450846 0.003641540760833
3.740392 0.003538833926918 0.003537947212499 0.003537720759324
3.966438 0.003427182022412 0.003423139509378 0.003423568167905
4.206146 0.003310290551340 0.003315624493959 0.003307652410875
4.460340 0.003192617091225 0.003191397815471 0.003193720917517
4.729896 0.003077194328645 0.003075932706834 0.003077402512695
5.015742 0.002956880927143 0.002962627989084 0.002958694797814
5.318863 0.002841334067939 0.002840344089651 0.002840902142345
5.640303 0.002721055331410 0.002720638650210 0.002719556612660
5.981169 0.002600236602592 0.002604147304599 0.002606353170150
6.342635 0.002492842057459 0.002488172744478 0.002481797062123
6.725945 0.002362655205919 0.002362562736559 0.002365449279450
7.132420 0.002240631080548 0.002241545398394 0.002240824530689
7.563461 0.002119335860937 0.002120287683056 0.002125119363780
8.020551 0.001999813450521 0.001998392930125 0.001999765102128
8.505264 0.001879425725584 0.001878311392111 0.001878146461896
9.019271 0.001760005138704 0.001758296598678 0.001758479059626
9.564341 0.001640353985153 0.001639984342859 0.001645555363122
10.142352 0.001523564380292 0.001523086346076 0.001527871324795
10.755294 0.001409781427914 0.001409431276213 0.001410479164624
11.405279 0.001298159876018 0.001297616542033 0.001297403186749
12.094545 0.001188128644363 0.001188074265319 0.001188617319470
12.825467 0.001081618962086 0.001082189152243 0.001082189979256
13.600560 0.000979294510634 0.000981904315179 0.000980121262950
14.422496 0.000882408485824 0.000882677607410 0.000882005713623
15.294104 0.000789453181614 0.000791199742497 0.000790964320203
16.218387 0.000701535556432 0.000701874666355 0.000703193302176
17.198528 0.000619617995774 0.000620378904995 0.000619417948142
18.237903 0.000542328987123 0.000542845145744 0.000542346279178
19.340092 0.000473416455955 0.000472247102414 0.000472428968116
20.508890 0.000407792806275 0.000408517325436 0.000407930681469
21.748323 0.000349439636167 0.000349541108502 0.000349312025273
23.062661 0.000297290965203 0.000296512980162 0.000296556677678
24.456428 0.000249498036002 0.000249936800684 0.000249591498995
25.934427 0.000208236105261 0.000208201512494 0.000208212354428
27.501747 0.000172095575335 0.000172196967081 0.000172193021429
29.163786 0.000140870902858 0.000140881552861 0.000140885573579
30.926269 0.000113965424127 0.000114039875426 0.000114078697989
32.795265 0.000091267212198 0.000091259196910 0.000091469157035
34.777213 0.000072170849950 0.000072194105696 0.000072247278390
36.878937 0.000056507456629 0.000056522856934 0.000056523726530
39.107677 0.000043447027739 0.000043485923355 0.000043458495754
41.471109 0.000032994946673 0.000033005394001 0.000033006941174
43.977372 0.000024691762562 0.000024726944950 0.000024694626589
46.635098 0.000018158871965 0.000018171077586 0.000018168263371
49.453441 0.000013116402305 0.000013120666888 0.000013123888673
52.442108 0.000009313690186 0.000009307479830 0.000009298941115
55.611392 0.000006453220628 0.000006456471289 0.000006463459596
58.972208 0.000004392847141 0.000004386697252 0.000004384662027
62.536131 0.000002916409308 0.000002911992396 0.000002912777618
66.315437 0.000001884904608 0.000001885682954 0.000001884833338
70.323141 0.000001191815420 0.000001189065119 0.000001188634512
74.573046 0.000000729703946 0.000000731697086 0.000000730295330
79.079790 0.000000435512873 0.000000435981494 0.000000435203536
83.858894 0.000000251688764 0.000000251609031 0.000000251593152
88.926818 0.000000140853577 0.000000140895399 0.000000141007544
94.301017 0.000000076133039 0.000000076193085 0.000000076185304
100.000000 0.000000039788549 0.000000039727813 0.000000039758702

